Automated Solution of First Order Factorizable Systems of Differential Equations in One Variable

We present an algorithm which allows to solve analytically linear systems of differential equations which factorize to first order. The solution is given in terms of iterated integrals over an alphabet where its structure is implied by the coefficient matrix of the differential equations. These systems appear in a large variety of higher order calculations in perturbative Quantum Field Theories. We apply this method to calculate the master integrals of the three--loop massive form factors for different currents, as an illustration, and present the results for the vector form factors in detail. Here the solution space emerging is given by the cyclotomic harmonic polylogarithms and their associated special constants. No special basis representation of the master integrals is needed. The algorithm can be applied as well to more general cases factorizing at first order, which are based on more general alphabets, iterated integrals and associated constants.

==> anc/AA10.m <==
1.
0.5
0.
-0.25
-0.2
0.
0.142857142857142857142857142857
0.125
0.
-0.1
-0.0909090909090909090909090909091
0.
0.0769230769230769230769230769231
0.0714285714285714285714285714286
0.
-0.0625
-0.0588235294117647058823529411765
0.
0.0526315789473684210526315789474
0.05
0.
-0.0454545454545454545454545454545
-0.0434782608695652173913043478261
0.
0.04
0.0384615384615384615384615384615
0.
-0.0357142857142857142857142857143
-0.0344827586206896551724137931034
0.
0.032258064516129032258064516129
0.03125
0.
-0.0294117647058823529411764705882
-0.0285714285714285714285714285714
0.
0.027027027027027027027027027027
0.0263157894736842105263157894737
0.
-0.025
0.
0.5
0.333333333333333333333333333333
0.
-0.2
-0.166666666666666666666666666667
0.
0.125
0.111111111111111111111111111111
0.
-0.0909090909090909090909090909091
-0.0833333333333333333333333333333
0.
0.0714285714285714285714285714286
0.0666666666666666666666666666667
0.
-0.0588235294117647058823529411765
-0.0555555555555555555555555555556
0.
0.05
0.047619047619047619047619047619
0.
-0.0434782608695652173913043478261
-0.0416666666666666666666666666667
0.
0.0384615384615384615384615384615
0.037037037037037037037037037037
0.
-0.0344827586206896551724137931034
-0.0333333333333333333333333333333
0.
0.03125
0.030303030303030303030303030303
0.
-0.0285714285714285714285714285714
-0.0277777777777777777777777777778
0.
0.0263157894736842105263157894737
0.025641025641025641025641025641
0.


==> anc/AA11.m <==
-1.
-0.5
0.
0.25
0.2
0.
-0.142857142857142857142857142857
-0.125
0.
0.1
0.0909090909090909090909090909091
0.
-0.0769230769230769230769230769231
-0.0714285714285714285714285714286
0.
0.0625
0.0588235294117647058823529411765
0.
-0.0526315789473684210526315789474
-0.05
0.
0.0454545454545454545454545454545
0.0434782608695652173913043478261
0.
-0.04
-0.0384615384615384615384615384615
0.
0.0357142857142857142857142857143
0.0344827586206896551724137931034
0.
-0.032258064516129032258064516129
-0.03125
0.
0.0294117647058823529411764705882
0.0285714285714285714285714285714
0.
-0.027027027027027027027027027027
-0.0263157894736842105263157894737
0.
0.025
-1.
0.
0.333333333333333333333333333333
0.25
0.
-0.166666666666666666666666666667
-0.142857142857142857142857142857
0.
0.111111111111111111111111111111
0.1
0.
-0.0833333333333333333333333333333
-0.0769230769230769230769230769231
0.
0.0666666666666666666666666666667
0.0625
0.
-0.0555555555555555555555555555556
-0.0526315789473684210526315789474
0.
0.047619047619047619047619047619
0.0454545454545454545454545454545
0.
-0.0416666666666666666666666666667
-0.04
0.
0.037037037037037037037037037037
0.0357142857142857142857142857143
0.
-0.0333333333333333333333333333333
-0.032258064516129032258064516129
0.
0.030303030303030303030303030303
0.0294117647058823529411764705882
0.
-0.0277777777777777777777777777778
-0.027027027027027027027027027027
0.
0.025641025641025641025641025641
0.025


==> anc/AA200.m <==
1.
0.25
0.
-0.0625
-0.04
0.
0.0204081632653061224489795918367
0.015625
0.
-0.01
-0.00826446280991735537190082644628
0.
0.00591715976331360946745562130178
0.00510204081632653061224489795918
0.
-0.00390625
-0.00346020761245674740484429065744
0.
0.00277008310249307479224376731302
0.0025
0.
-0.00206611570247933884297520661157
-0.00189035916824196597353497164461
0.
0.0016
0.00147928994082840236686390532544
0.
-0.0012755102040816326530612244898
-0.00118906064209274673008323424495
0.
0.00104058272632674297606659729448
0.0009765625
0.
-0.00086505190311418685121107266436
-0.000816326530612244897959183673469
0.
0.000730460189919649379108838568298
0.000692520775623268698060941828255
0.
-0.000625
0.
0.25
0.111111111111111111111111111111
0.
-0.04
-0.0277777777777777777777777777778
0.
0.015625
0.0123456790123456790123456790123
0.
-0.00826446280991735537190082644628
-0.00694444444444444444444444444444
0.
0.00510204081632653061224489795918
0.00444444444444444444444444444444
0.
-0.00346020761245674740484429065744
-0.00308641975308641975308641975309
0.
0.0025
0.00226757369614512471655328798186
0.
-0.00189035916824196597353497164461
-0.00173611111111111111111111111111
0.
0.00147928994082840236686390532544
0.00137174211248285322359396433471
0.
-0.00118906064209274673008323424495
-0.00111111111111111111111111111111
0.
0.0009765625
0.000918273645546372819100091827365
0.
-0.000816326530612244897959183673469
-0.000771604938271604938271604938272
0.
0.000692520775623268698060941828255
0.000657462195923734385272846811308
0.
-1.
-0.25
0.
0.0625
0.04
0.
-0.0204081632653061224489795918367
-0.015625
0.
0.01
0.00826446280991735537190082644628
0.
-0.00591715976331360946745562130178
-0.00510204081632653061224489795918
0.
0.00390625
0.00346020761245674740484429065744
0.
-0.00277008310249307479224376731302
-0.0025
0.
0.00206611570247933884297520661157
0.00189035916824196597353497164461
0.
-0.0016
-0.00147928994082840236686390532544
0.
0.0012755102040816326530612244898
0.00118906064209274673008323424495
0.
-0.00104058272632674297606659729448
-0.0009765625
0.
0.00086505190311418685121107266436
0.000816326530612244897959183673469
0.
-0.000730460189919649379108838568298
-0.000692520775623268698060941828255
0.
0.000625
0.
0.5
0.5
0.208333333333333333333333333333
-0.0833333333333333333333333333333
-0.175
-0.0666666666666666666666666666667
0.0907738095238095238095238095238
0.146428571428571428571428571429
0.0702777777777777777777777777778
-0.0468253968253968253968253968254
-0.0939123376623376623376623376623
-0.0406565656565656565656565656566
0.0482382696668410954125239839526
0.08501998001998001998001998002
0.0416644119769119769119769119769
-0.0321275946275946275946275946276
-0.0641097872715519774343303755068
-0.0290658687717511246923011628894
0.0327178121586016322858428121586
0.0598384642778716197557418256224
0.0295395706491963176455155064781
-0.0244035934825408509619035934825
-0.0486531226462997226222424768662
-0.022589025069843484165734805121
0.0247288198755810091842480506448
0.0461532030360271038693437401204
0.0228651500801665215256738822687
-0.0196619997935787409471619997936
-0.0391979812545918811671384301478
-0.0184647777513109552971974702286
0.0198684184957264329080967451086
0.0375590152167844080991581036534
0.0186459158998138210953948413938
-0.016459274195838091345360466931
-0.0328184530243492928584019311501
-0.0156111333579584748118128486768
0.0166020895173457368919058196681
0.0316617211635201482168157009719
0.0157392187339793354897258054039
0.
-0.25
-0.111111111111111111111111111111
0.
0.04
0.0277777777777777777777777777778
0.
-0.015625
-0.0123456790123456790123456790123
0.
0.00826446280991735537190082644628
0.00694444444444444444444444444444
0.
-0.00510204081632653061224489795918
-0.00444444444444444444444444444444
0.
0.00346020761245674740484429065744
0.00308641975308641975308641975309
0.
-0.0025
-0.00226757369614512471655328798186
0.
0.00189035916824196597353497164461
0.00173611111111111111111111111111
0.
-0.00147928994082840236686390532544
-0.00137174211248285322359396433471
0.
0.00118906064209274673008323424495
0.00111111111111111111111111111111
0.
-0.0009765625
-0.000918273645546372819100091827365
0.
0.000816326530612244897959183673469
0.000771604938271604938271604938272
0.
-0.000692520775623268698060941828255
-0.000657462195923734385272846811308
0.
0.
0.
0.333333333333333333333333333333
0.375
0.166666666666666666666666666667
-0.0694444444444444444444444444444
-0.15
-0.0583333333333333333333333333333
0.0806878306878306878306878306878
0.131785714285714285714285714286
0.0638888888888888888888888888889
-0.0429232804232804232804232804233
-0.0866883116883116883116883116883
-0.0377525252525252525252525252525
0.0450223850223850223850223850224
0.0797062312687312687312687312687
0.0392135642135642135642135642136
-0.0303427282593949260615927282594
-0.0607355879414702944114708820591
-0.0276125753331635684576861047449
0.0311598211034301259865169639606
0.0571185340834229097668444699123
0.0282552414905356081826670061964
-0.0233867770874349821718242770874
-0.0467069977404477337173527777916
-0.0217202164133110424670526972317
0.0238129376579668977329796043246
0.0445048743561689930168671779733
0.022076696629126296645478231156
-0.0190065998004594495822565998005
-0.0379335302463792398391662227237
-0.017887753446582487944160049284
0.0192663452079771470623968437417
0.0364543382986436902138887476636
0.0181131754455334262069549887826
-0.0160020721348425888079893428496
-0.0319314678074749876460126897677
-0.0152003140590648307378177737116
0.0161763949143368718433954140356
0.0308701781344321445113953084476


==> anc/AA201.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.
0.5
0.
-0.25
-0.2
0.
0.142857142857142857142857142857
0.125
0.
-0.1
-0.0909090909090909090909090909091
0.
0.0769230769230769230769230769231
0.0714285714285714285714285714286
0.
-0.0625
-0.0588235294117647058823529411765
0.
0.0526315789473684210526315789474
0.05
0.
-0.0454545454545454545454545454545
-0.0434782608695652173913043478261
0.
0.04
0.0384615384615384615384615384615
0.
-0.0357142857142857142857142857143
-0.0344827586206896551724137931034
0.
0.032258064516129032258064516129
0.03125
0.
-0.0294117647058823529411764705882
-0.0285714285714285714285714285714
0.
0.027027027027027027027027027027
0.0263157894736842105263157894737
0.
-0.025
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.333333333333333333333333333333
0.
-0.2
-0.166666666666666666666666666667
0.
0.125
0.111111111111111111111111111111
0.
-0.0909090909090909090909090909091
-0.0833333333333333333333333333333
0.
0.0714285714285714285714285714286
0.0666666666666666666666666666667
0.
-0.0588235294117647058823529411765
-0.0555555555555555555555555555556
0.
0.05
0.047619047619047619047619047619
0.
-0.0434782608695652173913043478261
-0.0416666666666666666666666666667
0.
0.0384615384615384615384615384615
0.037037037037037037037037037037
0.
-0.0344827586206896551724137931034
-0.0333333333333333333333333333333
0.
0.03125
0.030303030303030303030303030303
0.
-0.0285714285714285714285714285714
-0.0277777777777777777777777777778
0.
0.0263157894736842105263157894737
0.025641025641025641025641025641
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA210.m <==
-1.20919957615614537260739780322
-0.104599788078072686303698901611
0.096933474614618209130867398926
0.072700105960963656848150549195
0.008160084768770925478520439356
-0.026533262692690895434566300537
-0.022742796593735053229628257603
-0.002042804162375314433067582546
0.012073062966777498281717704404
0.010865756670099748453545933964
0.0007870515182724985941326672396
-0.0068542936840077853796208126062
-0.0063270403236994941965730577903
-0.0003806033775011786770376195965
0.0044066749429036618061934598052
0.0041312577589721829433063685674
0.0002117720084444074760530527693
-0.0030679669593449877105250580055
-0.0029064950141163041468132128473
-0.0001295913160420678868409732576
0.0022575320799599353458657397547
0.0021549169854163019210536606749
0.0000849403575918777268576517128
-0.001730193026873001236399098268
-0.0016609853057980811869431343373
-0.0000586397171135396028299368628
0.0013680335487624604394401177789
0.0013191752077352297094601135725
0.0000421593138724385372127204936
-0.0011086712839462979197748299596
-0.0010729076941415786320401580254
-0.0000313148125706220417243869581
0.0009166038181133362019642308285
0.0008896448822864733724946946277
0.0000238903226245069063898041929
-0.0007704240910991897140257856061
-0.000749601818366779181214277887
-0.0000186379013827316494184540735
0.0006566038261830873807285778124
0.000640188730528510196210363367
-0.60459978807807268630369890161
0.197700105960963656848150549194
0.131800070640642437898767032796
0.015516719647148495090741941264
-0.037586624282281203927406446989
-0.031322186901901003272838705824
-0.003038064963534193281480795468
0.015198836014050438021561446822
0.013510076456933722685832397175
0.001047957700129239306138046347
-0.008138220272609782448965412412
-0.007460035249892300578218294711
-0.0004759299742595595080989387076
0.0050525705184073321051169195518
0.004715732483846843298109124915
0.0002543325369397489253106379411
-0.0034370987887625892467664584083
-0.0032461488560535565108349884968
-0.0001513223080741295599723282835
0.0024878227546979979706578670781
0.0023693550044742837815789210267
0.0000971548852232881984335588155
-0.0018833538252014397469528805005
-0.0018048807491513797574965104797
-0.0000660188525186579005299833938
0.0014749818725782135571827082752
0.0014203529143345760180277931539
0.0000468747017855898374897635042
-0.0011862687608375585805517554344
-0.0011467264688096399612000302532
-0.0000344664751921246936344378795
0.0009746751182866614611061544333
0.0009451395086416111137999073292
0.0000260756906512606977968797518
-0.0008150054635354139776023588293
-0.0007923664228816524782245155285
-0.0000202003634043705794136427364
0.0006915687784490872523347959415
0.0006738362456683414253518524559
0.0000159646985009918640770305034
0.
0.5
0.5
0.208333333333333333333333333333
-0.0833333333333333333333333333333
-0.175
-0.0666666666666666666666666666667
0.0907738095238095238095238095238
0.146428571428571428571428571429
0.0702777777777777777777777777778
-0.0468253968253968253968253968254
-0.0939123376623376623376623376623
-0.0406565656565656565656565656566
0.0482382696668410954125239839526
0.08501998001998001998001998002
0.0416644119769119769119769119769
-0.0321275946275946275946275946276
-0.0641097872715519774343303755068
-0.0290658687717511246923011628894
0.0327178121586016322858428121586
0.0598384642778716197557418256224
0.0295395706491963176455155064781
-0.0244035934825408509619035934825
-0.0486531226462997226222424768662
-0.022589025069843484165734805121
0.0247288198755810091842480506448
0.0461532030360271038693437401204
0.0228651500801665215256738822687
-0.0196619997935787409471619997936
-0.0391979812545918811671384301478
-0.0184647777513109552971974702286
0.0198684184957264329080967451086
0.0375590152167844080991581036534
0.0186459158998138210953948413938
-0.016459274195838091345360466931
-0.0328184530243492928584019311501
-0.0156111333579584748118128486768
0.0166020895173457368919058196681
0.0316617211635201482168157009719
0.0157392187339793354897258054039
-1.
-0.25
0.
0.0625
0.04
0.
-0.0204081632653061224489795918367
-0.015625
0.
0.01
0.00826446280991735537190082644628
0.
-0.00591715976331360946745562130178
-0.00510204081632653061224489795918
0.
0.00390625
0.00346020761245674740484429065744
0.
-0.00277008310249307479224376731302
-0.0025
0.
0.00206611570247933884297520661157
0.00189035916824196597353497164461
0.
-0.0016
-0.00147928994082840236686390532544
0.
0.0012755102040816326530612244898
0.00118906064209274673008323424495
0.
-0.00104058272632674297606659729448
-0.0009765625
0.
0.00086505190311418685121107266436
0.000816326530612244897959183673469
0.
-0.000730460189919649379108838568298
-0.000692520775623268698060941828255
0.
0.000625
0.
0.5
0.166666666666666666666666666667
-0.166666666666666666666666666667
-0.25
-0.105555555555555555555555555556
0.0833333333333333333333333333333
0.149107142857142857142857142857
0.0657407407407407407407407407407
-0.0615079365079365079365079365079
-0.110714285714285714285714285714
-0.0509890572390572390572390572391
0.0460317460317460317460317460317
0.0859907949193663479377765092051
0.0399975949975949975949975949976
-0.0380418192918192918192918192918
-0.0713411588411588411588411588412
-0.0337670590121570513727376472475
0.0316697191697191697191697191697
0.0603303874917652007435289169035
0.0286786431744414937692248616618
-0.0275789634342265921213289634342
-0.052658834973076459144570599679
-0.0252663455588647404504181997788
0.0241179726706042495516179726706
0.0464490362888920516513007478765
0.0223402653780602061363641357958
-0.0216397242760024714911932957046
-0.0417386964227050375926402309496
-0.0201913814541324315848818303473
0.0194687524950682845419687524951
0.0377561719423089208522567943926
0.0182926700088072610367612599117
-0.0178084223988298691184939062698
-0.0345724496413715175523154557136
-0.0168163808895067040504125883005
0.0163203344495165128341998410909
0.0318024035764105676297235933797
0.0154853262491832763734202869363
-0.0151309594004528090216695030437
-1.
0.
0.111111111111111111111111111111
0.0625
0.
-0.0277777777777777777777777777778
-0.0204081632653061224489795918367
0.
0.0123456790123456790123456790123
0.01
0.
-0.00694444444444444444444444444444
-0.00591715976331360946745562130178
0.
0.00444444444444444444444444444444
0.00390625
0.
-0.00308641975308641975308641975309
-0.00277008310249307479224376731302
0.
0.00226757369614512471655328798186
0.00206611570247933884297520661157
0.
-0.00173611111111111111111111111111
-0.0016
0.
0.00137174211248285322359396433471
0.0012755102040816326530612244898
0.
-0.00111111111111111111111111111111
-0.00104058272632674297606659729448
0.
0.000918273645546372819100091827365
0.00086505190311418685121107266436
0.
-0.000771604938271604938271604938272
-0.000730460189919649379108838568298
0.
0.000657462195923734385272846811308
0.000625


==> anc/AA211.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.
-0.5
0.
0.25
0.2
0.
-0.142857142857142857142857142857
-0.125
0.
0.1
0.0909090909090909090909090909091
0.
-0.0769230769230769230769230769231
-0.0714285714285714285714285714286
0.
0.0625
0.0588235294117647058823529411765
0.
-0.0526315789473684210526315789474
-0.05
0.
0.0454545454545454545454545454545
0.0434782608695652173913043478261
0.
-0.04
-0.0384615384615384615384615384615
0.
0.0357142857142857142857142857143
0.0344827586206896551724137931034
0.
-0.032258064516129032258064516129
-0.03125
0.
0.0294117647058823529411764705882
0.0285714285714285714285714285714
0.
-0.027027027027027027027027027027
-0.0263157894736842105263157894737
0.
0.025
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.
0.
0.333333333333333333333333333333
0.25
0.
-0.166666666666666666666666666667
-0.142857142857142857142857142857
0.
0.111111111111111111111111111111
0.1
0.
-0.0833333333333333333333333333333
-0.0769230769230769230769230769231
0.
0.0666666666666666666666666666667
0.0625
0.
-0.0555555555555555555555555555556
-0.0526315789473684210526315789474
0.
0.047619047619047619047619047619
0.0454545454545454545454545454545
0.
-0.0416666666666666666666666666667
-0.04
0.
0.037037037037037037037037037037
0.0357142857142857142857142857143
0.
-0.0333333333333333333333333333333
-0.032258064516129032258064516129
0.
0.030303030303030303030303030303
0.0294117647058823529411764705882
0.
-0.0277777777777777777777777777778
-0.027027027027027027027027027027
0.
0.025641025641025641025641025641
0.025


==> anc/AA300.m <==
1.
0.125
0.
-0.015625
-0.008
0.
0.00291545189504373177842565597668
0.001953125
0.
-0.001
-0.000751314800901577761081893313298
0.
0.000455166135639508420573509330906
0.000364431486880466472303206997085
0.
-0.000244140625
-0.00020354162426216161204966415632
0.
0.000145793847499635515381250911212
0.000125
0.
-0.0000939143501126972201352366641623
-0.0000821895290539985205884770280266
0.
0.000064
0.0000568957669549385525716886663632
0.
-0.0000455539358600583090379008746356
-0.0000410020911066464389683873877568
0.
0.0000335671847202175153569870094995
0.000030517578125
0.
-0.00002544270303277020150620801954
-0.0000233236151603498542274052478134
0.
0.0000197421672951256588948334748189
0.0000182242309374544394226563639014
0.
-0.000015625
0.
0.125
0.037037037037037037037037037037
0.
-0.008
-0.00462962962962962962962962962963
0.
0.001953125
0.00137174211248285322359396433471
0.
-0.000751314800901577761081893313298
-0.000578703703703703703703703703704
0.
0.000364431486880466472303206997085
0.000296296296296296296296296296296
0.
-0.00020354162426216161204966415632
-0.000171467764060356652949245541838
0.
0.000125
0.000107979699816434510312061332469
0.
-0.0000821895290539985205884770280266
-0.000072337962962962962962962962963
0.
0.0000568957669549385525716886663632
0.0000508052634252908601331097901743
0.
-0.0000410020911066464389683873877568
-0.000037037037037037037037037037037
0.
0.000030517578125
0.0000278264741074658430030330856777
0.
-0.0000233236151603498542274052478134
-0.0000214334705075445816186556927298
0.
0.0000182242309374544394226563639014
0.0000168580050236854970582781233669
0.
0.
0.25
0.166666666666666666666666666667
0.09375
0.05
0.0291666666666666666666666666667
0.0214285714285714285714285714286
0.0186383928571428571428571428571
0.0162698412698412698412698412698
0.0131785714285714285714285714286
0.0100649350649350649350649350649
0.00782602813852813852813852813853
0.00666833166833166833166833166833
0.00614219963709759628126975065751
0.005667998667998667998667998668
0.0049816394542957042957042957043
0.00419653875536228477404947993183
0.00356165484841955430190724308371
0.00319660989165633128481425695048
0.00301651937458826003717644584518
0.00284945067989864855979722979154
0.0025962970037919504439474759051
0.00228951456404680257150306955126
0.00202721344359582177592676986943
0.00186827990961790934869411111166
0.00178650139572661737120387491833
0.00170937789022322606923495333779
0.00158945979843460689345954207047
0.00143926539388638060664276658447
0.00130659937515306270557128100493
0.00122366226601223354319891041044
0.00117988037319715377663302482477
0.00113815197626619418482297283798
0.00107218642054834382982025728422
0.000987784275467757644351870163245
0.000911623695120813690511164754169
0.000863012643445269936378721345072
0.00083690535727396230604535772052
0.000811839004192824313251684640305
0.00077175445336080361278488271119
0.
0.
0.0555555555555555555555555555556
0.0520833333333333333333333333333
0.0333333333333333333333333333333
0.0175925925925925925925925925926
0.00952380952380952380952380952381
0.00729166666666666666666666666667
0.0073045267489711934156378600823
0.00702777777777777777777777777778
0.00580808080808080808080808080808
0.00424908810325476992143658810325
0.00312742812742812742812742812743
0.00269660894660894660894660894661
0.00266650633317299983966650633317
0.00260402574855699855699855699856
0.00230668024785671844495373907139
0.00187594772289761396515209151375
0.00152978256693426972064742962576
0.00138062876665817842288430523725
0.00136564967497340446520118388866
0.00134270775678165080206888665809
0.00122848876045806992098552200854
0.00105276439828603085210075832412
0.00090356100279373936662939220484
0.000835392938973501633348180662759
0.000827417236224452079124597622066
0.000816612502863090054488352938168
0.000761265401004355056740628660551
0.000673046048471081052829394344911
0.000595637991977772751522499039632
0.000558992295205702748255001540124
0.000554323333600220031417007876113
0.000548409291170994738099848276289
0.000517519298443812177341571108073
0.000467121691375186223622571897236
0.00042192252318806688680575266694
0.000400008264712232387837309834516
0.000397059647414955804446674024007
0.000393480468349483387243145135097
0.
0.25
0.166666666666666666666666666667
0.0520833333333333333333333333333
-0.0166666666666666666666666666667
-0.0291666666666666666666666666667
-0.00952380952380952380952380952381
0.0113467261904761904761904761905
0.0162698412698412698412698412698
0.00702777777777777777777777777778
-0.00425685425685425685425685425685
-0.00782602813852813852813852813853
-0.00312742812742812742812742812743
0.0034455906904886496723231417109
0.005667998667998667998667998668
0.00260402574855699855699855699856
-0.00188985850750556632909574086045
-0.00356165484841955430190724308371
-0.00152978256693426972064742962576
0.00163589060793008161429214060793
0.00284945067989864855979722979154
0.00134270775678165080206888665809
-0.00106102580358873265051754754272
-0.00202721344359582177592676986943
-0.00090356100279373936662939220484
0.00095110845675311573785569425557
0.00170937789022322606923495333779
0.000816612502863090054488352938168
-0.000677999992882025549902137923917
-0.00130659937515306270557128100493
-0.000595637991977772751522499039632
0.000620888077991451028378023284645
0.00113815197626619418482297283798
0.000548409291170994738099848276289
-0.000470264977023945467010299055171
-0.000911623695120813690511164754169
-0.00042192252318806688680575266694
0.000436897092561729918208047886004
0.000811839004192824313251684640305
0.000393480468349483387243145135097
0.
0.
0.111111111111111111111111111111
0.09375
0.0333333333333333333333333333333
-0.0115740740740740740740740740741
-0.0214285714285714285714285714286
-0.00729166666666666666666666666667
0.00896531452087007642563198118754
0.0131785714285714285714285714286
0.00580808080808080808080808080808
-0.00357694003527336860670194003527
-0.00666833166833166833166833166833
-0.00269660894660894660894660894661
0.00300149233482566815900149233483
0.0049816394542957042957042957043
0.00230668024785671844495373907139
-0.00168570712552194033675515156997
-0.00319660989165633128481425695048
-0.00138062876665817842288430523725
0.00148380100492524409459604590288
0.0025962970037919504439474759051
0.00122848876045806992098552200854
-0.00097444904530979092382601154531
-0.00186827990961790934869411111166
-0.000835392938973501633348180662759
0.000881960653998773990110355715727
0.00158945979843460689345954207047
0.000761265401004355056740628660551
-0.000633553326681981652741886660015
-0.00122366226601223354319891041044
-0.000558992295205702748255001540124
0.00058382864266597415340596496187
0.00107218642054834382982025728422
0.000517519298443812177341571108073
-0.000444502003745627466888592856933
-0.000863012643445269936378721345072
-0.000400008264712232387837309834516
0.000414779356777868508805010616298
0.00077175445336080361278488271119
0.
0.5
0.25
-0.0347222222222222222222222222222
-0.190277777777777777777777777778
-0.12875
0.0215873015873015873015873015873
0.118002409297052154195011337868
0.0863647959183673469387755102041
-0.0154390432098765432098765432099
-0.0856066904876428685952495476305
-0.0649182250379490639230898971159
0.011977726958787564848170908777
0.0671890221916386228264825857709
0.0519889212934917230621526325822
-0.00977300292725752682462639172596
-0.0553004774257938985368418680205
-0.0433488812105510610293025110042
0.00824957024713109246556737571156
0.0469895889793951465082734551954
0.0371690449948767701580804269233
-0.00713519368178843782405576593354
-0.0408517531127929193170387401103
-0.0325302375594437310912137166815
0.00628514036225905947966602844285
0.0361328542493510012761838427472
0.0289202374624378201415653812974
-0.00561557346017221557624716614507
-0.0323916544336112004348361093649
-0.0260310953682603343248414428425
0.0050746453682517313468997669418
0.0293527328184356388898500830552
0.0236665721598223264461002994718
-0.00462859691971344996867037304025
-0.0268352636699288073859232468172
-0.0216957112957399642965156047656
0.00425451396925940375390487194875
0.0247156074657672711302144966377
0.0200277832323316691116822991872
-0.00393630188605743683018170892802
1
0.125
0.
-0.015625
-0.008
0.
0.00291545189504373177842565597668
0.001953125
0.
-0.001
-0.000751314800901577761081893313298
0.
0.000455166135639508420573509330906
0.000364431486880466472303206997085
0.
-0.000244140625
-0.00020354162426216161204966415632
0.
0.000145793847499635515381250911212
0.000125
0.
-0.0000939143501126972201352366641623
-0.0000821895290539985205884770280266
0.
0.000064
0.0000568957669549385525716886663632
0.
-0.0000455539358600583090379008746356
-0.0000410020911066464389683873877568
0.
0.0000335671847202175153569870094995
0.000030517578125
0.
-0.00002544270303277020150620801954
-0.0000233236151603498542274052478134
0.
0.0000197421672951256588948334748189
0.0000182242309374544394226563639014
0.
-0.000015625
0.
0.5
0.416666666666666666666666666667
0.0902777777777777777777777777778
-0.165277777777777777777777777778
-0.19125
-0.0419047619047619047619047619048
0.109321853741496598639455782313
0.131503684807256235827664399093
0.0321304012345679012345679012346
-0.0774753773563297372821182344992
-0.0971057250379490639230898971159
-0.0235457773147167086561025954965
0.0617921967948132260010857603741
0.0784191934023352604771186189768
0.0197275993970055117241264427412
-0.0503964741578200423276915412231
-0.0649400801901428977639963885552
-0.0162681559466602642330574933394
0.0431298281769260107058043193929
0.0559138822154792968830561314908
0.0142664789401222793247566209741
-0.0373157771365172065459372997072
-0.0487597938189309970719861909605
-0.012409442656133482722399983147
0.0331384225096541100641411155529
0.0434560867257471234109086106806
0.0111816820877374401303734802977
-0.0296190252736014612341728901915
-0.0390283256916332650903796009881
-0.0100253847323691763164278420316
0.0269094820866212571836934851237
0.0355414216962219604753774129375
0.00919652243673502466554009396487
-0.0245520028920919905773680102705
-0.0325329315983777295538412325166
-0.0084079413886515402376252001674
0.0226532149039844980138226527098
0.0300668850899266969747552346409
0.00781109535879134979688665487084
0.
0.5
0.416666666666666666666666666667
0.0625
-0.2125
-0.225416666666666666666666666667
-0.0414285714285714285714285714286
0.13536352040816326530612244898
0.154281462585034013605442176871
0.0305625
-0.0993552875695732838589981447124
-0.117233135506268623151740034857
-0.0241453432930705657978385251113
0.0784875230734728379940310866528
0.0945211217769909078600387291696
0.0199369689766402428740091077753
-0.0648665631193305724656726595964
-0.0791768491259622425169680682334
-0.0169711426967737175467889481612
0.0552750828065556403354339490226
0.0681168270176101638141747140721
0.0147705323290318469722268188665
-0.0481551205145040063283327907419
-0.0597670767600222810380907989071
-0.0130736828162777039745009994683
0.0426602989166766209827559302717
0.0532403382289393758252238177443
0.0117257628695632500617638890012
-0.0382911476564715095932660486742
-0.0479984567675845842221395845944
-0.0106293684190278628535313589122
0.0347338707738750162868994377765
0.043696086310723159686068307125
0.00972020539676069848410212136111
-0.0317813976190604202294855166146
-0.040101450741321963927484010874
-0.00895414351406691873939003540409
0.0292915625488693251950289978968
0.0370532104526444517811947223554
0.00829989576990248155138730629449
0.
0.
0.0833333333333333333333333333333
0.0902777777777777777777777777778
0.0222222222222222222222222222222
-0.0483333333333333333333333333333
-0.0612698412698412698412698412698
-0.0173611111111111111111111111111
0.0339583333333333333333333333333
0.0456859567901234567901234567901
0.0137485970819304152637485970819
-0.0261574552341597796143250688705
-0.0363129596273535667475061414455
-0.0112985008818342151675485008818
0.0212661002417495923989430482937
0.0301009350260229589233918238247
0.00956608569353667392883079157589
-0.0179139839577055907438327786146
-0.0256927151464163426280105206108
-0.00828549382716049382716049382716
0.0154738910113666968280471435744
0.0224058709762752561203978717995
0.00730336740171108701129405063152
-0.0136184196002892749734385411128
-0.0198622252702963484693359704937
-0.00652744466732561970657208752447
0.0121600503832507778418292182234
0.0178359522789542845472806118573
0.00589949322286030915842993930934
-0.0109836806996621249486490708759
-0.0161840914698039943601629508826
-0.00538113795543937739704935472131
0.0100147570754504166199840038266
0.014811813873807946999533869682
0.00494613394913161284356226979741
-0.0092028697227909998154842030542
-0.0136537730588744337248751988594
-0.00457595508310205406481450125915
0.00851271361015639133475621158409
0.012663489653747526272592903661
0.
-0.75
-0.583333333333333333333333333333
-0.142361111111111111111111111111
0.181944444444444444444444444444
0.220416666666666666666666666667
0.0514285714285714285714285714286
-0.120668579931972789115646258503
-0.147773526077097505668934240363
-0.0391581790123456790123456790123
0.081732231613183994136375088756
0.104931753176477202451228425254
0.026673205442144836084230023624
-0.065237787485301875673408902085
-0.0840871920703339284757866176448
-0.0223316251455625102811249997397
0.0522863326653256086567872820836
0.0685017350385624520659036316389
0.0177979385135945339537049229651
-0.0447657187848560923200964600009
-0.0587633328953779454428533612824
-0.0156091866969039301268255076322
0.0383768029401059391964548472499
0.0507870072625268188479129608299
0.0133130036589272220890293753518
-0.0340895309664072258019968098085
-0.0451654646159703494801435640184
-0.0119982945906005301848618332358
0.0302970252664834867840750281154
0.040334925066786327795950881993
0.0106210227243469490679503410712
-0.0275303701646127082120715084083
-0.0366795736724881546602003857754
-0.00974493172790601940363994224116
0.0250222678691159360443783093256
0.0334445552934985432443523972708
0.00882986391183960712443095283434
-0.0230901119965462279320307005958
-0.0308787240941195212880069192812
-0.00820457582714083318412980000593
0.
0.
0.333333333333333333333333333333
0.1875
-0.0277777777777777777777777777778
-0.158564814814814814814814814815
-0.110357142857142857142857142857
0.0188888888888888888888888888889
0.104891030486268581506676744772
0.0777283163265306122448979591837
-0.0140354938271604938271604938272
-0.0784727996136726295456454186613
-0.05992451541964528977515990503
0.0111221750331598816447301295786
0.0627097540455293813047170800529
0.0487396137126484903707680930458
-0.00919812040212473112906013338914
-0.0522282286799164597292395420194
-0.0410673611468378472909181683198
0.00783709173477453784228900692598
0.0447519895041858538174032906623
0.0354795429496550987872585893358
-0.00682496786953676661431421089295
-0.0391495967330932143454954592724
-0.0312290280570659818475651680142
0.00604340419447986488429425811813
0.0347946003882639271548437004232
0.0278873718387793265650809033939
-0.00542193299602834607361795351938
-0.0313119326191574937536749057194
-0.0251913826144454848304917188798
0.00491606270049386474230914922487
0.028463256066361831650763716902
0.0229704965080628462565091141932
-0.00449635129343592282670836238196
-0.0260898396790974516252031566278
-0.0211093407201794247209341019341
0.00414255307533152470774948058168
0.0240818739410040077679013044162
0.0195270886515233773838902417075
0.
0.125
0.037037037037037037037037037037
0.
-0.008
-0.00462962962962962962962962962963
0.
0.001953125
0.00137174211248285322359396433471
0.
-0.000751314800901577761081893313298
-0.000578703703703703703703703703704
0.
0.000364431486880466472303206997085
0.000296296296296296296296296296296
0.
-0.00020354162426216161204966415632
-0.000171467764060356652949245541838
0.
0.000125
0.000107979699816434510312061332469
0.
-0.0000821895290539985205884770280266
-0.000072337962962962962962962962963
0.
0.0000568957669549385525716886663632
0.0000508052634252908601331097901743
0.
-0.0000410020911066464389683873877568
-0.000037037037037037037037037037037
0.
0.000030517578125
0.0000278264741074658430030330856777
0.
-0.0000233236151603498542274052478134
-0.0000214334705075445816186556927298
0.
0.0000182242309374544394226563639014
0.0000168580050236854970582781233669
0.
0.
0.
0.333333333333333333333333333333
0.3125
0.0722222222222222222222222222222
-0.137731481481481481481481481481
-0.163928571428571428571428571429
-0.0366666666666666666666666666667
0.0971749811035525321239606953893
0.118353316326530612244897959184
0.0292094556677890011223344556678
-0.0710190959099689258419417149576
-0.0896360538811837513136214434916
-0.0218639360779512294663809815325
0.0576727170084923442676800430158
0.0735179938146893066972987052907
0.0185671523736522463285895931682
-0.0475966700379411510872642333774
-0.0615221812327669557764176312628
-0.0154547481493272510214046186724
0.0410760268351676292436231613266
0.0533723421147756924792808527867
0.0136461972470734845715063331056
-0.0357609530891623229398565788861
-0.046809402066173757189106743322
-0.0119321564001283487715384453336
0.0319110735278150689506544075695
0.041904083628399011860519017442
0.0107961068433327008155330154598
-0.0286317244311480791930337938517
-0.03776934744351606299068993644
-0.00971209145948263955653947196807
0.0260940432355115221175209552714
0.0344960857639801381084545478511
0.00893376465282830967509609128016
-0.0238700028117561019502188988741
-0.0316536631767999530794130910972
-0.00818667977316071023137190542616
0.0220723632397797672955195077685
0.0293152129626785295503863537749
0.
0.
0.333333333333333333333333333333
0.3125
0.05
-0.177083333333333333333333333333
-0.193214285714285714285714285714
-0.03625
0.120323129251700680272108843537
0.138853316326530612244897959184
0.0277840909090909090909090909091
-0.0910756802721088435374149659864
-0.108215202005786421370836955253
-0.0224206759149940968122786304604
0.0732550215352413154610956808759
0.0886135516659289761187863085965
0.018764206095661405057890924965
-0.0612628651682566517731352896188
-0.0750096465403852823844960646422
-0.0161225855619350316694495007531
0.0526429360062434669861275704977
0.0650206076077187927317122270688
0.0141283352712478536256082615245
-0.0461486571597330060646522577943
-0.0573763936896213897965671669508
-0.0125708488618054845908663456426
0.0410802878456885979833945995209
0.0513388975779058266886086813963
0.0113214262188886552320478928287
-0.0370147760679224592734905137184
-0.0464501194525012105375544367042
-0.0102972006559332421393585039462
0.0336813292352727430660843032984
0.0424109073015842432247133569154
0.00944248524256753567027063217937
-0.0308985810185309641119998078198
-0.0390176277483132621997141727422
-0.00871850815843357877256398184083
0.0285404968424880604464385107713
0.0361268801913283404866648542965
0.
0.
0.
0.0625
0.0722222222222222222222222222222
0.0185185185185185185185185185185
-0.0414285714285714285714285714286
-0.0536111111111111111111111111111
-0.0154320987654320987654320987654
0.0305625
0.041532687991021324354657687991
0.0126028806584362139917695473251
-0.0241453432930705657978385251113
-0.0337191767968283119798271313423
-0.010545267489711934156378600823
0.0199369689766402428740091077753
0.0283302917891980789867217165409
0.00903463648834019204389574759945
-0.0169711426967737175467889481612
-0.0244080793890955254966099945803
-0.00789094650205761316872427983539
0.0147705323290318469722268188665
0.021431702672958940636902312156
0.00699906042663979171915679852188
-0.0130736828162777039745009994683
-0.0190982935291311042974384331671
-0.00628568745742467082855089909764
0.0117257628695632500617638890012
0.0172209194417489643904778321381
0.00570284344876496551981560799903
-0.0106293684190278628535313589122
-0.0156783386113726195364078586675
-0.00521807316891091141532058639642
0.00972020539676069848410212136111
0.0143886191916991485138329019768
0.00480874133943351248679665119193
-0.00895414351406691873939003540409
-0.0132944632415356328373784831
-0.00445862290148405267853720635507
0.00829989576990248155138730629449
0.
0.
-0.444444444444444444444444444444
-0.40625
-0.105555555555555555555555555556
0.149305555555555555555555555556
0.185357142857142857142857142857
0.0439583333333333333333333333333
-0.106140295624422608549592676577
-0.131531887755102040816326530612
-0.0350175364758698092031425364759
0.0745960359452422944486436549929
0.0963043855495154196452897751599
0.0245605450245601760753275904791
-0.0606742093433180124266815353506
-0.078499633268985010993003000995
-0.0208738326215089647735433322395
0.0492823771634630914240193849473
0.0647187911244232870612318882133
0.0168353769159854294442889239096
-0.0425598278400928733382192072295
-0.0559686391185676429232283286918
-0.0148746860075315544924918551142
0.0367354021344721138636825904314
0.0486776819757916665378008544337
0.0127675493391018504048866259964
-0.0327930341818138429407647632852
-0.0434935434268336187539785595125
-0.0115573722443370558722736441204
0.0292652777578300608457756805118
0.0389930097095282965338888468505
0.0102710837546883423047944735082
-0.0266778718781774962709269202333
-0.0355682721845284819382748051353
-0.00945128395127212185243766238823
0.024314504815501729417107491731
0.0325166758202452230157918124423
0.00858668803787294261920921526067
-0.0224871425965576358043245183848
-0.0300869674160393331631712364861


==> anc/AA301.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.
-0.25
0.
0.0625
0.04
0.
-0.0204081632653061224489795918367
-0.015625
0.
0.01
0.00826446280991735537190082644628
0.
-0.00591715976331360946745562130178
-0.00510204081632653061224489795918
0.
0.00390625
0.00346020761245674740484429065744
0.
-0.00277008310249307479224376731302
-0.0025
0.
0.00206611570247933884297520661157
0.00189035916824196597353497164461
0.
-0.0016
-0.00147928994082840236686390532544
0.
0.0012755102040816326530612244898
0.00118906064209274673008323424495
0.
-0.00104058272632674297606659729448
-0.0009765625
0.
0.00086505190311418685121107266436
0.000816326530612244897959183673469
0.
-0.000730460189919649379108838568298
-0.000692520775623268698060941828255
0.
0.000625
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.5
0.208333333333333333333333333333
-0.0833333333333333333333333333333
-0.175
-0.0666666666666666666666666666667
0.0907738095238095238095238095238
0.146428571428571428571428571429
0.0702777777777777777777777777778
-0.0468253968253968253968253968254
-0.0939123376623376623376623376623
-0.0406565656565656565656565656566
0.0482382696668410954125239839526
0.08501998001998001998001998002
0.0416644119769119769119769119769
-0.0321275946275946275946275946276
-0.0641097872715519774343303755068
-0.0290658687717511246923011628894
0.0327178121586016322858428121586
0.0598384642778716197557418256224
0.0295395706491963176455155064781
-0.0244035934825408509619035934825
-0.0486531226462997226222424768662
-0.022589025069843484165734805121
0.0247288198755810091842480506448
0.0461532030360271038693437401204
0.0228651500801665215256738822687
-0.0196619997935787409471619997936
-0.0391979812545918811671384301478
-0.0184647777513109552971974702286
0.0198684184957264329080967451086
0.0375590152167844080991581036534
0.0186459158998138210953948413938
-0.016459274195838091345360466931
-0.0328184530243492928584019311501
-0.0156111333579584748118128486768
0.0166020895173457368919058196681
0.0316617211635201482168157009719
0.0157392187339793354897258054039
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.25
-0.111111111111111111111111111111
0.
0.04
0.0277777777777777777777777777778
0.
-0.015625
-0.0123456790123456790123456790123
0.
0.00826446280991735537190082644628
0.00694444444444444444444444444444
0.
-0.00510204081632653061224489795918
-0.00444444444444444444444444444444
0.
0.00346020761245674740484429065744
0.00308641975308641975308641975309
0.
-0.0025
-0.00226757369614512471655328798186
0.
0.00189035916824196597353497164461
0.00173611111111111111111111111111
0.
-0.00147928994082840236686390532544
-0.00137174211248285322359396433471
0.
0.00118906064209274673008323424495
0.00111111111111111111111111111111
0.
-0.0009765625
-0.000918273645546372819100091827365
0.
0.000816326530612244897959183673469
0.000771604938271604938271604938272
0.
-0.000692520775623268698060941828255
-0.000657462195923734385272846811308
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.333333333333333333333333333333
0.375
0.166666666666666666666666666667
-0.0694444444444444444444444444444
-0.15
-0.0583333333333333333333333333333
0.0806878306878306878306878306878
0.131785714285714285714285714286
0.0638888888888888888888888888889
-0.0429232804232804232804232804233
-0.0866883116883116883116883116883
-0.0377525252525252525252525252525
0.0450223850223850223850223850224
0.0797062312687312687312687312687
0.0392135642135642135642135642136
-0.0303427282593949260615927282594
-0.0607355879414702944114708820591
-0.0276125753331635684576861047449
0.0311598211034301259865169639606
0.0571185340834229097668444699123
0.0282552414905356081826670061964
-0.0233867770874349821718242770874
-0.0467069977404477337173527777916
-0.0217202164133110424670526972317
0.0238129376579668977329796043246
0.0445048743561689930168671779733
0.022076696629126296645478231156
-0.0190065998004594495822565998005
-0.0379335302463792398391662227237
-0.017887753446582487944160049284
0.0192663452079771470623968437417
0.0364543382986436902138887476636
0.0181131754455334262069549887826
-0.0160020721348425888079893428496
-0.0319314678074749876460126897677
-0.0152003140590648307378177737116
0.0161763949143368718433954140356
0.0308701781344321445113953084476


==> anc/AA302.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.25
0.
-0.125
-0.1
0.
0.0714285714285714285714285714286
0.0625
0.
-0.05
-0.0454545454545454545454545454545
0.
0.0384615384615384615384615384615
0.0357142857142857142857142857143
0.
-0.03125
-0.0294117647058823529411764705882
0.
0.0263157894736842105263157894737
0.025
0.
-0.0227272727272727272727272727273
-0.021739130434782608695652173913
0.
0.02
0.0192307692307692307692307692308
0.
-0.0178571428571428571428571428571
-0.0172413793103448275862068965517
0.
0.0161290322580645161290322580645
0.015625
0.
-0.0147058823529411764705882352941
-0.0142857142857142857142857142857
0.
0.0135135135135135135135135135135
0.0131578947368421052631578947368
0.
-0.0125
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.25
0.166666666666666666666666666667
0.
-0.1
-0.0833333333333333333333333333333
0.
0.0625
0.0555555555555555555555555555556
0.
-0.0454545454545454545454545454545
-0.0416666666666666666666666666667
0.
0.0357142857142857142857142857143
0.0333333333333333333333333333333
0.
-0.0294117647058823529411764705882
-0.0277777777777777777777777777778
0.
0.025
0.0238095238095238095238095238095
0.
-0.021739130434782608695652173913
-0.0208333333333333333333333333333
0.
0.0192307692307692307692307692308
0.0185185185185185185185185185185
0.
-0.0172413793103448275862068965517
-0.0166666666666666666666666666667
0.
0.015625
0.0151515151515151515151515151515
0.
-0.0142857142857142857142857142857
-0.0138888888888888888888888888889
0.
0.0131578947368421052631578947368
0.0128205128205128205128205128205
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA310.m <==
-1.17195361934472952469832307543
0.0186229784057079239545373639
0.047281914963162844737591209802
0.01122806756871758127047655762
-0.005557567137218666353248863743
-0.005991320075810709540794126345
-0.001344951108881908830028351076
0.001666017353945211427428725009
0.001707882554881889539166375846
0.000329788002715950757077967821
-0.000687988785721840080251477796
-0.000696244013434394956408243583
-0.000115433421323458007482931568
0.000344743274749610007092496243
0.000347133948266381251755504467
0.0000500208925682535606336942
-0.000195936675169419174892191845
-0.000196816415906918524956684119
-0.000024985711946291880983960849
0.000121588324356837920405897836
0.000121969419198991728331377618
0.000013810260146313224958781373
-0.000080482228791191781389585672
-0.000080667984157887029117421757
-8.233543716651498496760956e-6
0.000055967181264684374020158094
0.000056066164073901234346446196
5.205460044031174568354626e-6
-0.000040462838844908855915385657
-0.000040519388012493178625296818
-3.448721175112820612389503e-6
0.000030187416803533787283002607
0.000030221580311627370750923345
2.373774475599030376948223e-6
-0.000023112472860460181133670145
-0.000023134079798350367946340535
-1.68656166598441978493172e-6
0.000018084185176983043399258006
0.000018098383028412494835647649
1.230827798124997946542012e-6
-0.31182113186432702800487959394
0.14638932810687282914940965384
0.031692850084260667150222919494
-0.009180380096965109112024568579
-0.010447648007001786307768043116
-0.002441935958787954601905628098
0.00238151016416761080877213389
0.002463579514088433617860716588
0.000501088899850781213480476209
-0.00090002763582766917645081113
-0.000913475823491448279149650695
-0.000159167815483012385140062103
0.000426924728007396304349042268
0.000430425102739693676045463442
0.000064892061329891957301304576
-0.000233896972743653996161847267
-0.000235099064755188991994129072
-0.000031088072893090200951874212
0.000141398081261996468089539615
0.000141894292602603122683679048
0.000016669671302574499191224471
-0.000091785995778191786298327597
-0.000092019425754065543347685476
-9.712206964252822918495227e-6
0.000062871511280372480298105001
0.00006299256286646038107625417
6.030546738879864844440746e-6
-0.000044911719728029273829567607
-0.000044979408764496879473022638
-3.937803111095030805530036e-6
0.000033180399208928678614004167
0.00003322058908340355408339272
2.678294920674311198860989e-6
-0.000025198699301745848359926315
-0.000025223756197446272629553556
-1.884055649311265678667101e-6
0.000019582173500174240913310808
0.000019598441655547828768582701
1.363384729787954894137095e-6
-0.000015516606030165279612012644
-0.03724595681141584790907472779
-0.216323084366671580802687913092
-0.160370968680217422056936508549
-0.095086568673576704613381593845
-0.051477259177299909964631297043
-0.029513273891326895122707204185
-0.021184168178429361218757883168
-0.018388061367511846165822655227
-0.016215005820263392004485264826
-0.013249950153619113501139629673
-0.0101369798287808921311125577168
-0.0078401427047503908413365700193
-0.0066408025478977249913090045725
-0.0061145456550600270329303885762
-0.0056631724511583827088188486293
-0.0049943284500036542654011607454
-0.004209259913118459773014371488
-0.0035636432393744222332481862266
-0.0031899951070225912427313691302
-0.0030098942994071489238112788021
-0.0028485161608689235359872272261
-0.0026000692853791962587112043235
-0.0022932906997104761921997142276
-0.0020276978326161303703327951149
-0.0018659766142344087973456567901
-0.0017841964736776921647490843217
-0.0017091071013965722528190013071
-0.0015909436213884489537005884768
-0.0014407499708687508206405413419
-0.0013067601314268869033326071441
-0.0012226641724125563382023011279
-0.0011788819026710848088472729019
-0.0011380517584626134207977401313
-0.0010728820602044819950154589572
-0.0009884801156065141366813180104
-0.0009116887586754783836774725535
-0.0008625131843975812450591422385
-0.0008364057859100444183740047682
-0.000811795294865351747518415352
-0.0007721222141578822908079005162
0.25553269940232981038974457988
-0.221083703279316923229202984658
-0.113800258404096132913707606349
-0.0449765871070011409428425332
-0.017435271804820185891237037544
-0.011170505459138639985454759611
-0.011486511069018813798291044854
-0.011252164495166172276270642464
-0.009068899631385250840784245614
-0.006255664224703188204022698816
-0.0042782073215664746596043552035
-0.0035399982593664447723748894279
-0.0035037526068980499314178636296
-0.0034388547711011736163688734391
-0.003017661345701389760578028257
-0.0023938318723386103607058687908
-0.0018924862716997317481592219023
-0.0016775805732214836360966908922
-0.0016586860228114706268179571847
-0.0016347032731010675868913925725
-0.0014883115312892171251229023478
-0.0012581050414079953013175010457
-0.001061623215966762807476995033
-0.0009717518540033173246847999726
-0.000962019571749090897054939158
-0.0009507821451387369462034948175
-0.0008836697227495069144139753355
-0.0007745573297263711930119675269
-0.0006781901382226268491477272169
-0.0006324190574436322880342321372
-0.0006268895334003677240091817919
-0.0006207713334036720197418322857
-0.0005846104542670687616165145115
-0.0005245591868855873172454405047
-0.0004703398114911622524971343925
-0.0004439458972372615222402982321
-0.0004405338782164773477384315336
-0.0004368473581553967755628511897
-0.0004151855779404348269195098221
-0.0003786802844259127651034236803
-1.17195361934472952469832307543
0.164023190327635237650838462286
0.192682126885090158433892308191
0.113261595163817618825419231143
0.053109276131054095060335384915
0.025091063442545079216946154096
0.017935197236467210757382417796
0.018132710847214931861689207408
0.017556457261016447369120565315
0.01433652582062908834649422307
0.0102085299668056647305791638295
0.0072689515644164087263681689688
0.0061541071383823792838803078194
0.0060873596995242285559991300336
0.0059569507806852934958984126163
0.0052525320599394156993578087808
0.0042217170900857778598410216509
0.0033932006305219229159967941152
0.0030370216852269962876359368751
0.0030034147336050455294692301392
0.002956017688486063314361786262
0.0026980200574435736187590979906
0.002296983758736210006410916476
0.0019556064564964219854828326871
0.0017995372020024855498679314166
0.0017819410999425560261787021346
0.0017597750106099967135390056692
0.0016380570216647071576098782472
0.0014422037403126280115789110141
0.0012698044219620103060067794787
0.0011880542467950860597493928045
0.0011779033147782528700433858094
0.001165827631738775123887565308
0.0010990480861540841530300087992
0.0009891626962529286197210267017
0.0008902880894782786693989785089
0.0008422536757930736996209185119
0.0008359153148210251644419401873
0.000828631290408507834203763501
0.0007881269324210950457131596004
-0.86013248748040249669344348149
0.319933756259798751653278259255
0.157733615284310278879963283948
0.048855767018788264715528018516
0.009917946948363945105755748146
0.005950140975488472773314975307
0.011052501788513929043793788359
0.013152018996922477028965823317
0.010570019237711220028098956411
0.006360459994716112134636503451
0.0035383691149655853460620449842
0.0029183286552087530575233648687
0.0034671426088780838154102529598
0.00379975266527312590959151055
0.0033320435112911793137853032513
0.0024097276558973446685377836622
0.0016903039900078147336435478783
0.0014972389701073971632725248646
0.0016507216908075690710299399066
0.0017590944108359674854242859264
0.0016011379600737068290076128728
0.0012625211725545084012462991737
0.0009797382670449610793486089243
0.0008965484894553431681224453693
0.0009593788176483445810337398223
0.0010075122171609759291720605204
0.0009362753862433801002668565634
0.0007762314262187136872080305092
0.0006372843188834006911976666847
0.0005941948418166442893275644621
0.0006257777116199766048596837958
0.0006512299308501301904013996118
0.0006132510454380266741559056427
0.0005253261189635655730629957915
0.0004470539411044361388513527116
0.0004219357188238822867340616896
0.0004399879224487916564029276758
0.000455046536535635913782187925
0.0004324634303934692224413521928
0.0003790794018884375617053494429
-0.822467033424113218236207583323
-0.0646599264320839544094877309324
0.263240256946639321375282727396
0.235439087639350244020975254468
0.0317311416381605345291388398764
-0.130154923264657095814682287922
-0.134116808875695067677432431112
-0.0197002769744080056409577543505
0.0868140117565951663392693066738
0.0938972432109958380793582485612
0.0143331203969560954184106234844
-0.0651083853088538104884707619115
-0.0722278297542855583428965720054
-0.011261415000772209082435650339
0.0520868375012243002259815264242
0.0586851642850504083759200199348
0.00927412817150121584091948601418
-0.043405688861682738195243047483
-0.0494190818951975175819916524592
-0.00788300732076685537590119707991
0.037204876864430825533936768384
0.0426801164836471638343922321421
0.00685478910577187930692825019995
-0.0325542671989256591624617708455
-0.0375585024803084879250137478164
-0.00606385189005964926354412383402
0.0289371264040266934301255630409
0.0335343772167867146138039566992
0.00543655686794837382881522159048
-0.0260434137631744832569109809725
-0.0302891149052816342607563410492
-0.0049268796614861137920306642249
0.0236758306938368707819578275918
0.0276165459430700065690185811279
0.00450457569051032753269422769051
-0.0217028448026797915810565203047
-0.0253773665422787048955004201967
-0.00414895129389024265747000521703
0.0200333952024740455315477598467
0.0234740640516079832869469039345
0.
0.
-0.166666666666666666666666666667
-0.25
-0.191666666666666666666666666667
-0.0625
0.0289682539682539682539682539683
0.0284722222222222222222222222222
-0.0332341269841269841269841269841
-0.0828869047619047619047619047619
-0.0738780663780663780663780663781
-0.0208382936507936507936507936508
0.0239186739186739186739186739187
0.023020983645983645983645983646
-0.014386760065331493902922474351
-0.047179124612160326446040731755
-0.043909053228906170082640670876
-0.010580795692402835259978117121
0.0192059647984386300765484017732
0.018570729844320530595040398962
-0.00813741510195749786322857656654
-0.0324373295491808686560271404736
-0.0308014632993318299352508334624
-0.00647010612985198094361376899272
0.0159022251655826481637813035361
0.0154538403517643643067642498911
-0.00527864452648079473535616531132
-0.0245385548980927624816090253312
-0.0235702321814499105090671516457
-0.00439589623714301113224709483075
0.013535636114887800415803866939
0.0132065954395461547198342143719
-0.00372257811677079136565060479829
-0.0196600245532626125526722613033
-0.0190244150943649601717809215911
-0.00319657877988888891387536165032
0.0117726843101704117521783809282
0.0115221113503845338649192875685
-0.00277736273546963438433471406918
-0.0163641280482144509178682653717
-1.64493406684822643647241516665
-0.072467033424113218236207583323
0.583333333333333333333333333333
0.553594627823167720229214902773
0.147042368925200842850038588885
-0.220416666666666666666666666667
-0.286419152406889490924630738092
-0.0849481784240555154434056373274
0.147773526077097505668934240363
0.203651585697168322659587195677
0.0678072290093820455429353809391
-0.104931753176477202451228425254
-0.153206595199700715812877344135
-0.0522575030038571555031921812469
0.0840871920703339284757866176448
0.125140004323576662560650947655
0.0444744947963347699592371394839
-0.0685017350385624520659036316389
-0.104373415716132767452253089631
-0.0374809845575552295035242983314
0.0587633328953779454428533612824
0.0903789170081869499664807424797
0.0331420695315560797806066817347
-0.0507870072625268188479129608299
-0.0791103663328562795479259820176
-0.0291771639123707140623268504471
0.0451654646159703494801435640184
0.0707459398351800457731623749018
0.0264248391075932868873875638379
-0.040334925066786327795950881993
-0.0636834119775155437928669593501
-0.0238738194243943679276914655494
0.0366795736724881546602003857754
0.0581253454587362087116521530249
0.0219758483265476764262621240071
-0.0334445552934985432443523972708
-0.0532875413942241054074692005815
-0.020197626604722888817243382737
0.0308787240941195212880069192812
0.0493279274983464940959401791721
-1.17195361934472952469832307543
0.0186229784057079239545373639
0.437933121411406019637032234944
0.294904983202046000467788644528
-0.041375907477399542777618535183
-0.232443259160658773539627948897
-0.165892393554894861702158388133
0.032019449584177957819035904257
0.157716128413340334322273725948
0.115121649607986184806645859507
-0.025372219664572809935231897493
-0.119258163659036271329011844561
-0.088088404147240504713920803824
0.020876839308429156347410338773
0.0958537071739757285881168541414
0.071320198896795254884488413094
-0.0176949225305814137419555630113
-0.0801193687431695844022840129699
-0.0599087888104117630482811896979
0.0153394072496672662735291421022
0.0688183201765338519654650675982
0.0516426839379048013844689926256
-0.0135304606112487635972827061945
-0.0603093575437591279551115721646
-0.0453797517585849802779510556483
0.0120996835535151017369555567338
0.0536720076323381737671278075241
0.040470871433320556646863078939
-0.0109406545223410460451636105666
-0.0483501846864912786653041212406
-0.036519931876222636346116261317
0.0099831425039368191206737404505
0.0439881746394378957767541873394
0.0332715470340399709579224781458
-0.0091790516807536577553148177106
-0.0403478693973989316919936855839
-0.030553677442942819723289953393
0.0084943903877853681666120706149
0.0372638855904131038908309080252
0.0282462024866020993507604537951
-0.31182113186432702800487959394
0.14638932810687282914940965384
0.135633227372369676485182784139
-0.004419761184319766685509497014
-0.088019089300307318257665656347
-0.064138296246996053436480641115
0.012369693703065896277469020124
0.059306962295871473480330972878
0.041407667381273341764311466149
-0.011529676839244543464967698487
-0.044455793865821340894056202414
-0.0304648953215816277279979857727
0.010068847993457501359758514768
0.035496406982013329280066818569
0.0240668068876554506759305232285
-0.008791457932325105817505421028
-0.0295246919275866589496679542838
-0.0198788520590560511009723348867
0.0077550828716851494125099043874
0.0252658616966550444107581269802
0.0169277541245897643527055471032
-0.0069183523782359145722693168848
-0.0220775540792521069650076095412
-0.0147373599031836208274290486451
0.0062356794758217176037749744978
0.0196021016701718653020462120508
0.0130476916539387905259868312074
-0.0056709757743734189167708879955
-0.0176248921048478849554730713786
-0.011704942686576512515286081689
0.0051974295778097718777850532117
0.016009470749518450886361048066
0.0106123658167939648088215373975
-0.0047952979864420941407718444507
-0.0146649794052538085764328664341
-0.0097060872828143523725362570844
0.004449932525012115330866745559
0.0135286012097412979798102232489
0.008942250609391588942009848765
-0.004150322711239142397993905852
1.64493406684822643647241516665
0.322467033424113218236207583323
-0.416666666666666666666666666667
-0.501511294489834386895881569439
-0.163709035591867509516705255551
0.19125
0.276895342883079967115106928568
0.0962949046145317059195961135178
-0.131503684807256235827664399093
-0.196623807919390544881809417899
-0.0720640832662363023971922351959
0.0971057250379490639230898971159
0.150079167072272588384749916008
0.0557030936943458051755153229578
-0.0784191934023352604771186189768
-0.122535978575019664003652390657
-0.0463643533038403362883328803443
0.0649400801901428977639963885552
0.102843633149198497731605660005
0.0391168751654853111178164389394
-0.0559138822154792968830561314908
-0.0890362092514052991644118558216
-0.0342030953351448124311242292774
0.0487597938189309970719861909605
0.0782068053300625401812965898128
0.0301282723691238298001825447027
-0.0434560867257471234109086106806
-0.0699293273323169557186740219636
-0.0271028391004753124372897017619
0.0390283256916332650903796009881
0.0630877739855377710413444603105
0.024494707502385818956069488834
-0.0355414216962219604753774129375
-0.0575769361675652139735523047486
-0.0224461133035716218932724230623
0.0325329315983777295538412325166
0.0528656188710360385206634479146
0.020634523697284618735451430623
-0.0300668850899266969747552346409
-0.048934447029997010708697034037
-0.822467033424113218236207583323
0.346573590279972654708616060729
0.306346874568028624314941214684
0.0380088949293707529895132089211
-0.156620128473319660687641363698
-0.156597541296457541255631321152
-0.0225554460774175569791333271786
0.0976519307918251785767956228722
0.104325369067180060242342866096
0.0157646326300601883740158725548
-0.0710280097948583028355514206622
-0.0782470790060635646220138334389
-0.0121277817768820409689235610102
0.0558072840567786665216825950946
0.0625974915019450287029214667407
0.00985375412765262691406233891207
-0.0459589676261932861599464151009
-0.0521645876903227753783336731631
-0.00829790297360334455491929168585
0.0390651204796707863269908727563
0.0447125028842087830347950513173
0.00716637038578137582472531686648
-0.0339696701394558426216208414143
-0.0391234400919570434982680106204
-0.00630640596933985512905044780475
0.0300500928025446660489690952202
0.0347763911870470964246495341404
0.0056307196129038316633257351954
-0.0269414625137767299362368745328
-0.0312987520688579112914323618433
-0.00508581126349987627019732720481
0.0244157004030054693980770411665
0.0284534109716415871863511989614
0.00463706321081657316300068964177
-0.0223229260827576788486381082623
-0.026082293390675943348953686115
-0.00426108511264431308690488692722
0.0205605898130653384249909302377
0.0240759631298542819670313546736
0.00394150372919578889368783808396
0.
0.
-0.166666666666666666666666666667
-0.125
0.00833333333333333333333333333333
0.0972222222222222222222222222222
0.0825396825396825396825396825397
0.003125
-0.0585427689594356261022927689594
-0.0529761904761904761904761904762
0.00147366522366522366522366522367
0.0468832671957671957671957671958
0.043154021904021904021904021904
0.000810786435786435786435786435786
-0.035873011468249563487658725754
-0.0336915370509120509120509120509
0.000494828759009431278338841364051
0.0308888656904529920402936275952
0.0292298765070307897965276706247
0.0003250632858038320223194172774
-0.025823824477500860334695623197
-0.0246697969518578025138544082964
0.000225547573797696605296866120979
0.0230479628653410227443349464088
0.0221135270502405498696505217691
0.000163239231011817995436073414092
-0.0201601204207724048085365540953
-0.0194484333904148532725155802096
0.000122165651191377404210527984466
0.0183886615382585690265178184268
0.0177897292476068434470107329043
0.0000939479532485980670242182746694
-0.016528973694512517154580752068
-0.0160469340281615503448349095873
0.0000738944716615777365292751034642
0.0152993803396326001420227565633
0.0148828690689812225873003544258
0.000059234522060711895692969296394
-0.0140040353332802058424611993924
-0.0136561993811315573931419191542
-1.64493406684822643647241516665
0.75
0.687200244504964367713027277771
0.147344627823167720229214902773
-0.2875
-0.345266788919148850523180305552
-0.101062009549746633781773595235
0.164626913265306122448979591837
0.224403682324700056727387693413
0.0721196979420662818432606650647
-0.116749768089053803339517625232
-0.167413556135253777708619367482
-0.0569022096501852961675875689753
0.0897983325098620517487364925641
0.133075253850231011813932760071
0.0466403710545916515676479466601
-0.0731601652868345734303306143231
-0.110604583811111940445907311505
-0.0396546245917094803910212014174
0.0616010957008415217643853839105
0.0945336987147244262223682096074
0.0344102778896193070432524137879
-0.0532514889476374936889467023641
-0.0825905245800641398372476690088
-0.030432684357064613010125127584
0.0468570803055090762068834358049
0.0732959143914982264087275106089
0.0272523964083464270191838153893
-0.0418543975108205426563486722357
-0.0659007828705638148325890403694
-0.0246904022679872472589781124996
0.0378014539193010505168659819165
0.0598481886684993382823769554405
0.0225570732742077267733773478896
-0.0344735518203880578968159717139
-0.0548226634460031037292564379466
-0.0207708655739788823916773881392
0.0316768000344191705512399158565
0.0505693780834138453932315077334
0.019240960082307160932768942686
-1.17195361934472952469832307543
0.604599788078072686303698901611
0.425517802474267403667340659013
-0.03354485785650851425998553168
-0.277299894039036343151849450806
-0.197963336262825821224945836245
0.033344685725669801331808425207
0.177175293944710961808424493873
0.129254395449626594038686255497
-0.026822865964020116083400493846
-0.130028264762742068850364497045
-0.096000295633177862221715938526
0.021996054614946822666705514233
0.102673214588009625010336799466
0.07636865715277518266386720462
-0.018542651578806990666871137664
-0.0848198156099181242214740694523
-0.0634074974642871380904370923481
0.0159937710515383695433562962736
0.0722527566195584411693962723153
0.0542093608911364555144849322628
-0.0140475307760593300371112991727
-0.0629278104648968344867747860973
-0.0473426661246457295077156453949
0.0125172314834237825589560536297
0.0557340602444621981580623410111
0.0420204605067310387611706047434
-0.0112842787835769680571530211735
-0.0500159786648574455662727902318
-0.0377742186482282674883126310262
0.0102705694332850526848232108513
0.0453618265090274980809738686013
0.0343075516053173439021614693268
-0.009422857763061516119515409566
-0.041499983085249629543010939338
-0.0314237913744439866521042794764
0.0087037089977696543554066055535
0.0382440236874928505287628147081
0.0289873000843658220874653007594
-0.0080860859640506769427996815294
-0.31182113186432702800487959394
0.302299894039036343151849450805
0.038040341967787790385576348247
-0.106144681713597024049396585118
-0.084483280352851504909258058736
0.009210944836593378444907405841
0.067345376200491084937309569651
0.04848348030568881423754558027
-0.011309632437279079107093843077
-0.04879657748239055105284801802
-0.033974269466508119562267385608
0.010286249055421268091553533106
0.038190289828763619262525886251
0.0261467624166599351602910548557
-0.009063172962223656652131840769
-0.031354089389502090826190286555
-0.0212503785795159711214275580217
0.0080055792058869045737140663813
0.0265876795592119346660626427011
0.0178985329685541524688737178122
-0.0071349713007959922289688595447
-0.0230766631335261441816700663923
-0.0154599996305047104176195673036
0.0064202960894329816807032438319
0.0203835449828779935981068611971
0.0136062560203432906830318134952
-0.0058284062506711538389465581748
-0.0182526784406715383525439038027
-0.0121494672192459632427287657277
0.0053324530147764429416712206436
0.0165247934680451065699973903301
0.0109744608460152343797567777672
-0.0049119694554663512021952364847
-0.0150955353968597658669809836894
-0.0100066899327100599825402175391
0.0045515315834046281878845852821
0.0138936931245071608825236443438
0.0091957721722295014734399709941
-0.0042394633898435219101129328622
-0.0128690170553959416164535083978
1.64493406684822643647241516665
-0.5
-0.631644688949408812157471722215
-0.189011294489834386895881569439
0.2375
0.32767419632655625793058771296
0.11296677145450853854367835714
-0.14598852040816326530612244898
-0.217099155575728863311749833331
-0.0782704915928599326369114587155
0.106684833024118738404452690167
0.163164468031999007787182779379
0.0604431131910888370711284725162
-0.0836561328727644554674667419066
-0.130408747517058011974266253737
-0.0490179847603303573063536853658
0.0689636265314722886562811343913
0.108728636088214326480755219992
0.0413214519164315419551880287421
-0.0585845763262532617272089380653
-0.0931680490397510217571670257188
-0.035663867136629606685131003035
0.0509619743835906911174436328128
0.0815377601817781089851469106846
0.0313974032638887829921898464908
-0.0450705789097824588356795608866
-0.0724684971552737743296029129869
-0.0280252437039179438581550045216
0.0404151321169341620497059056513
0.0652277368220927337797596460245
0.0253184265420217080506545238704
-0.0366215735461038967402329570917
-0.0592938653348991182509599475644
-0.0230808504035850758650977568975
0.0334857675449203002524641015506
0.0543555417546279175056338660494
0.0212119556942360854412503568173
-0.030839894677145208245194558136
-0.0501723184359988895887848337094
-0.0196192340673184811583106802621


==> anc/AA311.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.20919957615614537260739780322
-0.604599788078072686303698901611
-0.403066525385381790869132601074
-0.302299894039036343151849450805
-0.241839915231229074521479560644
-0.201533262692690895434566300537
-0.172742796593735053229628257603
-0.151149947019518171575924725403
-0.134355508461793930289710867025
-0.120919957615614537260739780322
-0.109927234196013215691581618475
-0.100766631346345447717283150268
-0.0930153520120111825082613694786
-0.0863713982968675266148141288016
-0.0806133050770763581738265202148
-0.0755749735097590857879623627014
-0.0711293868327144336827881060719
-0.0671777542308969651448554335123
-0.0636420829555865985582840949064
-0.0604599788078072686303698901611
-0.0575809321979116844098760858677
-0.0549636170980066078457908092374
-0.0525738946154845814177129479662
-0.0503833156731727238586415751342
-0.0483679830462458149042959121289
-0.0465076760060055912541306847393
-0.0447851694872646434299036223416
-0.0431856991484337633074070644008
-0.0416965371088325990554275104559
-0.0403066525385381790869132601074
-0.0390064379405208184712063807491
-0.0377874867548795428939811813507
-0.0366424113986710718971938728249
-0.0355646934163572168413940530359
-0.0345485593187470106459256515206
-0.0335888771154484825724277167562
-0.0326810696258417668272269676546
-0.0318210414777932992791420474532
-0.0310051173373370608360871231595
-0.0302299894039036343151849450805
-0.60459978807807268630369890161
-0.302299894039036343151849450805
-0.201533262692690895434566300537
-0.151149947019518171575924725403
-0.120919957615614537260739780322
-0.100766631346345447717283150268
-0.086371398296867526614814128802
-0.075574973509759085787962362701
-0.067177754230896965144855433512
-0.060459978807807268630369890161
-0.0549636170980066078457908092374
-0.0503833156731727238586415751342
-0.0465076760060055912541306847393
-0.0431856991484337633074070644008
-0.0403066525385381790869132601074
-0.0377874867548795428939811813507
-0.0355646934163572168413940530359
-0.0335888771154484825724277167562
-0.0318210414777932992791420474532
-0.0302299894039036343151849450805
-0.0287904660989558422049380429339
-0.0274818085490033039228954046187
-0.0262869473077422907088564739831
-0.0251916578365863619293207875671
-0.0241839915231229074521479560644
-0.0232538380030027956270653423697
-0.0223925847436323217149518111708
-0.0215928495742168816537035322004
-0.020848268554416299527713755228
-0.0201533262692690895434566300537
-0.0195032189702604092356031903745
-0.0188937433774397714469905906753
-0.0183212056993355359485969364125
-0.017782346708178608420697026518
-0.0172742796593735053229628257603
-0.0167944385577242412862138583781
-0.0163405348129208834136134838273
-0.0159105207388966496395710237266
-0.0155025586686685304180435615798
-0.0151149947019518171575924725403
0.
0.5
0.5
0.375
0.25
0.175
0.15
0.149107142857142857142857142857
0.146428571428571428571428571429
0.131785714285714285714285714286
0.110714285714285714285714285714
0.0939123376623376623376623376623
0.0866883116883116883116883116883
0.0859907949193663479377765092051
0.08501998001998001998001998002
0.0797062312687312687312687312687
0.0713411588411588411588411588412
0.0641097872715519774343303755068
0.0607355879414702944114708820591
0.0603303874917652007435289169035
0.0598384642778716197557418256224
0.0571185340834229097668444699123
0.052658834973076459144570599679
0.0486531226462997226222424768662
0.0467069977404477337173527777916
0.0464490362888920516513007478765
0.0461532030360271038693437401204
0.0445048743561689930168671779733
0.0417386964227050375926402309496
0.0391979812545918811671384301478
0.0379335302463792398391662227237
0.0377561719423089208522567943926
0.0375590152167844080991581036534
0.0364543382986436902138887476636
0.0345724496413715175523154557136
0.0328184530243492928584019311501
0.0319314678074749876460126897677
0.0318024035764105676297235933797
0.0316617211635201482168157009719
0.0308701781344321445113953084476
0.
0.5
0.333333333333333333333333333333
0.166666666666666666666666666667
0.0833333333333333333333333333333
0.0694444444444444444444444444444
0.0833333333333333333333333333333
0.0907738095238095238095238095238
0.0806878306878306878306878306878
0.0615079365079365079365079365079
0.0468253968253968253968253968254
0.0429232804232804232804232804233
0.0460317460317460317460317460317
0.0482382696668410954125239839526
0.0450223850223850223850223850224
0.0380418192918192918192918192918
0.0321275946275946275946275946276
0.0303427282593949260615927282594
0.0316697191697191697191697191697
0.0327178121586016322858428121586
0.0311598211034301259865169639606
0.0275789634342265921213289634342
0.0244035934825408509619035934825
0.0233867770874349821718242770874
0.0241179726706042495516179726706
0.0247288198755810091842480506448
0.0238129376579668977329796043246
0.0216397242760024714911932957046
0.0196619997935787409471619997936
0.0190065998004594495822565998005
0.0194687524950682845419687524951
0.0198684184957264329080967451086
0.0192663452079771470623968437417
0.0178084223988298691184939062698
0.016459274195838091345360466931
0.0160020721348425888079893428496
0.0163203344495165128341998410909
0.0166020895173457368919058196681
0.0161763949143368718433954140356
0.0151309594004528090216695030437
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.5
0.208333333333333333333333333333
-0.0833333333333333333333333333333
-0.175
-0.0666666666666666666666666666667
0.0907738095238095238095238095238
0.146428571428571428571428571429
0.0702777777777777777777777777778
-0.0468253968253968253968253968254
-0.0939123376623376623376623376623
-0.0406565656565656565656565656566
0.0482382696668410954125239839526
0.08501998001998001998001998002
0.0416644119769119769119769119769
-0.0321275946275946275946275946276
-0.0641097872715519774343303755068
-0.0290658687717511246923011628894
0.0327178121586016322858428121586
0.0598384642778716197557418256224
0.0295395706491963176455155064781
-0.0244035934825408509619035934825
-0.0486531226462997226222424768662
-0.022589025069843484165734805121
0.0247288198755810091842480506448
0.0461532030360271038693437401204
0.0228651500801665215256738822687
-0.0196619997935787409471619997936
-0.0391979812545918811671384301478
-0.0184647777513109552971974702286
0.0198684184957264329080967451086
0.0375590152167844080991581036534
0.0186459158998138210953948413938
-0.016459274195838091345360466931
-0.0328184530243492928584019311501
-0.0156111333579584748118128486768
0.0166020895173457368919058196681
0.0316617211635201482168157009719
0.0157392187339793354897258054039
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.166666666666666666666666666667
-0.166666666666666666666666666667
-0.25
-0.105555555555555555555555555556
0.0833333333333333333333333333333
0.149107142857142857142857142857
0.0657407407407407407407407407407
-0.0615079365079365079365079365079
-0.110714285714285714285714285714
-0.0509890572390572390572390572391
0.0460317460317460317460317460317
0.0859907949193663479377765092051
0.0399975949975949975949975949976
-0.0380418192918192918192918192918
-0.0713411588411588411588411588412
-0.0337670590121570513727376472475
0.0316697191697191697191697191697
0.0603303874917652007435289169035
0.0286786431744414937692248616618
-0.0275789634342265921213289634342
-0.052658834973076459144570599679
-0.0252663455588647404504181997788
0.0241179726706042495516179726706
0.0464490362888920516513007478765
0.0223402653780602061363641357958
-0.0216397242760024714911932957046
-0.0417386964227050375926402309496
-0.0201913814541324315848818303473
0.0194687524950682845419687524951
0.0377561719423089208522567943926
0.0182926700088072610367612599117
-0.0178084223988298691184939062698
-0.0345724496413715175523154557136
-0.0168163808895067040504125883005
0.0163203344495165128341998410909
0.0318024035764105676297235933797
0.0154853262491832763734202869363
-0.0151309594004528090216695030437
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA400.m <==
3.
0.1875
0.
-0.01171875
-0.0048
0.
0.00124947938359017076218242399
0.000732421875
0.
-0.0003
-0.000204904036609521207567789085445
0.
0.000105038338993732712440040614824
0.0000780924614743856726364014993753
0.
-0.0000457763671875
-0.0000359191101639108727146466158212
0.
0.0000230200811841529761128290912439
0.00001875
0.
-0.0000128065022880950754729868178403
-0.0000107203733548693722506709166991
0.
7.68e-6
6.56489618710829452750253842653e-6
0.
-4.88077884214910453977509371095e-6
-4.24159563172204541052283321622e-6
0.
3.24843723098879180874067833866e-6
2.86102294921875e-6
0.
-2.24494438524442954466541348882e-6
-1.99916701374427321949187838401e-6
0.
1.6007162671723507212027141745e-6
1.43875507400956100705181820275e-6
0.
-1.171875e-6
0.
0.1875
0.037037037037037037037037037037
0.
-0.0048
-0.00231481481481481481481481481481
0.
0.000732421875
0.000457247370827617741197988111568
0.
-0.000204904036609521207567789085445
-0.000144675925925925925925925925926
0.
0.0000780924614743856726364014993753
0.0000592592592592592592592592592593
0.
-0.0000359191101639108727146466158212
-0.000028577960676726108824874256973
0.
0.00001875
0.0000154256714023477871874373332099
0.
-0.0000107203733548693722506709166991
-9.04224537037037037037037037037e-6
0.
6.56489618710829452750253842653e-6
5.64502926947676223701219890825e-6
0.
-4.24159563172204541052283321622e-6
-3.7037037037037037037037037037e-6
0.
2.86102294921875e-6
2.52967946431507663663937142525e-6
0.
-1.99916701374427321949187838401e-6
-1.78612254229538180155464106081e-6
0.
1.43875507400956100705181820275e-6
1.29676961720657669679062487438e-6
0.
0.
-1.25
-0.666666666666666666666666666667
0.052662037037037037037037037037
0.429490740740740740740740740741
0.315666666666666666666666666667
-0.0291791383219954648526077097506
-0.258968747469225785552316164561
-0.205948827745383867832847424684
0.0199268475651577503429355281207
0.185328252429039208397416327053
0.152715854102186114329814785204
-0.0150886447380680210140312327687
-0.144281859520521332574039446213
-0.121322827651952940999558717505
0.0121302454965326609694297081465
0.118114892775227137597312878625
0.10062686514987939609646840626
-0.0101381391044631447931587974504
-0.0999795470449670572425307267273
-0.0859593011512930528521891300204
0.00870655940999201033672188268707
0.0866706510579709323077837465272
0.0750220819326599361761749391441
-0.0076285582732990768071497083902
-0.0764880538286139845812402056475
-0.0665531175834415807471632158052
0.0067877346763374775592928930432
0.0684461274852790804540933515732
0.0598018045449417339365607305087
-0.00611366364366671310434568731315
-0.0619341198672901291431362834143
-0.0542938094652425589469331741184
0.00556126196215190862266120137161
0.0565534171160750831369554452254
0.0497146969351296367720491015763
-0.00510034065005449885137656336901
-0.0520328042171589877813758996914
-0.0458477999352301018217404796254
0.00470992811051605071154846095285
0.
0.5
0.291666666666666666666666666667
-0.0219907407407407407407407407407
-0.195717592592592592592592592593
-0.147104166666666666666666666667
0.0130476190476190476190476190476
0.122109223153547133138969873664
0.098176369655004859086491739553
-0.00919147162208504801097393689986
-0.0887729130105358374443786386341
-0.0736530010078451795014453135553
0.00708364056292679647439365835448
0.0697413218248450011860739164716
0.0589284497828600797310409376665
-0.00575971640678953277144527933181
-0.0574309617574431600181610902533
-0.0491092969857577241307535778245
0.00485197559835970154222236252229
0.0488150337979986499585585269838
0.0420946733138637461842355072263
-0.00419111621222808612690512848141
-0.0424472439395769244296084223916
-0.0368333276838415570236871838078
0.00368857632940435721398153362624
0.0375491643325887038045396443094
0.0327409988387126825931822489897
-0.00329358924066566350149917569758
-0.0336645869420600367712736394182
-0.0294670506829998613961996745403
0.00297498270299058669173897644784
0.0305084234833570077139142341594
0.026788320305957304830343855249
-0.00271256337931546240002662461169
-0.027893347648467130034393104801
-0.0245560191440128744374618340553
0.00249267689301023045604091855006
0.0256911967471878192705535485741
0.0226671335159184910504640564898
-0.00230576028168230739539695911482
-1.
-0.0625
0.
0.00390625
0.0016
0.
-0.000416493127863390254060807996668
-0.000244140625
0.
0.0001
0.0000683013455365070691892630284817
0.
-0.0000350127796645775708133468716081
-0.0000260308204914618908788004997918
0.
0.0000152587890625
0.0000119730367213036242382155386071
0.
-7.67336039471765870427636374798e-6
-6.25e-6
0.
4.2688340960316918243289392801e-6
3.57345778495645741689030556638e-6
0.
-2.56e-6
-2.18829872903609817583417947551e-6
0.
1.62692628071636817992503123698e-6
1.41386521057401513684094440541e-6
0.
-1.08281241032959726958022611289e-6
-9.5367431640625e-7
0.
7.48314795081476514888471162941e-7
6.66389004581424406497292794669e-7
0.
-5.33572089057450240400904724834e-7
-4.79585024669853669017272734249e-7
0.
3.90625e-7
0.
0.5
0.375
0.0405092592592592592592592592593
-0.189467592592592592592592592593
-0.1835625
-0.0213439153439153439153439153439
0.119360380560954540546377281071
0.122915952988338192419825072886
0.0152732274519890260631001371742
-0.0865919365795594064679476622031
-0.0920410218411785128347786468886
-0.0116463273857911522435550595942
0.0681103694438926202336929640907
0.0736874573144441419273480319328
0.00950393648740385887092595487616
-0.0560591020760706109985532471161
-0.0613813431926333315165650452686
-0.0079835776005336433510429667537
0.0476660998452380189571867848713
0.052625474824519028705407241226
0.00690549791408889355364220134785
-0.0414400044719491846701429738882
-0.0460399528098222044613678480023
-0.00607065706471754786786307958647
0.0366637092622228542452404370151
0.0409288801186180683564962978045
0.00542407598743996164676006386137
-0.0328675890213278917657613914389
-0.0368331069058573713625797917486
-0.00489664801677984653655730205463
0.0297884589325083161174835742429
0.0334865846041989805573560830142
0.00446630684036493260224351166998
-0.0272336404760893108489990038477
-0.0306946812672325899538060312833
-0.0041029642023443192983900901578
0.0250846997973928565777757532589
0.0283345254363745081650085798984
0.00379611894306752384942285675815
0.
-1.25
-0.888888888888888888888888888889
-0.103587962962962962962962962963
0.411990740740740740740740740741
0.399
0.0486742252456538170823885109599
-0.252385992839596155922686534931
-0.26044342651081596659827952345
-0.0337594950274348422496570644719
0.18022708928242151632517880027
0.192174187435519447663148118537
0.0251038684111758974606564726882
-0.140634467230271899467463482494
-0.152602860855710634553170638464
-0.0202408479371205622246098124236
0.115082702632012989192853055481
0.126370468618052379575574334346
0.0168233739351020374511942226305
-0.0974886910993223384496637857122
-0.10791351546882278583381715538
-0.0144594721436378907129551581945
0.0845024340367904217988049608072
0.0941115636954332004674017872945
0.0126376918356804350446221584988
-0.0746019732363554819544863015514
-0.0834672449307823264689521737823
-0.0112474977637276890124620377334
0.0667565237417454890913218480568
0.0749671580014358515615055701968
0.0101166955410554729542896957877
-0.060417839180223546521957569896
-0.0680501819870713538563902694507
-0.00920309963475148357700290845657
0.0551687667490955357144942365602
0.0622930550788645612841076523588
0.00843317006384138292752680734716
-0.0507655368291010946822310500101
-0.05743999664428559830372883248
-0.00778751527010483144376787988807
0.
0.875
0.569444444444444444444444444444
0.076099537037037037037037037037
-0.225856481481481481481481481481
-0.220298611111111111111111111111
-0.0286908541194255479969765684051
0.134443953052451139185833063384
0.139335233663571248605262210704
0.0191890453532235939643347050754
-0.0940221394534852241167090339082
-0.10078533460588494637238101566
-0.0136981124198022934808035229499
0.0727702114071284684960793142396
0.0792932701191330704924004731091
0.0108996630590015157634962673599
-0.0591347687034427056254230872386
-0.0651869951392201344091152470263
-0.00892031120651230303281691006766
0.0499043857844808235731916078713
0.0554237287719179784884002584299
0.00761500640031179946849790624023
-0.0431085611215190081134670976817
-0.0481560781124274885800308880368
-0.00660317721107463675142425460054
0.037974845068623132160701852777
0.0426016751043947479668719853607
0.00585258650853283772479084361979
-0.0339123140305169775169363924084
-0.038177604408083582289111487815
-0.00523926165304910295810408725048
0.0306487830001524632491108088807
0.0345980868366986216076651856134
0.00475292247942099199646821585354
-0.0279485624152069090216955269713
-0.0316236966920519939328158200964
-0.0043416091729345789504017375317
0.0256923343236177573128291927482
0.0291262875926339830698292701364
0.0040012333387460446790261017583
0.
0.
-0.305555555555555555555555555556
-0.395833333333333333333333333333
-0.245972222222222222222222222222
-0.0225694444444444444444444444444
0.098126417233560090702947845805
0.06203125
-0.0503178933610481229528848576468
-0.11735589490425799949609473419
-0.0842899684590701906719222736539
0.00428565326593600403124212648022
0.0614376159090125679092268058857
0.0419128694285846161748037649914
-0.0235886517799994204542037661299
-0.066868694186611171659853137106
-0.0493485510992927778972376435659
0.00623488845086620451136887081894
0.0441159831370286897819934619673
0.0310673349011302965058984126422
-0.014900555860347092606303879265
-0.0465524304102083038442751805298
-0.0346926532141497574154429830699
0.00589802861942321426699993806661
0.0343122118646606610055075070914
0.0245818326761016720248861731227
-0.0107744965830857752572858280675
-0.0356663722454316943071483303839
-0.0267058626456352318542648123626
0.00528808251931526636058708768713
0.0280442146678785986223053865829
0.0203075401596463491933693155633
-0.00840205978964844367452995573314
-0.0288965022888884554458233780489
-0.0216954174824839823793982425316
0.0047160404669969162640920285163
0.0237014066917005645742511660107
0.017288442959066182334297107983
-0.00687214657602727425493782728096
-0.0242832680491969737615724324801
0.
0.
-0.777777777777777777777777777778
-0.484375
0.0407407407407407407407407407407
0.35262345679012345679012345679
0.267943877551020408163265306122
-0.0251944444444444444444444444444
-0.228737622327002523525577191488
-0.184490297011661807580174927114
0.0179877205698964958224217483477
0.169289740487121754443497955718
0.140584349200609969062295956181
-0.0139497735478040421413546604854
-0.134364451009412627634319116084
-0.11353706919990318014387476394
0.0113828850246699870479593571769
0.111382273801832438908150922813
0.0952106343491639955788445773685
-0.00961060822362215982233693913865
-0.0951120638773396120076068747625
-0.0819752646423605653875068133109
0.00831452526989445896513651582935
0.0829884507480679890878117870536
0.0719691502752584287593819996316
-0.00732585464094991252243734382424
-0.0736055979882546861107742668338
-0.0641393324689022923784615124585
0.00654699760252777593646799284772
0.0661285991752879875495848663992
0.0578456265675624893097571674612
-0.00591765594643469498844142778096
-0.0600303745151881916770083243365
-0.0526764599029777930899765753126
0.0053985903167682104579576810279
0.0549617826408832376120200136861
0.048355208624029902276167193349
-0.00496317481994969943302045929701
-0.0506823801724943146751274614372
-0.0446890875723291419830021661977
0.
0.
0.333333333333333333333333333333
0.21875
-0.0175925925925925925925925925926
-0.163097993827160493827160493827
-0.126089285714285714285714285714
0.0114166666666666666666666666667
0.10854153169204189612352877659
0.0883587326895043731778425655977
-0.00835588329280458910088539718169
-0.0813751702596578509906804187479
-0.0679873855457032426167187509741
0.00657766623700345386907982561487
0.0650919003698553344403356553735
0.0552454216714313247478508790623
-0.00542090955933132496136026290053
-0.0542403527709185400171521407948
-0.0465245971444020544396612842548
0.00460937681844171646511124439617
0.0464905083790463332938652637941
0.0401812790723244849940429841705
-0.00400889376821816933877881854744
-0.0406786087754278859117080714586
-0.0353599945764878947427396964555
0.00354670800904265116728993617908
0.0361584545424928258858529908165
0.0315716774516158010719971686686
-0.0031800171978840888979992041218
-0.0325424340439913688788978514376
-0.0285165006609676078027738785874
0.00288201449352213085762213343384
0.0295839258020431589953107725182
0.0260004285322526782176866830358
-0.00263506156847787776002586390849
-0.027118532436009709755659963001
-0.0238923429509314453986115142159
0.0024270801326678559703556312198
0.0250324481126445418533598678415
0.0221004551780205287742024550775
0.
-0.0625
-0.0123456790123456790123456790123
0.
0.0016
0.000771604938271604938271604938272
0.
-0.000244140625
-0.000152415790275872580399329370523
0.
0.0000683013455365070691892630284817
0.000048225308641975308641975308642
0.
-0.0000260308204914618908788004997918
-0.0000197530864197530864197530864198
0.
0.0000119730367213036242382155386071
9.52598689224203627495808565767e-6
0.
-6.25e-6
-5.14189046744926239581244440331e-6
0.
3.57345778495645741689030556638e-6
3.01408179012345679012345679012e-6
0.
-2.18829872903609817583417947551e-6
-1.88167642315892074567073296942e-6
0.
1.41386521057401513684094440541e-6
1.23456790123456790123456790123e-6
0.
-9.5367431640625e-7
-8.43226488105025545546457141749e-7
0.
6.66389004581424406497292794669e-7
5.95374180765127267184880353605e-7
0.
-4.79585024669853669017272734249e-7
-4.32256539068858898930208291458e-7
0.
0.
0.
0.333333333333333333333333333333
0.28125
0.0324074074074074074074074074074
-0.157889660493827160493827160494
-0.157339285714285714285714285714
-0.0186759259259259259259259259259
0.106098116054181813819002027619
0.110624357689504373177842565598
0.0138847522290809327846364883402
-0.0793759418645961225956186903529
-0.0849609432380109349244110586664
-0.0108144468582346413690154124804
0.0635696781476331122181134331513
0.069081991232291383056888779937
0.00894488139990951423145972223638
-0.0529447075162889103875225111652
-0.0581507461824947351209563586755
-0.00758439872050696118349081841602
0.0453962855668933513877969379727
0.0502334077870408910369796393521
0.00660525887434589818174471433273
-0.0397133376189513019755536833096
-0.0441983546974293162829131340822
-0.00583717025453610371909911498699
0.0353057941043627485324537541627
0.0394671344000959944866214300257
0.00523703888442479055549247545236
-0.0317720027206169620402360117242
-0.0356449421669587464799159274986
-0.00474362776625547633228988636542
0.0288857783587959429018022538113
0.0325016850570166575997867864549
0.00433869807349736309932226847941
-0.0264771504628646077698601426297
-0.0298650952870371145496491115189
-0.00399499146017736352737982462733
0.0244415023666904756398840672779
0.027626162300465145460883365401
0.
0.
-0.777777777777777777777777777778
-0.640625
-0.0792592592592592592592592592593
0.338734567901234567901234567901
0.338096938775510204081632653061
0.0419351851851851851851851851852
-0.222993452230980575651777465836
-0.233084047011661807580174927114
-0.030424909518869956580394290832
0.164670141721689655678065856952
0.176816967543805235334485305294
0.0231906034363229419856294664988
-0.13098420409583238072073886917
-0.142758857078000847782358728955
-0.0189819482335632782469541264238
0.108533674479130106946559701962
0.119539501903556152124882066365
0.0159415348484802849180518677657
-0.0927485724116518279776711693418
-0.102892831124753404459381135649
-0.0138038306724776000405114431483
0.0809167149499510340736013907394
0.0902690854775055828533905378972
0.0121332696013848362371035547945
-0.0717934798208667959149317456427
-0.0804308432154919536825471106744
-0.0108463573151713983804860893688
0.0644983962556055267202398165769
0.0725082503804825272498541110115
0.00979075839061978515072163122985
-0.058562285300486174352620294146
-0.0660179608717974369086457654937
-0.00893264656564696361793299670968
0.053617356559389107260559699117
0.0605856949842580116149580363107
0.00820542186175369311347996255536
-0.0494489627651701760822173527036
-0.0559852049249972541605263896463
0.
0.
0.481481481481481481481481481481
0.3828125
0.0535185185185185185185185185185
-0.182773919753086419753086419753
-0.183818877551020408163265306122
-0.0241707175925925925925925925926
0.117891482234673214768956769461
0.123777546465014577259475218659
0.0170681646359781881667403552925
-0.085592278193366313799672328269
-0.0923689728956659672048179644479
-0.0125687715028460825172530975146
0.0676146254371876463798922021747
0.0739882183116029462439514674991
0.0101727539070571003946093300152
-0.0556826173587035265777458103289
-0.0615569983469380660189159317394
-0.0084261675663062326557052646115
0.0474229440354692024991407097455
0.0527774368378848748062172906563
0.00725198435293422663794001238117
-0.0412439793745543067198737912442
-0.0461454619764609829444251682595
-0.00632822984450155950390244675608
0.0365203509259114093821117083584
0.0410204752367686237278349500083
0.00563556896181572351660535973237
-0.0327475119792112974017618677413
-0.036902781189846756045525245139
-0.00506459913358948702931471366255
0.0296941987187407155160727665457
0.0335478107095027894215007513118
0.00460873475781942372367763026193
-0.0271525533744063224758909062889
-0.0307439243632599584149407821255
-0.00422095693485823043841164608156
0.0250180957666022098912770036467
0.0283783364858661287899626463131
0.
0.
0.
-0.21875
-0.306666666666666666666666666667
-0.199652777777777777777777777778
-0.0180697278911564625850340136054
0.0854079861111111111111111111111
0.0547873799725651577503429355281
-0.0449537627551020408163265306122
-0.106002161443855166798889742613
-0.0767527622931888804904677920551
0.00407929114282136260158238180216
0.0569271807220490481673742857004
0.0390163626504746033365561985091
-0.0220581627622442555277577398314
-0.062771992021266707145446410246
-0.0464714431578848267483706119145
0.00593604611049486088129676436898
0.0418621690681811587177024178645
0.029545827502563274380685471453
-0.0142064450255752051368784372807
-0.044467093493414406193851066555
-0.0331936512342210664294952705228
0.00567245964445404886582972257433
0.0329689874066033239725090211625
0.0236501957452285451264243200031
-0.0103829601687326088007305227726
-0.0344073195105736540010973070706
-0.0257894780772457797807792440042
0.00512207350593167609415009224127
0.0271546145648639472977647847884
0.0196800328862690528865731524522
-0.00815172016078614447357868488563
-0.0280548389381420403003895082587
-0.0210780876642248864489737690341
0.00459091488737748820502882201998
0.0230695326345019552490616073615
0.0168375741972292555460640333617
-0.00669860705991692387707417240264
0.
-0.75
-0.25
0.0153356481481481481481481481481
0.0935092592592592592592592592593
0.0561875
-0.00460900550696469063816002591513
-0.0342148810789196631033365727243
-0.0239494351311953352769679300292
0.00214707518861454046639231824417
0.0175555162579097038096432160761
0.0131771421823901558047282452747
-0.00123153910386788069840578067911
-0.0106486482422394759125665042487
-0.00831925038254571483580237064515
0.000796316136217891024748053601836
0.00713928600209223265637079863202
0.00572417424045796355174609204843
-0.000556438263800362447466993150333
-0.00511645132469684072839721997435
-0.0041775836035646958731384402661
0.00041049483616035674634697765506
0.00384551366246904416331959340309
0.00318239618740153159604064627802
-0.000315198555511577567453453981117
-0.00299529919200194467513081241063
-0.00250460138849843690029488643078
0.000249581816833701004128122667544
0.00239872693401510646088411807965
0.00202231692412945816935740373122
-0.00020249554455975009113591683002
-0.00196410602399582008932637807843
-0.00166699934298698509797511023451
0.000167570504872732130743210397643
0.00163771825529188303443213373853
0.00139770432172870901858818152894
-0.000140954797678068561910034855078
-0.00138640039315637729004328163775
-0.00118875212406726209083468836593
0.000120208391441687165807575091901
-4.
-0.125
0.
0.00390625
0.00128
0.
-0.00023799607306479443089189028381
-0.0001220703125
0.
0.00004
0.0000248368529223662069779138285388
0.
-0.0000107731629737161756348759604948
-7.43737728327482596537157136907e-6
0.
3.814697265625e-6
2.81718511089497040899189143695e-6
0.
-1.61544429362477025353186605221e-6
-1.25e-6
0.
7.76151653823943968059807141837e-7
6.21470919122862159459183576761e-7
0.
-4.096e-7
-3.36661342928630488589873765463e-7
0.
2.32418040102338311417861605284e-7
1.95015891113657260253923366263e-7
0.
-1.3971773036510932510712595005e-7
-1.1920928955078125e-7
0.
8.80370347154678252809966074048e-8
7.61587433807342178854048908193e-8
0.
-5.76834690872919178811788891713e-8
-5.04826341757740704228708141314e-8
0.
3.90625e-8


==> anc/AA401.m <==
-2.
-0.25
0.
0.03125
0.016
0.
-0.00583090379008746355685131195335
-0.00390625
0.
0.002
0.0015026296018031555221637866266
0.
-0.000910332271279016841147018661812
-0.000728862973760932944606413994169
0.
0.00048828125
0.00040708324852432322409932831264
0.
-0.000291587694999271030762501822423
-0.00025
0.
0.000187828700225394440270473328325
0.000164379058107997041176954056053
0.
-0.000128
-0.000113791533909877105143377332726
0.
0.0000911078717201166180758017492711
0.0000820041822132928779367747755136
0.
-0.000067134369440435030713974018999
-0.00006103515625
0.
0.00005088540606554040301241603908
0.0000466472303206997084548104956268
0.
-0.0000394843345902513177896669496377
-0.0000364484618749088788453127278029
0.
0.00003125
0.
-0.25
-0.0740740740740740740740740740741
0.
0.016
0.00925925925925925925925925925926
0.
-0.00390625
-0.00274348422496570644718792866941
0.
0.0015026296018031555221637866266
0.00115740740740740740740740740741
0.
-0.000728862973760932944606413994169
-0.000592592592592592592592592592593
0.
0.00040708324852432322409932831264
0.000342935528120713305898491083676
0.
-0.00025
-0.000215959399632869020624122664939
0.
0.000164379058107997041176954056053
0.000144675925925925925925925925926
0.
-0.000113791533909877105143377332726
-0.000101610526850581720266219580349
0.
0.0000820041822132928779367747755136
0.0000740740740740740740740740740741
0.
-0.00006103515625
-0.0000556529482149316860060661713554
0.
0.0000466472303206997084548104956268
0.0000428669410150891632373113854595
0.
-0.0000364484618749088788453127278029
-0.0000337160100473709941165562467338
0.
0.
0.5
0.25
-0.0347222222222222222222222222222
-0.190277777777777777777777777778
-0.12875
0.0215873015873015873015873015873
0.118002409297052154195011337868
0.0863647959183673469387755102041
-0.0154390432098765432098765432099
-0.0856066904876428685952495476305
-0.0649182250379490639230898971159
0.011977726958787564848170908777
0.0671890221916386228264825857709
0.0519889212934917230621526325822
-0.00977300292725752682462639172596
-0.0553004774257938985368418680205
-0.0433488812105510610293025110042
0.00824957024713109246556737571156
0.0469895889793951465082734551954
0.0371690449948767701580804269233
-0.00713519368178843782405576593354
-0.0408517531127929193170387401103
-0.0325302375594437310912137166815
0.00628514036225905947966602844285
0.0361328542493510012761838427472
0.0289202374624378201415653812974
-0.00561557346017221557624716614507
-0.0323916544336112004348361093649
-0.0260310953682603343248414428425
0.0050746453682517313468997669418
0.0293527328184356388898500830552
0.0236665721598223264461002994718
-0.00462859691971344996867037304025
-0.0268352636699288073859232468172
-0.0216957112957399642965156047656
0.00425451396925940375390487194875
0.0247156074657672711302144966377
0.0200277832323316691116822991872
-0.00393630188605743683018170892802
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1
0.125
0.
-0.015625
-0.008
0.
0.00291545189504373177842565597668
0.001953125
0.
-0.001
-0.000751314800901577761081893313298
0.
0.000455166135639508420573509330906
0.000364431486880466472303206997085
0.
-0.000244140625
-0.00020354162426216161204966415632
0.
0.000145793847499635515381250911212
0.000125
0.
-0.0000939143501126972201352366641623
-0.0000821895290539985205884770280266
0.
0.000064
0.0000568957669549385525716886663632
0.
-0.0000455539358600583090379008746356
-0.0000410020911066464389683873877568
0.
0.0000335671847202175153569870094995
0.000030517578125
0.
-0.00002544270303277020150620801954
-0.0000233236151603498542274052478134
0.
0.0000197421672951256588948334748189
0.0000182242309374544394226563639014
0.
-0.000015625
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.416666666666666666666666666667
0.0902777777777777777777777777778
-0.165277777777777777777777777778
-0.19125
-0.0419047619047619047619047619048
0.109321853741496598639455782313
0.131503684807256235827664399093
0.0321304012345679012345679012346
-0.0774753773563297372821182344992
-0.0971057250379490639230898971159
-0.0235457773147167086561025954965
0.0617921967948132260010857603741
0.0784191934023352604771186189768
0.0197275993970055117241264427412
-0.0503964741578200423276915412231
-0.0649400801901428977639963885552
-0.0162681559466602642330574933394
0.0431298281769260107058043193929
0.0559138822154792968830561314908
0.0142664789401222793247566209741
-0.0373157771365172065459372997072
-0.0487597938189309970719861909605
-0.012409442656133482722399983147
0.0331384225096541100641411155529
0.0434560867257471234109086106806
0.0111816820877374401303734802977
-0.0296190252736014612341728901915
-0.0390283256916332650903796009881
-0.0100253847323691763164278420316
0.0269094820866212571836934851237
0.0355414216962219604753774129375
0.00919652243673502466554009396487
-0.0245520028920919905773680102705
-0.0325329315983777295538412325166
-0.0084079413886515402376252001674
0.0226532149039844980138226527098
0.0300668850899266969747552346409
0.00781109535879134979688665487084
0.
-0.75
-0.583333333333333333333333333333
-0.142361111111111111111111111111
0.181944444444444444444444444444
0.220416666666666666666666666667
0.0514285714285714285714285714286
-0.120668579931972789115646258503
-0.147773526077097505668934240363
-0.0391581790123456790123456790123
0.081732231613183994136375088756
0.104931753176477202451228425254
0.026673205442144836084230023624
-0.065237787485301875673408902085
-0.0840871920703339284757866176448
-0.0223316251455625102811249997397
0.0522863326653256086567872820836
0.0685017350385624520659036316389
0.0177979385135945339537049229651
-0.0447657187848560923200964600009
-0.0587633328953779454428533612824
-0.0156091866969039301268255076322
0.0383768029401059391964548472499
0.0507870072625268188479129608299
0.0133130036589272220890293753518
-0.0340895309664072258019968098085
-0.0451654646159703494801435640184
-0.0119982945906005301848618332358
0.0302970252664834867840750281154
0.040334925066786327795950881993
0.0106210227243469490679503410712
-0.0275303701646127082120715084083
-0.0366795736724881546602003857754
-0.00974493172790601940363994224116
0.0250222678691159360443783093256
0.0334445552934985432443523972708
0.00882986391183960712443095283434
-0.0230901119965462279320307005958
-0.0308787240941195212880069192812
-0.00820457582714083318412980000593
0.
0.
0.166666666666666666666666666667
0.25
0.191666666666666666666666666667
0.0625
-0.0289682539682539682539682539683
-0.0284722222222222222222222222222
0.0332341269841269841269841269841
0.0828869047619047619047619047619
0.0738780663780663780663780663781
0.0208382936507936507936507936508
-0.0239186739186739186739186739187
-0.023020983645983645983645983646
0.014386760065331493902922474351
0.047179124612160326446040731755
0.043909053228906170082640670876
0.010580795692402835259978117121
-0.0192059647984386300765484017732
-0.018570729844320530595040398962
0.00813741510195749786322857656654
0.0324373295491808686560271404736
0.0308014632993318299352508334624
0.00647010612985198094361376899272
-0.0159022251655826481637813035361
-0.0154538403517643643067642498911
0.00527864452648079473535616531132
0.0245385548980927624816090253312
0.0235702321814499105090671516457
0.00439589623714301113224709483075
-0.013535636114887800415803866939
-0.0132065954395461547198342143719
0.00372257811677079136565060479829
0.0196600245532626125526722613033
0.0190244150943649601717809215911
0.00319657877988888891387536165032
-0.0117726843101704117521783809282
-0.0115221113503845338649192875685
0.00277736273546963438433471406918
0.0163641280482144509178682653717
0.
0.
0.333333333333333333333333333333
0.1875
-0.0277777777777777777777777777778
-0.158564814814814814814814814815
-0.110357142857142857142857142857
0.0188888888888888888888888888889
0.104891030486268581506676744772
0.0777283163265306122448979591837
-0.0140354938271604938271604938272
-0.0784727996136726295456454186613
-0.05992451541964528977515990503
0.0111221750331598816447301295786
0.0627097540455293813047170800529
0.0487396137126484903707680930458
-0.00919812040212473112906013338914
-0.0522282286799164597292395420194
-0.0410673611468378472909181683198
0.00783709173477453784228900692598
0.0447519895041858538174032906623
0.0354795429496550987872585893358
-0.00682496786953676661431421089295
-0.0391495967330932143454954592724
-0.0312290280570659818475651680142
0.00604340419447986488429425811813
0.0347946003882639271548437004232
0.0278873718387793265650809033939
-0.00542193299602834607361795351938
-0.0313119326191574937536749057194
-0.0251913826144454848304917188798
0.00491606270049386474230914922487
0.028463256066361831650763716902
0.0229704965080628462565091141932
-0.00449635129343592282670836238196
-0.0260898396790974516252031566278
-0.0211093407201794247209341019341
0.00414255307533152470774948058168
0.0240818739410040077679013044162
0.0195270886515233773838902417075
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.125
0.037037037037037037037037037037
0.
-0.008
-0.00462962962962962962962962962963
0.
0.001953125
0.00137174211248285322359396433471
0.
-0.000751314800901577761081893313298
-0.000578703703703703703703703703704
0.
0.000364431486880466472303206997085
0.000296296296296296296296296296296
0.
-0.00020354162426216161204966415632
-0.000171467764060356652949245541838
0.
0.000125
0.000107979699816434510312061332469
0.
-0.0000821895290539985205884770280266
-0.000072337962962962962962962962963
0.
0.0000568957669549385525716886663632
0.0000508052634252908601331097901743
0.
-0.0000410020911066464389683873877568
-0.000037037037037037037037037037037
0.
0.000030517578125
0.0000278264741074658430030330856777
0.
-0.0000233236151603498542274052478134
-0.0000214334705075445816186556927298
0.
0.0000182242309374544394226563639014
0.0000168580050236854970582781233669
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.333333333333333333333333333333
0.3125
0.0722222222222222222222222222222
-0.137731481481481481481481481481
-0.163928571428571428571428571429
-0.0366666666666666666666666666667
0.0971749811035525321239606953893
0.118353316326530612244897959184
0.0292094556677890011223344556678
-0.0710190959099689258419417149576
-0.0896360538811837513136214434916
-0.0218639360779512294663809815325
0.0576727170084923442676800430158
0.0735179938146893066972987052907
0.0185671523736522463285895931682
-0.0475966700379411510872642333774
-0.0615221812327669557764176312628
-0.0154547481493272510214046186724
0.0410760268351676292436231613266
0.0533723421147756924792808527867
0.0136461972470734845715063331056
-0.0357609530891623229398565788861
-0.046809402066173757189106743322
-0.0119321564001283487715384453336
0.0319110735278150689506544075695
0.041904083628399011860519017442
0.0107961068433327008155330154598
-0.0286317244311480791930337938517
-0.03776934744351606299068993644
-0.00971209145948263955653947196807
0.0260940432355115221175209552714
0.0344960857639801381084545478511
0.00893376465282830967509609128016
-0.0238700028117561019502188988741
-0.0316536631767999530794130910972
-0.00818667977316071023137190542616
0.0220723632397797672955195077685
0.0293152129626785295503863537749
0.
0.
-0.444444444444444444444444444444
-0.40625
-0.105555555555555555555555555556
0.149305555555555555555555555556
0.185357142857142857142857142857
0.0439583333333333333333333333333
-0.106140295624422608549592676577
-0.131531887755102040816326530612
-0.0350175364758698092031425364759
0.0745960359452422944486436549929
0.0963043855495154196452897751599
0.0245605450245601760753275904791
-0.0606742093433180124266815353506
-0.078499633268985010993003000995
-0.0208738326215089647735433322395
0.0492823771634630914240193849473
0.0647187911244232870612318882133
0.0168353769159854294442889239096
-0.0425598278400928733382192072295
-0.0559686391185676429232283286918
-0.0148746860075315544924918551142
0.0367354021344721138636825904314
0.0486776819757916665378008544337
0.0127675493391018504048866259964
-0.0327930341818138429407647632852
-0.0434935434268336187539785595125
-0.0115573722443370558722736441204
0.0292652777578300608457756805118
0.0389930097095282965338888468505
0.0102710837546883423047944735082
-0.0266778718781774962709269202333
-0.0355682721845284819382748051353
-0.00945128395127212185243766238823
0.024314504815501729417107491731
0.0325166758202452230157918124423
0.00858668803787294261920921526067
-0.0224871425965576358043245183848
-0.0300869674160393331631712364861
0.
0.
0.
0.125
0.2
0.159722222222222222222222222222
0.0535714285714285714285714285714
-0.0253472222222222222222222222222
-0.0253086419753086419753086419753
0.0299107142857142857142857142857
0.0753517316017316017316017316017
0.0677215608465608465608465608466
0.0192353479853479853479853479853
-0.0222101972101972101972101972102
-0.0214862514029180695847362514029
0.0134875875612482755339898197041
0.04440388198791560136097951224
0.0414696613828558273002717447162
0.0100239117085921597199792688514
-0.0182456665585166985727209816846
-0.0176864093755433624714670466304
0.00776753259732306614217273217715
0.0310270108731295265405476995834
0.0295180689951930036879487154015
0.00621130188465790170586921823302
-0.015290601120752546311328176477
-0.014881475894291610073180388784
0.00509012150767790920909344512163
0.0236923978326412879132776796302
0.0227845577754015801587649132575
0.00425409313271904303120686596524
-0.0131126474862975566528099960972
-0.0128063955777417257889301472697
0.00361309052510106220783735171599
0.0190983095660265379083101966946
0.0184959591195214890558981182136
0.00311018475881081083512197349761
-0.0114628768283238219692263182722
-0.0112266725978105714581264853232
0.00270792866708289352472634621745
0.
0.25
0.0833333333333333333333333333333
-0.00868055555555555555555555555556
-0.0380555555555555555555555555556
-0.0214583333333333333333333333333
0.00308390022675736961451247165533
0.0147503011621315192743764172336
0.00959608843537414965986394557823
-0.00154390432098765432098765432099
-0.00778242640796753350865904978459
-0.00540985208649575532692415809299
0.000921363612214428065243916059767
0.00479921587083133020189161326935
0.00346592808623278153747684217215
-0.000610812682953595426539149482872
-0.00325296926034081756099069811885
-0.00240827117836394783496125061134
0.000434187907743741708714072405872
0.00234947944896975732541367275977
0.00176995452356556048371811556777
-0.000324326985535838082911625724252
-0.00177616317881708344856690174393
-0.0013554265649768221288005715284
0.000251405614490362379186641137714
0.00138972516343657697216091702874
0.00107111990601621556079871782583
-0.000200556195006150556294541648038
-0.00111695360115900691154607273672
-0.000867703178942011144161381428083
0.000163698237685539720867734417478
0.000917272900576113715307815095474
0.000717168853327949286245463620358
-0.000136135203520983822607952148243
-0.000766721819140823068169235623349
-0.00060265864710388789712543346571
0.000114986864034037939294726268885
0.000650410722783349240268802543097
0.000513532903393119720812366645825
-0.0000984075471514359207545427232004
3.
0.1875
0.
-0.01171875
-0.0048
0.
0.00124947938359017076218242399
0.000732421875
0.
-0.0003
-0.000204904036609521207567789085445
0.
0.000105038338993732712440040614824
0.0000780924614743856726364014993753
0.
-0.0000457763671875
-0.0000359191101639108727146466158212
0.
0.0000230200811841529761128290912439
0.00001875
0.
-0.0000128065022880950754729868178403
-0.0000107203733548693722506709166991
0.
7.68e-6
6.56489618710829452750253842653e-6
0.
-4.88077884214910453977509371095e-6
-4.24159563172204541052283321622e-6
0.
3.24843723098879180874067833866e-6
2.86102294921875e-6
0.
-2.24494438524442954466541348882e-6
-1.99916701374427321949187838401e-6
0.
1.6007162671723507212027141745e-6
1.43875507400956100705181820275e-6
0.
-1.171875e-6


==> anc/AA402.m <==
0.5
0.125
0.
-0.03125
-0.02
0.
0.0102040816326530612244897959184
0.0078125
0.
-0.005
-0.00413223140495867768595041322314
0.
0.00295857988165680473372781065089
0.00255102040816326530612244897959
0.
-0.001953125
-0.00173010380622837370242214532872
0.
0.00138504155124653739612188365651
0.00125
0.
-0.00103305785123966942148760330579
-0.000945179584120982986767485822306
0.
0.0008
0.000739644970414201183431952662722
0.
-0.000637755102040816326530612244898
-0.000594530321046373365041617122473
0.
0.000520291363163371488033298647242
0.00048828125
0.
-0.00043252595155709342560553633218
-0.000408163265306122448979591836735
0.
0.000365230094959824689554419284149
0.000346260387811634349030470914127
0.
-0.0003125
0.
0.125
0.0555555555555555555555555555556
0.
-0.02
-0.0138888888888888888888888888889
0.
0.0078125
0.00617283950617283950617283950617
0.
-0.00413223140495867768595041322314
-0.00347222222222222222222222222222
0.
0.00255102040816326530612244897959
0.00222222222222222222222222222222
0.
-0.00173010380622837370242214532872
-0.00154320987654320987654320987654
0.
0.00125
0.00113378684807256235827664399093
0.
-0.000945179584120982986767485822306
-0.000868055555555555555555555555556
0.
0.000739644970414201183431952662722
0.000685871056241426611796982167353
0.
-0.000594530321046373365041617122473
-0.000555555555555555555555555555556
0.
0.00048828125
0.000459136822773186409550045913682
0.
-0.000408163265306122448979591836735
-0.000385802469135802469135802469136
0.
0.000346260387811634349030470914127
0.000328731097961867192636423405654
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.5
-0.125
0.
0.03125
0.02
0.
-0.0102040816326530612244897959184
-0.0078125
0.
0.005
0.00413223140495867768595041322314
0.
-0.00295857988165680473372781065089
-0.00255102040816326530612244897959
0.
0.001953125
0.00173010380622837370242214532872
0.
-0.00138504155124653739612188365651
-0.00125
0.
0.00103305785123966942148760330579
0.000945179584120982986767485822306
0.
-0.0008
-0.000739644970414201183431952662722
0.
0.000637755102040816326530612244898
0.000594530321046373365041617122473
0.
-0.000520291363163371488033298647242
-0.00048828125
0.
0.00043252595155709342560553633218
0.000408163265306122448979591836735
0.
-0.000365230094959824689554419284149
-0.000346260387811634349030470914127
0.
0.0003125
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.25
0.25
0.104166666666666666666666666667
-0.0416666666666666666666666666667
-0.0875
-0.0333333333333333333333333333333
0.0453869047619047619047619047619
0.0732142857142857142857142857143
0.0351388888888888888888888888889
-0.0234126984126984126984126984127
-0.0469561688311688311688311688312
-0.0203282828282828282828282828283
0.0241191348334205477062619919763
0.04250999000999000999000999001
0.0208322059884559884559884559885
-0.0160637973137973137973137973138
-0.0320548936357759887171651877534
-0.0145329343858755623461505814447
0.0163589060793008161429214060793
0.0299192321389358098778709128112
0.014769785324598158822757753239
-0.0122017967412704254809517967413
-0.0243265613231498613111212384331
-0.0112945125349217420828674025605
0.0123644099377905045921240253224
0.0230766015180135519346718700602
0.0114325750400832607628369411343
-0.00983099989678937047358099989679
-0.0195989906272959405835692150739
-0.0092323888756554776485987351143
0.00993420924786321645404837255431
0.0187795076083922040495790518267
0.00932295794990691054769742069691
-0.0082296370979190456726802334655
-0.016409226512174646429200965575
-0.00780556667897923740590642433838
0.00830104475867286844595290983407
0.0158308605817600741084078504859
0.00786960936698966774486290270194
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.125
-0.0555555555555555555555555555556
0.
0.02
0.0138888888888888888888888888889
0.
-0.0078125
-0.00617283950617283950617283950617
0.
0.00413223140495867768595041322314
0.00347222222222222222222222222222
0.
-0.00255102040816326530612244897959
-0.00222222222222222222222222222222
0.
0.00173010380622837370242214532872
0.00154320987654320987654320987654
0.
-0.00125
-0.00113378684807256235827664399093
0.
0.000945179584120982986767485822306
0.000868055555555555555555555555556
0.
-0.000739644970414201183431952662722
-0.000685871056241426611796982167353
0.
0.000594530321046373365041617122473
0.000555555555555555555555555555556
0.
-0.00048828125
-0.000459136822773186409550045913682
0.
0.000408163265306122448979591836735
0.000385802469135802469135802469136
0.
-0.000346260387811634349030470914127
-0.000328731097961867192636423405654
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.1875
0.0833333333333333333333333333333
-0.0347222222222222222222222222222
-0.075
-0.0291666666666666666666666666667
0.0403439153439153439153439153439
0.0658928571428571428571428571429
0.0319444444444444444444444444444
-0.0214616402116402116402116402116
-0.0433441558441558441558441558442
-0.0188762626262626262626262626263
0.0225111925111925111925111925112
0.0398531156343656343656343656344
0.0196067821067821067821067821068
-0.0151713641296974630307963641297
-0.0303677939707351472057354410296
-0.0138062876665817842288430523725
0.0155799105517150629932584819803
0.0285592670417114548834222349561
0.0141276207452678040913335030982
-0.0116933885437174910859121385437
-0.0233534988702238668586763888958
-0.0108601082066555212335263486159
0.0119064688289834488664898021623
0.0222524371780844965084335889866
0.011038348314563148322739115578
-0.00950329990022972479112829990023
-0.0189667651231896199195831113618
-0.00894387672329124397208002464198
0.00963317260398857353119842187085
0.0182271691493218451069443738318
0.00905658772276671310347749439128
-0.00800103606742129440399467142479
-0.0159657339037374938230063448838
-0.0076001570295324153689088868558
0.00808819745716843592169770701782
0.0154350890672160722556976542238
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.
-0.125
0.
0.015625
0.008
0.
-0.00291545189504373177842565597668
-0.001953125
0.
0.001
0.000751314800901577761081893313298
0.
-0.000455166135639508420573509330906
-0.000364431486880466472303206997085
0.
0.000244140625
0.00020354162426216161204966415632
0.
-0.000145793847499635515381250911212
-0.000125
0.
0.0000939143501126972201352366641623
0.0000821895290539985205884770280266
0.
-0.000064
-0.0000568957669549385525716886663632
0.
0.0000455539358600583090379008746356
0.0000410020911066464389683873877568
0.
-0.0000335671847202175153569870094995
-0.000030517578125
0.
0.00002544270303277020150620801954
0.0000233236151603498542274052478134
0.
-0.0000197421672951256588948334748189
-0.0000182242309374544394226563639014
0.
0.000015625


==> anc/AA403.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.0833333333333333333333333333333
0.
-0.0416666666666666666666666666667
-0.0333333333333333333333333333333
0.
0.0238095238095238095238095238095
0.0208333333333333333333333333333
0.
-0.0166666666666666666666666666667
-0.0151515151515151515151515151515
0.
0.0128205128205128205128205128205
0.0119047619047619047619047619048
0.
-0.0104166666666666666666666666667
-0.00980392156862745098039215686275
0.
0.00877192982456140350877192982456
0.00833333333333333333333333333333
0.
-0.00757575757575757575757575757576
-0.00724637681159420289855072463768
0.
0.00666666666666666666666666666667
0.00641025641025641025641025641026
0.
-0.00595238095238095238095238095238
-0.00574712643678160919540229885057
0.
0.00537634408602150537634408602151
0.00520833333333333333333333333333
0.
-0.00490196078431372549019607843137
-0.0047619047619047619047619047619
0.
0.0045045045045045045045045045045
0.00438596491228070175438596491228
0.
-0.00416666666666666666666666666667
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0555555555555555555555555555556
0.
-0.0333333333333333333333333333333
-0.0277777777777777777777777777778
0.
0.0208333333333333333333333333333
0.0185185185185185185185185185185
0.
-0.0151515151515151515151515151515
-0.0138888888888888888888888888889
0.
0.0119047619047619047619047619048
0.0111111111111111111111111111111
0.
-0.00980392156862745098039215686275
-0.00925925925925925925925925925926
0.
0.00833333333333333333333333333333
0.00793650793650793650793650793651
0.
-0.00724637681159420289855072463768
-0.00694444444444444444444444444444
0.
0.00641025641025641025641025641026
0.00617283950617283950617283950617
0.
-0.00574712643678160919540229885057
-0.00555555555555555555555555555556
0.
0.00520833333333333333333333333333
0.00505050505050505050505050505051
0.
-0.0047619047619047619047619047619
-0.00462962962962962962962962962963
0.
0.00438596491228070175438596491228
0.0042735042735042735042735042735
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.0416666666666666666666666666667
0.
-0.0104166666666666666666666666667
-0.00666666666666666666666666666667
0.
0.00340136054421768707482993197279
0.00260416666666666666666666666667
0.
-0.00166666666666666666666666666667
-0.00137741046831955922865013774105
0.
0.000986193293885601577909270216963
0.000850340136054421768707482993197
0.
-0.000651041666666666666666666666667
-0.000576701268742791234140715109573
0.
0.000461680517082179132040627885503
0.000416666666666666666666666666667
0.
-0.000344352617079889807162534435262
-0.000315059861373660995589161940769
0.
0.000266666666666666666666666666667
0.000246548323471400394477317554241
0.
-0.000212585034013605442176870748299
-0.000198176773682124455013872374158
0.
0.000173430454387790496011099549081
0.000162760416666666666666666666667
0.
-0.000144175317185697808535178777393
-0.000136054421768707482993197278912
0.
0.000121743364986608229851473094716
0.000115420129270544783010156971376
0.
-0.000104166666666666666666666666667


==> anc/AA410.m <==
-1.1050297646875999468818463356
-0.5525148823437999734409231678
-0.3683432548958666489606154452
-0.234590774505233320053794917233
-0.137672619604186656043035933787
-0.082782738559044435591418833711
-0.062028061622038087649787571752
-0.057895585665315072725310157029
-0.054626323060526978224967053162
-0.045840278056061581989771935147
-0.0341378068907919143629961315192
-0.0251364841183870566605482816944
-0.0215999627515270022409945066679
-0.0217655849777517819862033757572
-0.0218492782223005729193662162831
-0.0195845258293235687429731731185
-0.0156572522739421631436194140083
-0.0123480130793394779643827426258
-0.0111412336703004088473111184286
-0.0115444702267073199087729825959
-0.01187905401802223470335714528
-0.0109692145125686104957850670142
-0.0090819734664055896630975797321
-0.007420163601166530513166395849
-0.0068645528119257900548951892554
-0.0072121555947587461360061936508
-0.0075174031783515468089972327708
-0.0070604014746075346109846114107
-0.0059707822893420071250331066955
-0.0049860818069822765372297647508
-0.004683437353945976934988575732
-0.0049600685652254089187640535822
-0.0052099633189927042460692099698
-0.0049472415120584837869009801237
-0.0042441767673350238914846017972
-0.0035978269933989132230605594808
-0.0034141944049316753274676967476
-0.0036341546655958526018021884365
-0.0038364099652058187880359602091
-0.0036710656476889324587266933522
-0.15182924795726848721244550688
-0.075914623978634243606222753442
-0.050609749319089495737481835628
0.003709354677349544863555289946
0.027967483741879635890844231957
0.021917347562677474353481304408
0.004897409021977517699809372032
-0.006032227423229989472984259789
-0.00570920215398221286487489759
0.000715994957359571031841869065
0.0054669218227078351371722619203
0.0048885395688434135703059346583
0.0009060928946425974674211883618
-0.0022410581624048669246734695143
-0.0021457067139636381821242906424
0.0002304631724246869222371478824
0.0021987616358651200981085457746
0.0020491177250387561327503576003
0.0003155396505391904394322531163
-0.0011617311573393085723657430708
-0.0011218898301233334985540132711
0.0001029153656777662211391520229
0.0011710406520334199729963370783
0.001112849475957123448900786945
0.0001464169823051976011713576108
-0.0007097347112542542246294839038
-0.0006894941379119417716963946264
0.0000551349534696420347404963994
0.0007238693823298217325948096342
0.0006956682145457817613679650469
0.0000800446741327381875651978381
-0.0004783857609216237385152999976
-0.0004667361303860775060458732787
0.0000331376879932929251490274668
0.0004906747262838145657114812417
0.0004749922485631092239825713432
0.0000486578542875495113878327511
-0.0003442770647458392280513300693
-0.0003369682816000667323498336393
0.0000215568087719400820204421865
1.80308535473939142809960724227
0.490309160657639104931699829472
-0.411233516712056609118103791662
-0.601285303981538110824111723759
-0.254578151495868850766904149843
0.178653953071442035413558549304
0.329379043381520609039500587784
0.150814009066326349674541189139
-0.124343056349271604839613994013
-0.23408329096665052105276016281
-0.112160207074831276951514010206
0.0914453242458389635175591891998
0.178697524269142437292860876941
0.0870690478074604155122708506582
-0.0739908507510303473129017668341
-0.145862593553113765340022207762
-0.0722514033945940758512301315941
0.0612063322544624726402079537328
0.1224529788888032638059210122
0.0610937002475798427628232302208
-0.052735432260630074979471821742
-0.105989414978947993009539731439
-0.0533280898753821737306476370341
0.0459664217895911064435124837381
0.0931153779126022336621774407302
0.0470378825077899028528937290149
-0.0409804481925362602895291960807
-0.0832468501533161128417594609593
-0.0422685999348312939850633898708
0.0367955593588750227587167994962
0.0751124230002628976003261376534
0.0382351111531536842320147263953
-0.0335147656093369041630345612414
-0.0685433471796816165016122544596
-0.0350112108685168739587467061908
0.030672993926380982002934613033
0.0629409278617413589016832296326
0.0322059110834124189726459023834
-0.0283515699893032872362843376012
-0.0582555023699825520561803847702
-0.901542677369695714049803621134
-0.0395378219727912479067980189053
0.295708986618732390881898438085
0.244279506165794521624019454778
0.018499739747940190318640602337
-0.147322874078660839474357779117
-0.139461341780740265926251679659
-0.011528094948615942580741766372
0.0982253177096305652905293947384
0.0976260969265448302235858309287
0.00838511037173641248522615915153
-0.0736686307795641466104582904345
-0.0750968707777325711793825737657
-0.00658825473127299845669509286093
0.0589349219041060790031387514007
0.0610162140913007942210407065436
0.00542562409660627359485221774132
-0.0491124339147003906533161189726
-0.0513820746229332147649352822543
-0.00461178031996612422991672179055
0.0420963719931173219024343949161
0.0443754281107618675458429955702
0.00401024376786197565865268580767
-0.0368343254892073628635321343041
-0.039050376735454107632115736578
-0.00354752333225056831397660516943
0.0327416226574406986198307565875
0.0348664077996708908669605186483
0.00318053816001733882085957511231
-0.0294674603916667909777684815661
-0.0314922393029154989673253163216
-0.00288236270750998282299147765439
0.0267886003560632461928785038638
0.028713512305600544264611236653
0.00263530304686676705466721214888
-0.024556216993057754091626378599
-0.0263853896862274280607672472447
-0.00242725280632460940959199267087
0.0226672772243610237773373651014
0.0244064854597603799787120647714
0.
0.
0.
0.0416666666666666666666666666667
0.0833333333333333333333333333333
0.0902777777777777777777777777778
0.0625
0.0272569444444444444444444444444
0.0118055555555555555555555555556
0.0213712522045855379188712522046
0.0391479276895943562610229276896
0.0447015542328042328042328042328
0.032373787477954144620811287478
0.013902184400696305458210220115
0.00525703463203463203463203463203
0.0115071038763375072898882422692
0.0235265881054571530762006952483
0.0280775905366679176202985726795
0.0205244467283157759348235538712
0.00820850780029701598329049309441
0.0023345478067554398086610971765
0.00704706927487025870079250921221
0.0161607214954670164824401957852
0.0199166800278108325549790173917
0.0145376038819481996194467466868
0.00532748121201141059883605298073
0.000897210087521105052727645596705
0.00468101676002459788840412640215
0.0120185430136536852276838373022
0.0151873796288122648097275960295
0.0110261722008334054330370625195
0.00367517586644603475611102582769
0.000121376748042904097033851454106
0.00327968053291301821587405401958
0.00941741065706892689106065952242
0.0121471108644896325385959433952
0.00875843308075815641361385460678
0.00264228036977691494648615376283
-0.000324814540824421700418307369245
0.00238345803974653795563577135848
-1.20205690315959428539973816151
0.221438581844316075536338502567
0.516911477868557662680652027767
0.247375489716612412281687700096
-0.14263868049432223484830918714
-0.310432906142884070827117098607
-0.183258268626739902976128140759
0.061091068768356983111963273212
0.190547452141727890959147363184
0.11845210622075734249596825895
-0.0520367586036163780937785045088
-0.150193950252196949458902706946
-0.0979056696081850098242566452288
0.0354004351608405312515966547868
0.116263609717621269731595327534
0.0767950728968852431824414644938
-0.031487096390490046310810986592
-0.0992214846505024522603775755962
-0.066961607386038135431515282202
0.0247831335555755153225643157883
0.0835297725382045920229154045669
0.0566771658143426213829075900658
-0.0225716118714620183883094514404
-0.0741331502800201331662037367934
-0.0509275211359972950412101779289
0.0190261531085678448974955068841
0.0651444793850382001397552261385
0.0448758957493028971536236158889
-0.0175983178884696890690990684403
-0.0591900121980411018547577566442
-0.0411051564262144413566539058299
0.0154255003739268305007919369202
0.0533800438577111538201677691813
0.0371294147811138973594885198527
-0.0144253553753970261690099048956
-0.0492681509340134425010849792076
-0.0344659028006348433448826870411
0.012964709188075322355914422796
0.0452092971808964829393874191073
0.031658131610891305480096961347
2.40411380631918857079947632302
0.379589869735481067163530578188
-0.655800366757446551569540916656
-0.71455638217317765029828890714
-0.192356033470929955564971778495
0.308696795031772959716005987496
0.397677206417490711699144401171
0.113703081163629339600041034014
-0.210084213605572688137277874647
-0.281343946228074795727300099793
-0.0848361975817056671499745660722
0.155965816985001182263135511179
0.215195858036881730249601641992
0.0657004128029972749056466044879
-0.125535264390423901717900783227
-0.175464414184677039262248409939
-0.0546136777977162683846364549344
0.104190785102251352138529154428
0.147404890214736355567851856032
0.0461207262013478045631414977665
-0.0895639014857045152627586725719
-0.127526312516660113132527142772
-0.0402978577488281950590189987749
0.0781998374108031221060972392949
0.112074961752679042192320040549
0.0355171353625927731190066462289
-0.0696272824749086728999243521697
-0.10017070016146156937884658227
-0.0319359150329542216801352390482
0.0625809423763131738065354553343
0.0904012894161228917670815143914
0.0288735673081413493094603967656
-0.0569538726740316941573712099135
-0.0824813023381801086437558005889
-0.0264504108344936138360661256693
0.0521603278029428657193905779683
0.0757501016007018604506120090525
0.0243221457402832092020195951719
-0.0481849726642582319413529825832
-0.0701030358817139112709832028851
-1.20205690315959428539973816151
-0.601028451579797142699869080756
0.0833333333333333333333333333333
0.404680892456565238016601207045
0.296661380631918857079947632302
-0.00868055555555555555555555555556
-0.210280615795285956115306509846
-0.171235122154208544934226529448
0.0158440806878306878306878306878
0.154603149531126977040855650366
0.130156768332770556328627791819
-0.0075083912037037037037037037037
-0.115450290434952572835043560308
-0.0994564919891246885869828318714
0.00831253733511386572611062406981
0.0957206459995317756769293997103
0.083517888704153010572939166769
-0.00555712243466016850370591867191
-0.0794324425761488185533603421578
-0.0699753232647072933559537936067
0.00564663299026385191302285959698
0.0693747226319001795379819554121
0.0615302755637975251892740661517
-0.00433627488619348814587740954286
-0.0605113516100584412245586104783
-0.0539489099960927578508573742711
0.00428729773703785073293371250122
0.0544184274515125021365940726195
0.0487214662944773621109906126043
-0.00353746005284350565618593518439
-0.0488594995668475536228210322086
-0.0438863615745823624752575144867
0.0034610234188426375685473617989
0.0447736515407937815033063318744
0.0403322114929087840001680042337
-0.0029809707239263367992465810287
-0.0409660181430353843556704468512
-0.0369836414717694648772782472424
0.00290446105424714299211082721769
0.0380358010696172445179395349038
0.442877163688632151072677005135
0.310205065132259466418234710906
0.375
0.238215105871143678329667851722
-0.0148535746346027929715415669561
-0.1835625
-0.159496247084097661493420486036
-0.00519463753949120705870850213893
0.122915952988338192419825072886
0.119029577099466190238349801659
0.00909146728744316132481849159834
-0.0920410218411785128347786468886
-0.0943789053397941065259466627481
-0.00935831717542418363938825577932
0.0736874573144441419273480319328
0.0782069692362526171909392182259
0.00895831414145491292990050229242
-0.0613813431926333315165650452686
-0.066693126335115540819526650693
-0.00832441014562112922161908528766
0.052625474824519028705407241226
0.0581458239526484965336459707417
0.00771382294926526169606035796076
-0.0460399528098222044613678480023
-0.0515210386841441569854967417803
-0.0071359141331931590445831976486
0.0409288801186180683564962978045
0.0462565494844047748543114074273
0.00662672266093133277659293854589
-0.0368331069058573713625797917486
-0.0419609871750516430099386421589
-0.00616943836657253417189065036812
0.0334865846041989805573560830142
0.038397968294152111899058980809
0.005768039151451565520403788386
-0.0306946812672325899538060312833
-0.0353894297611878270583008986379
-0.00540922558572096364986803827217
0.0283345254363745081650085798984
0.0328194577302772394616210513168
1.80308535473939142809960724227
-0.411233516712056609118103791662
-0.738106290483816012405903677976
-0.292860166447495653985533880013
0.226450091689361637892385229164
0.390802412651332744385978674173
0.176247083605998864399307545523
-0.137392653892504183235021825172
-0.258399953297117248994761717692
-0.122174540252306076697107568198
0.100642784713032833096449774166
0.194258847397767634056447031889
0.094286455734521855584344702295
-0.0788643675853147048310999636442
-0.155255295371326735124354560782
-0.0764961709740228147341768013549
0.065031037596571820939379005123
0.129443768793801322055258633572
0.064468032542470394988881898137
-0.0552366296967832578528017313689
-0.110919908686896591896446326714
-0.0556510478210738305291348106853
0.0480530896696985152349990626033
0.0970725079201656896020498025624
0.0489876129945947714764054563416
-0.042496134715866091053046117841
-0.0862761869037413519256490832803
-0.0437299893962275761339991647386
0.0381076691787152977242216069175
0.077655205962545273610944743038
0.0395038171690935207370518155603
-0.0345300486283509978183012194565
-0.070591237030576840388018538352
-0.036014309970619327166902239137
0.0315737549631738392142480552842
0.0647116711596612761294939107185
0.0330969337712085115474765791139
-0.0290786765714410094316246106799
-0.0597316884808333364916829091542
-0.030612721630411847000803155609
-0.901542677369695714049803621134
0.411233516712056609118103791662
0.322067534600593222819763784022
0.022497766201745228462595626214
-0.176923865184695426980574961485
-0.162739323868610998073224947731
-0.0131845925704595463768021547012
0.110500579109531790104728453329
0.108472513219511403140077631513
0.00922331098787732146210937566417
-0.0803658868342134331725791416928
-0.0813549819536558580552489363234
-0.00709505775044258969280569028768
0.0631445538480501033527315827786
0.0650839596532942108960541714043
0.00576472480620134515559812710541
-0.0520014009305003562602449178291
-0.0542366344503840934928987690616
-0.00485450565111179204074106428029
0.044201190571820429796771796351
0.0464885437264183925975931775738
0.00419252757187715118442834587757
-0.0384358179033015498199797447377
-0.0406774757667417562030742915364
-0.00368942426581503928312488764611
0.0340009158364553044092116030787
0.0361577562366449495888452652692
0.00329412880856736005498086051034
-0.0304835797155269696024126497895
-0.0325419806130168851712660708414
-0.00297534214968957221464614061242
0.0276257441171894068016049225321
0.0295836187391032295363853912862
0.00271281196000974648917033584408
-0.0252578231928594759452408463141
-0.027118317177511555394775057077
-0.00249285423352258624188752752683
0.0232637845197389389653655901727
0.0250322927792414124328372553961
0.00230589016600838179580813379754
0.
0.
0.
0.0416666666666666666666666666667
0.05
0.0208333333333333333333333333333
-0.014880952380952380952380952381
-0.0274305555555555555555555555556
-0.0124228395061728395061728395062
0.0107462522045855379188712522046
0.0197195165945165945165945165945
0.00881595385067607289829512051734
-0.00888918566001899335232668566002
-0.0161591896859754002611145468288
-0.00771833747528191972636417080862
0.00657863390880503975742070980166
0.0126963726924336168033647025244
0.00585803510373616193722013827834
-0.0060753758853696197054593044568
-0.0112897165916029711547918830832
-0.00548307866971790874685365815151
0.00481863727751279342888873463464
0.00942004653689546468168214349524
0.00442932192798827509264049643093
-0.00458240894475019963333311000927
-0.00865098405909262749678581883349
-0.00423295700552691996837373875511
0.00381584988991496087327389671961
0.00749894062466441830094881870701
0.00356945471561370242296655330404
-0.00367129195608168954411867557352
-0.00700642845311132675714362848811
-0.00344243015275325081798290086366
0.00316187368922431718051766878471
0.00623143528223913776706872133197
0.00299129494789484250562030219284
-0.00306037749009662119150652275071
-0.00588566762990865840361154677536
-0.002899344131889108058533021292
0.00270015221705034911354362104349
-1.20205690315959428539973816151
0.822467033424113218236207583323
0.369285756639013612323093026056
-0.150724785351472501395467987396
-0.350539072267612164673659347217
-0.196891413138356282527600183398
0.0815515692916505250797681478436
0.221894682785008366470043650344
0.136595788819512081553725962578
-0.0533729419766390292085342091846
-0.160405507273411522196764210206
-0.103006630326507397165066703274
0.0406115963426548154112177422854
0.126434876704760662408171287978
0.0833255190503744789900324318824
-0.0322582594948898983389874459846
-0.103928061624278788428700671969
-0.0696191931620424275658543619349
0.0270083841784478364183161658224
0.0884446754843078405576952048846
0.0599688986980744425787385967843
-0.0230726117223360542626505617658
-0.0768458712884876276291549480637
-0.0525554969992081499710447674155
0.0202299509630142696288356273623
0.0680184474333664017391381059334
0.0468441972974348218767441402911
-0.0179487280512268988927925921799
-0.0609559467866052957887470888056
-0.0422044940527220134329720650982
0.0161709262459406904995297222495
0.0552593390564655156826439666568
0.0384341101575943614839726808679
-0.014683848009948979264727645914
-0.0505099787338287000223519545985
-0.0352581792072342079233220939863
0.0134683415129707202216120660217
0.0465317673750578432386410407743
0.0325845917861711422440552328508
-0.0124226689921924339072959814789
2.40411380631918857079947632302
-0.822467033424113218236207583323
-0.908860279914433929678561302115
-0.222706107105092736621133219648
0.379289072267612164673659347217
0.468993489590881256020149136242
0.133079953533113889085424983317
-0.234264474451675033136710317011
-0.311153619084354323337314349327
-0.0922681539830593764037500126103
0.17093102626199869260211643374
0.233732331434898043817278863412
0.0712274115891883312374765547504
-0.134124312516964331754697777362
-0.186855649673221358296504280749
-0.0577751038186546314017164256634
0.110529300258450356803362048537
0.155770369688983383390685806311
0.0486978306441824430155610781528
-0.093913919502651733226317765464
-0.133488402629845281513369622826
-0.0420334974621239849271665916808
0.0816838324844988696764417464854
0.116818617753430142370990446454
0.0370031178383080449704666908257
-0.0722472509380601520659164696833
-0.103828968379627639607115937427
-0.0330301063463710633682052426781
0.0647806230539741901339235300403
0.0934523269081689214306661864142
0.0298390871164649816317246221324
-0.058702681813727702089899820301
-0.084952483397077851063514624959
-0.0272025435663258172557190380258
0.0536742828654527774178680806171
0.0778760050031449902822326445912
0.024999512387027720831745500759
-0.0494345321340843917630499925897
-0.071883473641970076804859254802
-0.0231226875340621351281640448665
-1.20205690315959428539973816151
0.
0.484018967719864761799912720504
0.342180892456565238016601207045
-0.0270833333333333333333333333333
-0.255898372748821269788845249141
-0.202840139604809765639116033655
0.0127604166666666666666666666667
0.168053078158238283327778079086
0.140343476912079357993236602747
-0.0103915494227994227994227994228
-0.126818762175410047004945846205
-0.108519467785379923262393987659
0.00774734912904555761698618841476
0.10113859652496357507396126715
0.0879276422478625265587006896449
-0.00657213106011219006417085648778
-0.0844351284330269007114817983982
-0.0741678002696286589182705244687
0.00548549718263408426973853144321
0.0722897980042707979663121868415
0.0639847547775574118028237712513
-0.00482815477975916828183910859029
-0.0633027889681661164522650562716
-0.0563485277193126926045162973172
0.00423508193665574332660282811196
0.0562380999554975434782037766141
0.0502842474907974317869794212791
-0.00382046365870712271054849199392
-0.0506348774708382890301435273685
-0.0454361511286119029878023852559
0.00344627863080120509685036046534
0.0460174952487406860294031334224
0.0414144229283876920985397748343
-0.00316219286100517517447243244424
-0.042192843008698765688298807367
-0.0380656141954313809834305301746
0.00290432356223867252166402995475
0.0389398040267404677443306578642
0.0352039515417262801006314783666
0.442877163688632151072677005135
0.5
0.25958184918117293552519992421
-0.0430348941288563216703321482783
-0.221875
-0.180323043731432263837451000685
-0.00215696136981194720770620032216
0.138036306486880466472303206997
0.130071887077219614799899937699
0.00840521940996181706050723606123
-0.100476688808640339252584150543
-0.101413335331213674880301920227
-0.00941796210178317160153560408169
0.078924816302127261602708376571
0.0829440879692363090182286310305
0.00912497800396123413405043828895
-0.0650039834759801252300129693524
-0.0701406177443211825510267061422
-0.00854238015262080569857029201743
0.0552504985657449801406776032873
0.0607399849481092454738962130608
0.00791241616560760549666633138957
-0.048045263346295082851887688221
-0.0535565311786869379252608673136
-0.00732268398671484070258360769813
0.0425008795167589579643395520021
0.0478872867254498592881310418505
0.00678941508430878036768997740155
-0.0381046279057526823212538668912
-0.0433019631051733005729212574451
-0.00631604500809289653002271466026
0.0345320866987637924497734606084
0.0395162734055668438830276071305
0.0058962832371354542992721943541
-0.0315723385495866739483212723271
-0.0363387610874676487255494061288
-0.00552433447415071250865178711899
0.0290796912575702201051555778862
0.0336335129818312716402575653045
0.00519329542981209400073768591581
1.41013951126532277591252295679
-0.19647292173703432609354214274
-0.294418334710569252372928038317
-0.118005371854912787000170080823
0.025852763312377392564686280094
0.063973661342959302265055925052
0.02931257356947339688239671443
-0.015523878549400853857840448347
-0.030556115273503686726362752879
-0.01506619811122615756976507819
0.0075837554413080859413735800826
0.0162984597441016851922186159262
0.0080104763602600968299280155319
-0.0053258093989829413216997625019
-0.0107753586262147729344045017123
-0.0054774705401369529189478599281
0.0034248861712307363904033205242
0.0072485815725286996937825878059
0.0036456913711081116762041382512
-0.0026592421418874570979021192713
-0.0054418353850156659390888388404
-0.0027974141283954049882451724503
0.0019324480067064818812237364145
0.0040739330845679690416163989403
0.0020723188896016060222112436332
-0.0015887463720216185810344749962
-0.0032720477103834068873996325524
-0.0016916014281362759167950315298
0.0012373106953620823162585716595
0.0026050203366777227052187322665
0.0013340338948856986579950054354
-0.0010549178830876949750775302861
-0.0021815904064230279828635059258
-0.0011316975824300888021017980679
0.00085901798220167420657574629
0.0018076900068215408663582729539
0.0009298336843025537617827895489
-0.0007509758300670228872557899033
-0.0015575126314348535561119466335
-0.0008097855659164000363020395276
1.05752889098676439161295093072
0.528764445493382195806475465361
0.352509630328921463870983643574
0.26438222274669109790323773268
0.203172444864019544989256852811
0.155421481831127398602158488453
0.120321587601283801976453307563
0.097468889151123326729396644118
0.083610463196060241043414300944
0.074068861320898661383517315294
0.0653924873640364614469365364308
0.0566807861095672266379399144208
0.0488821445447694220654650899089
0.0430781494002891673021596343813
0.0392794604802234691181349774149
0.036495929535707337796087039162
0.0336722216879399939675002579013
0.0304945100327512635761835382819
0.0274117678975186750921581640207
0.0250149571662269525408090781262
0.0234328874059162873729948128299
0.0222616403507948452283740896478
0.0209873486279398407097146723061
0.0194395123727978883267082194689
0.0178652646767735394914407299945
0.0166190005014380879871758270452
0.0158061678453844028543605722295
0.0152096186334949204291074215928
0.0145237346544080404871242647654
0.0136389920654726496299639946965
0.0127091091075924910996513627376
0.0119673815667041818330048494483
0.0114933646747905389060619441369
0.0111517546329424964647944207372
0.010739427913918053188203892887
0.0101795157313906370748909886534
0.0095760933909614405988508013007
0.0090936058522319775195754156189
0.0087926856926932879691635805066
0.0085809889138965663124449486782


==> anc/AA411.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.166666666666666666666666666667
-0.25
-0.191666666666666666666666666667
-0.0625
0.0289682539682539682539682539683
0.0284722222222222222222222222222
-0.0332341269841269841269841269841
-0.0828869047619047619047619047619
-0.0738780663780663780663780663781
-0.0208382936507936507936507936508
0.0239186739186739186739186739187
0.023020983645983645983645983646
-0.014386760065331493902922474351
-0.047179124612160326446040731755
-0.043909053228906170082640670876
-0.010580795692402835259978117121
0.0192059647984386300765484017732
0.018570729844320530595040398962
-0.00813741510195749786322857656654
-0.0324373295491808686560271404736
-0.0308014632993318299352508334624
-0.00647010612985198094361376899272
0.0159022251655826481637813035361
0.0154538403517643643067642498911
-0.00527864452648079473535616531132
-0.0245385548980927624816090253312
-0.0235702321814499105090671516457
-0.00439589623714301113224709483075
0.013535636114887800415803866939
0.0132065954395461547198342143719
-0.00372257811677079136565060479829
-0.0196600245532626125526722613033
-0.0190244150943649601717809215911
-0.00319657877988888891387536165032
0.0117726843101704117521783809282
0.0115221113503845338649192875685
-0.00277736273546963438433471406918
-0.0163641280482144509178682653717
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.64493406684822643647241516665
0.822467033424113218236207583323
0.
-0.411233516712056609118103791662
-0.328986813369645287294483033329
0.
0.234990580978318062353202166664
0.205616758356028304559051895831
0.
-0.164493406684822643647241516665
-0.149539460622566039679310469695
0.
0.126533389757555879728647320511
0.117495290489159031176601083332
0.
-0.102808379178014152279525947915
-0.0967608274616603786160244215674
0.
0.0865754772025382334985481666656
0.0822467033424113218236207583323
0.
-0.0747697303112830198396552348475
-0.0715188724716620189770615289846
0.
0.0657973626739290574588966066658
0.0632666948787779398643236602556
0.
-0.0587476452445795155883005416659
-0.0567218643740767736714625919533
0.
0.0530623892531685947249166182789
0.0514041895890070761397629739577
0.
-0.0483804137308301893080122107837
-0.0469981161956636124706404333327
0.
0.0444576774823844982830382477472
0.0432877386012691167492740833328
0.
-0.0411233516712056609118103791662
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.166666666666666666666666666667
-0.125
0.00833333333333333333333333333333
0.0972222222222222222222222222222
0.0825396825396825396825396825397
0.003125
-0.0585427689594356261022927689594
-0.0529761904761904761904761904762
0.00147366522366522366522366522367
0.0468832671957671957671957671958
0.043154021904021904021904021904
0.000810786435786435786435786435786
-0.035873011468249563487658725754
-0.0336915370509120509120509120509
0.000494828759009431278338841364051
0.0308888656904529920402936275952
0.0292298765070307897965276706247
0.0003250632858038320223194172774
-0.025823824477500860334695623197
-0.0246697969518578025138544082964
0.000225547573797696605296866120979
0.0230479628653410227443349464088
0.0221135270502405498696505217691
0.000163239231011817995436073414092
-0.0201601204207724048085365540953
-0.0194484333904148532725155802096
0.000122165651191377404210527984466
0.0183886615382585690265178184268
0.0177897292476068434470107329043
0.0000939479532485980670242182746694
-0.016528973694512517154580752068
-0.0160469340281615503448349095873
0.0000738944716615777365292751034642
0.0152993803396326001420227565633
0.0148828690689812225873003544258
0.000059234522060711895692969296394
-0.0140040353332802058424611993924
-0.0136561993811315573931419191542
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.64493406684822643647241516665
0.
-0.548311355616075478824138388882
-0.411233516712056609118103791662
0.
0.274155677808037739412069194441
0.234990580978318062353202166664
0.
-0.182770451872025159608046129627
-0.164493406684822643647241516665
0.
0.137077838904018869706034597221
0.126533389757555879728647320511
0.
-0.109662271123215095764827677776
-0.102808379178014152279525947915
0.
0.0913852259360125798040230648137
0.0865754772025382334985481666656
0.
-0.0783301936594393541177340555546
-0.0747697303112830198396552348475
0.
0.0685389194520094348530172986103
0.0657973626739290574588966066658
0.
-0.0609234839573417198693487098758
-0.0587476452445795155883005416659
0.
0.0548311355616075478824138388882
0.0530623892531685947249166182789
0.
-0.0498464868741886798931034898984
-0.0483804137308301893080122107837
0.
0.0456926129680062899020115324068
0.0444576774823844982830382477472
0.
-0.0421777965858519599095491068371
-0.0411233516712056609118103791662
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA500.m <==
0.
-0.75
-0.342592592592592592592592592593
-0.0315393518518518518518518518519
0.0890092592592592592592592592593
0.0718125
0.00780865997192527804772702731886
-0.0332564030696604038440773134651
-0.0305616607827728387063232112363
-0.00369725351508916323731138545953
0.0170245732187022017922238432849
0.0166888609323901558047282452747
0.00207039092698226849493867893753
-0.010360585398054182747681502629
-0.0105220538055021990167763475375
-0.00134211393121458791921048219343
0.00694395300658145625815291863111
0.00722101393615767200655658767525
0.000930504877322988852647500618613
-0.00498225912540843194924770008409
-0.00526552768040988163127713468135
-0.000686724929958999741755723349698
0.00374455909259489018510104234078
0.00400596757380091633383616160769
0.000525362781677030974140726312988
-0.00291832799801020213148045111818
-0.00315098998608624134166339822058
-0.000415958698306266240407283848
0.00233716791175293774659037631848
0.00254227007303856534659505189655
0.00033677725963068557533757378923
-0.00191433626548220190027962472832
-0.00209476347774984080600207190524
-0.000278634870258032410279964516858
0.00159629292988606999231401329786
0.00175546521175733174057231228197
0.000234065181702543979953336064289
-0.00135162300166885463707659456585
-0.00149258826707236359685744885034
-0.000199569816351865379717251156496
0.
0.6875
0.273148148148148148148148148148
0.031177662037037037037037037037
-0.0531157407407407407407407407407
-0.0436493055555555555555555555556
-0.00534261958751754670122017060793
0.0188682332897196577043515819026
0.017506919386655308801945234296
0.00238076410322359396433470507545
-0.00925812082527583236590439104135
-0.00918181803184461595449957737021
-0.00123003606524853715244262278166
0.00554829764222239328719817573036
0.00568512996677923846160205205755
0.000778633827492749066617436853502
-0.00366597667519500751078918860208
-0.00384391759997822353620952259629
-0.000523029457075519560381921451181
0.00261122331270600661349555189509
0.00277893670699672141101826761474
0.00038116122987715944056993456937
-0.00194883692729420011050418835817
-0.00209819461007705271969545320067
-0.000286873591901739008386024212112
0.00151240622959668902029304833767
0.00164214001416303397895051045555
0.000225366491495386577211089040214
-0.00120622132240708425722370100581
-0.00131885517409382984352762977494
-0.000180680303809414061936211805282
0.000985265931882307600792964273316
0.0010831538946371063929274329512
0.00014869611186798507095299232659
-0.000819340585615005467159781267245
-0.00090494541659142834762055022029
-0.000124098850134117673612929871566
0.00069240700373032045411201390091
0.000767663234195291048865614818699
0.000105404618653332564832760634671
0.
0.
-0.296296296296296296296296296296
-0.1328125
0.00925925925925925925925925925926
0.063175154320987654320987654321
0.0405298833819241982507288629738
-0.00344444444444444444444444444444
-0.0267102423633245838671218699773
-0.0192263128644314868804664723032
0.00175124314128943758573388203018
0.0146524283712439839088029228283
0.011168763639216419453165723878
-0.00105315818725722689603926212436
-0.00923634008527430575919779476138
-0.00728645594105898192450298560971
0.000701408878275136716070481679572
0.00634910233676821098788875355757
0.00512484602155388854096666243302
-0.000500123140518044335722569474247
-0.00463062433317078844892777247319
-0.0037994532336396436721330753764
0.000374402739276199097944147589731
0.00352582016438667526467530963292
0.00292873245590164272133138425409
-0.000290703587069789335011339049628
-0.00277386247746384149814231674202
-0.00232626107266332080760459598499
0.000232205545147840485411640601788
0.00223907767541977457804580099744
0.0018922016713932181617408573467
-0.000189727590807035258176205896695
-0.00184523931594818379889076071626
-0.00156917831592500675719352307511
0.000157915928473733297024675263966
0.00154684723360408488090889170473
0.00132231706341072739878679346665
-0.000133478667751675971719201477748
-0.00131538113127434732419320992799
-0.00112943161971543066043998555601
0.
-0.125
-0.0164609053497942386831275720165
0.
0.00128
0.000514403292181069958847736625514
0.
-0.0001220703125
-0.000067740351233721146844146386899
0.
0.0000248368529223662069779138285388
0.0000160751028806584362139917695473
0.
-7.43737728327482596537157136907e-6
-5.26748971193415637860082304527e-6
0.
2.81718511089497040899189143695e-6
2.11688597605378583887957459059e-6
0.
-1.25e-6
-9.79407708085573789678560838726e-7
0.
6.21470919122862159459183576761e-7
5.02346965020576131687242798354e-7
0.
-3.36661342928630488589873765463e-7
-2.78766877505025295654923402877e-7
0.
1.95015891113657260253923366263e-7
1.64609053497942386831275720165e-7
0.
-1.1920928955078125e-7
-1.02209271285457641884419047485e-7
0.
7.61587433807342178854048908193e-8
6.61526867516808074649867059561e-8
0.
-5.04826341757740704228708141314e-8
-4.43340040070624511723290555342e-8
0.
0.
0.
-0.296296296296296296296296296296
-0.1796875
-0.0187407407407407407407407407407
0.0602816358024691358024691358025
0.0516450437317784256559766763848
0.00581481481481481481481481481481
-0.0259767413726219470739500973817
-0.0244919378644314868804664723032
-0.00300730132541618614468323681669
0.0142156999761822555137411944332
0.0141316960470452769861652687119
0.0017680223682983286595162934312
-0.00898860345975990246701672480253
-0.0092096082307136830906837436272
-0.00118083139219456047241110637499
0.0061765518847601329510041323108
0.00646197428642751757936060080941
0.000835713612797332373456104934964
-0.00450974160426271205617849822564
-0.00478722030342841031112740875427
-0.000625962765054930596414498157877
0.00343361477758331100817064228582
0.0036856584624061013256381923052
0.000484315334372979424461879985194
-0.00270279153455585536166503640593
-0.00292597920109971137113754861776
-0.000386849546948041918965076821827
0.00218175956899923764533358699018
0.00237827794925959875935085054922
0.000315445664022769301151984054027
-0.00179857617828425645156472971726
-0.00197154563616357525346229288463
-0.000262511342408548601063470184587
0.00150778922758469441614997536041
0.00166057295660653497650318512388
0.000221601600082964715057901996212
-0.00128243386658870258678632232953
-0.00141795213122660543498215121227
0.
0.
0.222222222222222222222222222222
0.126953125
0.0162592592592592592592592592593
-0.0349311985596707818930041152263
-0.0304799562682215743440233236152
-0.00382212094907407407407407407407
0.0145201104970043409616769825051
0.0138248592383381924198250728863
0.00188905312627860071998425227688
-0.00767555773820077381007926065455
-0.00771461162639943586768989138847
-0.00103683650515823611186641614607
0.00479064481438203722792918249025
0.00495036236605049943434347959643
0.000678606675741648408051403742453
-0.00325078764427669293259320716802
-0.0034279733230135813648350383607
-0.000466848392521920652453196303442
0.00235810760451217997713099809022
0.00251997633585914636178503346908
0.000345744451579351298839504086748
-0.00178396763223799525358416595805
-0.00192669201807509463919539867525
-0.000263516151235378549023222518221
0.00139879899840249749005197701602
0.00152252080338621133931991926252
0.000208977571388819729976896200975
-0.0011248046560676121828348595549
-0.00123226107061476583505553627114
-0.000168844969067146123038203429932
0.000924857904719271884715091075484
0.00101839621343267445164283789535
0.000139815934508894501517139830746
-0.000773341765661940560197583881935
-0.000855299408257347665672008380153
-0.00011730128796897363688828883393
0.000656546782939396245938811749653
0.000728745113315028305234038732326
0.
2.125
1.15972222222222222222222222222
-0.05078125
-0.680834490740740740740740740741
-0.522514236111111111111111111111
0.0260181837814490875715365511284
0.404073140625120513057830842087
0.336209403917108226510558872075
-0.0173150170217478280749885688157
-0.287162489326359082687868082825
-0.247728896464513896990369118342
0.0129517073462363189771248658434
0.222692953721035702894977581781
0.196092045133430195839598466102
-0.0103395393413594945669624295989
-0.181854170732772581546688254005
-0.162260809542022387878787335204
0.00860251916942997798205356501292
0.153668999942369061640310306051
0.138382441801857180550000266025
-0.00736452767514982270069969923404
-0.133046455812663950224336725665
-0.120629006031220870857383904648
0.00643773143378350659550806037594
0.117303250931405520656262722271
0.106912159092736868031617573543
-0.00571797793266227489900482801396
-0.104891097711130389837171954754
-0.0959959207216202005700733750876
0.00514289835399357906641596121904
0.0948540428355724887204729580215
0.0871021216358542003683146193005
-0.00467287584222856030148746095522
-0.0865699538072007292114817669869
-0.0797164207564013108371062093863
0.00428154244238229971272181004627
0.0796165153933377448425053143969
0.0734852413382497645634674119706
-0.00395066999535158610537972826223
0.
0.
0.0833333333333333333333333333333
0.0416666666666666666666666666667
-0.00590277777777777777777777777778
-0.0380208333333333333333333333333
-0.0250451940035273368606701940035
0.00453262786596119929453262786596
0.0249517254818594104308390022676
0.0178235166944864365499286134207
-0.00345915823961458882093802728723
-0.0185871604634067431686479305527
-0.0137890384566220304556042891781
0.00278147157084269492364043315737
0.014827220180818047662087975516
0.0112389264858841602015283964476
-0.00231556545284740194575729411264
-0.0123348336501221707228747907157
-0.00947994145845494857409811387865
0.00198169270079281346133350400999
0.0105624852463011749791999368274
0.00819618293822642896123926384229
-0.00173020096704493611328873081571
-0.00923598086306225084267689747203
-0.00721757818361594314562523888622
0.00153497961492640623861891266148
0.00820617510954615958926333113355
0.00644750074786607065152127994744
-0.00137885515328839370075090395125
-0.00738313507612560396750068724685
-0.00582557299166931958264460346718
0.00125143760646466436753560798466
0.00671037722226534190447080895456
0.005312989103072531122240752797
-0.00114539877157846076523436210293
-0.00615004570730714942280541948903
-0.00488318278063365256755740442942
0.00105587834593150868890332993055
0.00567617850346755198240762288745
0.00451767662935877509578556891767
0.
0.
-0.194444444444444444444444444444
-0.107060185185185185185185185185
0.00824074074074074074074074074074
0.0830486111111111111111111111111
0.059766030486268581506676744772
-0.00656182020592628585825864737429
-0.0535257750917827448439693337653
-0.0414509705716991872194694064183
0.00492154406287045032779016608239
0.0394490532151304634368107691321
0.0316192390368876673677372417465
-0.00393716048382507889324211943779
-0.0312692674944183594719111245779
-0.025557409130741624279736464455
0.00325917842423461963729575612712
0.0258954522136187468120843357135
0.0214345363785832783152197928125
-0.00278104341924827483367022246362
-0.0221027830442092875364430420819
-0.0184571714706423285852805328129
0.00242160397830522973426378116684
0.0192783733222220489880189635379
0.016203624408292879387324312926
-0.00214465817184672834134154593441
-0.0170952410657370569686604955771
-0.0144405375023136275648496561624
0.00192356121054211774597006249891
0.0153560197661956722612589919955
0.0130227216165755759245131728281
-0.00174387209093602774074312587436
-0.0139384196220190105476447631464
-0.0118584431683764605278405935336
0.00159452892869217564092149777366
0.012760339518545975945753994389
0.0108849692285602945563547763546
-0.00146878279944582854676076491253
-0.011766051687363679461769255255
-0.01005920618034411530961207052
0.
-1.75
-1.03472222222222222222222222222
0.0431134259259259259259259259259
0.634079861111111111111111111111
0.494420486111111111111111111111
-0.0237136810279667422524565381708
-0.386965700085660681506162555725
-0.32423468635151055887207490706
0.0162414794274405578417924096936
0.278384731197404230783046474787
0.241140325373318819088004995705
-0.0123359377943023786279219755039
-0.217368629599915964938694329656
-0.191932419942157338421697280779
0.009941381273250549054588402798
0.178284527731726465218502854689
0.159398722421793406102914289179
-0.00832430003752979675832006843776
-0.151110774280020641276111696064
-0.136293650000074832613431045892
0.00715928025706964432752621040651
0.131123698981429428142676928964
0.119037807937520105059363581509
-0.00628013215602771781178133338538
-0.115805601335404548318697316066
-0.105659858398487649581470130328
0.00559318702424542439694076668019
0.103691734244122836606729895714
0.094984762259555471485394673222
-0.00504165058171370402084800280403
-0.0938719898235745786758097689823
-0.0862686219643607078193270641832
0.0045890905897921942361158557564
0.0857510946795547876942657001176
0.0790175685955369563278121186219
-0.00421106504354326543176679261873
-0.078923315196759556197483673578
-0.0728908652762161335180500677876
0.00389056579963074252247594071628
1
0.03125
0.
-0.0009765625
-0.00032
0.
0.0000594990182661986077229725709526
0.000030517578125
0.
-1.e-5
-6.2092132305915517444784571347e-6
0.
2.6932907434290439087189901237e-6
1.85934432081870649134289284227e-6
0.
-9.5367431640625e-7
-7.04296277723742602247972859239e-7
0.
4.03861073406192563382966513051e-7
3.125e-7
0.
-1.94037913455985992014951785459e-7
-1.5536772978071553986479589419e-7
0.
1.024e-7
8.41653357321576221474684413657e-8
0.
-5.81045100255845778544654013209e-8
-4.87539727784143150634808415657e-8
0.
3.49294325912773312767814875125e-8
2.98023223876953125e-8
0.
-2.20092586788669563202491518512e-8
-1.90396858451835544713512227048e-8
0.
1.44208672718229794702947222928e-8
1.26206585439435176057177035329e-8
0.
-9.765625e-9
0.
0.5
0.354166666666666666666666666667
0.0187114197530864197530864197531
-0.196749614197530864197530864198
-0.176165625
-0.0103534391534391534391534391534
0.12311702113172366452249834174
0.117517153750318154472673423111
0.00728706304893499466544734034446
-0.0895167048421375857817806731411
-0.088123840200610573598739295414
-0.00559646952578242032897247423904
0.0703404993822728568913601947666
0.070503141733832194843104246156
0.00454999298388016745337129491836
-0.0579254105574316319642719396262
-0.0587511052323166177234625264889
-0.00383044151149837545228566026681
0.0492374589411812351543801104048
0.0503587532162901826990966549126
0.00330862639131529922071924352336
-0.0428147725260461400927557420309
-0.04406358230209220202215785558
-0.00291132772277446011766465375006
0.0378748208531096671380835457757
0.0391678045758867364677764580778
0.00259954510873263207001920888085
-0.0339566149509706024241809170484
-0.0352509227585816864748882534041
-0.00234789079391618997991934752102
0.0307732547174518448270755440374
0.032046355128611434245270217647
0.0021407768091825411956778035179
-0.0281355016976335956561244849791
-0.0293757862372327129775832165718
-0.00196716620943300146219923344421
0.0259143075885117281721543305278
0.027116136351217728064023210635
0.00181965153976461982034848962292
0.
-1.75
-1.1875
-0.0662615740740740740740740740741
0.628142361111111111111111111111
0.559090625
0.0341094482237339380196523053666
-0.384271110965290311135792185355
-0.36620878936076981813133416632
-0.0233885118920038866026520347508
0.276422108760918157933337261442
0.272041605755263263532449440149
0.0176852799147158111594985811474
-0.215886524535668043547915796021
-0.216421922355792860657802607263
-0.0142439749821032435395467569348
0.177073825912063755363318951062
0.179663390318762816032418970871
0.0119115128292600549542802948401
-0.150095681815805606410999670458
-0.153582234640514311368976023844
-0.0102397654427681200964141942677
0.130246056903005776133490833653
0.13410907827335253125236389374
0.00897680945091208226770848443363
-0.115034605223260649654452192597
-0.119019298176497915638755163041
-0.00799235232574932341172762892333
0.103003209991578286298948316367
0.106980538505940305136750753271
0.00720162876938662950545343940353
-0.0932506534939964193598979938074
-0.0971538103738403324496699281837
-0.00655369239344070984004057266165
0.0851846091065033387069162836188
0.0889799887468990442092442616956
0.00601238955268668869195959466121
-0.0784030464444139439000886693006
-0.082074935346893556196300621133
-0.0055538575928705475572810402877
0.
0.
-0.194444444444444444444444444444
-0.174189814814814814814814814815
-0.0443518518518518518518518518519
0.0679930555555555555555555555556
0.0836791068279163517258755353993
0.0198377654219756685743080300903
-0.0485638439348402500329937971661
-0.0604326351854184746600972350531
-0.0162885889968526137471830227047
0.0344148954468960755738552256609
0.0448259068906132893632487192687
0.0117696246508612628675144603699
-0.0280377023386694287899547603452
-0.0367525048679303817338626687985
-0.0101012050086321344288270143392
0.02285791755793624309952061618
0.0304828638053796410793809606536
0.00827520605063995369067886410232
-0.0197536153911279808099410266743
-0.0264372664258854968735714399739
-0.00734552519477408818149035757291
0.0170861327269043251665806090212
0.0230729059369783598647713567666
0.00636544493829112249440309009751
-0.0152580724949275989522711663704
-0.0206506963619031014748973182887
-0.00577755392434310956014291928832
0.013635115679308138889228272725
0.0185554590124451909300415850782
0.00516761468858230086265343873949
-0.0124323529906603820861157426705
-0.016944713138403760211332979163
-0.00476339719484673052441399340959
0.0113417016491664955344788424703
0.0155153597162391621658426410045
0.00434764351867162626627730823016
-0.0104908440004338013155145641475
-0.014367421365664966358759102837
0.
2.125
1.3587962962962962962962962963
0.08203125
-0.672646990740740740740740740741
-0.594996875
-0.038013778209696577043515819026
0.400899312500120513057830842087
0.381489619752156237484495771938
0.0252371386495484682213077274806
-0.284934395370269258829449183084
-0.280386036221458341434813562787
-0.0187204753782069454069679206162
0.221066817234695134921756547335
0.221682949258543960166190781032
0.0149150319477105374991519980315
-0.180545802415354483492395410378
-0.183273897286841652035697264708
-0.0123767652679215493806040451494
0.1525868113785098223856235205
0.156214998480719252184614591184
0.0105831279077476199672920559425
-0.132118336449303221226041354824
-0.136112062060252989419281974544
-0.00923949084175059775477884759013
0.116493769222265750720192418156
0.120594793169541036309586862151
0.00820033167490245653193127084733
-0.104171793947454755172243504527
-0.108251673542459587810048279219
-0.00737001739920197229312222629815
0.0942078216267375203100378061716
0.0982011921127152528526709641364
0.00669300982856972604518055492008
-0.0859827555714463737030732902677
-0.0898577213527777100795304178366
-0.00612942214353796068193626269335
0.0790788579452483712186269665836
0.0828212294804297379947293455582
0.00565364250104648024713966586595
0.
0.
0.0833333333333333333333333333333
0.0972222222222222222222222222222
0.0447916666666666666666666666667
-0.0179976851851851851851851851852
-0.041612654320987654320987654321
-0.0191082451499118165784832451499
0.018004938665280927185689090451
0.0333767471559096889784720472551
0.0170109728075667229106382545536
-0.0111532310748022553578109133665
-0.0238569081359335087088814842543
-0.0119314868624370423827580427594
0.0100742502646311401331891046258
0.0203224372496687011348464785428
0.0106011080519081821717775089023
-0.00774766617647023990059525396982
-0.0165671678931168392918009245453
-0.00854556462650612902860747175281
0.00704043121661332972684144421351
0.0146536257211660614254006797148
0.0077318805794940268734645554058
-0.00589670827023591289533470837525
-0.0126628931772498776485132983512
-0.00663402821153228578281320662518
0.00542455283000342308779502936337
0.0114697259831409048904645795947
0.00609452255946696852330703646283
-0.00474989880310399283789916906308
-0.0102402604831328028168219555772
-0.00541479797873047663878577223023
0.00441666427881910980302467468305
0.00942663834639307306341625231595
0.00503294043981006954122323343537
-0.00397315680684893824501869911037
-0.00859294743525236945275617681196
-0.00457168059377282166520135099884
0.00372656095974850332257546642125
0.00800310364942495113200347342033
0.
0.
-0.194444444444444444444444444444
-0.213541666666666666666666666667
-0.0897222222222222222222222222222
0.0460069444444444444444444444444
0.090926083396321491559586797682
0.0383523823302469135802469135802
-0.0401863990194843369446544049719
-0.0692385479654824892920131015369
-0.0321899083470241478899487557496
0.026256427974353321575543797766
0.0499575651265700221374177048133
0.0228860958821301512670989754753
-0.0225532731644111463271894677224
-0.041644999069533614639249508915
-0.0197849304937508390959735847067
0.0178273029239536997917364716099
0.0341555577058674790293151824442
0.0160950708886250087520440439198
-0.0157751472848460191034905529832
-0.0298542070740272892176397147466
-0.0143338913519973325639327567137
0.0134311784342243283700653484577
0.0259012587080727728168667635116
0.0123752467989507083091888313532
-0.0121540288732516191575257093655
-0.0232855745512333826947216068076
-0.0112522174320826817029059780192
0.0107588797594828298987483572016
0.020847483266542310182576463147
0.0100417464044615415543695490507
-0.00989263387091249667128908401712
-0.0190922602098552062371170792003
-0.00926613821692492201325962086083
0.00896834515674325305278479902415
0.0174394403386205366077645375127
0.00844489557271430301780017470106
-0.00834369536933574168055036723662
-0.0161811614375245917490279346371
0.
0.
-0.472222222222222222222222222222
-0.526041666666666666666666666667
-0.253912037037037037037037037037
0.0617476851851851851851851851852
0.180821491559586797682035777274
0.0755400476741622574955908289242
-0.100027553101266961811179498254
-0.17147932746456166240746739613
-0.0919886882562565840927690718112
0.0431894371322679972528800949058
0.104787928468601497522632504374
0.0496740303472376964461279056416
-0.0533210891165847768040616130424
-0.1011853658367882244470540029
-0.0551927331333840443455073963531
0.0314450750571618213312696725074
0.0734908678151557572666195036688
0.0365391261725030205008049722698
-0.0360834020872170639939835086472
-0.0716442187572131156743515070917
-0.0392931448821487506526163903835
0.0245560017193553045257830499379
0.0565433851087111272072070585473
0.0288242914080584820117332806587
-0.0272116944306883476037122903363
-0.0554285580317938859521646151388
-0.0304739023679640828634538573219
0.0201045025254848681497066354821
0.0459347921270478000703539185954
0.0237790296134198736028085426311
-0.0218241485610389467506624755832
-0.0451905969393305189862603773659
-0.0248774205939859834530245213646
0.0170064837309636200690498597574
0.0386733979575032836255667909966
0.0202294629614848352282587633592
-0.0182106113417838134872999323495
-0.0381419458945719320223214066553
0.
-0.9375
-0.543981481481481481481481481481
-0.0377363040123456790123456790123
0.241920910493827160493827160494
0.212882060185185185185185185185
0.0144521325990713745815786632113
-0.139922515263280056920727474663
-0.132998846379603848762147002078
-0.009205967584257354061880810852
0.0980641720651816970651178580418
0.096522618084434319129771046719
0.00665017048115182751980351446595
-0.0755383716256391760696515743551
-0.0757893597417743995425976110299
-0.00523122192506776218858981162835
0.0614039263635164970010615329932
0.0623726049622732918573022624349
0.00429993157499902298032865553353
-0.0517326782304052763330396907983
-0.0529979783959053245318776195997
-0.00365476304587492646928733017064
0.0446890577921991404455151810606
0.0460700855567766807129924759149
0.00317545481121744558772162393408
-0.0393353918172874799134951554979
-0.0407456443945680234295124575356
-0.00280856605546594770304745329585
0.0351260050899539464764890685108
0.0365235095721844725511919696646
0.00251689923433712878501947936781
-0.031731029186206609303610256815
-0.0330947820024507864151994656959
-0.00228056864681257037204451574889
0.0289340320523537930567443571783
0.0302542222564563794757169893523
0.00208450699789069278518306418831
-0.0265904216496595638909129934948
-0.027862964238208343014531653459
-0.00191968237323327093732414216687
0.
0.
0.166666666666666666666666666667
0.21875
0.133101851851851851851851851852
0.00434027777777777777777777777778
-0.0631224647266313932980599647266
-0.0372321566358024691358024691358
0.0325723210911348666450707267034
0.0723803725524601374941510995933
0.0500278212974369909366130076637
-0.00538592892504959067695273288622
-0.0396215568973956989210534767111
-0.025587781314139222191867798626
0.0161677875622341318837128077336
0.0425452828303051451756415335493
0.0301886076754394864602786898132
-0.00538427213372017351774938193721
-0.028601732572113865820647322426
-0.0191663351070786023568309235973
0.0104830170869768214933729479529
0.0300297383599312299275962835829
0.0215261171811890852719992814594
-0.00472221356026777200116417979296
-0.0223354329486553194241001834901
-0.0152693741434592744431493584774
0.00768835150875765121568828594451
0.0231815529865874026259222296145
0.0167036204007321460842271089131
-0.00410831580416852038663802914547
-0.0183098402707859198449183614015
-0.0126749024644695342629822643977
0.00604717286911204227357509912212
0.0188695649726385512100380419376
0.0136385719479480449359040732806
-0.00360785299180060985506995396026
-0.0155095479704491097338445398752
-0.0108287548491081070612869930341
0.00497395671735968770948473965228
0.0159072580054493286035656502472
0.
0.
-0.472222222222222222222222222222
-0.592013888888888888888888888889
-0.341273148148148148148148148148
0.00584490740740740740740740740741
0.175776140085663895187704711514
0.0982593350418871252204585537919
-0.0865697066139065855619143601003
-0.185604466782119961447247917392
-0.122220698362530158379811372322
0.0218012378026624176473004893262
0.105916432939030825501818033417
0.0650122801216647195503996871621
-0.0433642918629125231318079407888
-0.108120997244422367637225159814
-0.0729757943738877231194289078925
0.0185865208883059927490505340657
0.0751884674113553000429770625722
0.0478915508557726682867782943055
-0.0284286761959406474453235597031
-0.0760922948888243728332423418675
-0.0518313552553284616833730850867
0.0154174412861314662862925027764
0.0581836409695350239075291521687
0.0377986034991728194170671346478
-0.0210342815324526256116574050315
-0.0586650523676565760908978760095
-0.0401438967321104790002578331271
0.0130297688228091400914688736539
0.0474252349218707911850852645198
0.0311887513670856542523083885077
-0.0166573200465379792997908279273
-0.0477216279837476413891088115113
-0.0327433453134207400403791478173
0.0112395256681742549842082300796
0.040014887492403354107979987307
0.0265353656717165184850755694647
-0.0137743839096644306711083371054
-0.0402148643192577139667767650391
0.
0.
0.393518518518518518518518518519
0.460069444444444444444444444444
0.243928240740740740740740740741
-0.0231770833333333333333333333333
-0.140655735971637332181549868625
-0.0724052510471781305114638447972
0.0663786402687544741588581346707
0.133703736642823649153959055698
0.0813419468234872294797458618726
-0.0241350465883010584919126113382
-0.080370749567521835954215109205
-0.0455048031948723544710730524756
0.0337770414842514409533119908474
0.0770647915780677158901976682031
0.0479077576274471070494584791915
-0.0183637748635730389338883509206
-0.0558595605425476550983821670777
-0.0327932076570324965953024299274
0.0224659129741453133680528727163
0.0540647704014400495721663187121
0.0338659243312855589861202549683
-0.01454156904484482889195009293
-0.0427414158562295777008391330248
-0.0255710830558150240975612705382
0.0167973033868506112231938024133
0.0416278625524106555427343346969
0.0261725162074859213945561901808
-0.011980016835225048872711596281
-0.0345957276118023489968939600098
-0.0209390027336975380053446583849
0.0134039900676210917195276231641
0.0338403961307008485958597736928
0.0213224413680223430037380453228
-0.0101682027265143096113180568609
-0.029051752933738056132525100804
-0.0177215997855792956068977783817
0.0111480570882839564356343850369
0.0285066675190211820458338390771
0.
0.
1.25925925925925925925925925926
0.82421875
-0.0382407407407407407407407407407
-0.554550861625514403292181069959
-0.441051803935860058309037900875
0.0222678240740740740740740740741
0.35581711109541564915954530707
0.30044261045202519783423573511
-0.0155646402929288205663065371258
-0.261895739220669371301052544979
-0.227739634820968509124377737776
0.0119452374507720119878533345487
0.207185596238892742372664387653
0.183349682409337698546143314873
-0.00968736876411113171470167780077
-0.171377126860207732644696575682
-0.153435702155562504278976221304
0.00814601666691642983440979384669
0.146119643603797799408156298526
0.131911238242275832003878330446
-0.00702728585709558904538295723005
-0.127349428474223662997490530451
-0.115681728523675975726416830881
0.00617848393123994233088419787817
0.112851928458377194021939438527
0.103007661085334148160177599368
-0.00551250500140462053618311324812
-0.101317476843759673745782606757
-0.0928361756022976378217870222445
0.00497605753989277915446845432057
0.0919219886480672030784547484124
0.0844927254241448190087478187679
-0.00453471734258249577388200434668
-0.0841210207993564910243590670278
-0.0775251799707931744767551791806
0.00416526064573790236716712809579
0.0775404400231325546386911156109
0.0716191424957209964534122688356
0.
0.
0.
0.0625
0.0333333333333333333333333333333
-0.00491898148148148148148148148148
-0.0325892857142857142857142857143
-0.0219145447530864197530864197531
0.00402900254752106603958455810308
0.0224565529336734693877551020408
0.0162031969949876695908441940188
-0.0031708950529800397525265250133
-0.0171573788892985321556750128179
-0.0128041071382918854230611256654
0.00259604013278651526206440428021
0.0139005189195169196832074770463
0.0105778131631850919543796672448
-0.00218692292768921294877077777305
-0.011685631879063109105881380678
-0.00900594438553220114539320818472
0.00188732638170744139174619429523
0.0100823722805602124801453942443
0.00783982715830354074553320889263
-0.00165810926008473044190170036505
-0.00886654162853976080896982157315
-0.00693997902270763764002426815983
0.00147812851807728008163302700735
0.00791309742706236817536106930735
0.00622517313587068890491709788028
-0.00133289331484544724405920715288
-0.0071449694285086490008071166905
-0.00564352383567965334568695960883
0.00121351525475361393215574107603
0.00651301318631636126022166751472
0.00516118941441331594731958843137
-0.0011135821390346146328667409334
-0.00598382825575830754651338112446
-0.00475467797061697749999010431285
0.00102880454218967513277760352207
0.00553427404088086318284743231526
0.
0.
0.
-0.140625
-0.0837037037037037037037037037037
0.00684799382716049382716049382716
0.0704319727891156462585034013605
0.0518577353395061728395061728395
-0.00581321294929886514668575641113
-0.0479281614431486880466472303207
-0.0375173679157891319186813815642
0.00450319334201281270232307437313
0.0363068124342357009040974426239
0.0292821217322176801660361230501
-0.0036701518602790961187098582015
-0.0292580966035244460464646212251
-0.0240105479143114515610001937117
0.00307550446722915431383802804962
0.024499026102528864137975639401
0.0203363441385280273653989856027
-0.00264694047302838046595137030807
-0.0210766939409953871267924954421
-0.0176373788598184203857336431777
0.00231958771256830630016909163853
0.0184927402531383762108686891877
0.0155684882240631712488810436512
-0.00206443763605126030840493495683
-0.016474424160369226606337851143
-0.0139340277556800232399231559644
0.00185886903051496396998342608317
0.0148531254051246396569783437632
0.0126094110931790778723180006262
-0.00169059553729562098865354156757
-0.0135227689709015676888637088609
-0.0115147887432812122699275071487
0.00154990439779295165774724508616
0.0124110568314449864253334534693
0.0105947480996579940591786201267
-0.00143086024555934153677904908746
-0.0114684185257696168907490031982
0.
0.
-1.11111111111111111111111111111
-0.7578125
0.0336111111111111111111111111111
0.522963284465020576131687242798
0.420786862244897959183673469388
-0.0205456018518518518518518518519
-0.342461989913753357225984372081
-0.290829454019809454394002498959
0.0146890187222841017734395961108
0.254569525035047379346651083565
0.222155253001360299397794875837
-0.0114186583571433985398337034865
-0.202567426196255589493065490273
-0.179706454438808207583891822068
0.00933666432497356335666643696098
0.168202575691823627150752198903
0.150873279144785560008492890087
-0.00789595509665740766654850910956
-0.14380433143721240518369241229
-0.130011511625456010167811792758
0.00684008448745748949641088343519
0.125586518392030325365152875635
0.114217362295725154365751138754
-0.00603313213770504766337852835336
-0.111464997219645273272868280156
-0.101844530549002487756375301376
0.00539640222883070029347729294722
0.100197938006049786456759706258
0.0918900747666010287409165935712
-0.00488119374448926152538035137222
-0.0909993689900931111790093680543
-0.0837081362661823156301510572304
0.00445575937834562912536966671469
0.0833475971825544485839046211755
0.0768640214390878107773617824472
-0.00409852131186206438130752735692
-0.0768827494574953809765945106469
-0.0710544266858632811231922760576
0.
0.03125
0.00411522633744855967078189300412
0.
-0.00032
-0.000128600823045267489711934156379
0.
0.000030517578125
0.0000169350878084302867110365967248
0.
-6.2092132305915517444784571347e-6
-4.01877572016460905349794238683e-6
0.
1.85934432081870649134289284227e-6
1.31687242798353909465020576132e-6
0.
-7.04296277723742602247972859239e-7
-5.29221494013446459719893647649e-7
0.
3.125e-7
2.44851927021393447419640209681e-7
0.
-1.5536772978071553986479589419e-7
-1.25586741255144032921810699588e-7
0.
8.41653357321576221474684413657e-8
6.96917193762563239137308507192e-8
0.
-4.87539727784143150634808415657e-8
-4.11522633744855967078189300412e-8
0.
2.98023223876953125e-8
2.55523178213644104711047618712e-8
0.
-1.90396858451835544713512227048e-8
-1.6538171687920201866246676489e-8
0.
1.26206585439435176057177035329e-8
1.10835010017656127930822638836e-8
0.
0.
0.
0.333333333333333333333333333333
0.265625
0.0149691358024691358024691358025
-0.163958011831275720164609053498
-0.150999107142857142857142857143
-0.00905925925925925925925925925926
0.109437352117087701797776303769
0.1057654383752863390254060808
0.00662460277175908605949758213133
-0.082056979438626120299965617046
-0.0813450832621020679372978111514
-0.00519672170251224744833158322196
0.0656511327567879997652695151155
0.0660966953754676826654102307712
0.00428234633776956936787886580551
-0.0547073321931298746329234985359
-0.0556589417990367957380171303579
-0.00363891943592345667967137725347
0.0468928180392202239565524860998
0.0480697189791860834855013524166
0.00316477306995376447199231989191
-0.0410308236707942175888909194463
-0.0423010390100085139412715413568
-0.00279935357959082703621601322121
0.0364720497104019016885248959322
0.0377689544124622101653558702893
0.00250990562222461027450130512634
-0.0328247277859382490100415531468
-0.034113796217982277233762825875
-0.00227451920660630904304686791099
0.0298407318472260313474671942181
0.031103815271887568532174034775
0.00207961175749161144722986627454
-0.0273539599838104402212321381742
-0.0285818460686588558700809674753
-0.00191539867760581721319399045883
0.0252498381631652736036375528219
0.0264382329424372848624226303691
0.
0.
-1.11111111111111111111111111111
-0.8671875
-0.0513888888888888888888888888889
0.518188978909465020576131687243
0.475474362244897959183673469388
0.0295122685185185185185185185185
-0.340100735912838862484329136599
-0.328358750894809454394002498959
-0.0211360585179209793407324271522
0.252785600137928037782865075334
0.250570706958460891113771207198
0.0163626255974106452999244219859
-0.20119137681353954011034944089
-0.20260771057842125943728624106
-0.0133732085074210324701930516657
0.167063369219183452253632857339
0.170037390985662741694101725741
0.0112959782437957180981886726812
-0.142840182001798450507171598203
-0.146492493655151018230912222675
-0.00978150437831111507605281682062
0.124747193413172290348987495144
0.128671051217922714475131149434
0.00862256728702386971322877485544
-0.110723771135070992048258160173
-0.114716403751675773156304090512
-0.0077103044144126167047277938429
0.0995332501151686457647991931646
0.103491225498042275136124475286
0.00697179598751441076452466268188
-0.0903975221586113044333652873153
-0.0942673777291043719965158333384
-0.00636279807457475900167023506588
0.0827973563531775597684147518178
0.0865527029434640571926658513859
0.0058513273870326454166182825509
-0.0763762196783853201862943012165
-0.0800053528848234832237899752423
0.
0.
0.
-0.140625
-0.136296296296296296296296296296
-0.036361882716049382716049382716
0.0576859410430839002267573696145
0.0726378279320987654320987654321
0.0175204603201264828878837445227
-0.0434863085114998380304502753482
-0.0547072186398309734849738056408
-0.0148752819768494634119896570556
0.0316757596275717088886603354819
0.0415182034019566818307679819104
0.0109597117277278724980618347957
-0.0262348683185348360931071266975
-0.0345308250431257111887878249194
-0.00952452847881813517351732509402
0.0216258284962500145400958427759
0.0289229515286999856771286703316
0.0078719317402889346313478473501
-0.0188367992341127333091746920233
-0.0252641769530233476983372244228
-0.00703309921216957643526157305942
0.0163900473742413259142642348863
0.0221693533499667793292793190008
0.00612536288920710419124100038467
-0.0147040837281015713955196085893
-0.019926940857657297541737465537
-0.00558175787177499502793120291356
0.0131886821603246916741557523597
0.0179669997074361257017419162425
0.00500865827915734533728996468413
-0.0120616777928119991104361880797
-0.016453991403804986877124774048
-0.00462923874684224926377477774437
0.0110313088753259864409213133878
0.0151019463811907681128474765739
0.00423473801299070867364840383046
-0.0102255082140118604505129897978
0.
0.
1.25925925925925925925925925926
0.95703125
0.0607592592592592592592592592593
-0.548329796810699588477366255144
-0.50129688411078717201166180758
-0.0324196759259259259259259259259
0.353089106599149836021304185289
0.34060471982702519783423573511
0.0226397091806290724130740455605
-0.259893450126019165539735672551
-0.257636554981983529606853841554
-0.0172466367815598096296825687015
0.205685678543419491343857803291
0.207212514693778100982628112873
0.0139636242035183127063986048532
-0.170151645161563518729134923494
-0.173268378128876500483782026146
-0.0117138350501943842849167251487
0.145095052803929806535260847316
0.148886103806865223386475927052
0.0100944857608385803742600658996
-0.126464000801963945853072816286
-0.130513880449125765137950245586
-0.00886472495421035942545971484804
0.112075166902348919729090678376
0.11617939335222562884187286482
0.00790372918788663766421033225381
-0.10062412989966826458746598666
-0.104680364472672074515799900561
-0.0071295188195257954151006547089
0.091296810247753432659147652174
0.0952531505471861596232469797807
0.00649405374577903330220197015817
-0.083551250966969906976489739498
-0.0873829894217673246809174439478
-0.005962128187074127774147233549
0.0770174366116796714796874623812
0.0807143289504367859412810508484
0.
0.
0.
0.0625
0.0777777777777777777777777777778
0.0373263888888888888888888888889
-0.0154265873015873015873015873016
-0.0364110725308641975308641975309
-0.0169851067999216147364295512444
0.0162044447987528344671201814059
0.0303424974144633536167927702319
0.0155933917402694960014184000075
-0.0102952902228943895610562277229
-0.0221528432690811152296756639504
-0.0111360544049412395572408399088
0.00944460962309169387486478558672
0.0191269997643940716563260974521
0.0100121576045799498289009806299
-0.00733989427244549043214287218193
-0.015738809498460997327210878318
-0.00813863297762488478914997309792
0.00672041161585817837562137856744
0.0140165115593762326677745632055
0.00740971888868177575373686559722
-0.00566083993942647637952132004024
-0.0121758588242787285081858637992
-0.00638832346295701593900531008351
0.00523081880036044369180234974325
0.0110742181906188047218278699535
0.00589137180748473623919680191406
-0.00459667626106838016570887328685
-0.00992025234303490272879626946545
-0.00525071319149621977094377913235
0.00428676238826560657352394895708
0.00915730582221041383303293082121
0.00489313653870423427618925472883
-0.00386577419044761558974792345874
-0.00836681723958783341452575110638
-0.0044544580144453134173756753322
0.00363339693575479073951107976072
0.
0.
0.
-0.140625
-0.166666666666666666666666666667
-0.0732060185185185185185185185185
0.0392573696145124716553287981859
0.0789578510802469135802469135802
0.0338320187471422039323273891175
-0.0360093183106575963718820861678
-0.0626598579916355890381864407838
-0.0293624238455670333977212284091
0.024192274395239138828882418626
0.0462719003991247579339381716898
0.0212999326694522201176041163214
-0.0211112227426701611437475063645
-0.0391240403368895711039322514196
-0.0186462347900655152655981045698
0.0168736301317382414411915993682
0.0324073640961284164900712511721
0.015306252369877043303339073834
-0.0150464285384475144088834971459
-0.0285283421681843593320441175203
-0.0137205574554763274032108026779
0.0128869932570374456542293306641
0.0248866702437331770135426437848
0.0119063200283691838472402657111
-0.0117144879214811048882098247039
-0.0224689639855342038887704075296
-0.0108690643751749352547317561617
0.0104081381022540981271381750908
0.0201861522753684615315550554706
0.00973164565634576936671967686001
-0.00959868008628458358790467552371
-0.0185390780514169087651391199838
-0.00900412532776227618232237958501
0.00872377996936310206684448920317
0.0169746365113345968494678202836
0.00822484199453633418752375174282
-0.00813328769694344367416653878869
0.
0.
0.
-0.34375
-0.413333333333333333333333333333
-0.209008487654320987654320987654
0.052501417233560090702947845805
0.15721320408950617283950617284
0.0668231350839375530733555424913
-0.0896417549906867508908325234856
-0.155357208024385217232052936031
-0.0840811105741287304653391829003
0.0397746766304444984891522480917
0.0971061274226258448635798718777
0.04628267522200366455811721358
-0.049907909946987129687743923341
-0.0951001881645037962293919920217
-0.0520615774281528912585476229129
0.0297577934695834164702577604484
0.069747720966916901032454028467
0.0347687329562633402853342144307
-0.0344143080459651769473461735491
-0.0684775527940968010042954912918
-0.0376298905310075322700560587741
0.0235590290132128213700761157856
0.0543371803503079578454755540594
0.0277420682519484737128943892616
-0.0262263600183035938356317530637
-0.053492013632871564776695446735
-0.0294451693026616085210265199538
0.0194480693633830715558977550354
0.0444823822938165928974398328438
0.02305031219368422471583604012
-0.0211749216788871790326807657423
-0.0438853047171746329844279224021
-0.0241790442374907621961674474184
0.0165421350908559807245452721237
0.0376455274806148601492512166825
0.0197057806598588569668805366098
-0.0177509198727980289681727495532
0.
0.
-0.493827160493827160493827160494
-0.361328125
-0.0256728395061728395061728395062
0.19442033179012345679012345679
0.177258946793002915451895043732
0.0120805989583333333333333333333
-0.122536405698718058994327055931
-0.118143193021787796751353602666
-0.00817625410230255771101943261247
0.0891896692880733131166049777351
0.0884503888694609884915145776474
0.00609449109557268191384966161586
-0.0701587744526005095239289952605
-0.0707209590199428668056571974899
-0.00488074362641998703815000286523
0.0578008109352800705539093768875
0.0588987838172966939495390215021
0.00406022781423876831245664048405
-0.0491510534694806621707972818019
-0.0504686933809081232494203201737
-0.00348007673747264389103318999543
0.0427493228114006470355523274148
0.0441468574890669532590485480872
0.00304274703514857932482764578875
-0.0378246553002504724063808851306
-0.039233971385203946727064261361
-0.0027042355864251524647290761516
0.0339163115185786255901002820715
0.035304208514428946783618478944
0.00243278792953098051271295271294
-0.0307405560508242348479542477498
-0.0320905155868729446916299392253
-0.0022112898934293092679063699963
0.02810819757754394917889577446
0.029412762943341557448863150776
0.00202647649168103380367850746098
-0.025891327798206355908542091377
-0.0271476913545839380821716965269
0.
0.
0.
0.125
0.175
0.110918209876543209876543209877
0.00372023809523809523809523809524
-0.0552321566358024691358024691358
-0.0330952503429355281207133058985
0.029315088982021379980563654033
0.0658003386840546704492282723575
0.045858836189317241691895257025
-0.00497162670004577600949483035651
-0.0367914456904388632838353712317
-0.0238819292265299407124099453842
0.0151573008395944986409807572502
0.0400426191344048425182508551052
0.028511462804581737212485429268
-0.00510088938984016438523625657209
-0.0271716459435081725296149563047
-0.0182536524829320022446008796164
0.010006516310296056880037813955
0.0287240975616733503655268799489
0.0206291956319728733856659780652
-0.00453332501785706112111761260124
-0.0214763778352454994462501764328
-0.0147038417677755976119216044598
0.00741376752630202081512799001792
0.0223821890904981818457180148002
0.0161468330540410745480862052826
-0.00397578948790501972900454433433
-0.0177376577623238598497646626077
-0.0122908145110007604974373472948
0.00586931484354992338317583150088
0.0183304345448488783183226693108
0.0132597227271717103543511823561
-0.0035103434514816744535815768262
-0.0151014019712267647408486309311
-0.0105510944683617453417668137256
0.00484960779942569551674762116097
0.
0.
0.
-0.34375
-0.464444444444444444444444444444
-0.28018904320987654320987654321
0.00543509070294784580498866213152
0.152938030478395061728395061728
0.0868787396302828401593833692599
-0.0776049246335438937479753806284
-0.16811422810595285772225234879
-0.111641925495090256365136687636
0.0201330136726757714896560178263
0.0981641706724267004845413129449
0.0605595804298502304293744428619
-0.0405980978515305029811172167143
-0.101611015021233875359542261739
-0.0688167779996942395619896527343
0.0176047771628851307909752503005
0.0713616969080220254081088385178
0.0455650454401866983890174696171
-0.0271181445777101899801095536603
-0.0727265765215380414356566066073
-0.0496298985655066263387257182853
0.0147978134883043832743174323684
0.0559143780810997083648277540514
0.0363763349168731791870154911316
-0.0202750320727563388519335223237
-0.0566144118323657497494037905809
-0.0387850758768576882214199044825
0.012607479555537416327426891893
0.0459260829410973381314192951497
0.030231174190028590816929108783
-0.0161632221983064748019273204321
-0.0463427249560237219691824698266
-0.0318221072227547238649078351667
0.0109344224444193134740099167541
0.0389515419543059304459010229335
0.0258473223281092939200424622719
-0.0134275890174899039510475210129
0.
0.
0.
0.2734375
0.350222222222222222222222222222
0.195553626543209876543209876543
-0.0205088880790411402656300615484
-0.12148396508487654320987654321
-0.0635553487055544668713392993228
0.0592043631812844185293164885002
0.120516693906166696258398687763
0.07393535074103985117464583325
-0.0222626305335767738825608916446
-0.0743078077993443105473531356771
-0.0422780491966735299837850112118
0.0315703208278760280858271147757
0.0722905860637493523369856449641
0.0450863762069551593717737285891
-0.0173815318528391240621009584274
-0.0529538918119778957902485065186
-0.0311591736067658528467064598742
0.0214131846191945315118038584118
0.0516234613876037909972710825084
0.0323923857349849652372840896552
-0.0139508835240522691202252805932
-0.0410458527672185425187684553728
-0.0245895008340858333199307844768
0.0161834162510933334489170485666
0.0401490034045738039617417361448
0.0252695528482900756122881315629
-0.0115882095497860605133842223543
-0.0334868111207143177368491299534
-0.0202854721274225430261888759153
0.0130023921353715802218664792226
0.0328494801455166410603942410218
0.0207130032795145252555668642445
-0.00989000466418637075536180649989
-0.0282706048550291965152168202921
-0.0172556390535942642634328847149
0.010865017173174098765296934039


==> anc/AA501.m <==
0.
0.25
0.138888888888888888888888888889
0.0225694444444444444444444444444
-0.0330555555555555555555555555556
-0.031875
-0.00598639455782312925170068027211
0.0136652317176870748299319727891
0.014611520534139581758629377677
0.00321304012345679012345679012346
-0.00704321612330270338928347586356
-0.00809214375316242199359082475966
-0.00181121363959359297354635349973
0.00441372834248665900007755431244
0.00522794622682235069847457459845
0.00123297496231284448275790267132
-0.00296449847987176719574656124842
-0.00360778223278571654244424380862
-0.000856218734034750749108289123125
0.00215649140884630053529021596965
0.00266256581978472842300267292813
0.000648476315460103605670755498822
-0.00162242509289205245851901303075
-0.00203165807578879154466609129002
-0.000496377706245339308895999325879
0.00127455471190977346400542752127
0.00160948469354618975595957817336
0.000399345788847765718941910010631
-0.00102134569908970555979906517902
-0.0013009441897211088363459866996
-0.000323399507495779881175091678437
0.000840921315206914286990421410115
0.00107701277867339274167810342235
0.000270485954021618372515885116614
-0.00070148579691691401649622886487
-0.000903692544399381376495589792128
-0.000227241659152744330746627031551
0.000596137234315381526679543492363
0.0007709457715365819737116726831
0.000195277383969783744922166371771
0.
-0.5
-0.25
-0.0486111111111111111111111111111
0.0397222222222222222222222222222
0.0415972222222222222222222222222
0.00870748299319727891156462585034
-0.0165019132653061224489795918367
-0.0182270408163265306122448979592
-0.00461859567901234567901234567901
0.00781718962454893190823926754663
0.00939648177625044508161391278274
0.00229235642842868950095057321165
-0.00490595558398503752469514598542
-0.00598367938255550643163030775418
-0.00155847818088246930238272229614
0.00318683477487242205799311899671
0.00400352166038788924265615970681
0.00101724847792256861443959750478
-0.00232008046963930869671943003044
-0.00293394207501317114298336147971
-0.000770540656985708224040654285922
0.0017146882062475944281292345562
0.00220059252942177669265998877914
0.000568662586468838458226350702266
-0.00134771690089078236691740400246
-0.00173610527800716946479179693912
-0.000457675253337986437119649506214
0.00106810431928846594255093675998
0.00138805081473131301671740543326
0.000361827765042732961918478713252
-0.000879726820081379976264047865405
-0.00114599168632588935894010177616
-0.000302745324090500415933523250513
0.000728358081318282328896817382309
0.000954338305239426581523987834026
0.000250048282027774973276667716251
-0.000619131818134419943427335486363
-0.000812578540982367835929707792859
-0.000214951407387257914284323628526
0.
0.
0.111111111111111111111111111111
0.046875
-0.00555555555555555555555555555556
-0.0264274691358024691358024691358
-0.0157653061224489795918367346939
0.00236111111111111111111111111111
0.011654558942918731278519638308
0.00777283163265306122448979591837
-0.00127595398428731762065095398429
-0.00653939996780605246213711822177
-0.00460957810920348382885845423308
0.000794441073797134403195009255615
0.00418065026970195875364780533686
0.00304622585704053064817300581536
-0.000541065906007337125238831375832
-0.0029015682599953588738466412233
-0.00216144006035988669952200885894
0.000391854586738726892114450346299
0.0021310471192469454198763471744
0.00161270649771159539942084496981
-0.000296737733458120287578878734476
-0.00163123319721221726439564413635
-0.00124916112228263927390260672057
0.000232438622864610187857471466082
0.00128868890326903433906828520086
0.000995977565670690234467175121212
-0.000186963206759598140469584604117
-0.00104373108730524979178916352398
-0.000812625245627273704209410286446
0.000153626959390433273197160913277
0.00086252291110187368638677930006
0.000675602838472436654603209240977
-0.000128467179812454937905953210913
-0.000724717768863818100700087684107
-0.000570522722167011478944164917137
0.000109014554613987492309196857413
0.000617483947205230968407725754262
0.000488177216288084434597256042688
0.
0.1875
0.037037037037037037037037037037
0.
-0.0048
-0.00231481481481481481481481481481
0.
0.000732421875
0.000457247370827617741197988111568
0.
-0.000204904036609521207567789085445
-0.000144675925925925925925925925926
0.
0.0000780924614743856726364014993753
0.0000592592592592592592592592592593
0.
-0.0000359191101639108727146466158212
-0.000028577960676726108824874256973
0.
0.00001875
0.0000154256714023477871874373332099
0.
-0.0000107203733548693722506709166991
-9.04224537037037037037037037037e-6
0.
6.56489618710829452750253842653e-6
5.64502926947676223701219890825e-6
0.
-4.24159563172204541052283321622e-6
-3.7037037037037037037037037037e-6
0.
2.86102294921875e-6
2.52967946431507663663937142525e-6
0.
-1.99916701374427321949187838401e-6
-1.78612254229538180155464106081e-6
0.
1.43875507400956100705181820275e-6
1.29676961720657669679062487438e-6
0.
0.
0.
0.111111111111111111111111111111
0.078125
0.0144444444444444444444444444444
-0.0229552469135802469135802469136
-0.0234183673469387755102040816327
-0.00458333333333333333333333333333
0.0107972201226169480137734105988
0.0118353316326530612244897959184
0.00265540506070809101112131415162
-0.00591825799249741048682847624647
-0.00689508106778336548566318796089
-0.00156170971985365924759864153804
0.00384484780056615628451200286772
0.00459487461341808166858116908067
0.00109218543374424978403468195107
-0.00264425944655228617151467963208
-0.00323800953856668188296934901383
-0.00077273740746636255107023093362
0.00195600127786512520207729339651
0.00242601555067162238542185694485
0.000593312923785803677022014482854
-0.00149003971204843012249402412025
-0.00187237608264695028756426973288
-0.000458929092312628798905324820524
0.00118189161214129885002423731739
0.00149657441529996470930425062293
0.000372279546321817269501138464131
-0.000954390814371602639767793128391
-0.0012183660465650342900222560142
-0.000303502858108832486141858499002
0.000790728582894288549015786523377
0.00101459075776412170907219258385
0.000255250418652237419288459750862
-0.000663055633659891720839413857613
-0.000855504410183782515659813272899
-0.000215438941398966058720313300688
0.000565958031789224802449218147911
0.000732880324066963238759658844372
0.
0.
-0.185185185185185185185185185185
-0.125
-0.0277777777777777777777777777778
0.0268132716049382716049382716049
0.0295408163265306122448979591837
0.00640625
-0.0127895122383658538861360730849
-0.0144710459183673469387755102041
-0.00371141975308641975308641975309
0.00651441466504297192127879958568
0.00792097824752669907515062360217
0.00194693956936922304887672853041
-0.00424504677854291203904553517903
-0.00521757954520504470554420604371
-0.00136355958055092254226453360652
0.00283156023827694620893191869541
0.00357449479031997991294979711388
0.000910800284132180393358661457345
-0.00209731565928657702061025014916
-0.0026620425510163451530534456635
-0.000700138033390853235368581614032
0.00157124379915757936614619174903
0.00202183847541638303545979862181
0.000523190087618282770701338717659
-0.00124722203095602284929167107411
-0.00161010725804529377312278934225
-0.000424780608460048652724630095893
0.000996627702817068083283918905726
0.00129731199921098484119637926648
0.00033843987655918890790779609526
-0.000826112136995256679525238945309
-0.00107766054720814193435573712999
-0.00028482294999188382942226381418
0.000687750189423537691222113460776
0.0009021537422619052149235279402
0.000236492007962767763343329607768
-0.000587228768034243700336654589772
-0.000771468046735003419398902979931
0.
-1.25
-0.666666666666666666666666666667
0.052662037037037037037037037037
0.429490740740740740740740740741
0.315666666666666666666666666667
-0.0291791383219954648526077097506
-0.258968747469225785552316164561
-0.205948827745383867832847424684
0.0199268475651577503429355281207
0.185328252429039208397416327053
0.152715854102186114329814785204
-0.0150886447380680210140312327687
-0.144281859520521332574039446213
-0.121322827651952940999558717505
0.0121302454965326609694297081465
0.118114892775227137597312878625
0.10062686514987939609646840626
-0.0101381391044631447931587974504
-0.0999795470449670572425307267273
-0.0859593011512930528521891300204
0.00870655940999201033672188268707
0.0866706510579709323077837465272
0.0750220819326599361761749391441
-0.0076285582732990768071497083902
-0.0764880538286139845812402056475
-0.0665531175834415807471632158052
0.0067877346763374775592928930432
0.0684461274852790804540933515732
0.0598018045449417339365607305087
-0.00611366364366671310434568731315
-0.0619341198672901291431362834143
-0.0542938094652425589469331741184
0.00556126196215190862266120137161
0.0565534171160750831369554452254
0.0497146969351296367720491015763
-0.00510034065005449885137656336901
-0.0520328042171589877813758996914
-0.0458477999352301018217404796254
0.00470992811051605071154846095285
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0486111111111111111111111111111
-0.000694444444444444444444444444444
-0.036875
-0.0280026455026455026455026455026
0.00158080593348450491307634164777
0.0245036139455782312925170068027
0.0200052450764256319811875367431
-0.00118397504905441413377921314429
-0.018201000174518843350012181181
-0.0154056451988901483850978800474
0.00101953304046994087112698659882
0.0145514681581480853637268650827
0.0125669363257123029592623490789
-0.000845150433547611328980286819833
-0.0120962340446914559236369902224
-0.0105861684504348136239270276774
0.000737487478759644656939128862898
0.010365898982923472469117647865
0.00915534730107388009885236234717
-0.000642873585142384416210420298674
-0.00906133512174426101844738044167
-0.00805782592366783751721789371138
0.000574999955034530794567662423782
0.00805370396774140893845936015127
0.00719910935176603788254663780214
-0.000516125708174866008870899197426
-0.00724486823719649261467419943329
-0.00650288422759557586343480421655
0.000470387913514037581034156236198
0.00658588554311758613097680710775
0.00593115984850299746911004784003
-0.000430350612475959120657563149391
-0.00603543645505354346282272671914
-0.00545047944963072478088809155357
0.000397675282959428858519938348504
0.00557099105595293516163308063441
0.00504274523483615094106130954719
0.
0.5
0.291666666666666666666666666667
-0.0219907407407407407407407407407
-0.195717592592592592592592592593
-0.147104166666666666666666666667
0.0130476190476190476190476190476
0.122109223153547133138969873664
0.098176369655004859086491739553
-0.00919147162208504801097393689986
-0.0887729130105358374443786386341
-0.0736530010078451795014453135553
0.00708364056292679647439365835448
0.0697413218248450011860739164716
0.0589284497828600797310409376665
-0.00575971640678953277144527933181
-0.0574309617574431600181610902533
-0.0491092969857577241307535778245
0.00485197559835970154222236252229
0.0488150337979986499585585269838
0.0420946733138637461842355072263
-0.00419111621222808612690512848141
-0.0424472439395769244296084223916
-0.0368333276838415570236871838078
0.00368857632940435721398153362624
0.0375491643325887038045396443094
0.0327409988387126825931822489897
-0.00329358924066566350149917569758
-0.0336645869420600367712736394182
-0.0294670506829998613961996745403
0.00297498270299058669173897644784
0.0305084234833570077139142341594
0.026788320305957304830343855249
-0.00271256337931546240002662461169
-0.027893347648467130034393104801
-0.0245560191440128744374618340553
0.00249267689301023045604091855006
0.0256911967471878192705535485741
0.0226671335159184910504640564898
-0.00230576028168230739539695911482
-1.
-0.0625
0.
0.00390625
0.0016
0.
-0.000416493127863390254060807996668
-0.000244140625
0.
0.0001
0.0000683013455365070691892630284817
0.
-0.0000350127796645775708133468716081
-0.0000260308204914618908788004997918
0.
0.0000152587890625
0.0000119730367213036242382155386071
0.
-7.67336039471765870427636374798e-6
-6.25e-6
0.
4.2688340960316918243289392801e-6
3.57345778495645741689030556638e-6
0.
-2.56e-6
-2.18829872903609817583417947551e-6
0.
1.62692628071636817992503123698e-6
1.41386521057401513684094440541e-6
0.
-1.08281241032959726958022611289e-6
-9.5367431640625e-7
0.
7.48314795081476514888471162941e-7
6.66389004581424406497292794669e-7
0.
-5.33572089057450240400904724834e-7
-4.79585024669853669017272734249e-7
0.
3.90625e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.375
0.0405092592592592592592592592593
-0.189467592592592592592592592593
-0.1835625
-0.0213439153439153439153439153439
0.119360380560954540546377281071
0.122915952988338192419825072886
0.0152732274519890260631001371742
-0.0865919365795594064679476622031
-0.0920410218411785128347786468886
-0.0116463273857911522435550595942
0.0681103694438926202336929640907
0.0736874573144441419273480319328
0.00950393648740385887092595487616
-0.0560591020760706109985532471161
-0.0613813431926333315165650452686
-0.0079835776005336433510429667537
0.0476660998452380189571867848713
0.052625474824519028705407241226
0.00690549791408889355364220134785
-0.0414400044719491846701429738882
-0.0460399528098222044613678480023
-0.00607065706471754786786307958647
0.0366637092622228542452404370151
0.0409288801186180683564962978045
0.00542407598743996164676006386137
-0.0328675890213278917657613914389
-0.0368331069058573713625797917486
-0.00489664801677984653655730205463
0.0297884589325083161174835742429
0.0334865846041989805573560830142
0.00446630684036493260224351166998
-0.0272336404760893108489990038477
-0.0306946812672325899538060312833
-0.0041029642023443192983900901578
0.0250846997973928565777757532589
0.0283345254363745081650085798984
0.00379611894306752384942285675815
0.
0.
0.0833333333333333333333333333333
0.0763888888888888888888888888889
0.0215277777777777777777777777778
-0.0290972222222222222222222222222
-0.037208994708994708994708994709
-0.00916182445200302343159486016629
0.0221151029856386999244142101285
0.0280164149764844209288653733098
0.00805314291822228330164838101346
-0.0155203126561689873378185066497
-0.0207471873081090252807424524596
-0.0056860379420938901141238486433
0.0129222717357448697537180482806
0.0172728866137332980509645114881
0.00502150550435733900145305733182
-0.0104837176679398910614514914647
-0.0143076345642693393132969157268
-0.00406464380136037766072224157847
0.00915948139056421255220338425131
0.0125072033487104856067569071417
0.00366476130562064947201129802162
-0.00790002724176640353321860877194
-0.0109059944583910855085622537631
-0.003152800448389035656279968029
0.00710116333363283382962864198538
0.00980818457553116501541393374876
0.00288982958100979218625715862963
-0.00633402568454046811861561656309
-0.00880763993103668401753016521263
-0.00257224514056063865325976787411
0.00580052703027772895762985617891
0.00806916503936572700839699512682
0.00238704959932541490951973937639
-0.00528474636849661430454014252886
-0.00738518659279285022299707959552
-0.00217117691248223400374857096924
0.0049034982577533313819363935441
0.00685470839407412382688612876657
0.
-1.25
-0.888888888888888888888888888889
-0.103587962962962962962962962963
0.411990740740740740740740740741
0.399
0.0486742252456538170823885109599
-0.252385992839596155922686534931
-0.26044342651081596659827952345
-0.0337594950274348422496570644719
0.18022708928242151632517880027
0.192174187435519447663148118537
0.0251038684111758974606564726882
-0.140634467230271899467463482494
-0.152602860855710634553170638464
-0.0202408479371205622246098124236
0.115082702632012989192853055481
0.126370468618052379575574334346
0.0168233739351020374511942226305
-0.0974886910993223384496637857122
-0.10791351546882278583381715538
-0.0144594721436378907129551581945
0.0845024340367904217988049608072
0.0941115636954332004674017872945
0.0126376918356804350446221584988
-0.0746019732363554819544863015514
-0.0834672449307823264689521737823
-0.0112474977637276890124620377334
0.0667565237417454890913218480568
0.0749671580014358515615055701968
0.0101166955410554729542896957877
-0.060417839180223546521957569896
-0.0680501819870713538563902694507
-0.00920309963475148357700290845657
0.0551687667490955357144942365602
0.0622930550788645612841076523588
0.00843317006384138292752680734716
-0.0507655368291010946822310500101
-0.05743999664428559830372883248
-0.00778751527010483144376787988807
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.104166666666666666666666666667
0.05625
-0.00868055555555555555555555555556
-0.0385582010582010582010582010582
-0.0209780092592592592592592592593
0.0158440806878306878306878306878
0.0343974592151675485008818342152
0.0208788680455347122013788680455
-0.0075083912037037037037037037037
-0.0229843748072914739581406248073
-0.0135952846205822396298586774777
0.00831253733511386572611062406981
0.0205920895520571328394457646158
0.0128086591065298173141310396212
-0.00555712243466016850370591867191
-0.016166289778275435111268859973
-0.00987247810672757908596688553116
0.00564663299026385191302285959698
0.0147357724882822574743574935252
0.00926693194816299104145936347727
-0.00433627488619348814587740954286
-0.0124290754836746698085690840179
-0.00771595218226220841240590652062
0.00428729773703785073293371250122
0.0114878237672412776580319954227
0.00727122825449135226962033117283
-0.00353746005284350565618593518439
-0.0100834704326670928034746399017
-0.00632208335084504105651569693947
0.0034610234188426375685473617989
0.00941903674198218487390226830049
0.00598772854549180441731834247624
-0.0029809707239263367992465810287
-0.00847799373331661988540725329679
-0.00535056507283277315623250615002
0.00290446105424714299211082721769
0.00798437849062738738294608086602
0.
0.
0.166666666666666666666666666667
0.1875
0.0930555555555555555555555555556
-0.0208333333333333333333333333333
-0.0643584656084656084656084656085
-0.0262094907407407407407407407407
0.0383042800453514739229024943311
0.0645038501511715797430083144369
0.034826927151331913236675141437
-0.015631842088687326782564877803
-0.038602006450806955857460907966
-0.0179444479690917281104871292461
0.0206364415516412329123427548812
0.0384651280647999393044030945812
0.0210252520939808019558334602767
-0.0116522270297295495311764756606
-0.0274413829924273483338000073511
-0.0134217587391355445056997893499
0.0140066700471379227048329972515
0.027349263072628799949547695037
0.0149990290857717726919576378416
-0.00920789835516935917225759673359
-0.0212664038540531811431135116032
-0.010684812786617035536753250735
0.0105747352503732212711970922782
0.0212056565716494159567967885126
0.0116426877333044222809879116067
-0.00759269048979561400942840924411
-0.0173543211632265428126984146395
-0.00886529284926580902037332780216
0.00848522469211929246433240619504
0.0173120792643921877256441228115
0.00950861663431134457788506521021
-0.0064533902617043200719356594881
-0.0146558462417587220281512517789
-0.0075717252752043616541911147655
0.00708189670590269111149518016553
0.0146249946322983058767336582679
0.
0.875
0.569444444444444444444444444444
0.076099537037037037037037037037
-0.225856481481481481481481481481
-0.220298611111111111111111111111
-0.0286908541194255479969765684051
0.134443953052451139185833063384
0.139335233663571248605262210704
0.0191890453532235939643347050754
-0.0940221394534852241167090339082
-0.10078533460588494637238101566
-0.0136981124198022934808035229499
0.0727702114071284684960793142396
0.0792932701191330704924004731091
0.0108996630590015157634962673599
-0.0591347687034427056254230872386
-0.0651869951392201344091152470263
-0.00892031120651230303281691006766
0.0499043857844808235731916078713
0.0554237287719179784884002584299
0.00761500640031179946849790624023
-0.0431085611215190081134670976817
-0.0481560781124274885800308880368
-0.00660317721107463675142425460054
0.037974845068623132160701852777
0.0426016751043947479668719853607
0.00585258650853283772479084361979
-0.0339123140305169775169363924084
-0.038177604408083582289111487815
-0.00523926165304910295810408725048
0.0306487830001524632491108088807
0.0345980868366986216076651856134
0.00475292247942099199646821585354
-0.0279485624152069090216955269713
-0.0316236966920519939328158200964
-0.0043416091729345789504017375317
0.0256923343236177573128291927482
0.0291262875926339830698292701364
0.0040012333387460446790261017583
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.229166666666666666666666666667
0.151388888888888888888888888889
0.0208333333333333333333333333333
-0.0554298941798941798941798941799
-0.037494212962962962962962962963
0.0307811318972033257747543461829
0.0746697452128999748047367094986
0.0566949125609839895554181268467
0.00148621346686822877299067775258
-0.0366133431079769463607847446231
-0.0266732288332892589746846601103
0.0143169971071967884678983104367
0.0433279093462940184175298267555
0.0339570065087096564605983291873
-0.00126558799911730463321729198709
-0.026938853106203853087748370322
-0.0202663203021866908901795071629
0.00886642691284716936646061126011
0.0303422338515087341582800897104
0.024086527209494078115929235529
-0.00183134148864022532710643556511
-0.0212470473743626852703871709321
-0.0162715020187716034468354877601
0.00629169349321530249711670203621
0.0233021715175442465604874411994
0.0186218677641973309464007863054
-0.0018971523410431944088093889971
-0.0175241108121506090312241703283
-0.0135727507013154908018587994247
0.00482823097332790333732651500096
0.0188992295306338407909601608865
0.0151641342200103219571718737242
-0.00182386359806749304578642975566
-0.0149052323013523119387850375536
-0.0116346644296443424974088311075
0.00389647109266552525297226380508
0.0158897863573642251056796449798
0.
0.
-0.305555555555555555555555555556
-0.395833333333333333333333333333
-0.245972222222222222222222222222
-0.0225694444444444444444444444444
0.098126417233560090702947845805
0.06203125
-0.0503178933610481229528848576468
-0.11735589490425799949609473419
-0.0842899684590701906719222736539
0.00428565326593600403124212648022
0.0614376159090125679092268058857
0.0419128694285846161748037649914
-0.0235886517799994204542037661299
-0.066868694186611171659853137106
-0.0493485510992927778972376435659
0.00623488845086620451136887081894
0.0441159831370286897819934619673
0.0310673349011302965058984126422
-0.014900555860347092606303879265
-0.0465524304102083038442751805298
-0.0346926532141497574154429830699
0.00589802861942321426699993806661
0.0343122118646606610055075070914
0.0245818326761016720248861731227
-0.0107744965830857752572858280675
-0.0356663722454316943071483303839
-0.0267058626456352318542648123626
0.00528808251931526636058708768713
0.0280442146678785986223053865829
0.0203075401596463491933693155633
-0.00840205978964844367452995573314
-0.0288965022888884554458233780489
-0.0216954174824839823793982425316
0.0047160404669969162640920285163
0.0237014066917005645742511660107
0.017288442959066182334297107983
-0.00687214657602727425493782728096
-0.0242832680491969737615724324801
0.
0.
-0.777777777777777777777777777778
-0.484375
0.0407407407407407407407407407407
0.35262345679012345679012345679
0.267943877551020408163265306122
-0.0251944444444444444444444444444
-0.228737622327002523525577191488
-0.184490297011661807580174927114
0.0179877205698964958224217483477
0.169289740487121754443497955718
0.140584349200609969062295956181
-0.0139497735478040421413546604854
-0.134364451009412627634319116084
-0.11353706919990318014387476394
0.0113828850246699870479593571769
0.111382273801832438908150922813
0.0952106343491639955788445773685
-0.00961060822362215982233693913865
-0.0951120638773396120076068747625
-0.0819752646423605653875068133109
0.00831452526989445896513651582935
0.0829884507480679890878117870536
0.0719691502752584287593819996316
-0.00732585464094991252243734382424
-0.0736055979882546861107742668338
-0.0641393324689022923784615124585
0.00654699760252777593646799284772
0.0661285991752879875495848663992
0.0578456265675624893097571674612
-0.00591765594643469498844142778096
-0.0600303745151881916770083243365
-0.0526764599029777930899765753126
0.0053985903167682104579576810279
0.0549617826408832376120200136861
0.048355208624029902276167193349
-0.00496317481994969943302045929701
-0.0506823801724943146751274614372
-0.0446890875723291419830021661977
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.0388888888888888888888888888889
-0.000578703703703703703703703703704
-0.0316071428571428571428571428571
-0.0245023148148148148148148148148
0.00140516082976400436717897035357
0.0220532525510204081632653061224
0.0181865864331142108919886697664
-0.0010853104616332129559642787156
-0.0168009232380173938615497057055
-0.014305241970397994929019460044
0.000951564171105278146385187492229
0.013642001398263830028493936015
0.0118277047771409910204822108978
-0.000798197631683855144036937552064
-0.0114595901476024319276560960002
-0.0100568600279130729427306762935
0.000702369027390137768513456059903
0.00989472175642695099324866387115
0.00875728872276632009455443354946
-0.000616087185761451732201652786229
-0.008698881716874490577709485224
-0.00774790954198830530501720549171
0.000553703660403622246620711963642
0.00776607168317921576208581157444
0.00695086420170514002452778822275
-0.000498921517902370475241869224178
-0.00701116281019015414323309622576
-0.00629966909548321411770246658478
0.000456133734316642502820999986616
0.00639218302714353948006572454575
0.00576169813854576896999261790174
-0.000418396428796071367305964173019
-0.00587231655086290715301670707808
-0.00530704577990360044454893124953
0.000387478480832264015993786083158
0.00543171627955411178259225361855
0.
0.
0.333333333333333333333333333333
0.21875
-0.0175925925925925925925925925926
-0.163097993827160493827160493827
-0.126089285714285714285714285714
0.0114166666666666666666666666667
0.10854153169204189612352877659
0.0883587326895043731778425655977
-0.00835588329280458910088539718169
-0.0813751702596578509906804187479
-0.0679873855457032426167187509741
0.00657766623700345386907982561487
0.0650919003698553344403356553735
0.0552454216714313247478508790623
-0.00542090955933132496136026290053
-0.0542403527709185400171521407948
-0.0465245971444020544396612842548
0.00460937681844171646511124439617
0.0464905083790463332938652637941
0.0401812790723244849940429841705
-0.00400889376821816933877881854744
-0.0406786087754278859117080714586
-0.0353599945764878947427396964555
0.00354670800904265116728993617908
0.0361584545424928258858529908165
0.0315716774516158010719971686686
-0.0031800171978840888979992041218
-0.0325424340439913688788978514376
-0.0285165006609676078027738785874
0.00288201449352213085762213343384
0.0295839258020431589953107725182
0.0260004285322526782176866830358
-0.00263506156847787776002586390849
-0.027118532436009709755659963001
-0.0238923429509314453986115142159
0.0024270801326678559703556312198
0.0250324481126445418533598678415
0.0221004551780205287742024550775
0.
-0.0625
-0.0123456790123456790123456790123
0.
0.0016
0.000771604938271604938271604938272
0.
-0.000244140625
-0.000152415790275872580399329370523
0.
0.0000683013455365070691892630284817
0.000048225308641975308641975308642
0.
-0.0000260308204914618908788004997918
-0.0000197530864197530864197530864198
0.
0.0000119730367213036242382155386071
9.52598689224203627495808565767e-6
0.
-6.25e-6
-5.14189046744926239581244440331e-6
0.
3.57345778495645741689030556638e-6
3.01408179012345679012345679012e-6
0.
-2.18829872903609817583417947551e-6
-1.88167642315892074567073296942e-6
0.
1.41386521057401513684094440541e-6
1.23456790123456790123456790123e-6
0.
-9.5367431640625e-7
-8.43226488105025545546457141749e-7
0.
6.66389004581424406497292794669e-7
5.95374180765127267184880353605e-7
0.
-4.79585024669853669017272734249e-7
-4.32256539068858898930208291458e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.333333333333333333333333333333
0.28125
0.0324074074074074074074074074074
-0.157889660493827160493827160494
-0.157339285714285714285714285714
-0.0186759259259259259259259259259
0.106098116054181813819002027619
0.110624357689504373177842565598
0.0138847522290809327846364883402
-0.0793759418645961225956186903529
-0.0849609432380109349244110586664
-0.0108144468582346413690154124804
0.0635696781476331122181134331513
0.069081991232291383056888779937
0.00894488139990951423145972223638
-0.0529447075162889103875225111652
-0.0581507461824947351209563586755
-0.00758439872050696118349081841602
0.0453962855668933513877969379727
0.0502334077870408910369796393521
0.00660525887434589818174471433273
-0.0397133376189513019755536833096
-0.0441983546974293162829131340822
-0.00583717025453610371909911498699
0.0353057941043627485324537541627
0.0394671344000959944866214300257
0.00523703888442479055549247545236
-0.0317720027206169620402360117242
-0.0356449421669587464799159274986
-0.00474362776625547633228988636542
0.0288857783587959429018022538113
0.0325016850570166575997867864549
0.00433869807349736309932226847941
-0.0264771504628646077698601426297
-0.0298650952870371145496491115189
-0.00399499146017736352737982462733
0.0244415023666904756398840672779
0.027626162300465145460883365401
0.
0.
0.
0.0625
0.0611111111111111111111111111111
0.0179398148148148148148148148148
-0.0249404761904761904761904761905
-0.0325578703703703703703703703704
-0.00814384395733602082808432014781
0.0199035926870748299319727891156
0.0254694681604403826626048848271
0.00738204767503709302651101592901
-0.0143264424518482960041401599843
-0.0192652453575298091892608487125
-0.00530696874595429743984892540041
0.0121146297522608153941106702631
0.0162568344599842805185548343418
0.00474253297633748683470566525783
-0.00993194305383779153190141296657
-0.0135922528360558723476320699405
-0.00387108933462893110544975388426
0.00874314132735674834528504860352
0.0119634118987665514499413894399
0.00351206291788645574401082727072
-0.00758402615209574739188986442106
-0.0104865331330683514505406286184
-0.00303603006141166396530663587978
0.0068475503574316611928561904859
0.00946997131430595242867552224018
0.0027935019283094657800485866753
-0.00612970227536174334059575796428
-0.00853240118319178764198234754974
-0.00249429831811940717891856278702
0.00562992329409308987064074276189
0.00783861746681242052244279526606
0.00232074266601082005092196883816
-0.005141915385564273377390408947
-0.00719083957719303837502347223774
-0.00211550570959807415749860761106
0.0047809108013094980973879837055
0.
0.
-0.777777777777777777777777777778
-0.640625
-0.0792592592592592592592592592593
0.338734567901234567901234567901
0.338096938775510204081632653061
0.0419351851851851851851851851852
-0.222993452230980575651777465836
-0.233084047011661807580174927114
-0.030424909518869956580394290832
0.164670141721689655678065856952
0.176816967543805235334485305294
0.0231906034363229419856294664988
-0.13098420409583238072073886917
-0.142758857078000847782358728955
-0.0189819482335632782469541264238
0.108533674479130106946559701962
0.119539501903556152124882066365
0.0159415348484802849180518677657
-0.0927485724116518279776711693418
-0.102892831124753404459381135649
-0.0138038306724776000405114431483
0.0809167149499510340736013907394
0.0902690854775055828533905378972
0.0121332696013848362371035547945
-0.0717934798208667959149317456427
-0.0804308432154919536825471106744
-0.0108463573151713983804860893688
0.0644983962556055267202398165769
0.0725082503804825272498541110115
0.00979075839061978515072163122985
-0.058562285300486174352620294146
-0.0660179608717974369086457654937
-0.00893264656564696361793299670968
0.053617356559389107260559699117
0.0605856949842580116149580363107
0.00820542186175369311347996255536
-0.0494489627651701760822173527036
-0.0559852049249972541605263896463
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.0833333333333333333333333333333
0.046875
-0.00744047619047619047619047619048
-0.0337384259259259259259259259259
-0.0186471193415637860082304526749
0.014259672619047619047619047619
0.0312704174683341350008016674683
0.0191389623750734861845972957084
-0.00693082264957264957264957264957
-0.0213426337496277972468448658925
-0.0126889323125434236545347656459
0.00779300375166924911822871006544
0.019380790166642007378301896109
0.0120970669339448274633459818645
-0.00526464230652015963508981768917
-0.0153579752893616633557054169744
-0.00940236010164531341520655764872
0.00538996785434276773515818416075
0.0140950867279221593232984720676
0.00888080978365619974806522333238
-0.00416282389074574862004231316114
-0.0119510341189179517390087346326
-0.00743017617551175624898346553838
0.00413417996071507034961465134046
0.0110916919131984749801688231668
0.00702885397934164052729965346707
-0.00342334843823565063501864695263
-0.00976836198164624615336605740481
-0.00613050506748610041843946369888
0.00335922861240608940476655704011
0.00914992140649697959179077492048
0.00582140275256147651683727740746
-0.00290040394760400337223991667657
-0.00825488863507144567789653610477
-0.00521337109660629179325218547951
0.00283184952789096441730805653725
0.
0.
0.
0.125
0.15
0.0775462962962962962962962962963
-0.0178571428571428571428571428571
-0.0563136574074074074074074074074
-0.0232973251028806584362139917695
0.034473852040816326530612244898
0.0586398637737923452209166494881
0.0319246832220542538002855463173
-0.0144293926972498401069829641258
-0.035844720275749316153356557397
-0.0167481514378189462364546539631
0.0193466639546636558553213327011
0.036202473472752884051202912547
0.0198571825332040907360649347058
-0.0110389519229016785032198190468
-0.0260693138428059809171100069835
-0.0127826273706052804816188469999
0.0133700032268134716727951337401
0.026160164678166678212610838731
0.0143740695405312821631260695982
-0.00883958242096258480536729286425
-0.0204484652442819049453014534646
-0.0102890789797052934798364636707
0.0101970661342884633686543389826
0.0204744270346959878203555199432
0.0112545981421942748716216478865
-0.0073477649901247877510597508814
-0.016811998626875713349801589182
-0.00859664761140926935308928756573
0.00823565925999813680361674718931
0.0168174484282666966477685764455
0.00924448839446936278405492450992
-0.00627897430868528439431577679923
-0.0142701660775019135537262188374
-0.00737757847327604468869903489972
0.0069048492882551238337078006614
0.
0.
0.481481481481481481481481481481
0.3828125
0.0535185185185185185185185185185
-0.182773919753086419753086419753
-0.183818877551020408163265306122
-0.0241707175925925925925925925926
0.117891482234673214768956769461
0.123777546465014577259475218659
0.0170681646359781881667403552925
-0.085592278193366313799672328269
-0.0923689728956659672048179644479
-0.0125687715028460825172530975146
0.0676146254371876463798922021747
0.0739882183116029462439514674991
0.0101727539070571003946093300152
-0.0556826173587035265777458103289
-0.0615569983469380660189159317394
-0.0084261675663062326557052646115
0.0474229440354692024991407097455
0.0527774368378848748062172906563
0.00725198435293422663794001238117
-0.0412439793745543067198737912442
-0.0461454619764609829444251682595
-0.00632822984450155950390244675608
0.0365203509259114093821117083584
0.0410204752367686237278349500083
0.00563556896181572351660535973237
-0.0327475119792112974017618677413
-0.036902781189846756045525245139
-0.00506459913358948702931471366255
0.0296941987187407155160727665457
0.0335478107095027894215007513118
0.00460873475781942372367763026193
-0.0271525533744063224758909062889
-0.0307439243632599584149407821255
-0.00422095693485823043841164608156
0.0250180957666022098912770036467
0.0283783364858661287899626463131
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.125
0.183333333333333333333333333333
0.126157407407407407407407407407
0.0178571428571428571428571428571
-0.0485011574074074074074074074074
-0.0333281893004115226337448559671
0.0277030187074829931972789115646
0.0678815865571817952770333722715
0.0519703365142353237591332829428
0.00137188935403221117506831792546
-0.0339981043145500216207286914358
-0.0248950135777366417097056827697
0.0134221847879969891886546660344
0.0407792087965120173341457192993
0.0320705061471146755461206442324
-0.00119897810442692017883743451409
-0.0255919104508936604333609518059
-0.0193012574306539913239804830123
0.00846340750771775257707603802102
0.0290230062927474848470505205925
0.023082921909098491527765517382
-0.00175808782909461631402217814251
-0.0204298532445795050676799720501
-0.0156688537958541366525082474727
0.0060669901541718988365053912492
0.0224986483617668587480568397787
0.0180011388387240865815207600952
-0.00183595387842889781497682806171
-0.0169764823492709024989984150055
-0.0131614552255180516866509570179
0.00468622417999472970975808808916
0.0183592515440443024826470134326
0.0147429082694544796805837661207
-0.00177456998730891215265706678929
-0.0145129893460535668877643786707
-0.0113363397006791029461932200534
0.00379905931534888712164795720996
0.
0.
0.
-0.21875
-0.306666666666666666666666666667
-0.199652777777777777777777777778
-0.0180697278911564625850340136054
0.0854079861111111111111111111111
0.0547873799725651577503429355281
-0.0449537627551020408163265306122
-0.106002161443855166798889742613
-0.0767527622931888804904677920551
0.00407929114282136260158238180216
0.0569271807220490481673742857004
0.0390163626504746033365561985091
-0.0220581627622442555277577398314
-0.062771992021266707145446410246
-0.0464714431578848267483706119145
0.00593604611049486088129676436898
0.0418621690681811587177024178645
0.029545827502563274380685471453
-0.0142064450255752051368784372807
-0.044467093493414406193851066555
-0.0331936512342210664294952705228
0.00567245964445404886582972257433
0.0329689874066033239725090211625
0.0236501957452285451264243200031
-0.0103829601687326088007305227726
-0.0344073195105736540010973070706
-0.0257894780772457797807792440042
0.00512207350593167609415009224127
0.0271546145648639472977647847884
0.0196800328862690528865731524522
-0.00815172016078614447357868488563
-0.0280548389381420403003895082587
-0.0210780876642248864489737690341
0.00459091488737748820502882201998
0.0230695326345019552490616073615
0.0168375741972292555460640333617
-0.00669860705991692387707417240264


==> anc/AA502.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.125
0.0833333333333333333333333333333
0.0260416666666666666666666666667
-0.00833333333333333333333333333333
-0.0145833333333333333333333333333
-0.0047619047619047619047619047619
0.00567336309523809523809523809524
0.00813492063492063492063492063492
0.00351388888888888888888888888889
-0.00212842712842712842712842712843
-0.00391301406926406926406926406926
-0.00156371406371406371406371406371
0.00172279534524432483616157085545
0.002833999333999333999333999334
0.00130201287427849927849927849928
-0.000944929253752783164547870430223
-0.00178082742420977715095362154186
-0.000764891283467134860323714812879
0.000817945303965040807146070303965
0.00142472533994932427989861489577
0.000671353878390825401034443329047
-0.00053051290179436632525877377136
-0.00101360672179791088796338493471
-0.00045178050139686968331469610242
0.000475554228376557868927847127785
0.000854688945111613034617476668897
0.000408306251431545027244176469084
-0.000338999996441012774951068961958
-0.000653299687576531352785640502463
-0.000297818995988886375761249519816
0.000310444038995725514189011642322
0.000569075988133097092411486418991
0.000274204645585497369049924138144
-0.000235132488511972733505149527586
-0.000455811847560406845255582377085
-0.00021096126159403344340287633347
0.000218448546280864959104023943002
0.000405919502096412156625842320152
0.000196740234174741693621572567548
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.125
-0.037037037037037037037037037037
0.
0.008
0.00462962962962962962962962962963
0.
-0.001953125
-0.00137174211248285322359396433471
0.
0.000751314800901577761081893313298
0.000578703703703703703703703703704
0.
-0.000364431486880466472303206997085
-0.000296296296296296296296296296296
0.
0.00020354162426216161204966415632
0.000171467764060356652949245541838
0.
-0.000125
-0.000107979699816434510312061332469
0.
0.0000821895290539985205884770280266
0.000072337962962962962962962962963
0.
-0.0000568957669549385525716886663632
-0.0000508052634252908601331097901743
0.
0.0000410020911066464389683873877568
0.000037037037037037037037037037037
0.
-0.000030517578125
-0.0000278264741074658430030330856777
0.
0.0000233236151603498542274052478134
0.0000214334705075445816186556927298
0.
-0.0000182242309374544394226563639014
-0.0000168580050236854970582781233669
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.046875
0.0166666666666666666666666666667
-0.00578703703703703703703703703704
-0.0107142857142857142857142857143
-0.00364583333333333333333333333333
0.00448265726043503821281599059377
0.00658928571428571428571428571429
0.00290404040404040404040404040404
-0.00178847001763668430335097001764
-0.00333416583416583416583416583417
-0.0013483044733044733044733044733
0.00150074616741283407950074616741
0.00249081972714785214785214785215
0.00115334012392835922247686953569
-0.000842853562760970168377575784983
-0.00159830494582816564240712847524
-0.000690314383329089211442152618623
0.000741900502462622047298022951442
0.00129814850189597522197373795255
0.00061424438022903496049276100427
-0.000487224522654895461913005772655
-0.000934139954808954674347055555832
-0.000417696469486750816674090331379
0.000440980326999386995055177857864
0.000794729899217303446729771035237
0.000380632700502177528370314330276
-0.000316776663340990826370943330008
-0.00061183113300611677159945520522
-0.000279496147602851374127500770062
0.000291914321332987076702982480935
0.000536093210274171914910128642112
0.000258759649221906088670785554037
-0.000222251001872813733444296428466
-0.000431506321722634968189360672536
-0.000200004132356116193918654917258
0.000207389678388934254402505308149
0.000385877226680401806392441355595
0.
0.25
0.125
-0.0173611111111111111111111111111
-0.0951388888888888888888888888889
-0.064375
0.0107936507936507936507936507937
0.0590012046485260770975056689342
0.043182397959183673469387755102
-0.00771952160493827160493827160494
-0.0428033452438214342976247738153
-0.0324591125189745319615449485579
0.00598886347939378242408545438848
0.0335945110958193114132412928855
0.0259944606467458615310763162911
-0.00488650146362876341231319586298
-0.0276502387128969492684209340102
-0.0216744406052755305146512555021
0.00412478512356554623278368785578
0.0234947944896975732541367275977
0.0185845224974383850790402134616
-0.00356759684089421891202788296677
-0.0204258765563964596585193700552
-0.0162651187797218655456068583407
0.00314257018112952973983301422143
0.0180664271246755006380919213736
0.0144601187312189100707826906487
-0.00280778673008610778812358307254
-0.0161958272168056002174180546824
-0.0130155476841301671624207214212
0.0025373226841258656734498834709
0.0146763664092178194449250415276
0.0118332860799111632230501497359
-0.00231429845985672498433518652013
-0.0134176318349644036929616234086
-0.0108478556478699821482578023828
0.00212725698462970187695243597437
0.0123578037328836355651072483188
0.0100138916161658345558411495936
-0.00196815094302871841509085446401
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.0625
0.
-0.0078125
-0.004
0.
0.00145772594752186588921282798834
0.0009765625
0.
-0.0005
-0.000375657400450788880540946656649
0.
0.000227583067819754210286754665453
0.000182215743440233236151603498542
0.
-0.0001220703125
-0.00010177081213108080602483207816
0.
0.0000728969237498177576906254556058
0.0000625
0.
-0.0000469571750563486100676183320811
-0.0000410947645269992602942385140133
0.
0.000032
0.0000284478834774692762858443331816
0.
-0.0000227769679300291545189504373178
-0.0000205010455533232194841936938784
0.
0.0000167835923601087576784935047498
0.0000152587890625
0.
-0.00001272135151638510075310400977
-0.0000116618075801749271137026239067
0.
9.87108364756282944741673740943e-6
9.11211546872721971132818195072e-6
0.
-7.8125e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.25
0.208333333333333333333333333333
0.0451388888888888888888888888889
-0.0826388888888888888888888888889
-0.095625
-0.0209523809523809523809523809524
0.0546609268707482993197278911565
0.0657518424036281179138321995465
0.0160652006172839506172839506173
-0.0387376886781648686410591172496
-0.0485528625189745319615449485579
-0.0117728886573583543280512977483
0.030896098397406613000542880187
0.0392095967011676302385593094884
0.00986379969850275586206322137058
-0.0251982370789100211638457706116
-0.0324700400950714488819981942776
-0.00813407797333013211652874666969
0.0215649140884630053529021596965
0.0279569411077396484415280657454
0.00713323947006113966237831048704
-0.0186578885682586032729686498536
-0.0243798969094654985359930954802
-0.00620472132806674136119999157348
0.0165692112548270550320705577765
0.0217280433628735617054543053403
0.00559084104386872006518674014883
-0.0148095126368007306170864450957
-0.019514162845816632545189800494
-0.00501269236618458815821392101578
0.0134547410433106285918467425618
0.0177707108481109802376887064687
0.00459826121836751233277004698244
-0.0122760014460459952886840051352
-0.0162664657991888647769206162583
-0.0042039706943257701188126000837
0.0113266074519922490069113263549
0.0150334425449633484873776173204
0.00390554767939567489844332743542
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.375
-0.291666666666666666666666666667
-0.0711805555555555555555555555556
0.0909722222222222222222222222222
0.110208333333333333333333333333
0.0257142857142857142857142857143
-0.0603342899659863945578231292517
-0.0738867630385487528344671201814
-0.0195790895061728395061728395062
0.040866115806591997068187544378
0.0524658765882386012256142126272
0.013336602721072418042115011812
-0.0326188937426509378367044510425
-0.0420435960351669642378933088224
-0.0111658125727812551405624998699
0.0261431663326628043283936410418
0.0342508675192812260329518158195
0.00889896925679726697685246148256
-0.0223828593924280461600482300004
-0.0293816664476889727214266806412
-0.00780459334845196506341275381609
0.019188401470052969598227423625
0.0253935036312634094239564804149
0.0066565018294636110445146876759
-0.0170447654832036129009984049043
-0.0225827323079851747400717820092
-0.00599914729530026509243091661791
0.0151485126332417433920375140577
0.0201674625333931638979754409965
0.00531051136217347453397517053559
-0.0137651850823063541060357542042
-0.0183397868362440773301001928877
-0.00487246586395300970181997112058
0.0125111339345579680221891546628
0.0167222776467492716221761986354
0.00441493195591980356221547641717
-0.0115450559982731139660153502979
-0.0154393620470597606440034596406
-0.00410228791357041659206490000297
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.125
0.0958333333333333333333333333333
0.03125
-0.0144841269841269841269841269841
-0.0142361111111111111111111111111
0.0166170634920634920634920634921
0.041443452380952380952380952381
0.036939033189033189033189033189
0.0104191468253968253968253968254
-0.0119593369593369593369593369593
-0.011510491822991822991822991823
0.00719338003266574695146123717552
0.0235895623060801632230203658775
0.021954526614453085041320335438
0.00529039784620141762998905856049
-0.00960298239921931503827420088661
-0.00928536492216026529752019948098
0.00406870755097874893161428828327
0.0162186647745904343280135702368
0.0154007316496659149676254167312
0.00323505306492599047180688449636
-0.00795111258279132408189065176803
-0.00772692017588218215338212494554
0.00263932226324039736767808265566
0.0122692774490463812408045126656
0.0117851160907249552545335758229
0.00219794811857150556612354741537
-0.00676781805744390020790193346952
-0.00660329771977307735991710718593
0.00186128905838539568282530239914
0.00983001227663130627633613065163
0.00951220754718248008589046079557
0.00159828938994444445693768082516
-0.00588634215508520587608919046408
-0.00576105567519226693245964378427
0.00138868136773481719216735703459
0.00818206402410722545893413268584
0.
0.
0.166666666666666666666666666667
0.09375
-0.0138888888888888888888888888889
-0.0792824074074074074074074074074
-0.0551785714285714285714285714286
0.00944444444444444444444444444444
0.052445515243134290753338372386
0.0388641581632653061224489795918
-0.00701774691358024691358024691358
-0.0392363998068363147728227093306
-0.029962257709822644887579952515
0.00556108751657994082236506478931
0.0313548770227646906523585400264
0.0243698068563242451853840465229
-0.00459906020106236556453006669457
-0.0261141143399582298646197710097
-0.0205336805734189236454590841599
0.00391854586738726892114450346299
0.0223759947520929269087016453312
0.0177397714748275493936292946679
-0.00341248393476838330715710544647
-0.0195747983665466071727477296362
-0.0156145140285329909237825840071
0.00302170209723993244214712905906
0.0173973001941319635774218502116
0.013943685919389663282540451697
-0.00271096649801417303680897675969
-0.0156559663095787468768374528597
-0.0125956913072227424152458594399
0.00245803135024693237115457461244
0.014231628033180915825381858451
0.0114852482540314231282545570966
-0.00224817564671796141335418119098
-0.0130449198395487258126015783139
-0.010554670360089712360467050967
0.00207127653766576235387474029084
0.0120409369705020038839506522081
0.00976354432576168869194512085376
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.0185185185185185185185185185185
0.
-0.004
-0.00231481481481481481481481481481
0.
0.0009765625
0.000685871056241426611796982167353
0.
-0.000375657400450788880540946656649
-0.000289351851851851851851851851852
0.
0.000182215743440233236151603498542
0.000148148148148148148148148148148
0.
-0.00010177081213108080602483207816
-0.0000857338820301783264746227709191
0.
0.0000625
0.0000539898499082172551560306662347
0.
-0.0000410947645269992602942385140133
-0.0000361689814814814814814814814815
0.
0.0000284478834774692762858443331816
0.0000254026317126454300665548950871
0.
-0.0000205010455533232194841936938784
-0.0000185185185185185185185185185185
0.
0.0000152587890625
0.0000139132370537329215015165428389
0.
-0.0000116618075801749271137026239067
-0.0000107167352537722908093278463649
0.
9.11211546872721971132818195072e-6
8.42900251184274852913906168344e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.15625
0.0361111111111111111111111111111
-0.0688657407407407407407407407407
-0.0819642857142857142857142857143
-0.0183333333333333333333333333333
0.0485874905517762660619803476946
0.0591766581632653061224489795918
0.0146047278338945005611672278339
-0.0355095479549844629209708574788
-0.0448180269405918756568107217458
-0.0109319680389756147331904907662
0.0288363585042461721338400215079
0.0367589969073446533486493526454
0.00928357618682612316429479658408
-0.0237983350189705755436321166887
-0.0307610906163834778882088156314
-0.0077273740746636255107023093362
0.0205380134175838146218115806633
0.0266861710573878462396404263933
0.00682309862353674228575316655282
-0.017880476544581161469928289443
-0.023404701033086878594553371661
-0.00596607820006417438576922266681
0.0159555367639075344753272037848
0.020952041814199505930259508721
0.0053980534216663504077665077299
-0.0143158622155740395965168969259
-0.01888467372175803149534496822
-0.00485604572974131977826973598404
0.0130470216177557610587604776357
0.0172480428819900690542272739255
0.00446688232641415483754804564008
-0.011935001405878050975109449437
-0.0158268315883999765397065455486
-0.00409333988658035511568595271308
0.0110361816198898836477597538843
0.0146576064813392647751931768874
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.222222222222222222222222222222
-0.203125
-0.0527777777777777777777777777778
0.0746527777777777777777777777778
0.0926785714285714285714285714286
0.0219791666666666666666666666667
-0.0530701478122113042747963382884
-0.0657659438775510204081632653061
-0.0175087682379349046015712682379
0.0372980179726211472243218274964
0.04815219277475770982264488758
0.0122802725122800880376637952396
-0.0303371046716590062133407676753
-0.0392498166344925054965015004975
-0.0104369163107544823867716661198
0.0246411885817315457120096924737
0.0323593955622116435306159441067
0.00841768845799271472214446195482
-0.0212799139200464366691096036148
-0.0279843195592838214616141643459
-0.00743734300376577724624592755709
0.0183677010672360569318412952157
0.0243388409878958332689004272168
0.00638377466955092520244331299819
-0.0163965170909069214703823816426
-0.0217467717134168093769892797562
-0.00577868612216852793613682206018
0.0146326388789150304228878402559
0.0194965048547641482669444234252
0.0051355418773441711523972367541
-0.0133389359390887481354634601167
-0.0177841360922642409691374025676
-0.00472564197563606092621883119412
0.0121572524077508647085537458655
0.0162583379101226115078959062212
0.00429334401893647130960460763034
-0.0112435712982788179021622591924
-0.015043483708019666581585618243
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.1
0.0798611111111111111111111111111
0.0267857142857142857142857142857
-0.0126736111111111111111111111111
-0.0126543209876543209876543209877
0.0149553571428571428571428571429
0.0376758658008658008658008658009
0.0338607804232804232804232804233
0.00961767399267399267399267399267
-0.0111050986050986050986050986051
-0.0107431257014590347923681257015
0.00674379378062413776699490985205
0.02220194099395780068048975612
0.0207348306914279136501358723581
0.00501195585429607985998963442572
-0.00912283327925834928636049084228
-0.00884320468777168123573352331522
0.00388376629866153307108636608858
0.0155135054365647632702738497917
0.0147590344975965018439743577007
0.00310565094232895085293460911651
-0.00764530056037627315566408823849
-0.007440737947145805036590194392
0.00254506075383895460454672256082
0.0118461989163206439566388398151
0.0113922788877007900793824566288
0.00212704656635952151560343298262
-0.00655632374314877832640499804859
-0.00640319778887086289446507363484
0.00180654526255053110391867585799
0.0095491547830132689541550983473
0.0092479795597607445279490591068
0.0015550923794054054175609867488
-0.00573143841416191098461315913608
-0.0056133362989052857290632426616
0.00135396433354144676236317310873


==> anc/AA503.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0185185185185185185185185185185
0.
-0.00666666666666666666666666666667
-0.00462962962962962962962962962963
0.
0.00260416666666666666666666666667
0.00205761316872427983539094650206
0.
-0.00137741046831955922865013774105
-0.00115740740740740740740740740741
0.
0.000850340136054421768707482993197
0.000740740740740740740740740740741
0.
-0.000576701268742791234140715109573
-0.000514403292181069958847736625514
0.
0.000416666666666666666666666666667
0.000377928949357520786092214663643
0.
-0.000315059861373660995589161940769
-0.000289351851851851851851851851852
0.
0.000246548323471400394477317554241
0.000228623685413808870598994055784
0.
-0.000198176773682124455013872374158
-0.000185185185185185185185185185185
0.
0.000162760416666666666666666666667
0.000153045607591062136516681971227
0.
-0.000136054421768707482993197278912
-0.000128600823045267489711934156379
0.
0.000115420129270544783010156971376
0.000109577032653955730878807801885
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.166666666666666666666666666667
-0.0416666666666666666666666666667
0.
0.0104166666666666666666666666667
0.00666666666666666666666666666667
0.
-0.00340136054421768707482993197279
-0.00260416666666666666666666666667
0.
0.00166666666666666666666666666667
0.00137741046831955922865013774105
0.
-0.000986193293885601577909270216963
-0.000850340136054421768707482993197
0.
0.000651041666666666666666666666667
0.000576701268742791234140715109573
0.
-0.000461680517082179132040627885503
-0.000416666666666666666666666666667
0.
0.000344352617079889807162534435262
0.000315059861373660995589161940769
0.
-0.000266666666666666666666666666667
-0.000246548323471400394477317554241
0.
0.000212585034013605442176870748299
0.000198176773682124455013872374158
0.
-0.000173430454387790496011099549081
-0.000162760416666666666666666666667
0.
0.000144175317185697808535178777393
0.000136054421768707482993197278912
0.
-0.000121743364986608229851473094716
-0.000115420129270544783010156971376
0.
0.000104166666666666666666666666667
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0833333333333333333333333333333
0.0347222222222222222222222222222
-0.0138888888888888888888888888889
-0.0291666666666666666666666666667
-0.0111111111111111111111111111111
0.015128968253968253968253968254
0.0244047619047619047619047619048
0.011712962962962962962962962963
-0.00780423280423280423280423280423
-0.0156520562770562770562770562771
-0.00677609427609427609427609427609
0.00803971161114018256875399732543
0.01416999666999666999666999667
0.00694406866281866281866281866282
-0.0053545991045991045991045991046
-0.0106849645452586629057217292511
-0.0048443114619585207820501938149
0.0054529686931002720476404686931
0.0099730773796452699592903042704
0.00492326177486605294091925107968
-0.00406726558042347516031726558042
-0.00810885377438328710370707947771
-0.00376483751164058069428913418683
0.0041214699792635015307080084408
0.00769220050600451731155729002007
0.00381085834669442025427898037812
-0.0032769999655964568245269999656
-0.00653299687576531352785640502463
-0.0030774629585518258828662450381
0.0033114030826210721513494575181
0.0062598358694640680165263506089
0.00310765264996897018256580689897
-0.0027432123659730152242267444885
-0.00546974217072488214306698852501
-0.00260185555965974580196880811279
0.00276701491955762281531763661136
0.00527695352725335803613595016198
0.00262320312232988924828763423398
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0416666666666666666666666666667
-0.0185185185185185185185185185185
0.
0.00666666666666666666666666666667
0.00462962962962962962962962962963
0.
-0.00260416666666666666666666666667
-0.00205761316872427983539094650206
0.
0.00137741046831955922865013774105
0.00115740740740740740740740740741
0.
-0.000850340136054421768707482993197
-0.000740740740740740740740740740741
0.
0.000576701268742791234140715109573
0.000514403292181069958847736625514
0.
-0.000416666666666666666666666666667
-0.000377928949357520786092214663643
0.
0.000315059861373660995589161940769
0.000289351851851851851851851851852
0.
-0.000246548323471400394477317554241
-0.000228623685413808870598994055784
0.
0.000198176773682124455013872374158
0.000185185185185185185185185185185
0.
-0.000162760416666666666666666666667
-0.000153045607591062136516681971227
0.
0.000136054421768707482993197278912
0.000128600823045267489711934156379
0.
-0.000115420129270544783010156971376
-0.000109577032653955730878807801885
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.0625
0.0277777777777777777777777777778
-0.0115740740740740740740740740741
-0.025
-0.00972222222222222222222222222222
0.0134479717813051146384479717813
0.0219642857142857142857142857143
0.0106481481481481481481481481481
-0.00715388007054673721340388007055
-0.0144480519480519480519480519481
-0.00629208754208754208754208754209
0.00750373083706417039750373083706
0.0132843718781218781218781218781
0.00653559403559403559403559403559
-0.0050571213765658210102654547099
-0.0101225979902450490685784803432
-0.00460209588886059474294768412415
0.0051933035172383543310861606601
0.00951975568057048496114074498538
0.00470920691508926803044450103274
-0.00389779618123916369530404618124
-0.0077844996234079556195587962986
-0.00362003606888517374450878287195
0.00396882294299448295549660072077
0.00741747905936149883614452966221
0.00367944943818771610757970519266
-0.00316776663340990826370943330008
-0.00632225504106320663986103712061
-0.00298129224109708132402667488066
0.00321105753466285784373280729028
0.00607572304977394836898145794394
0.00301886257425557103449249813043
-0.0026670120224737648013315571416
-0.00532191130124583127433544829461
-0.00253338567651080512296962895193
0.00269606581905614530723256900594
0.00514502968907202408523255140793
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA504.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0208333333333333333333333333333
0.
-0.0104166666666666666666666666667
-0.00833333333333333333333333333333
0.
0.00595238095238095238095238095238
0.00520833333333333333333333333333
0.
-0.00416666666666666666666666666667
-0.00378787878787878787878787878788
0.
0.00320512820512820512820512820513
0.00297619047619047619047619047619
0.
-0.00260416666666666666666666666667
-0.00245098039215686274509803921569
0.
0.00219298245614035087719298245614
0.00208333333333333333333333333333
0.
-0.00189393939393939393939393939394
-0.00181159420289855072463768115942
0.
0.00166666666666666666666666666667
0.00160256410256410256410256410256
0.
-0.0014880952380952380952380952381
-0.00143678160919540229885057471264
0.
0.00134408602150537634408602150538
0.00130208333333333333333333333333
0.
-0.00122549019607843137254901960784
-0.00119047619047619047619047619048
0.
0.00112612612612612612612612612613
0.00109649122807017543859649122807
0.
-0.00104166666666666666666666666667
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0208333333333333333333333333333
0.0138888888888888888888888888889
0.
-0.00833333333333333333333333333333
-0.00694444444444444444444444444444
0.
0.00520833333333333333333333333333
0.00462962962962962962962962962963
0.
-0.00378787878787878787878787878788
-0.00347222222222222222222222222222
0.
0.00297619047619047619047619047619
0.00277777777777777777777777777778
0.
-0.00245098039215686274509803921569
-0.00231481481481481481481481481481
0.
0.00208333333333333333333333333333
0.00198412698412698412698412698413
0.
-0.00181159420289855072463768115942
-0.00173611111111111111111111111111
0.
0.00160256410256410256410256410256
0.00154320987654320987654320987654
0.
-0.00143678160919540229885057471264
-0.00138888888888888888888888888889
0.
0.00130208333333333333333333333333
0.00126262626262626262626262626263
0.
-0.00119047619047619047619047619048
-0.00115740740740740740740740740741
0.
0.00109649122807017543859649122807
0.00106837606837606837606837606838
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA510.m <==
1.70524895065982695641082500515
-0.349432427829680807194325658936
-0.359484908464947560517393965354
-0.105663589659349032495660244851
0.058380404707156304063129585547
0.080709676167785245980103284372
0.025080180282134073737801959819
-0.027764493055319024441816335305
-0.037313225067353503903841301828
-0.01257348120006088469972938418
0.0141462849297696317027278416354
0.0200371109840976346566650686718
0.006498424217243879508988100991
-0.0093368816580508069023397377935
-0.0130944504010472381025601955732
-0.0044300932265802918637813843982
0.0061519366211407276142203682099
0.0088442555753949243236879285835
0.0028950429081503834572554505302
-0.0046199537479939534939999147979
-0.0065961810076774702115780854154
-0.0022252681670691981445627782342
0.0034161049061364240848759139835
0.0049528446079152478754652091831
0.001626737327166513076202711244
-0.0027464049451352390495097022865
-0.0039601357013373699409725520621
-0.0013320136236142969823690911967
0.0021680799551814225473280009918
0.003160341124440515851754908927
0.001039654559900074249874574596
-0.0018178749393506434381553031848
-0.0026377444050715739191039423843
-0.0008850497850979483874429084931
0.0014968459898528532420199117663
0.0021900005688706521474100843748
0.0007210727750378543672262826898
-0.0012913265506395065490326197245
-0.0018818603760149861042374139667
-0.000630189550008155653097654053
-1.22074005138777708090458418155
-0.009341574114091397752423010021
0.194115101117204782398341020238
0.124752992504570253465422431845
0.018866215512343155169017704067
-0.033721717178367180205809851994
-0.027664249644949646525614793773
0.002078858535079803804500369179
0.020873998937205219485581053654
0.01720219097470162875395416522
0.0015835236559899373180623638027
-0.0093948340097401038191618158325
-0.0080945859163982724712490835605
0.0007300481086982164792003910016
0.0073118110340599812863858870595
0.006335289260986615848104855114
0.0003319989515443575231028401243
-0.0043263281404388295933439380364
-0.0038061465312230928513939455781
0.0003557829241455027188437688087
0.0036709991308389213206109128467
0.0032474703980615225372639231902
0.0000899837445849267948619284683
-0.0024775270599310087044770713075
-0.0022049749820860288304628920735
0.00020719142530414309473024264
0.002197625446444462159771988256
0.0019660210470343795564610703718
0.0000217297194982801877350309583
-0.0016030434809675745555558238271
-0.0014372207863285074519512509558
0.0001345517247082444566353828931
0.0014603641444013995481087808202
0.0013156174513648102211483060373
-1.2188055540066852646836173e-6
-0.0011215241579805282773453314122
-0.0010106459179289913833833878327
0.0000940031363069132413285551853
0.0010398912987546709755836754944
0.0009412824899296256263913129266
0.85526037175398417211624746415
-0.47391249149270362799167988906
-0.17886382209111688228841866215
0.050378706052616341385161922879
0.098874998131592203905236314306
0.044654149828099896938966057061
-0.01755393052610476610745461883
-0.037390574661091528393936234666
-0.017970215932914227101829783573
0.009666800990088920507829366553
0.019894777286654116525036475794
0.009849980453346870723245954964
-0.005850698612123475798268890179
-0.012167538406580502925845733901
-0.006098744673787489075382687398
0.003985882829032149937100890613
0.008251193896384541983987708892
0.004179958813442521821578447002
-0.002852868955359785750886662502
-0.005933627134715316212786424284
-0.003020757761786812685853654967
0.002158363440426069340614526019
0.004484132326541189392289321004
0.002295081410031201699485638354
-0.0016796221631766739525757792827
-0.0034991602720773700111846130157
-0.0017956308280794640458427340951
0.0013497912337712793817105450969
0.0028111773773042551317894630156
0.0014472158254369367032557606844
-0.0011044751999818442746216749195
-0.0023044546365165841640726168145
-0.0011882575678842331949097732912
0.0009229040379528572045881182278
0.001925515636029042060654235968
0.000994980341606739803018061211
-0.000780875104373476843806586679
-0.0016312977008691356517979022694
-0.0008438624631175934701716839886
0.00067052631048117977887468084
0.07278567573544890423331565899
0.036392837867724452116657829493
0.024261891911816301411105219662
0.018196418933862226058328914746
0.006223801813756447513329798464
-0.003146831821869627072225167947
-0.005673474894935870823812048716
-0.003104171485449839351787923579
0.00028857596355076008236135188
0.001502002317812968024742500643
0.0003885246339585583935048867476
-0.001287145468414371015670063531
-0.0018662845747421942374104525299
-0.0010980367008306808381435140878
0.0000524450582897245684736899733
0.0005315633343517367658418450255
0.0001133164376954557938852241534
-0.0005983329584228260170731051065
-0.000875159387123527907607159484
-0.0005276326234988705269538362869
0.0000350982915059790769388170164
0.0002827337632428849710258552498
0.0000609350223404641710295687331
-0.0003341058759610328645000859431
-0.0004979145180421225536257023626
-0.0003025174617808793925888249637
0.0000290937056588801218324581399
0.0001792316806541672592089324476
0.0000414702471862662891233176487
-0.0002098767818754231972124202298
-0.0003182502636089160754625535548
-0.0001935770692435846498506401445
0.0000246049162823217564219134504
0.0001251291879432314347031189626
0.0000312148200241586171253821698
-0.0001427476828164885046577873719
-0.0002197354467375250992783958806
-0.0001334166852418896705735296008
0.0000209188100183807928671133832
0.0000928794430651489745087610809
1.06162544344911435878486827278
-0.671244181435037106007304025122
-0.173340443148653664592800155641
0.0972097376171182339750402088
0.122309011514713134504258810968
0.038709330884325584641272451271
-0.033819643469275392596073489803
-0.046227182227255204657242426492
-0.015061442596262956013469899436
0.01756006357179877192160852544
0.024351708154640645056348660637
0.008078146953254033584809902773
-0.010522659076603818523043079241
-0.014858712827502712288359756064
-0.004926511137871576018822587168
0.007059873912821732375885342076
0.010043122730811902906816582287
0.00334465478696399958958443613
-0.005029820185454283725166629261
-0.007213220708390691689686351706
-0.002397642603102957169876631841
0.003778995816576508224816379735
0.005442235018556833298831606342
0.001811982205929512341528549974
-0.002933241792444873846972209883
-0.004243621640362688120952766843
-0.001410626359680360706624276601
0.002347930595294925018866445329
0.00340593665567686082401605903
0.0011330513320218257920847393946
-0.0019180899015327144409072259541
-0.0027906210644993477906202695846
-0.0009271876439470129457560244366
0.0015986850337301889368695828986
0.0023302238489472068888367101879
0.0007745431068805406580949104433
-0.0013511473825796088267788072603
-0.0019734727774335065111200360366
-0.0006553188053433039912695224821
0.00115815100583953052863369695
-0.6790698338875713613305151739
0.2614935346360114620346114938
0.174329023090674308023074329202
0.009742025388039540567327566776
-0.060642558180881415149458187988
-0.046021576261845623735659601101
-0.002890154974607496089301765352
0.022826131847819661626750459524
0.018872070901765625149704112169
0.000179555995765234301955893044
-0.012595265177675183179425242937
-0.010679697294302299347854572741
-0.00010289271970904193610069436
0.007655847316368741292363211498
0.006628967553341121365073251504
-0.000106505201552922162366405912
-0.005272454439571134185680187308
-0.0046144219118109495051329070971
0.0000723965273910426115310247711
0.003777166714502923426867999756
0.0033360874813059230603629268417
-0.0001014527680384733499404874166
-0.002878987638017557630500630192
-0.0025578567039435273841531410761
0.0000765691229408583693035868178
0.0022408752228013135321963833755
0.0020010249576362373522408570241
-0.0000789437892613976774178798916
-0.001810161158279881612230346836
-0.0016224736643803148014710522083
0.0000632473399815756447100632619
0.0014811505833762733741816983242
0.0013318345465830164508170904821
-0.0000607928003382689162482102209
-0.0012423250897111095785993977813
-0.0011199773688578794465696247195
0.000050639398103110962480873445
0.0010510334717170128051374433589
0.0009496140605899439506040722483
-0.0000476213915933163417692960045
-2.84109848849173775272950970342
-0.969777905561021019339853041143
0.450771338684847857024901810567
0.898096013241621045276086513591
0.488924474584206241041751638923
-0.167144968539696749958715633698
-0.477233978434577171009123214913
-0.282012405328007737111469435811
0.127653416293860646664876447345
0.345697431453210724065895502605
0.21372803546159943442510611741
-0.0891593672038397599342687249096
-0.260782817886858853608279930919
-0.163836683878324553886214624025
0.0746428130253867645105621725349
0.214611380851474091914231534779
0.137193414420212083141650064745
-0.0602918759817571822074000684809
-0.179100848441220550781570482713
-0.115220792853765894948082474617
0.0528837506811845774869826524586
0.155727368785411048900505509872
0.101111738261000052440713557368
-0.0454623963013656240010962603416
-0.136321324238750979149633594061
-0.0888047502048214898054846133399
0.0409839272037807489402566403991
0.122230273206502084826185230278
0.0800824485243255436394943991971
-0.0364650939891698519473958198516
-0.110019608237368007550215441172
-0.0722266810678437241587514287624
0.0334681752305174146213102527389
0.100603518878469416517405176066
0.0663036930040237374714755055464
-0.0304324210381024017823512126328
-0.0922186757302262281753978625104
-0.0608584153233988680194234886145
0.0282868913748816276664979353575
0.0854838240237252855815031006261
-0.202935606320838410909250693101
0.0929801199236339590952464074731
0.0573700841800342948438371568033
-0.0133253811833497467782605559484
-0.0441492542634581613118929578821
-0.0244615712407483902764990676408
0.0143516741209404958715255713697
0.0340631738971403743256692383897
0.0213351659541451583679634096212
-0.00661878753941926534117230293625
-0.0224882723130462875795672148463
-0.014279415366402315107878370216
0.0066050784075419216129325203508
0.0190399586628150962223361530705
0.0125700583798056386017637722616
-0.00449656814894711650255867253092
-0.0150371389242067720350003342647
-0.00995145512813869414542031407973
0.00427406749173941468326762951507
0.01324789061313273257518326594
0.00894297539796450032852398995402
-0.00335909067624778261890301074882
-0.0112609608824820524522758303312
-0.00760461842211046759064038522974
0.00316868603276801140566476513065
0.01017182832071742335553528017
0.00695212327637656112927430714798
-0.00266929244076662168287962678118
-0.00899097190071937515911460479145
-0.00614443779456427086115326063659
0.00252191207890657598701539917583
0.00826001097777851360037562184326
0.00569050569196083918997657926616
-0.00221060231396883254156263606135
-0.00747913991918734302484429252239
-0.00515141986787190999023176064191
0.0020963316828801580417290236983
0.00695517613561344753781089761219
0.00481822162080656153516760321389
-0.00188481727981075803400543021822
0.43868760562185706459127859477
-0.0966392961081554210355848186228
-0.178905260015065083625189518787
-0.0736828307953899675233654591841
0.0528797170424262287057127712124
0.0950081420422684256092316535944
0.0444814667597790481095279660976
-0.0319323433077378782771096814778
-0.0627656447866003621993243530877
-0.0308192816891662667455317111258
0.02341209551756479721681518862
0.04719285434789937080054406586
0.0237855017821213888017406447426
-0.0183412947207695627364964344459
-0.0377158954682319960639529567719
-0.0192976048886252654754258293807
0.0151256857229755262032143931009
0.0314460586455495332697580918276
0.0162631938708252894967593960194
-0.0128468816317339061597657689208
-0.0269457859876733933073572379682
-0.0140390121272687468536856107691
0.0111765098822293200901106874928
0.0235819576912862788573807935584
0.0123580009682295453094427422227
-0.00988382320473054531174874536534
-0.0209591209422064572672242694682
-0.0110316940647389979123015636441
0.0088632781813089038212189398634
0.0188648663458478863073370443467
0.00996554957926552165932132672397
-0.00803109077573403235581125114812
-0.0171487787064349094665116614782
-0.00908526856109191269218321793528
0.0073435666506149838250588033853
0.0157204721252848157369564521016
0.00834930002511767632439271798385
-0.0067632087986627092987714353795
-0.0145106652915540418935105195731
-0.00772261763029068664292375522123
2.84109848849173775272950970342
0.519006566876173162314951230577
-0.764464838465676844343769023913
-0.880300646004279347810743705497
-0.264489736730443231375661550358
0.357221904446178353834972019132
0.489949881751302811893696173155
0.157617852908762491874429565796
-0.243056357435894779297762530231
-0.346294566991191463152852789246
-0.116996471521500194132645112556
0.180550142823887996667841026143
0.265059430039710697762306199489
0.0908998682866808355536166215181
-0.145253000932391587093783351372
-0.216015933532018180357359378602
-0.0753945337935148337272296542921
0.12060030831729912045400651938
0.181536320423661471768917252787
0.0637707416239432186719220230566
-0.103640264069966190885395202959
-0.157012472405509532410389391702
-0.0556531223542774071781121449864
0.0905104838034838880290774887197
0.138017611495947931254070471059
0.0490962728189953160163354700358
-0.0805737909367423912836148499236
-0.123336955957806602409760889592
-0.0441130472378487317165264509997
0.0724304349095791626459335533768
0.111323592474829924349241104736
0.0399072958208803740843717197883
-0.0659095345522712174165077185393
-0.101558910408218153825544167585
-0.0365396215511760323070120227611
0.0603685919407447606165495083899
0.0932799030118602210111267991333
0.0336139694816065441004450419778
-0.0557626123089719287935684639987
-0.0863188040464614805253401645341
0.
0.
0.
0.
-0.00833333333333333333333333333333
-0.0208333333333333333333333333333
-0.0287698412698412698412698412698
-0.0277777777777777777777777777778
-0.0209683641975308641975308641975
-0.0151909722222222222222222222222
-0.0147837502004168670835337502004
-0.0184489362874779541446208112875
-0.0214239008162619273730384841496
-0.0203000532774838330393885949442
-0.0159135952781786115119448452782
-0.0120201101624712735823846934958
-0.0114891645171137176272563760892
-0.0137671890533683688445593207498
-0.0157786680526907831279872494019
-0.0150622629729100876587649074422
-0.0120108405854903412259688103359
-0.00922292597860894624044328370503
-0.00884472243438684507547852529883
-0.0105766049375987779803253361098
-0.0121623420225570552108663365925
-0.0116926226547303916898086304286
-0.00939667985627147071428765183246
-0.00726043310670312021427583802593
-0.00699578424853487889844173969857
-0.0084160506279879825106811324038
-0.00974220059751353190992266703862
-0.00941752890490206651662979531028
-0.00759238945807979876935926470068
-0.00587316345927207838837758239704
-0.00568261607154944674585295450427
-0.00689352617211820465743785251041
-0.00803814732050359322273117931051
-0.00780321535445924879923637506202
-0.00629495440503234429183811138241
-0.00486164274784410036282383201958
-1.08232323371113819151600369654
0.0598668347242280469418672324851
0.326872773771759403287799886315
0.196581368762865637108064805011
-0.0420413468892041746928792366471
-0.162821115008720930002257903958
-0.103621721026548039297790093144
0.037572630863138456061327273112
0.119072119599037122809587632386
0.0809338878212099548503552024113
-0.0208736572399206915144504402949
-0.0839922485640645735309689645936
-0.0574442994215507059217805962693
0.0208843609189393435415383334028
0.0712036386336960687847642157768
0.0500645574385781133587259795416
-0.0143865976018028687360847868354
-0.0569141679590355757187710026557
-0.0399435988712862547373755563792
0.014307002567503639702593493805
0.0506871826142361564842840133061
0.0361717588369916257113201512781
-0.0109905930013694844441501539971
-0.0430618600968563090827023084483
-0.0306315088343190328138388607347
0.0108613769042089822071580584329
0.0393388245408742008903453994383
0.0283068237824286635818055295809
-0.0088869038586350699540465077118
-0.0346326381115401384766095620684
-0.0248398132161610356811924731179
0.00875121209044087552864071980055
0.0321423564686933626767158625047
0.0232513072398052488481242466606
-0.00745537535390747868781366969089
-0.0289613542862896053182145070477
-0.020888242322890332704464178946
0.00732810607682317856473136764605
0.0271727612450667092394889540293
0.0197289286920470336944284231732
3.24696970113341457454801108962
0.4214279474071130018742673833
-0.92790122535155654598766896707
-0.943032618221127986768789881374
-0.212938760220840467019099617399
0.443435702691279559576841711852
0.527666676583227141614726074352
0.126281079377705406850005620159
-0.300069958020245792201674512209
-0.372432826188534085332116513445
-0.0940452686240281582379838132863
0.223414067115058338206300916336
0.285235744166400304000524332231
0.0729157312303856839748834875586
-0.179508832171210147352795221994
-0.232383061854622035762376859103
-0.0605643098530967107743205924735
0.149162058732109304684907296972
0.195331089216132581467863959016
0.0511745250753434855264767404135
-0.128114140966172456258962404796
-0.16891993179735714687640189703
-0.0446947890040752913932373063714
0.111929359633786766018036969029
0.148499718566897241361646159636
0.0394053501032794928366674562455
-0.0996102545997763911690714112077
-0.132693811645083306603458744821
-0.035422769238900455220073021063
0.089564864269513604357397288714
0.119776346952974161217007911806
0.0320329547100464766572599326606
-0.0814852155173364551237880856241
-0.109264888524090232014293938867
-0.029339388275498329656309186503
0.0746470411743554874874797858833
0.1003617326291167441145977447
0.0269827658739668991344024089688
-0.0689421903107709374700006493073
-0.0928690209366174780165590402962
0.914216436517065674803726025907
-0.0382068809745212874939403125551
-0.358237260329035255189768728288
-0.305418439928519707915939240776
-0.070816953583475444772993941324
0.124338408186081956890535205908
0.151509123914287713352732597288
0.0393047487927555225841564252162
-0.083167352034821883759516296269
-0.108418037221782329870642760906
-0.0333959988162213184156648478703
0.0576196284351642125471742313418
0.0806271773406164667507722439041
0.025446918929496445119307762912
-0.0461790741318217815155632147221
-0.0660273876478565208181194705914
-0.0221209526024841414106408669311
0.0372050560280262768131247334703
0.0547846745472775707204125734039
0.018546793576355748560014867574
-0.0319218284763881166483038791456
-0.0475039980067770337021865359738
-0.0165749994574435073209420297907
0.0274167955631219448314363347643
0.0414589826545674990362063694671
0.0145495792717475674761267332031
-0.0243856675980805875528493352204
-0.0371066951650632154919962546708
-0.0132614122972875530547140550597
0.0216904238643946436058148743728
0.0333393186157283895766078656049
0.0119587415030935753367839611021
-0.0197269435752431229902404906086
-0.0304469076206870958983944657827
-0.0110549064704006037689317347955
0.0179370406204184181153561567278
0.0278761294041298106237136323226
0.0101471280328520428383521567401
-0.0165623640135682592962786579986
-0.0258153443520774401575401673099
-3.24696970113341457454801108962
-1.02245639898691014457413646406
0.601028451579797142699869080756
1.04133761344160245309528155605
0.511722531630050057792957371132
-0.245429402497373444389398622709
-0.561896687356682970946206350555
-0.298229555922990105104801609306
0.17852181328893353711695460469
0.404070323932245513811296228993
0.224909542330696363537661604043
-0.127742350256942137290371233448
-0.305996625623343285604342739836
-0.172852252930233756947980618401
0.105335691203428411149030253883
0.251214288864573816714433583903
0.144513846925614919714200765837
-0.0859518703869509390346006422701
-0.209990727244309692612415565807
-0.121497142943815472992714490881
0.0748336570945033178317170181602
0.182368160758258662574973183395
0.106538595938263997913836029304
-0.0646945915032126545105816655714
-0.159787348406456983208062795521
-0.0936243698110684948326704518684
0.0580629037232818107191159972472
0.143167956950958525515789048862
0.0843911906381633505147538054919
-0.0518469305136117871607389558125
-0.12894051913046154266166810056
-0.0761398234053870627316765444223
0.0474442683563179724415502125507
0.117848360493273727782508744349
0.0698755525567993534819284511652
-0.0432490969995615774191622968259
-0.108070009648351262936275738946
-0.0641525409678539094521417901121
0.0401138248738673212929733725787
0.100142825459507474481085344642
-0.811742425283353643637002772406
-0.37422756566510127986392817273
0.229710191390760024764726241254
0.528267093687595249962724451612
0.40467783545764339225066285895
0.0523041247973206821100394394734
-0.216061699095153489624940418417
-0.219465849002384772156529846551
-0.0223835363746150142544966896215
0.16223555613061655142524008799
0.174144915151635774227378241599
0.0313688942609761201972285337313
-0.114490811452180750029680720545
-0.131652312946241407890078617279
-0.0227155290940006784300716545026
0.0954229617287875860233457910391
0.111956172778593403881619130688
0.022859866208276114945254343802
-0.0773105319264375393744619226534
-0.0934993601868349707177758784302
-0.0187679937622778789355994359426
0.0676492711793070112626601568961
0.0826662096629676556289351029992
0.0180089241889798206152805077123
-0.0582457641898126507645751098096
-0.0723953324774149108820263306552
-0.015629059700475048497076415837
0.0524218337955044623440757493074
0.0655680910239171038174063449426
0.0148583467650686444434535043843
-0.0466899294286456716930640874529
-0.0590359976157804378590993288141
-0.013303346696540830875032270107
0.0427992715300978045298627031918
0.0543459735242992064568049645607
0.0126456819968366711996865189653
-0.0389474746755817300248628538665
-0.0498286092342692397310938411141
-0.0115505318681584597999154131923
0.0361655381744076365557687928522
1.35290404213892273939500462068
0.0437799225130886850430600161094
-0.525183087415001611909039766454
-0.540722130504180777804948141773
-0.204567453935828057989322085515
0.147870648070423132649729553606
0.260853953021365715679754670245
0.116968588339056890825278713387
-0.0996345532081252871907641934886
-0.187605511503007346549647275813
-0.0948617572126205555165501700148
0.0651037706402787953817335355486
0.138695257497979276489773570428
0.0728970702931847305360128317079
-0.0522868204948286942168828790111
-0.113752842401075752573111309617
-0.062382825461753661845605674611
0.0410014973870002115084141283079
0.0941448156514298486352031452691
0.0525035533193933608081686864219
-0.0352155861884426627334752678572
-0.0816932147772676171336694608909
-0.0465552295314816998744530735233
0.0297796700224114544258450218872
0.071197314364006206696357374894
0.0409545628238678457209623566242
-0.0265037865882127024656408893797
-0.0637507465120642173189222068553
-0.0371537175195576549051358804319
0.0233384041732932808638690210263
0.0572270746890114727279614001491
0.0335504796322491313836183047157
-0.0212345796432451755109547073735
-0.0522771785849040117945610164334
-0.0309179764723104421270402777918
0.0191722933357276157931317488624
0.047833595417451598654324276841
0.028406437280871561472368039141
-0.0177082314300604129456852077325
-0.0443064088115071488378851178425
0.653116918921307099613853314692
0.287020637487862301900128638441
0.342694597260047174265086493051
0.242105325911874894511537324969
0.0111708605053336072257932980251
-0.165109320142361652987674700311
-0.163288115740504313185286050786
-0.0225838282488672249233983334857
0.110781935717358020386475684845
0.122447777353702809852070758687
0.0222757931503545108737337822597
-0.0829126237295080212800433278858
-0.0972717941249611281429176492327
-0.0199263651710090917828424207754
0.0663921878368461158235589481101
0.0807051485883592924623525845179
0.0177823232510922063100015062364
-0.0552993077535225341241176248997
-0.0688770422841157873317069140858
-0.0158931175453755828372912030821
0.0474134280060670060566860880291
0.0600844001294322907652506242445
0.0143408378544187538687311884103
-0.0414788672577314599963637229372
-0.0532610545390609664048267791913
-0.0130284350605117569486481245841
0.0368748708864091407171130310192
0.0478345798793789739142574643475
0.0119315680879107383931247755095
-0.0331843337703824249600414314331
-0.0434037988867952324616437483546
-0.0109928144816020039490978715974
0.0301696176318584992012290709648
0.0397267976963454406467987828834
0.0101901594284439094270387466129
-0.0276540652687651854731104422699
-0.0366206549537022028573574488796
-0.00949157139392350689390093733114
0.0255278443512566810075373605732
0.0339663917029293210330648431301
1.08232323371113819151600369654
0.541161616855569095758001848271
0.
-0.284469697316673436767889813024
-0.240075757853338749414311850419
-0.0201388888888888888888888888889
0.146780303228575297200698940776
0.137782963737701797749024271591
0.00378775352733686067019400352734
-0.110434260344462829537647792739
-0.106431713949511663216043447944
-0.00795433877465127465127465127465
0.0806954722229516986502767952184
0.0800451739523870369642880988768
0.00331997130955464288797622130955
-0.0681765904562588001051646891996
-0.0681790225233355076699012279845
-0.00473615424519679450818573134166
0.0556834709377957751416547186375
0.0564260406909831985628087813169
0.00270447020061181241004047319556
-0.0492996664672172205598554144972
-0.0501505738677989170119946473796
-0.00334304636589235106829553595154
0.0425006428291567026450333664877
0.0435625459271189201964924776893
0.00224175633886190196897029769251
-0.0386137899183030039981214005366
-0.0396670850229156292983003512929
-0.00257904965673460322639118429885
0.0343596683678688495591764380827
0.0354705058507261491319043615183
0.00190226877559914740240182424913
-0.0317383180168442440805780505536
-0.0328117200514772900837752904135
-0.00209917014226848162403087247094
0.0288332337497129098075911962892
0.0299112027110053295147576491226
0.00164727561386704997086093020272
-0.0269431467639433667100638332347
0.150847138979328453995266459165
-0.446529238144550419888639813363
-0.490944750075649904085728541658
-0.19805677956660981752613833373
0.139094737080458870676179442368
0.268586695840278861530904956177
0.146744719509961974561270072904
-0.0678487576451372312181205397199
-0.176128492036042991306251109339
-0.106883678789056895065980596164
0.0465748739158556262445636291809
0.133476087226565879554368094497
0.0857304650712343874343532340012
-0.0340271258288524786814313364619
-0.106441129557849800555310330546
-0.070666569091450787357050883879
0.02726058341785004128424092645
0.0889948472846680029521342075317
0.0604801646019645672171794667164
-0.0224007347051139881274328996514
-0.0761995023811350619181504499078
-0.0526252597847028458112167967104
0.0191662888068015944691582939724
0.0667754675110308505711525264337
0.0467043269081022927984128803236
-0.0166291867403411542525755893173
-0.0593283685938408250290006867362
-0.0418923208986472287517156959993
0.0147510161625394833107599672176
0.0534401427427325966501245097873
0.0380348398389512655356288191351
-0.0132017025876374001214690095621
-0.0485706614614216830845145115831
-0.0347868665881616856569598679293
0.0119794339208687669607956053222
0.0445461823238713972637564007216
0.0320779882817221598115246184724
-0.010937651919807482697876999754
-0.0411143481990956824117377744424
-0.0297388909065496917556271916881
0.510048147324696735646469854076
0.476462655506664443359573429605
0.602055861186761015196839652769
0.374538071777471893072599605148
-0.0340141342801732673850130436188
-0.296595955099538120790164215436
-0.248835177459364982920405436192
-0.000258442530275342044022450970615
0.19830995239024640106521642386
0.184841072252590662101324453658
0.00786621767526845797390622878758
-0.148579284126116945772100978897
-0.146346176002479208315281678619
-0.0094489410113425335458294315309
0.118920152457629806749310693643
0.121116197186821604168986302575
0.00959690886269531578696654471457
-0.0990744840321514628432754251717
-0.103220947259857086550267954409
-0.00920171014188436067040441952528
0.0849342184493677512947995586774
0.089940507806289126953200258396
0.00869216862830756172610065279618
-0.0743099376750192660458831665161
-0.0796658660680926009404468383564
-0.00814774950252875082455197312295
0.0660578446370890210987313667383
0.0715021342228574876730955721792
0.00763810556578599145217109733325
-0.0594491236991114337109736979258
-0.0648480493230507288671464059294
-0.00716266267033840774221664321838
0.0540466310535150699527789209171
0.0593291649827049217462076884813
0.0067342533964790031162451302894
-0.0495413706737657120715225006354
-0.0546724161160592548391745644357
-0.00634420886062432507674698466345
0.0457314826086829207697126752578
0.0506947035515638133382268627607
-0.931476094731809737520737237376
-0.16522382157600629741043407831
-0.0416666666666666666666666666667
-0.0376555345483603830211554848282
-0.0228741633369509159375884361444
0.01328125
0.0360251849893239358856172166546
0.0233514049530682525726823372548
-0.0102105034722222222222222222222
-0.0312485392552105346656291462286
-0.0213043290531633804579336657197
0.00723874881628787878787878787879
0.0258674596796626961006548546049
0.0181860158490573386640952828581
-0.00596242687205287423946316074596
-0.0222335438602000404160636656069
-0.0159723376489740605775761130303
0.00488545386166783637602322219026
0.0192800638927318170730347611581
0.0140518393418814920650198147482
-0.00423291439149101488087162915634
-0.0170809257691590455814921409471
-0.0125916140313850666804713415114
0.0036768960218651767343262073424
0.0152705425477939852465258068068
0.0113509890830485533491242163303
-0.00328534361908636005832953051031
-0.0138331490290424062082507582217
-0.0103545355832234725174829355064
0.00294553281064202676948816181618
0.0126185482974231582202294219099
0.00949645822938505451816692772641
-0.0026855450472763504406693658519
-0.0116127131452011212578105818661
-0.00878066920877518812423225345958
0.0024561918037815138372268474426
0.0107436190773977990765861831594
0.00815430352874525303366359421869
-0.0022713305246109634996014141613
-0.01000245880913684523482559135
-2.84109848849173775272950970342
0.450771338684847857024901810567
1.09728994239219520325147050466
0.560017509227985152507410155666
-0.22955233600909059517911757195
-0.574582030693201950826841999468
-0.333966862543408528187366957458
0.135567325802247287521513377238
0.37833110991875641298618261251
0.230809356788736142067506699995
-0.100542356768592132907526157685
-0.285076733043639241490615999202
-0.178481863544852921361262646387
0.0783187898737586673214738832576
0.227557051311823014804362488291
0.144633743640174000185579498028
-0.0647937675576458857188031444587
-0.189863434045290816285625129629
-0.121982229090082167637717786258
0.0549250131653936282944094839601
0.162617839113342572675632628285
0.105247424953371224935658432526
-0.0478448753598279073771612781624
-0.142361145468157340923446752819
-0.0926774237894399801085811841334
0.0422734461785929132230092271037
0.126499612586201442827019601393
0.0827100576885706483480806127502
-0.0379329876750557796409603058988
-0.113878127562684544132240405742
-0.0747308076026875056656388413152
0.0343548144121065331555197798726
0.103506168993274965320705577599
0.0681197017429672199731922837017
-0.0314254396207751242882895226319
-0.0948943447920143687685079541362
-0.0626087525580184859006777637325
0.0289334531507687752039902196193
0.0875848345105010375315772319562
0.0579041049332156986066676136526
-0.202935606320838410909250693101
0.194447923084053164549871754024
-0.0046166624357216778863271148454
-0.056352944318375467911138423551
-0.03265561598344503055595117979
0.013371140645466744150078397261
0.036027351964484467582447674699
0.0217705260056031547237986491555
-0.00894213916978757491466164727388
-0.0258595407341287438511753504313
-0.0164379166994269837282267315992
0.00642680854652991707245273504681
0.0198701335533734816342432453578
0.0129401407837857738549662424177
-0.00520967360191046932088977886568
-0.0162968756925235745753840926981
-0.0108012760074257174550191313009
0.00427309136681409204566269088646
0.0137252469918147929159215966779
0.00919664657305377979547170579549
-0.0036789413891078918340061742661
-0.0119028404736051243222975263244
-0.00804741794210715000079643608797
0.00319580897639940946419814285055
0.0104786410497378513850425919853
0.00712858470235452701018133303518
-0.00284567699280511068929224943805
-0.00937697886570176771135205646593
-0.00641377766834027977996425338159
0.00255098549889083344515629039905
0.00847288363035815636112942286923
0.00581862906961807662544615320724
-0.00232082743889090898130870305427
-0.00773600984006374489153617207814
-0.00533184116018567618321981523989
0.00212225652202662071581230240022
0.0071112127363726780633572569227
0.00491495930914277765124638638624
-0.0019596613937760479018957376425
-0.00658402764016643141119329442326
0.43868760562185706459127859477
-0.315983098919083953331224116008
-0.114479062609628136268132973039
0.0604961142159088451955266799063
0.11182598167873820272440513856
0.0509417111735799016878043442507
-0.0369540835621653166983848798404
-0.0708536267225445453729466518132
-0.0343813396241666926196713028852
0.0256697986187740592338602066531
0.0514296243258977669854803805525
0.0257317667901316400184634762917
-0.0197771330005549534756846468205
-0.0404278320898822809095413188497
-0.0205973537288470708432229512891
0.0160610471128422308345300675929
0.0332881373828581290036151736945
0.0171606887960726474111667205657
-0.0135278090565374262324851120278
-0.0282969158090179311816871951392
-0.0147106606241172922028184104246
0.0116819654064194922124281163823
0.0246051301778776866458099673589
0.0128711357208165137710247180445
-0.0102806784154052823936428195934
-0.0217665164434128004169821513487
-0.0114413652635770432633180702275
0.00917888684381722873823612477167
0.019514569002436212150337690968
0.0102970307705826126134920691455
-0.00829077269090985218648871619223
-0.017685216930647506463278786412
-0.00936105431784433263663408460727
0.0075591343010360876723722182053
0.016169256109961413297465357951
0.00858089343718691479592705992147
-0.00694629447515944168994328946638
-0.0148927904020667625619959239427
-0.00792087210311345334598963381874
0.00642528102897450420324900136256
2.84109848849173775272950970342
-0.901542677369695714049803621134
-1.11046921638312561922040317763
-0.306952017155021714552916937562
0.439750780072980246872933414039
0.577630018388214379981356644431
0.183759677940292794320863013898
-0.271088293623627468532554585715
-0.383161115577016994297255477605
-0.127543845298886161784866512038
0.197816771197764772369948332214
0.287796908385263174622765712652
0.0983977597407371623766067907423
-0.155226745321621955225667706579
-0.230092877999960366943825531455
-0.079841245157901067456937486691
0.127914580118972865432637996157
0.191806256900063130085278970655
0.0672833967546412523914373923221
-0.108688762778535179508549367091
-0.164374303711816875334844748728
-0.0580831294296327138379666979678
0.0945327208162099716492168383805
0.143844726059666403241434960998
0.0511275470446033987461560818878
-0.0836129690040315409587322905976
-0.127851683280960103003049006254
-0.0456408004116621536719894271657
0.0749709102386541947480702699858
0.11507304723949960330524245601
0.0412296232074952508209183111454
-0.0679374343891111151289556004244
-0.104607518378579458952868174092
-0.0375878915780725604506984407674
0.0621176057025216028378023114644
0.0958932240043881253594778638521
0.0345428946370815350058353855647
-0.0572111992404678816209152624415
-0.0885146851372039461222072228489
-0.0319502570452138499516109121354
0.
0.
0.
0.
-0.00833333333333333333333333333333
-0.0138888888888888888888888888889
-0.0109126984126984126984126984127
-0.00260416666666666666666666666667
0.00372299382716049382716049382716
0.00368055555555555555555555555556
-0.000973775452942119608786275452942
-0.0048971652704291593180482069371
-0.00439411347397458508569619680731
-0.000406431090954900478710002519526
0.0030331211141396326581511766697
0.00289888541082117471006359895249
-0.000176119658317224843835488093191
-0.00291631145387207997437274333218
-0.00273606789686811790682578763893
-0.0000725283228538436871770205103538
0.00233417176966212321095014913283
0.00224196730754092492979967161559
-0.0000227932374565486715762539287983
-0.00210041260464471811632508269838
-0.00200880128246222834975401392718
1.93698234369985910130860271388e-6
0.00186288270013557313515769598766
0.0018006510404157979745015405268
0.000014289095868133722238379774739
-0.00165345918773759957552078402852
-0.00159763547365419399636028084139
0.000020227923939167521107788383374
0.00153975978303735664070599135778
0.00149592042651125571129464510656
0.0000227427174577151171424112528562
-0.00136876054700068698785859118682
-0.00133093266655074544792678227335
0.0000234017733995130228966153192634
0.00130817850444076992280245919084
0.00127593779706243532171832657827
-1.08232323371113819151600369654
0.601028451579797142699869080756
0.286961550622274038659888397991
-0.0485732115659539153577851097251
-0.197639775232830017712664413989
-0.125471844452902636276710391937
0.0377816383233306716792019424475
0.129218199261367990446893604613
0.0860107309854380562420429506626
-0.0261129642623679001227181111808
-0.0942732969765199435443694569316
-0.0645862021518484232797989573254
0.0203515131833420615553518965167
0.0743906684811851732475836385482
0.0517733559289113317258093722459
-0.0166683184889805658456051913639
-0.0614663641049755653668238117248
-0.0432542128533036776128508005974
0.0140528638226938971004083258393
0.0523047326120463711429373312499
0.0370800792796528647402795305284
-0.0122066374852611611810983467596
-0.0455763451795224000419331483969
-0.0325011516623920340312208410835
0.0107397435467075212376433218036
0.0403362561145482122790733043267
0.0288870287856716026752204049707
-0.0096258983385067634182561978805
-0.0362120642564615268274563601414
-0.0260286104448444000930005114611
0.00869144674571320058109329204297
0.0328255488898867552172891283899
0.023659707440558267613824687956
-0.00794558080615142071863887088159
-0.0300396822394873424519377345661
-0.0217058061716441639034488554504
0.00729924563927346854929792429064
0.0276727232091393599628548090952
0.0200342925235136693197089404214
-0.00676471653098102307763606844744
3.24696970113341457454801108962
-1.20205690315959428539973816151
-1.20885319028963188057051388927
-0.247106699207460577278038156071
0.5414873343560619223959322877
0.620884669541979948759424726351
0.147578931419273233406004607051
-0.335427262632618342062879694899
-0.412319806355983931623901730128
-0.102369863970312872350609452457
0.244530027911002828427576653482
0.309622230020417483257786078515
0.079007374521731068733169640229
-0.191946031209843169739889106656
-0.247563514652903452396019810382
-0.0640935316941125226191313384836
0.1581491601277240287667399808
0.206361684704478420416210078752
0.0540196651541342928190044145164
-0.134390009679982466867994020652
-0.176851783895071013903225967095
-0.0466291608751016204473923288153
0.116880797932527196923321029918
0.154761865762692253603222720969
0.0410475333184619459843306693677
-0.103382840826429393087992312635
-0.137556147291823310196973406111
-0.0366410661381560722618541697276
0.0926953937287661856384388704881
0.123806874533784044403467875742
0.0331006718534448666775911807921
-0.0840003814006472420217164819011
-0.112547474630108796124767414265
-0.0301762969925577902764996204673
0.0768036462907607528718620683965
0.103171446442201085764447050539
0.027732179054068161694347142219
-0.0707378685280678253982322371865
-0.0952330903930976597035209452257
-0.0256503853836158139833084072215
0.914216436517065674803726025907
-0.495315099233054124895803325508
-0.378458619314027353429153385658
-0.0624425894762468045934941815388
0.166663906414139378074455721436
0.185256395045978422947280637528
0.047870727731303583225974590736
-0.092408998139096108663821881178
-0.119026615971983004258932689939
-0.0347717471179565145566382553677
0.0646881577043698247995802687506
0.088500074191810775371079179232
0.0278968682629445692323455712851
-0.0492505687799292115603466153162
-0.0701058624062424599914369424271
-0.0230076545975111410577980956442
0.0399038980373046571240514878011
0.058178622027423059228224412532
0.0196838408214207775301001478537
-0.0334388829464014518221628055823
-0.0496464602767863635003437221992
-0.0171348459574133269889597125784
0.0288176804449926222664390818319
0.0433360157916727945514369268303
0.0152028838570899866759740510333
-0.025287343800784588265321160398
-0.0384242729312629479498266975103
-0.0136403619811794626829967943397
0.0225433803803296874875093145695
0.0345277572480408451515141301181
0.0123821332395282435107388117604
-0.0203238926725144385015121289663
-0.0313383045912998947597601831185
-0.0113268906314145144137037377546
0.018509570605094946223722518563
0.0286953117339407373750322497096
0.0104435903166960430924705262177
-0.0169865272993260772552883776891
-0.026458286706533874287934955051
-0.00968331489002242601779170240083
-3.24696970113341457454801108962
0.601028451579797142699869080756
1.28266605090440390574929339013
0.590566274756754596070379745487
-0.321347559123231904683267873711
-0.671864845522415159216863098652
-0.351528628073220018612436102519
0.193430045514107494473128947429
0.443614751887146963876778257407
0.243400691972205330406037084772
-0.142427115789526830836244058678
-0.333909430726747137199894370487
-0.188080610001550543490153908961
0.111287470862870722541766211446
0.266664460604979917633812164391
0.152462078361359681262217720887
-0.0919231308292780842523249601885
-0.222437170261142807653568032228
-0.128562639509303539842793904709
0.0779940479382787349890802966364
0.190545221802899006396207009475
0.110936033531687313735606938788
-0.0679005143522442880274426678564
-0.166794079277382319178007860321
-0.0976805405633728348779043965728
0.0600173113489862967135437745944
0.148219704282088509446872728676
0.0871787283606510651794986229453
-0.0538399402110379844660080347889
-0.133425081463836359325000967788
-0.0787660702463211034738562078383
0.0487713045022475567218144279953
0.121276824385784215090448679869
0.0717995117944945192362982439321
-0.0446057119223808392210800433452
-0.11118366198533872663770384657
-0.0659898071622913497716853960882
0.0410735210581723202489687978087
0.102621428893827540759162809098
0.0610318462074868362204363063774
-0.811742425283353643637002772406
0.0316436469765755419545732134731
0.570580461103506791144701421221
0.417805306400198974195609411296
0.0049386110646357459177534240487
-0.284529875584469088677100323772
-0.266343400520716243536593393493
-0.0329914273769865511668789737475
0.174077745685533712919504749046
0.185097203641769857651154974319
0.0282305422727443298594477970341
-0.128405123641014992580602125427
-0.144352000178592226215981344318
-0.0258674304396119023789330770802
0.100394076519235787178709421109
0.11732099392083829032752897262
0.0225333960649328239233917453265
-0.0829348240344081208355704621593
-0.0992628759827558697697027794919
-0.0202412305837978015491849659902
0.070355098305706080120324242617
0.0857858618270007693664672215667
0.0181074226368865479510821710691
-0.0612407346808493436628044381056
-0.0756653114438542122716608933901
-0.0164761871828445172029246944913
0.0541184425977043651627956135645
0.0675975733401734367594889229414
0.0150263369143789161719285671455
-0.0485393865864052482868279665616
-0.0611380436207083552466914686295
-0.0138519033380026613636611084207
0.0439612290334874929919403624616
0.0557689647205298977328196506831
0.0128100040638791551967480267623
-0.0401998711877600262053980063409
-0.0512921470457683800539303532816
-0.0119341737242388079723891895634
0.0370107262274268885043096537083
0.0474622929426431281622158816586
1.35290404213892273939500462068
-0.632672098556372684654442294229
-0.645754928359739981741769508674
-0.198239004531936645012931290889
0.214302466577114677284032968181
0.322151244097613705132665585902
0.139982447771175267824530821321
-0.109565147568337874523181190613
-0.205450050641154946551344414566
-0.100343067070722348217079823882
0.0747333167916914461942689305017
0.152595275102068346490995532747
0.0795135497088351396491801579299
-0.0555501720269310441695086443241
-0.120676747315582435446201153246
-0.0652802460836489325658218882542
0.0444415272111064866937765580861
0.100081720739424412083808319361
0.0555934147282921653135801939259
-0.0368144929551520117908457584287
-0.085341008043221883759592050416
-0.0482817054990404301538422822417
0.0314942525691165633892013478417
0.0744647898204163938803915110467
0.042736881028730319803439279762
-0.02744942664318801251572634977
-0.0659973124875289225183523230583
-0.038290359159104167460979003645
0.0243540048389271026406222909087
0.0592896007680688144577850438188
0.0347086170548331222230885128336
-0.021858587505973005693508742206
-0.053798389312752154890042948162
-0.0317205901280928289867785908728
0.0198405306409667687132468256543
0.0492523278850728990519613872433
0.0292189054745822240175921274787
-0.0181505958713821304005759100134
-0.0454042533846163629350291242762
-0.0270734340695463235640884935823
0.653116918921307099613853314692
0.411233516712056609118103791662
0.25151891419810516344831224755
-0.0149156220331604861872775448197
-0.200544253771560222664432634373
-0.184435511423136278054166933344
-0.0217658413327657534815648790913
0.124318017119474476408592155689
0.13363898884403535523829211591
0.0227440352080805915042426423262
-0.0905305212660194414117021200525
-0.104470412245325029623958137913
-0.0207370645284921854228776542613
0.0711050909727889539841288372022
0.0855625367122448844805927018631
0.0184624724913160588777660706647
-0.0585654042599975497938605298934
-0.0724210817017652807930950110079
-0.0164882244123575971088586378651
0.0497773206975264403157382083576
0.0627541618763498050659089579988
0.0148261279418228758929593583985
-0.04328612791251539737949613212
-0.0553582726588818140532410459519
-0.0134413419716387648083176051715
0.03829080882200185817008174341
0.0495159008578769036829685326099
0.0122766686674844453656127558648
-0.0343301141565388854535992484691
-0.044787266652096115423130998228
-0.0112899274961025631454746211613
0.031111416513907899657522849063
0.0408810579531691715174599847694
0.0104445217595416031867823316528
-0.0284448782702085736461324025517
-0.0376009152720525707720634478447
-0.00971399685436310347811485640072
0.026199130061422667180995162333
0.0348072384475045720360335852519
0.0090767434604540570507159165713
1.08232323371113819151600369654
0.
-0.360774411237046063838667898847
-0.284469697316673436767889813024
-0.0125
0.179924242655560068956370986461
0.164042207990480059105460845538
0.0093501984126984126984126984127
-0.118685992017286959551160904554
-0.113843238519066004140822395913
-0.00603693181818181818181818181818
0.0896080656790677499634318426742
0.0880379387841682598668380117796
0.00511366403107474536045964617393
-0.0713888577126732582786926709754
-0.0712890635589662778126423966773
-0.00401281974097428404151093226723
0.059655144804620073846720983977
0.060170353906929580465199095698
0.00352674330007721217823679861126
-0.0510346161717531386021583661538
-0.0518812062041648596785304116384
-0.00299437116002592343300251177361
0.0447179202574149444015326677872
0.0457099673404133596705970810012
0.00269654320677593688396039452799
-0.0397073619613266878498743104527
-0.0407754835307769808967713304544
-0.00238480510179548750701072318861
0.0357657991987505050952991552843
0.0368555228743862075202001648235
0.00218457711935320112145218712567
-0.0324933732614686335739902838898
-0.0335846377108081224417327623248
-0.00198021112082859583407089844717
0.0298011132411122170685284376533
0.0308756695638119730093509640987
0.00183673827049539101789253694632
-0.0274969731814714762230054971475
-0.0285492404874637404316532401823
0.150847138979328453995266459165
-0.822467033424113218236207583323
-0.260039530377038195571065230611
0.175360116323460943871491405847
0.313727396432009334217754157634
0.160915008846338659775198410656
-0.0836496025481455303337006151562
-0.199536021838155302023533517728
-0.117932499094121113494270216372
0.0517904048502601039879522805479
0.145019566612776167023891903796
0.0916863192504535732491335718581
-0.0375226591805288132412984017698
-0.11422301834619743320126466375
-0.0751245076375391524019165624347
0.0291544607179986892015451706335
0.0941015088118782279167487804805
0.0635065119847977572039712929423
-0.023846137042886172888453787839
-0.0800554721834206990301367938874
-0.0550241435310598516683412343522
0.0201222954489224898460115725396
0.0696346369612279463784469160724
0.0485145974662553599083294288527
-0.017407059942305233330926948908
-0.0616267072164898950220917591706
-0.0433890816504616789008015011031
0.0153226458802822375399392183948
0.0552634810818653599439701208728
0.0392349620814938487409576421577
-0.0136851083512611781587228770537
-0.0500956680366671881731942142635
-0.0358093101565819106641324945187
0.0123582399716427875769448287471
0.045808939954708113665518502602
0.0329306309899194392494027782666
-0.0112664206489722357269142218068
-0.0421998524338271448026964485206
-0.0304814642387518823503462981846
0.0103494138757275030601872076603
0.510048147324696735646469854076
0.822467033424113218236207583323
0.417975968977828529112650495423
-0.0770038241125988683250301344291
-0.357685729765342667551087490967
-0.281607031012278112251539325326
0.00538992691166769204259246275337
0.222838663207202921071152565347
0.202249731254070144256815819049
0.00636211510136890114262967218395
-0.162157991650490977465975073152
-0.157307732276880196749949034782
-0.00919606757837125837180385194533
0.127387466456547967021186238774
0.1285023748003809931605926
0.00962855425779366034150752728437
-0.104914726942531070440158858644
-0.108574708017274959810341409545
-0.00936090975571359543558597266767
0.0891745205189692384695605945745
0.0939703271793164835172708285567
0.00886693565007445526270977056751
-0.0775444567975327673522482690793
-0.0828214025535905214991873153856
-0.00832832590007410553639899850097
0.0685963000485259210010729144282
0.0740306650299598635921639978327
0.00780349832280736018503318282439
-0.0615005320041650459313137168925
-0.0669247373861267499143865815289
-0.00731663929165256721136540793668
0.0557346195432696820603692234482
0.0610612319133174879680390300757
0.00687214072488147149792226523817
-0.0509575144067997561255883043391
-0.0561415622211872999462405280182
-0.00647000140644937282363915841211
0.0469344567266324268850396939957
0.0519546145509860918066496395927
0.00610650800809796558775700438438
-0.931476094731809737520737237376
0.
0.00170160865291562686252615434506
-0.00640553454836038302115548482825
0.0192708333333333333333333333333
0.0390211466872346204224333532398
0.0246412564178953644570457880832
-0.0108537946428571428571428571429
-0.0328223339600723885297295747226
-0.0220590861302105346656291462286
0.00809686936327561327561327561328
0.0275265914225712264585349878703
0.0191855376953969618349205888707
-0.00630553301485221128078270935414
-0.0233176470305888012102059765442
-0.0166437686676504708165669524075
0.00521331109297018037746471977307
0.0201886777819878540611994527903
0.014651739181678077348381182241
-0.00442238673820841761296843705747
-0.0177519061573599635919335545584
-0.0130404165772812586497510403887
0.00384995003163590682859982631673
0.0158345944401641200360067545941
0.0117407223668034155815726477581
-0.00340335253262078715628667708819
-0.0142793453942769156146034006497
-0.0106651391106377018662901395153
0.00305265539806868570555889297547
0.0130009730278024791028787442295
0.00976803267422119683040216853945
-0.00276562764969497811394921771009
-0.011928726101871717651507765757
-0.00900615471696231053598443265686
0.00252911304231717587039958040506
0.011019453907179780824970280329
0.00835381083588065047820330456657
-0.00232908736268897429746551708022
-0.0102373468993640218083525597058
-0.00778791154764115582271421254274


==> anc/AA511.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0208333333333333333333333333333
-0.0375
-0.0347222222222222222222222222222
-0.0169642857142857142857142857143
-0.0000868055555555555555555555555556
0.00391038359788359788359788359788
-0.00402639991181657848324514991182
-0.0132442981401314734648067981401
-0.0142055224867724867724867724868
-0.00655996588288254954921621588288
0.00204837669495407590645685883781
0.00406472000222000222000222000222
-0.00109784643610908491860872813254
-0.00738855355743048320079132404062
-0.00847814570377814425433473052521
-0.00364803082939646775707515793024
0.00215124558317726209883072628171
0.00352026806135423266486217982606
-0.000264333276945391667676115745615
-0.00499577441159622993073383145507
-0.00595083233986943272691064630807
-0.00241323528588948422282907175956
0.00197291508980756014925307185479
0.00302096020847427259100866897775
0.000045112471677592632811410626046
-0.00373541048373748724888976352176
-0.00455651200019683865104437733056
-0.00176170831903591679150009914017
0.0017701869634433965330157804735
0.0026237137856571054156856987842
0.000175773845868843469552241934899
-0.00296830313244358372929712438465
-0.00368089822587580262034610917105
-0.00136924870585489047185310955232
0.00158903220101970273759118130254
0.00231084811084140863912171440706
0.000233379960948555300352233818821
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0416666666666666666666666666667
-0.0833333333333333333333333333333
-0.0902777777777777777777777777778
-0.0625
-0.0272569444444444444444444444444
-0.0118055555555555555555555555556
-0.0213712522045855379188712522046
-0.0391479276895943562610229276896
-0.0447015542328042328042328042328
-0.032373787477954144620811287478
-0.013902184400696305458210220115
-0.00525703463203463203463203463203
-0.0115071038763375072898882422692
-0.0235265881054571530762006952483
-0.0280775905366679176202985726795
-0.0205244467283157759348235538712
-0.00820850780029701598329049309441
-0.0023345478067554398086610971765
-0.00704706927487025870079250921221
-0.0161607214954670164824401957852
-0.0199166800278108325549790173917
-0.0145376038819481996194467466868
-0.00532748121201141059883605298073
-0.000897210087521105052727645596705
-0.00468101676002459788840412640215
-0.0120185430136536852276838373022
-0.0151873796288122648097275960295
-0.0110261722008334054330370625195
-0.00367517586644603475611102582769
-0.000121376748042904097033851454106
-0.00327968053291301821587405401958
-0.00941741065706892689106065952242
-0.0121471108644896325385959433952
-0.00875843308075815641361385460678
-0.00264228036977691494648615376283
0.000324814540824421700418307369245
-0.00238345803974653795563577135848
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.411233516712056609118103791662
0.411233516712056609118103791662
0.171347298630023587132543246526
-0.0685389194520094348530172986103
-0.143931730849219813191336327082
-0.0548311355616075478824138388882
0.0746584658316531343934652717005
0.120432672751388006956016110415
0.0578011554045279567260445884946
-0.0385123452158910157745525773143
-0.077239801759066476745072416713
-0.0334386849447682394282902578068
0.0396743865503991820169585220945
0.0699261307488103450928995468319
0.0342676053180108860024054832527
-0.0264238874444102308361907350869
-0.0527281865506843283858732232076
-0.0239057188625967208857086309922
0.0269093219062124665433264056109
0.049215164199275842314609641916
0.0242953230404665015817791543543
-0.0200711511364733975603405855224
-0.04001558944972167371660183743
-0.0185787284371370923153640792799
0.0203386391231483611555304007559
0.037959487984061987698520527103
0.018805832155231683491104934538
-0.0161713466414102335281022687546
-0.0322390473586781841076724221657
-0.015186670979956289579806450053
0.0163411192190089013630822194521
0.0308910518236797987473488624572
0.0153356511355953780879539171639
-0.0135372104201650116862306620607
-0.026992095700505179382588503862
-0.0128396425413083217244353297487
0.0136546713139729158713315279527
0.0260407218784618785971626231941
0.0129449885405492110533379698947
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.822467033424113218236207583323
-0.98913370009077988490287424999
-0.571861263926713840931753159718
-0.014311049984870019182854291668
0.26703012836510629304933932083
0.165092165303109275659007571956
-0.111822718700343305823967580438
-0.271646477399979339686786567013
-0.190272056021955888256825886488
0.020329777870798041993687027782
0.152993390051264724717154155674
0.103490712997513425217365260237
-0.052675544267509105059232384079
-0.1541692586048174786536974041
-0.111863119982315790422340793261
0.0188907683801108052117831409866
0.106721961100485961404963738402
0.0747502908313972948591656323065
-0.0335523235102382421964733040588
-0.107296755311398853995679895092
-0.0789328799324417373218383984191
0.0160557750634527170047519355158
0.0818625203880835727603101104251
0.0584045042486368699011153294919
-0.0244057762275251188642253137518
-0.0822106694613392778941577562422
-0.0609138358280076135426973102754
0.0137208255186231361098037512038
0.0663752470583995626241542333285
0.0478974527720631881908370704343
-0.0191094877367023119243056394795
-0.0666103346206875008320242399154
-0.0495705318018245969668679952143
0.0119102866203197014152894503973
0.0558080549990778518109634374796
0.040584517383968955387655697051
-0.015674678198301489245254224798
-0.0559779148495892824472975101933
-0.0417797634384626472123555847691
0.
0.822467033424113218236207583323
0.822467033424113218236207583323
0.342694597260047174265086493051
-0.137077838904018869706034597221
-0.287863461698439626382672654163
-0.109662271123215095764827677776
0.149316931663306268786930543401
0.24086534550277601391203222083
0.115602310809055913452089176989
-0.0770246904317820315491051546287
-0.154479603518132953490144833426
-0.0668773698895364788565805156136
0.0793487731007983640339170441891
0.139852261497620690185799093664
0.0685352106360217720048109665053
-0.0528477748888204616723814701738
-0.105456373101368656771746446415
-0.0478114377251934417714172619844
0.0538186438124249330866528112217
0.098430328398551684629219283832
0.0485906460809330031635583087087
-0.0401423022729467951206811710449
-0.08003117889944334743320367486
-0.0371574568742741846307281585599
0.0406772782462967223110608015119
0.0759189759681239753970410542059
0.037611664310463366982209869076
-0.0323426932828204670562045375092
-0.0644780947173563682153448443314
-0.030373341959912579159612900106
0.0326822384380178027261644389042
0.0617821036473595974946977249145
0.0306713022711907561759078343277
-0.0270744208403300233724613241215
-0.0539841914010103587651770077239
-0.0256792850826166434488706594974
0.0273093426279458317426630559054
0.0520814437569237571943252463882
0.0258899770810984221066759397893
-1.80308535473939142809960724227
-0.901542677369695714049803621134
0.
0.450771338684847857024901810567
0.360617070947878285619921448453
0.
-0.257583622105627346871372463181
-0.225385669342423928512450905283
0.
0.180308535473939142809960724227
0.163916850430853766190873385661
0.
-0.138698873441491648315354403251
-0.128791811052813673435686231591
0.
0.112692834671211964256225452642
0.106063844396434789888212190722
0.
-0.0948992291968100751631372232772
-0.0901542677369695714049803621134
0.
0.0819584252154268830954366928303
0.0783950154234518012217220540116
0.
-0.0721234141895756571239842896907
-0.0693494367207458241576772016257
0.
0.0643959055264068367178431157953
0.0621753570599790147620554221471
0.
-0.0581640437012706912290195884602
-0.0563464173356059821281127263208
0.
0.0530319221982173949441060953608
0.0515167244211254693742744926362
0.
-0.0487320366145781467053947903315
-0.0474496145984050375815686116386
0.
0.0450771338684847857024901810567
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.20205690315959428539973816151
0.601028451579797142699869080756
-0.0833333333333333333333333333333
-0.404680892456565238016601207045
-0.296661380631918857079947632302
0.00868055555555555555555555555556
0.210280615795285956115306509846
0.171235122154208544934226529448
-0.0158440806878306878306878306878
-0.154603149531126977040855650366
-0.130156768332770556328627791819
0.0075083912037037037037037037037
0.115450290434952572835043560308
0.0994564919891246885869828318714
-0.00831253733511386572611062406981
-0.0957206459995317756769293997103
-0.083517888704153010572939166769
0.00555712243466016850370591867191
0.0794324425761488185533603421578
0.0699753232647072933559537936067
-0.00564663299026385191302285959698
-0.0693747226319001795379819554121
-0.0615302755637975251892740661517
0.00433627488619348814587740954286
0.0605113516100584412245586104783
0.0539489099960927578508573742711
-0.00428729773703785073293371250122
-0.0544184274515125021365940726195
-0.0487214662944773621109906126043
0.00353746005284350565618593518439
0.0488594995668475536228210322086
0.0438863615745823624752575144867
-0.0034610234188426375685473617989
-0.0447736515407937815033063318744
-0.0403322114929087840001680042337
0.0029809707239263367992465810287
0.0409660181430353843556704468512
0.0369836414717694648772782472424
-0.00290446105424714299211082721769
-0.0380358010696172445179395349038
-2.40411380631918857079947632302
-1.20205690315959428539973816151
0.
0.601028451579797142699869080756
0.480822761263837714159895264605
0.
-0.343444829474169795828496617575
-0.300514225789898571349934540378
0.
0.240411380631918857079947632302
0.218555800574471688254497847548
0.
-0.184931831255322197753805871002
-0.171722414737084897914248308787
0.
0.150257112894949285674967270189
0.141418459195246386517616254295
0.
-0.12653230559574676688418296437
-0.120205690315959428539973816151
0.
0.109277900287235844127248923774
0.104526687231269068295629405349
0.
-0.0961645522527675428319790529209
-0.0924659156276610988769029355009
0.
0.0858612073685424489571241543937
0.0829004760799720196827405628629
0.
-0.0775520582683609216386927846136
-0.0751285564474746428374836350945
0.
0.0707092295976231932588081271477
0.0686889658948339591656993235149
0.
-0.0649760488194375289405263871087
-0.0632661527978733834420914821848
0.
0.0601028451579797142699869080756
1.20205690315959428539973816151
0.601028451579797142699869080756
0.
-0.300514225789898571349934540378
-0.240411380631918857079947632302
0.
0.171722414737084897914248308787
0.150257112894949285674967270189
0.
-0.120205690315959428539973816151
-0.109277900287235844127248923774
0.
0.0924659156276610988769029355009
0.0858612073685424489571241543937
0.
-0.0751285564474746428374836350945
-0.0707092295976231932588081271477
0.
0.0632661527978733834420914821848
0.0601028451579797142699869080756
0.
-0.0546389501436179220636244618869
-0.0522633436156345341478147026744
0.
0.0480822761263837714159895264605
0.0462329578138305494384514677504
0.
-0.0429306036842712244785620771968
-0.0414502380399860098413702814314
0.
0.0387760291341804608193463923068
0.0375642782237373214187418175472
0.
-0.0353546147988115966294040635739
-0.0343444829474169795828496617575
0.
0.0324880244097187644702631935544
0.0316330763989366917210457410924
0.
-0.0300514225789898571349934540378
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0208333333333333333333333333333
-0.0208333333333333333333333333333
-0.00347222222222222222222222222222
0.0127976190476190476190476190476
0.0147569444444444444444444444444
0.00398754409171075837742504409171
-0.00754574514991181657848324514991
-0.00958393458393458393458393458393
-0.00206491585831863609641387419165
0.00655282410490743824077157410491
0.00813977358620215763072905930049
0.00215290175359619804064248508693
-0.00490852143819033699986080938462
-0.00635528632344546210092428579824
-0.00150006734398268789803181337573
0.00438389667944598469439984993575
0.00561687487110390646805212631543
0.00147146274404255447549958336729
-0.00362458915369261375686274194322
-0.00474293388582237703121754682883
-0.00116321519542304570995739116363
0.00329956376038517119500514869619
0.00429333363393206420966564085437
0.00112111604791884429913534052499
-0.00286795630077974165137552017393
-0.0037789673529434387564318151607
-0.000945615199250600977117605926197
0.00264781942309005609660736279263
0.00347684189750944092478150151554
0.000907168851408963323064335900812
-0.00237077188726893531626034806153
-0.00313905486843046024257644512141
-0.000795047958222318439085016019314
0.00221216578418643099659175342492
0.00292224804619420135492184060348
0.000762560325232467510186717240489
-0.00201969694712181812279143772806
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0416666666666666666666666666667
-0.05
-0.0208333333333333333333333333333
0.014880952380952380952380952381
0.0274305555555555555555555555556
0.0124228395061728395061728395062
-0.0107462522045855379188712522046
-0.0197195165945165945165945165945
-0.00881595385067607289829512051734
0.00888918566001899335232668566002
0.0161591896859754002611145468288
0.00771833747528191972636417080862
-0.00657863390880503975742070980166
-0.0126963726924336168033647025244
-0.00585803510373616193722013827834
0.0060753758853696197054593044568
0.0112897165916029711547918830832
0.00548307866971790874685365815151
-0.00481863727751279342888873463464
-0.00942004653689546468168214349524
-0.00442932192798827509264049643093
0.00458240894475019963333311000927
0.00865098405909262749678581883349
0.00423295700552691996837373875511
-0.00381584988991496087327389671961
-0.00749894062466441830094881870701
-0.00356945471561370242296655330404
0.00367129195608168954411867557352
0.00700642845311132675714362848811
0.00344243015275325081798290086366
-0.00316187368922431718051766878471
-0.00623143528223913776706872133197
-0.00299129494789484250562030219284
0.00306037749009662119150652275071
0.00588566762990865840361154677536
0.002899344131889108058533021292
-0.00270015221705034911354362104349
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.411233516712056609118103791662
0.137077838904018869706034597221
-0.137077838904018869706034597221
-0.205616758356028304559051895831
-0.086815964639211950813821911573
0.0685389194520094348530172986103
0.122635709448059738790577380728
0.0540695920121407763840469800148
-0.050588250071721249534369910879
-0.0910588501290982491618658395822
-0.0419368186444997122850658875082
0.0378595936020623544902381268514
0.0707245939991125472003709043437
0.0328967033017711085437382595436
-0.0312881422589988125221878419022
-0.0586757512731263588384547193247
-0.0277722928531857770405819734033
0.0260472999748936954798554752044
0.0496197548256793513847496050535
0.0235872385743115884638225889533
-0.0226827882406604388094391402018
-0.0433101557838761382037815157744
-0.0207807362772680010546087763043
0.0198362374345957144525736846529
0.0382028010819340268433804769866
0.0183741317914006028820838448936
-0.0177979598293995189324684308827
-0.0343287018257718589677897917568
-0.0166067456053149583638402290362
0.0160124071090871143953604101073
0.0310532067308415568935197179409
0.0150451180355499550013297405643
-0.0146468403403291324609435081623
-0.0284347000947433789716716101628
-0.0138309189031225291320864713029
0.0134229370591832041613264577927
0.0261564285252468080767027700764
0.0127361703417703195430447241633
-0.0124447152909511205788955877196
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.822467033424113218236207583323
-0.440822344474704406078735861108
0.169989011141371072745402527774
0.443177961156501053562548236106
0.27895600335249797570171789722
-0.063790801866981832668997560183
-0.2562783633405639220255992059
-0.17224850522189640117659316218
0.054209773638025517461282023824
0.193304374254394304045346924589
0.134357760336366519556274380207
-0.037733954742115551444623191154
-0.148774063479485857046785840013
-0.105005417288475647265080512294
0.0326705599597005958155005230833
0.124173704834055078550456828762
0.0888806798526035342605018830261
-0.026354724948010458050800014601
-0.10456509980006567231268065475
-0.0753421614921243376180862721789
0.0234867501375298960376742287143
0.0915567906510056831386843166124
0.0664757359522747189640895055557
-0.0201835153239233599487823765161
-0.0805639533896759553076054382632
-0.058708810871870644913792639296
0.0183607382954266901409548118153
0.0725341842491132457372356369869
0.0531117823903971977180106071648
-0.0163366572844525175744734779481
-0.0655101451096385254841790514627
-0.0480799222699458650266369531474
0.0150806753300191538406849435272
0.060064517513520738468818360034
0.0442286096737670309905431384822
-0.013715211804323008536524944821
-0.0551911819669028405437610877161
-0.0407051514768852672852549321851
0.0127987035398869031737594876694
0.
0.822467033424113218236207583323
0.274155677808037739412069194441
-0.274155677808037739412069194441
-0.411233516712056609118103791662
-0.173631929278423901627643823146
0.137077838904018869706034597221
0.245271418896119477581154761455
0.10813918402428155276809396003
-0.101176500143442499068739821758
-0.182117700258196498323731679164
-0.0838736372889994245701317750165
0.0757191872041247089804762537028
0.141449187998225094400741808687
0.0657934066035422170874765190873
-0.0625762845179976250443756838044
-0.117351502546252717676909438649
-0.0555445857063715540811639468066
0.0520945999497873909597109504089
0.0992395096513587027694992101069
0.0471744771486231769276451779065
-0.0453655764813208776188782804036
-0.0866203115677522764075630315489
-0.0415614725545360021092175526086
0.0396724748691914289051473693057
0.0764056021638680536867609539733
0.0367482635828012057641676897871
-0.0355959196587990378649368617655
-0.0686574036515437179355795835136
-0.0332134912106299167276804580725
0.0320248142181742287907208202147
0.0621064134616831137870394358819
0.0300902360710999100026594811286
-0.0292936806806582649218870163246
-0.0568694001894867579433432203255
-0.0276618378062450582641729426058
0.0268458741183664083226529155854
0.0523128570504936161534055401529
0.0254723406835406390860894483266
-0.0248894305819022411577911754392
-1.80308535473939142809960724227
0.
0.601028451579797142699869080756
0.450771338684847857024901810567
0.
-0.300514225789898571349934540378
-0.257583622105627346871372463181
0.
0.200342817193265714233289693585
0.180308535473939142809960724227
0.
-0.150257112894949285674967270189
-0.138698873441491648315354403251
0.
0.120205690315959428539973816151
0.112692834671211964256225452642
0.
-0.100171408596632857116644846793
-0.0948992291968100751631372232772
0.
0.0858612073685424489571241543937
0.0819584252154268830954366928303
0.
-0.0751285564474746428374836350945
-0.0721234141895756571239842896907
0.
0.0667809390644219047444298978617
0.0643959055264068367178431157953
0.
-0.0601028451579797142699869080756
-0.0581640437012706912290195884602
0.
0.0546389501436179220636244618869
0.0530319221982173949441060953608
0.
-0.0500857042983164285583224233963
-0.0487320366145781467053947903315
0.
0.0462329578138305494384514677504
0.0450771338684847857024901810567
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.20205690315959428539973816151
0.
-0.484018967719864761799912720504
-0.342180892456565238016601207045
0.0270833333333333333333333333333
0.255898372748821269788845249141
0.202840139604809765639116033655
-0.0127604166666666666666666666667
-0.168053078158238283327778079086
-0.140343476912079357993236602747
0.0103915494227994227994227994228
0.126818762175410047004945846205
0.108519467785379923262393987659
-0.00774734912904555761698618841476
-0.10113859652496357507396126715
-0.0879276422478625265587006896449
0.00657213106011219006417085648778
0.0844351284330269007114817983982
0.0741678002696286589182705244687
-0.00548549718263408426973853144321
-0.0722897980042707979663121868415
-0.0639847547775574118028237712513
0.00482815477975916828183910859029
0.0633027889681661164522650562716
0.0563485277193126926045162973172
-0.00423508193665574332660282811196
-0.0562380999554975434782037766141
-0.0502842474907974317869794212791
0.00382046365870712271054849199392
0.0506348774708382890301435273685
0.0454361511286119029878023852559
-0.00344627863080120509685036046534
-0.0460174952487406860294031334224
-0.0414144229283876920985397748343
0.00316219286100517517447243244424
0.042192843008698765688298807367
0.0380656141954313809834305301746
-0.00290432356223867252166402995475
-0.0389398040267404677443306578642
-0.0352039515417262801006314783666
-2.40411380631918857079947632302
0.
0.801371268773062856933158774341
0.601028451579797142699869080756
0.
-0.40068563438653142846657938717
-0.343444829474169795828496617575
0.
0.267123756257687618977719591447
0.240411380631918857079947632302
0.
-0.200342817193265714233289693585
-0.184931831255322197753805871002
0.
0.160274253754612571386631754868
0.150257112894949285674967270189
0.
-0.133561878128843809488859795723
-0.12653230559574676688418296437
0.
0.114481609824723265276165539192
0.109277900287235844127248923774
0.
-0.100171408596632857116644846793
-0.0961645522527675428319790529209
0.
0.089041252085895872992573197149
0.0858612073685424489571241543937
0.
-0.0801371268773062856933158774341
-0.0775520582683609216386927846136
0.
0.0728519335248238960848326158492
0.0707092295976231932588081271477
0.
-0.0667809390644219047444298978617
-0.0649760488194375289405263871087
0.
0.0616439437517740659179352903339
0.0601028451579797142699869080756
1.20205690315959428539973816151
0.
-0.40068563438653142846657938717
-0.300514225789898571349934540378
0.
0.200342817193265714233289693585
0.171722414737084897914248308787
0.
-0.133561878128843809488859795723
-0.120205690315959428539973816151
0.
0.100171408596632857116644846793
0.0924659156276610988769029355009
0.
-0.0801371268773062856933158774341
-0.0751285564474746428374836350945
0.
0.0667809390644219047444298978617
0.0632661527978733834420914821848
0.
-0.0572408049123616326380827695958
-0.0546389501436179220636244618869
0.
0.0500857042983164285583224233963
0.0480822761263837714159895264605
0.
-0.0445206260429479364962865985745
-0.0429306036842712244785620771968
0.
0.040068563438653142846657938717
0.0387760291341804608193463923068
0.
-0.0364259667624119480424163079246
-0.0353546147988115966294040635739
0.
0.0333904695322109523722149489309
0.0324880244097187644702631935544
0.
-0.030821971875887032958967645167
-0.0300514225789898571349934540378


==> anc/AA600.m <==
0.0
-0.4375
-0.0925925925925925925925925925926
0.00437644675925925925925925925926
0.0202240740740740740740740740741
0.00996064814814814814814814814815
-0.000721366097459391920033319450229
-0.00450733359052326287657920310982
-0.00277951857550780453274784340544
0.000230146562071330589849108367627
0.00166027359706590310260111096382
0.00113566359913317795127543820409
-0.000100185632914182704997154230108
-0.00078510352684787751519297282016
-0.000570020816997415573664499563775
0.0000521557455564056711816719027822
0.000431213949120791601104824480495
0.000325442615761133616562934899639
-0.0000304889609970931529379139674853
-0.000261696264857266429733395180617
-0.000202946054871710144715703766793
0.0000193289532666605093027792027595
0.000170553832543676936115156049178
0.000134953012261481910475305698265
-0.000013010191203647682504836785065
-0.000117259621531785707878050354593
-0.0000942323146714321150463109073483
9.16944778871145238760456165724e-6
0.0000840428474287718124580089144431
0.0000683746787809175069165372148498
-6.70245589910280181694188985235e-6
-0.0000622740875668382388415546031301
-0.0000511736888630839830297741977586
5.04630827784937393414974538763e-6
0.0000474178455137605953251378909976
0.0000392901344362171393258487411325
-3.89358245297485371071294076463e-6
-0.0000369346438107518602921838675745
-0.0000308184521643762927438298572761
3.06671450301182659566096649953e-6
-10.
-0.15625
0.
0.00244140625
0.00064
0.
-0.0000849985975231408681756751013608
-0.00003814697265625
0.
1.e-5
5.64473930053777431316223375881e-6
0.
-2.07176211033003377593768471054e-6
-1.32810308629907606524492345876e-6
0.
5.9604644775390625e-7
4.14291928072789766028219328964e-7
0.
-2.12558459687469770201561322659e-7
-1.5625e-7
0.
8.81990515709027236431599024815e-8
6.7551186861180669506432997474e-8
0.
-4.096e-8
-3.23712829739067777490263236022e-8
0.
2.07516107234230635194519290432e-8
1.68117147511773500218899453675e-8
0.
-1.12675589004120423473488669395e-8
-9.31322574615478515625e-9
0.
6.47331137613734009419092701506e-9
5.43991024148101556324320648709e-9
0.
-3.89753169508729174872830332238e-9
-3.32122593261671515939939566654e-9
0.
2.44140625e-9
0.
-0.4375
-0.12962962962962962962962962963
-0.00929542824074074074074074074074
0.0191240740740740740740740740741
0.0128541666666666666666666666667
0.00123769417063877705277122186743
-0.00437056962929641102472735125796
-0.00357612922937154481624121331856
-0.000401855752743484224965706447188
0.00160589687214071837275822935535
0.00144693385376280758090506783372
0.000169978081008065582294373844306
-0.00076256083630227151769193158734
-0.000724705570263801493111643500715
-0.0000886984291474462937114281943995
0.000418725604123724995101543868434
0.000412302571245752508211305006059
0.0000513457379589239306077861520132
-0.000254504184792537348800610544129
-0.000256776977570050436915697281715
-0.0000325545966416489626535055148599
0.000165873883218477366192519823948
0.000170442499734393721452663142143
0.0000218087155970737818598626514409
-0.000114128820503217498346889284902
-0.0001189111307515428065581225379
-0.0000153650374252847199621758389727
0.0000818064389297561239131034226098
0.0000861878293120867435935528262178
0.000011200306509934477332611736883
-0.0000606442205182005616171273561682
-0.0000644666735945070150043585640913
-8.42912763217536360037601962785e-6
0.0000461810108921872357122340361551
0.0000494602161787525648434404567462
6.49207697746301796130026399581e-6
-0.0000359818637795926992628740560906
-0.0000387783617273890613091072832651
-5.11129377377774933350763289476e-6
0.
0.5
0.125
0.011646412037037037037037037037
-0.0123453703703703703703703703704
-0.00856539351851851851851851851852
-0.000968701312724636339796689650917
0.00263853313057613918583306338408
0.00219255648688046647230320699708
0.000291290144890260631001371742112
-0.00090945045829096034869971458548
-0.000834933799791179500552919341923
-0.000109605897461995389031992776504
0.000422593041815549657182542867586
0.000407282202053825160987728689757
0.0000553881680861377608518520381429
-0.000227057461594075699558936346388
-0.000226518235104311726063375075275
-0.0000305687618678707733915838206871
0.000136565853135389862618362687407
0.000139290932085166762209427042325
0.0000190436361261281368300912483587
-0.0000880606220996067447155589367804
-0.0000913918930522353030197010665619
-0.0000124426317185985011880674107092
0.0000602172484687798836479181198557
0.0000632883346401091587803452518818
8.66977263705857265066200558675e-6
-0.0000428916789288861945224901328404
-0.0000455525103889459004585911200538
-6.2249025097898495549560230951e-6
0.0000316676165944848203576911307023
0.0000339068500120997691773887863569
4.64925848843982166958830572796e-6
-0.0000240152773224850268046444538731
-0.0000258932840917830784709706749887
-3.54500295721522587159977597265e-6
0.0000186579607006898313075192241814
0.00002023159832960000767442321057
2.77560822826831099517239227733e-6
0.
0.
-0.111111111111111111111111111111
-0.0361328125
0.00207407407407407407407407407407
0.0112632887517146776406035665295
0.00611172428154935443565181174511
-0.000467447916666666666666666666667
-0.00311168815077580229731625269264
-0.0020003596027696793002915451895
0.000169748996185711826972922779473
0.00126644819738009624560952911223
0.000886411274668739270532620500872
-0.0000792788555887668925905340765132
-0.000634336673550295756184954341145
-0.000467302816070250943125862404573
0.0000431315461476977899599896883341
0.000361683365190812211900753719937
0.000275716106564774983318250955918
-0.0000259857934927490340164145995781
-0.000225338227020030618701495621568
-0.00017603445792930528137675310589
0.0000168393208635362940270213105828
0.000149741175594604902112158116886
0.000119147956031717931691499540916
-0.0000115247513116555220386868147284
-0.00010450339615197908750193530485
-0.0000843511321431679500604539065063
8.22939835439592415862920577403e-6
0.0000757956237221094301479591038302
0.0000618843673869063857629302685058
-6.07901354024957181136303672609e-6
-0.0000567083749654655087693130238169
-0.00004673673493072895017230362785
4.61675483787193496634252036713e-6
0.0000435271745205330816461575532826
0.0000361550431470883310694342755174
-3.58809136369645042772773754282e-6
-0.0000341336936666040608888513563088
-0.0000285409012530658192826229239269
0.
-0.15625
-0.0137174211248285322359396433471
0.
0.00064
0.000214334705075445816186556927298
0.
-0.00003814697265625
-0.0000188167642315892074567073296942
0.
5.64473930053777431316223375881e-6
3.34897976680384087791495198903e-6
0.
-1.32810308629907606524492345876e-6
-8.77914951989026063100137174211e-7
0.
4.14291928072789766028219328964e-7
2.94011941118581366511052026471e-7
0.
-1.5625e-7
-1.16596155724473070199828671277e-7
0.
6.7551186861180669506432997474e-8
5.23278088563100137174211248285e-8
0.
-3.23712829739067777490263236022e-8
-2.58117479171319718199003150812e-8
0.
1.68117147511773500218899453675e-8
1.37174211248285322359396433471e-8
0.
-9.31322574615478515625e-9
-7.74312661253466983972871571854e-9
0.
5.43991024148101556324320648709e-9
4.59393657997783385173518791362e-9
0.
-3.32122593261671515939939566654e-9
-2.84192333378605456232878561117e-9
0.
0.
0.
-0.111111111111111111111111111111
-0.0498046875
-0.00432592592592592592592592592593
0.0106845850480109739368998628258
0.00785578925447730112453144523115
0.000798466435185185185185185185185
-0.00301960361081746261332499119795
-0.0025675471027696793002915451895
-0.000295336525952778004980470406076
0.00122574067851864219897029728781
0.00112785283833947909056693302494
0.000134255218755256431024626273341
-0.000616328443097620859065612777359
-0.000593549243378269574685629168422
-0.0000732398584811480201211885478407
0.000351303065963687281757990929712
0.000349073465320469573104766660367
0.0000437175241585325250504808240822
-0.000219184977250299497464457496904
-0.00022261335170681125874013398665
-0.0000283373469188075754150386996484
0.000145654156899388705414217776007
0.000150422140228479173485630523781
0.0000193064020503107896966186456147
-0.000101724640665499854067188230833
-0.000106408153120015157016780117245
-0.0000137823025063198964559909230643
0.0000737857532048319244441948920374
0.000077986454186901764651299295567
0.0000101540665105834473857474103788
-0.0000552284136513083117085875731798
-0.000058864310023638131770579715105
-7.70869175751137833184482956033e-6
0.0000423946511008556255418507151483
0.0000455052620924949427657251006987
5.98081699761192883027741631353e-6
-0.000033255015666501397558918993425
-0.0000359068534832069878987785670844
0.
0.
0.0987654320987654320987654320988
0.041015625
0.00462962962962962962962962962963
-0.00662026320301783264746227709191
-0.00501962723865056226572261557684
-0.000592104311342592592592592592593
0.00178353892307752315404210181325
0.0015403749544460641399416909621
0.000206768689986282578875171467764
-0.000686938790692534988607327007708
-0.000643336556098171787869011417
-0.000084975844726236278141048969753
0.000339132526592274881490000171948
0.000330995038546509832709067961203
0.0000451057444344715635233678998476
-0.000189627741454073299426908232257
-0.000190787342253337049473146121931
-0.0000257919989322587559089170069701
0.000117206876518714472674892717506
0.000120288296363822162182107389138
0.0000164568487230972738900764823721
-0.0000771303281535139584617921155497
-0.0000804221921978855446228680479162
-0.0000109567167417025917621348093787
0.0000535630455380395296026457714472
0.0000565018573650916783239665791486
7.7424265277109827748708272771e-6
-0.0000386243175878535181000975204905
-0.0000411413924709591061430853957316
-5.62397206634086235938796352657e-6
0.0000288008400089822892014490088588
0.00003091234143481062578101556907
4.2393199375289915000727019771e-6
-0.000022021914375875942008893891213
-0.0000237922253570656173808763296856
-3.25794147095960305914807025667e-6
0.0000172276059637036204739605726806
0.000018712854025418847324425046463
0.
0.
-0.175925925925925925925925925926
-0.143229166666666666666666666667
-0.0860046296296296296296296296296
-0.0447087191358024691358024691358
-0.0251441124068675089083252348558
-0.0195700888428287981859410430839
-0.0188403777693960202148662718076
-0.0173738483711937155814706835115
-0.0140771742278858411583310541976
-0.0103788099394594721839677060823
-0.00784120612551036900386074910075
-0.00682117322145016486616788328407
-0.00660324944688914427123913680291
-0.00628551109721438623987481177122
-0.00550689183563353191743845460417
-0.00451684270091534978353186531004
-0.00375405155369160753070083794107
-0.00340913697993820106264820042781
-0.0033237855474208527705866212802
-0.00320829570494773626792045043188
-0.00291347766170314566364973825129
-0.00251581657381129656304042823802
-0.00219158591231462947202826863102
-0.00203601016618103250795222833437
-0.00199463793151419264168078095419
-0.00194043252507327143185934518999
-0.00179873881965685864846124703269
-0.00160094918293503687669579943412
-0.0014341787009563783383440344213
-0.00135124237901475675821554689019
-0.00132822053673058145642044781781
-0.00129858889543471398311327328626
-0.00121992499695994631336011837012
-0.00110762982467814277185681661663
-0.00101082018583144866400005204274
-0.000961510700002807366374190009371
-0.000947427372942866910070969145811
-0.00092950255202081390628836490513
0.
-0.8125
-0.27237654320987654320987654321
-0.1220703125
-0.06739375
-0.0427552276234567901234567901235
-0.0296769861516034985422740524781
-0.0218366835575508902540608079967
-0.0167228628629176841737880262638
-0.0131968052260125989171178675552
-0.0106716000108216988965478121793
-0.00880870300968991125702255200743
-0.00739730773045080187378495915661
-0.0063012854906137490987547019891
-0.00543163264723690920027997753916
-0.0047294575866245853900000423179
-0.00415466196122783176223836048253
-0.00367869569790286196630621027951
-0.00328035563896369870075652946646
-0.00294354888749359859557225397405
-0.00265604357632866885442361367688
-0.00240857589621669407323660698376
-0.00219407460471936242373443754352
-0.00200701167361890555969533037981
-0.0018429419802856819159297578705
-0.00169823312435646641567842585164
-0.00156991794106411323735048029597
-0.00145558900673536278808514930798
-0.00135329101966120699753168075411
-0.00126141215820927674649065331465
-0.00117859579306592621350561339404
-0.00110368525052147011062982428847
-0.00103569502718448160024626965597
-0.000973791523538400563037434621197
-0.000917270813311628636952218522075
-0.000865532435362439106203820543683
-0.000818055739232402840933382679896
-0.000774384379816839257515573781333
-0.000734118653138554719574288930197
-0.000696910911697474159685143381481
0.
0.
-0.175925925925925925925925925926
-0.162326388888888888888888888889
-0.105810185185185185185185185185
-0.0586400462962962962962962962963
-0.0330065192743764172335600907029
-0.0239834353446239606953892668178
-0.0221569937247630778746928910698
-0.0206550879387800093582406507577
-0.0172699808352868503696511667377
-0.0130775864964747595082978394552
-0.00985651674562203742619286671194
-0.00831385608646905376763678978196
-0.00787502760249747433474365548189
-0.00753155088898180562753482190399
-0.00672866172159468885874623380173
-0.00561231263265434207244326386346
-0.0046552528558131097045382654806
-0.0041456620259142479138456427959
-0.00398293010071328447543415129666
-0.00385578763565948843303262709221
-0.00355141177399576042505452130778
-0.00310433275808118624549678731516
-0.00269993240949233550927949994057
-0.00247276911653444848293089579471
-0.00239585568204574377960445199948
-0.00233563828669607014071259953261
-0.00218927586051657917274304650929
-0.00196730885890244997745628342412
-0.00176004726622884406418510258411
-0.00163980357027370197237588287579
-0.0015976256966800767039345324344
-0.00156452944090849889926663059475
-0.00148325173906629360561097501956
-0.00135738368994899674611067711374
-0.00123735752087618165828383940876
-0.00116620475055501295599171112034
-0.00114064817649067681927765852673
-0.00112055575151068300463174872283
0.
0.
0.171296296296296296296296296296
0.143663194444444444444444444444
0.0902328703703703703703703703704
0.050546875
0.029371812670646489888472395761
0.0209778199257133408919123204837
0.0181496940398121819764550931092
0.0161116266649682359716373321815
0.0133051137078102737216787712184
0.0102530510318623846995001854252
0.00791905853674538787763976298471
0.0066584873728048003889835390294
0.00610912775027452857885766573754
0.00567891217846042898113081760672
0.00504126917370775416322100898564
0.00426524605274876667371571682569
0.00360302054490992808909962538783
0.00320687096233818432884868900753
0.0030179767195077261393246436168
0.00286412356283122336761608146657
0.00262725293268112562786636411137
0.00232333496613384161020107388713
0.00204994565665466689179421238533
0.00187789780787133694624691246746
0.00179202853276210539769916031966
0.00172053328639364239328827572103
0.00160795829800796730400925461309
0.00145903278107964742875462466588
0.00132085695127690774091164414379
0.00123122949076261529867819400662
0.00118524449186569324416721310077
0.00114641883238813357647111200918
0.00108437708007864408808966614423
0.00100065061230885448803821128442
0.000921371296610121611414810547942
0.00086890259387729188189858655002
0.000841480320853477104500217538125
0.00081810339808539519258885156512
0.
0.
0.
-0.0590277777777777777777777777778
-0.0588194444444444444444444444444
-0.038493441358024691358024691358
-0.0196807625166468703883669870064
-0.0102637203463561350466112370874
-0.00839560671852950904489215286785
-0.00924359472919091210852359756366
-0.00922856603939864264196017099199
-0.00756861390649624789731449679379
-0.00534462082420331986869099193757
-0.00382875059640992977494882333213
-0.00339229269512699301516295720495
-0.0035277328125157324222120372123
-0.00352878536223624698608777010953
-0.00310131873515035421669290184664
-0.00245342540731244206505567507106
-0.00196152360632888445879090185823
-0.00179947808698839404588825088669
-0.00184183201661681158408018492552
-0.00184336491448288007539189197384
-0.00167513028543423110697402476355
-0.00140400990540487550091937086131
-0.00118654270176425327926040239906
-0.00110975288203810657020020182646
-0.00112790836112871670992527878785
-0.00112900478693900723949788102893
-0.00104636375210883678155479855666
-0.000908208560371080468349690466084
-0.000793643193426427836598308695289
-0.00075143921481582150065580797016
-0.000760777633152793389977794351563
-0.000761525955510787638304981541492
-0.000714998371225667663435631493448
-0.000635296633958252532623267152316
-0.000567711839137382943687614528886
-0.000542094404812349412465661407362
-0.000547501330725844713824140285461
0.
0.
-0.0336934156378600823045267489712
-0.0172284915123456790123456790123
-0.00838641975308641975308641975309
-0.00452997256515775034293552812071
-0.00282782174094127446897126197418
-0.00198783998842592592592592592593
-0.00149436106339297306756535532637
-0.00115867316874809480262155159275
-0.000915027929871014402818516808122
-0.000736600757500404013132198808298
-0.000606169734338489590172779788278
-0.000509380542909351287551148411567
-0.000435004696104739416822765689117
-0.000375615984535031953450453030116
-0.000327020606009507967423612153393
-0.000286940221260819550389400054202
-0.000253840054319712765300556683406
-0.000226353810338034448245491839374
-0.000203226382329009704522267015349
-0.000183451103443276632266239306364
-0.000166340051697912834342291047051
-0.00015145790513396213098130982261
-0.000138493136124767383844305925848
-0.000127163968707075302840418011807
-0.000117197411484373611556670586832
-0.000108354733820047652866376512002
-0.000100455626131516282576068012158
-0.0000933749523877354873928152604383
-0.0000870186947789207369985706830029
-0.0000813010280811914573672236294648
-0.000076137028531648062892653327932
-0.000071448963490604571852867884573
-0.0000671744522268058219835288522015
-0.0000632674536067199467845605897409
-0.0000596920499466164988863782178344
-0.0000564152047276317747517577972344
-0.0000534039202886636386901632090012
-0.0000506271747971650875539225700386
0.
0.
0.
-0.0590277777777777777777777777778
-0.0670694444444444444444444444444
-0.0482503858024691358024691358025
-0.0270353948457689954288593744376
-0.0144520219690885613504661123709
-0.0106577719870145894053399442386
-0.01097269560822565357712750003
-0.0111008381332930746360029919184
-0.00951024665821345444723976832668
-0.00701700225085460415521752909098
-0.00505188480465264369377045907781
-0.0042650949999814021438985824893
-0.00427404989397517983457227748537
-0.00429720113352500785579210949277
-0.00388638917084506891491687854664
-0.00316395007141438776367827311422
-0.00253407631443221208793818017614
-0.00225378475991798596831284997202
-0.00224871822386722155108800003882
-0.00225690888137254361312819365354
-0.00209515816212679284526380067736
-0.00179378574252375028333621153024
-0.00151713962557214775013709654187
-0.00138705853986744293783767802386
-0.00138261066535358293994786767838
-0.00138647430930992894759615418037
-0.00130701798850107763460455218194
-0.00115375110404772017469519482379
-0.00100859757145111560902046935237
-0.000937997789153442221389122492729
-0.000934865716324310536329619208189
-0.000937002331910622817490048069196
-0.000892271686630338637224733871666
-0.000803971892775511738659300778507
-0.000718576867329367044321608407838
-0.000676081941233879392736641581133
-0.000673899095427926301189517232176
0.
0.
0.
0.0478877314814814814814814814815
0.0515828703703703703703703703704
0.0363744212962962962962962962963
0.0207125278304821550691327173349
0.0115210264806153943058704963467
0.00836457184706682551087802900462
0.00802031621700953554065169081546
0.00774404701234107905296847245333
0.00656740027865016676069061856897
0.00493657582804375545006338609801
0.00365444909458858940278080015092
0.00307549685589052454261070311437
0.00297310898696702572072697842814
0.00290276902253473691348972173073
0.00260998104879482673135893576969
0.00215767353586958600014704573024
0.00176431423418393498707368808268
0.00156831618576096728015991409225
0.00152829977182054079802217904267
0.00150166461289606889983604436245
0.00138853332886234515051882768177
0.00120397992605729271933825223158
0.00103512379474896289782801153035
0.000946631314835687617254444175782
0.000927262754642162575926610548634
0.000914556650340691808719138273111
0.000859601519175715367821688695951
0.000766982641179206225659024384418
0.000679617763697640789267314475824
0.000632405081631535282235448080044
0.000621637621039838362900038065722
0.000614635367943690913426843353912
0.000583924987590893211104025023095
0.000531034620874834762652030398688
0.000480119566366496012050852014925
0.000452030920090192779651054658771
0.000445448215348749059612656284898
0.
1.4375
0.469907407407407407407407407407
-0.016529224537037037037037037037
-0.15486875
-0.0964502893518518518518518518519
0.00437531275548768260138522529193
0.0547860027130050220201459268515
0.0400176487831448401986140891227
-0.00194620922103623685413808870599
-0.0277016368712971624088646635365
-0.0217421698872420043995914469681
0.00109101895770032305196389588635
0.0166672572830910842005388632878
0.0136274197010650607116933891165
-0.000695990967348586599481905200047
-0.0111172621608744008354740619198
-0.00933249909902668619058519040289
0.000482050391222649496290555692803
0.00793927256335329511843537630126
0.00678857263835342268681612887098
-0.000353410114150462702138485313141
-0.00595182475978839106033288343776
-0.00515880842577593343555935628856
0.000270117199571803366518460574282
0.00462686731243874866659205902623
0.0040524726104161224048856466657
-0.000213127133910570567969033952911
-0.00369964912569467228613986458048
-0.00326727458819165529131435929396
0.000172432061243655779275867033841
0.00302556715186150965030622925312
0.00268997336299518743837241604651
-0.000142366069032390953889137392731
-0.0025202192017855032070261114493
-0.00225317014105916721821373308098
0.000119526952434064007422482294631
0.00213165567859195058243548936933
0.00191471778108505196549492564965
-0.000101771959669831831779682583853
0.
0.
0.0277777777777777777777777777778
0.0104166666666666666666666666667
-0.00118055555555555555555555555556
-0.00633680555555555555555555555556
-0.00357788485764676240866717057193
0.000566578483245149911816578483245
0.00277241394242882338120433358529
0.00178235166944864365499286134207
-0.000314468930874053529176184298839
-0.00154893003861722859738732754606
-0.00106069526589400234273879147524
0.000198676540774478208831459511241
0.000988481345387869844139198367736
0.000702432905367760012595524777976
-0.000136209732520435408573958477214
-0.000685268536117898373493043928651
-0.000498944287287102556531479677824
0.0000990846350396406730666752004997
0.000502975487919103570438092229875
0.000372553769919383134601784720104
-0.0000752261290019537440560317745961
-0.000384832535960927118444870728001
-0.000288703127344637725825009555449
0.0000590376774971694707161120254417
0.000303932411464672577380123375317
0.000230267883852359666125759998123
-0.0000475467294237377138189966879742
-0.000246104502537520132250022908228
-0.000187921709408687728472406563457
0.0000391074252020207614854877495205
0.000203344764311070966802145725896
0.000156264385384486209477669199912
-0.0000327256791879560218638389172265
-0.000170834602980754150633483874695
-0.000131977912990098718042092011606
0.0000277862722613554918132455244881
0.000145543038550450050830964689422
0.000112941915733969377394639222942
0.
0.
-0.0740740740740740740740740740741
-0.0298032407407407407407407407407
0.00167592592592592592592592592593
0.0148657407407407407407407407407
0.00910948691645970557535183385524
-0.000844927618451481121549148760033
-0.00624982209594596215911408655173
-0.00434514950793417504175881600926
0.000457198014385366675532818512814
0.00341381693580614169855375979699
0.00252340682058242499506320723522
-0.000286427448030719619267942136367
-0.00214929102477521545529952770556
-0.00164642766569366520091814757953
0.000194640773859986661463695989553
0.00147597028978342252636158960822
0.00115745805995434100169834651279
-0.000140895889659312853325858945338
-0.00107601891816625512638190823489
-0.000857878346395051878047570421966
0.000106502391467226216076138728045
0.00081899703967894693876892796068
0.000661037497809583715520521146979
-0.0000833374444127950705169346992876
-0.00064420468140280102481795986383
-0.000524916019663963787880531900957
0.0000669434016812084193127261732056
0.000519917179136740733836048843666
0.000426854583081621674842188513931
-0.0000549553660385419192234513517731
-0.00042842399730922399835009549214
-0.000353908501360988456241946564
0.0000459092760136343726962530491652
0.000359110848088509782029295157966
0.000298169715782587014876563050894
-0.0000389275773281862282793829674687
-0.000305356349022443414970831055607
-0.000254631870280375477078465081467
0.
-1.
-0.377314814814814814814814814815
0.0121527777777777777777777777778
0.134644675925925925925925925926
0.0864896412037037037037037037037
-0.0036539466580282906813519058417
-0.0502786691224817591435667237417
-0.0372381302076370356658662457172
0.00171606265896490626428898033836
0.0260413632742312593062635525727
0.020606506288108826448316008764
-0.000990833324786140346966741656243
-0.0158821537562432066853458904676
-0.0130573988840676451380288895527
0.000643835221792180928300233297265
0.0106860482117536092343692374393
0.00900705648326555257402225550325
-0.000451561430225556343352641725318
-0.00767757629849602868870198112065
-0.00658562658348171254210042510419
0.000334081160883802192835706110382
0.00578127092724471412421772738858
0.0050238554135144515250840505903
-0.000257107008368155684013623789217
-0.00450960769090696295871400867163
-0.00395824029574469028983933575835
0.000203957686121859115581429391254
0.00361560627826590047368185566604
0.00319889990941073778439782207911
-0.000165729605344552977458925143988
-0.00296329306429467141146467464999
-0.00263879967413210345534264184876
0.000137319760754541579954987647344
0.0024728013562717426117009735583
0.00221388000662295007888788433985
-0.000115633369981089153711769353867
-0.00209472103478119872214330550176
-0.00188389932892067567275109579238
0.0000987052451668200051840216173538
5.
0.078125
0.
-0.001220703125
-0.00032
0.
0.0000424992987615704340878375506804
0.000019073486328125
0.
-5.e-6
-2.82236965026888715658111687941e-6
0.
1.03588105516501688796884235527e-6
6.64051543149538032622461729381e-7
0.
-2.98023223876953125e-7
-2.07145964036394883014109664482e-7
0.
1.06279229843734885100780661329e-7
7.8125e-8
0.
-4.40995257854513618215799512407e-8
-3.3775593430590334753216498737e-8
0.
2.048e-8
1.61856414869533888745131618011e-8
0.
-1.03758053617115317597259645216e-8
-8.40585737558867501094497268375e-9
0.
5.63377945020602117367443346976e-9
4.656612873077392578125e-9
0.
-3.23665568806867004709546350753e-9
-2.71995512074050778162160324355e-9
0.
1.94876584754364587436415166119e-9
1.66061296630835757969969783327e-9
0.
-1.220703125e-9
0.
0.25
0.118055555555555555555555555556
0.00467785493827160493827160493827
-0.0393499228395061728395061728395
-0.0293609375
-0.00147906273620559334845049130763
0.0153896276414654580653122927175
0.0130574615278131282747414914567
0.000728706304893499466544734034446
-0.00813788225837614416198006119465
-0.00734365335005088113322827461783
-0.000430497655829416948382498018387
0.00502432138444806120652572819761
0.0047002094489221463228736164104
0.000284374561492510465835705932397
-0.00340737709161362540966305527213
-0.00326395029068425654019236258272
-0.000201602184815703971172929487727
0.00246187294705906175771900552024
0.00239803586744238965233793594822
0.00015039210869614996457814743288
-0.00186151184895852783011981487091
-0.00183598259592050841758991064917
-0.000116453108910978404706586150002
0.00145672387896575642838782868368
0.00145065942873654579510283178066
0.0000928408967404511453578288886019
-0.00117091775693002077324761782926
-0.00117503075861938954916294178014
-0.000075738412706973870319978952291
0.00096166420992037015084611075117
0.000971101670563982855917279322635
0.0000629640237994865057552295152325
-0.000803871477075245590174985285118
-0.000815994062145353138266200460329
-0.0000531666543090000395188982011947
0.000681955462855571794004061329678
0.000695285547467121232410851554742
0.0000454912884941154955087122405729
0.
-1.
-0.4375
-0.0190972222222222222222222222222
0.133207175925925925925925925926
0.0982807291666666666666666666667
0.00530836842673577367454918475327
-0.0498988948169262035880111681861
-0.0422073463856205747605164514786
-0.00249158346372027892089620484682
0.0258449184541294144110302275873
0.0233093075757245671890567495047
0.00142931932708341241015997996752
-0.0157679679231798226015536434101
-0.0147556279673392757857528317373
-0.000927373188285374044936226819662
0.0106100835383430949902248284262
0.0101707480522542099385805756819
0.00064903690126447281851071625683
-0.00762394934040337536794295048507
-0.00743277188724562260193628966428
-0.000479711441435924660485029907515
0.00574120853164665791255280179189
0.00566780873501785235159392586417
0.000368785429340031367296920304684
-0.00447864414950739607287129799487
-0.00446426602316057858793262784624
-0.00029235961876074109333562968586
0.00359091638380154363190875453756
0.00360694362453785169496122487763
0.000237405972807248034553188265936
-0.00294317321361366575745529235945
-0.00297480470793473824737967283111
-0.000196619245862758708619051022635
0.00245607751771731115558454606572
0.00249535052172499859682607982432
0.000165494066947956026954634837562
-0.00208060974008665008641353544784
-0.00212311440102907508206491308618
-0.000141219014161180891337915292666
0.
0.
-0.0740740740740740740740740740741
-0.0483217592592592592592592592593
-0.00973148148148148148148148148148
0.0121404320987654320987654320988
0.0127135253572328402260375049491
0.00262287418480950581290717345139
-0.00566900862221235741014022697066
-0.00632342766830669167529837723841
-0.00154733571804628954149307132864
0.00297568790290917982100056399014
0.00357091110583480347339038936658
0.000869697872725263113567991295012
-0.00192661247473682800712461979315
-0.0023645037675805445538779969229
-0.000611563981491708042531184432866
0.00130224146207034650263216846514
0.0016439945896578463152951112691
0.000423921912035398628685748809062
-0.000961418151030049454786768581432
-0.00122753525768221367112671195572
-0.00032629837577585005226141686616
0.000725637522026857999186029905001
0.000940365828612560131404553876684
0.000249488711307630503714142471249
-0.000574854760900792874541769731118
-0.000750035309577573987643544446213
-0.000202662180008275825719859474424
0.000461541662293094038661626442569
0.000607728271921787307855170970485
0.000163999917163275650642743952673
-0.00038206444051613437814458160175
-0.000505354162409250496707368760094
-0.000138045674627723251644089394867
0.00031912500442784757218038462304
0.000424728631186005734374853759505
0.000115915256663437695375544517808
-0.000272219864743373821621962127085
-0.000363469726887920486360781401404
0.
1.4375
0.56712962962962962962962962963
0.028392650462962962962962962963
-0.15233125
-0.111134895833333333333333333333
-0.0065460625973745507273204066207
0.0542694644462226146127385194441
0.0457834756149921195767576647971
0.00289343921646376314586191129401
-0.0274508153262701327837884569426
-0.0247562414294873747699618173385
-0.00159929740809147799245435381183
0.0165305287594820941192455749974
0.015480333537603077278864475238
0.00101607161743282033864765501406
-0.0110288091424668199853263722946
-0.010583050623499962446791880688
-0.000700382639223396749118502408843
0.0078784535251959127167435610292
0.00768954886481567303885198694599
0.000512266038077573623138535422375
-0.00590708241486513527874532161584
-0.00583825123475224607304658900632
-0.000390594144937105149156782956125
0.00459277297001061357121818727978
0.00458317715391212139449075038414
0.000307724656186025813297805524833
-0.00367272282273129975582185796017
-0.00369313145384993843855477770385
-0.000248606279317182511885800002819
0.00300381743413186631907241971562
0.0030392713815292452623840313952
0.000205048373494934072219427042263
-0.00250225852860949839129678010187
-0.00254481073790375116166952028107
-0.000171986143925419044915935101558
0.00211659160386624278567640950393
0.00216189276275646414337402036945
0.000146330307934958640671422925561
0.
0.
0.0277777777777777777777777777778
0.0243055555555555555555555555556
0.00895833333333333333333333333333
-0.00299961419753086419753086419753
-0.005944664902998236331569664903
-0.00238853064373897707231040564374
0.00200054874058676968729878782789
0.00333767471559096889784720472551
0.00154645207341515662823984132305
-0.000929435922900187946484242780539
-0.00183514677968719297760626801956
-0.000852249061602645884482717339958
0.000671616684308742675545940308389
0.00127015232810429382092790490893
0.000623594591288716598339853464839
-0.000430425898692791105588625220545
-0.000871956204900886278515838133961
-0.000427278231325306451430373587641
0.000335258629362539510801973533977
0.000666073896416639155700030896128
0.000336168720847566385802806756774
-0.000245696177926496370638946182302
-0.000506515727089995105940531934048
-0.000255154931212780222415892562507
0.000200909364074200855103519606051
0.000409633070826460888945163556955
0.000210155950326447190458863326304
-0.000158329960103466427929972302103
-0.000330330983326864606994256631524
-0.000169212436835327394962055382195
0.000133838311479366963728020444941
0.000277254069011560972453419185763
0.000143798298280287701177806669582
-0.000110365466856914951250519419732
-0.000232241822574388363588004778702
-0.000120307384046653201715825026285
0.0000955528451217564954506529851602
0.000200077591235623778300086835508
0.
0.
-0.0740740740740740740740740740741
-0.0598958333333333333333333333333
-0.0201944444444444444444444444444
0.00790895061728395061728395061728
0.0137763425476010510024115466292
0.00512182918595679012345679012346
-0.0046607613810270335843528083387
-0.00726782938869992441421012849584
-0.00309890793275041602471748083712
0.00224017727011071918479325886733
0.0039788918429153950399087028839
0.00170408483148165488453696088842
-0.00154049615467236026948423395514
-0.00268325029165857409010717932522
-0.0012081400605546508025802144624
0.00100755733045008260726840249275
0.00184244289803256935365168234463
0.000829434739698069385317119409817
-0.000764001646195079938971257306675
-0.00138745522338198888483973392138
-0.000640730497247829187168077065958
0.00056716068977009959900598224397
0.00105593686909679038436838107489
0.000487385161176006840904312901927
-0.000456030284382485004096197346187
-0.000846280498981857134069179829129
-0.000396653428995111916354213666741
0.000362559836485920447354040723591
0.000682992145364702089972263264784
0.000319978484661732783980802018125
-0.000302954950559187353279235201436
-0.000569685020654895499079483530374
-0.000269634747867644142760330671515
0.000251420830529848338502700112576
0.000477529062280698666451932170393
0.000225939471493058371075234864813
-0.000215850480248744949726216403317
-0.000409519272494756910840039666469
0.
0.
-0.175925925925925925925925925926
-0.143229166666666666666666666667
-0.0545046296296296296296296296296
0.0108699845679012345679012345679
0.027145079725011697800813447072
0.00985202925209435626102292768959
-0.0115870649130463472867100985015
-0.0177929712479678820381768227573
-0.00865043386752193667981103249058
0.00370767421997155065150781956023
0.00828902412155400250681469505812
0.00363969833076744631814427453178
-0.00364645679244627948877007533563
-0.00647433977130238879084869976947
-0.00331938309813671126584587957882
0.0017829122779587726342408351259
0.00394395532266035107035892126609
0.00186051070547298988630449808686
-0.00175001839881790536639112625588
-0.00331306213994073831567206787408
-0.00173675115571870139452199360428
0.0010391526729508622704705742973
0.00229576165051493017811726396046
0.00112443252869251119503227595837
-0.00102234634414123265647658289624
-0.0020066393896197426308895484852
-0.00106466808133681667695737190718
0.000678586406949268509445141637451
0.00149982609479886404265730477742
0.000751752187967482191709225285154
-0.000669129593394310867985485858989
-0.00134411105121248255472188317755
-0.000718545581570465930966321071813
0.000477381793654625495800718063854
0.00105593248405360132664289446213
0.000537597865520518075019407286991
-0.000471594831712998959313736056408
-0.000962689269009484741730993702801
0.
-0.8125
-0.27237654320987654320987654321
-0.0172284915123456790123456790123
0.0590073302469135802469135802469
0.0427552276234567901234567901235
0.00282782174094127446897126197418
-0.0198488435691249643281348820707
-0.0167228628629176841737880262638
-0.00115867316874809480262155159275
0.0097565720809506844937292953712
0.00880870300968991125702255200743
0.000606169734338489590172779788278
-0.00579190494770439781120355357754
-0.00543163264723690920027997753916
-0.000375615984535031953450453030116
0.00382764135521832379481474832913
0.00367869569790286196630621027951
0.000253840054319712765300556683406
-0.00271719507715556414732676213467
-0.00265604357632866885442361367688
-0.000183451103443276632266239306364
0.00202773455302144958939214649647
0.00200701167361890555969533037981
0.000138493136124767383844305925848
-0.00157106915564939111283800783983
-0.00156991794106411323735048029597
-0.000108354733820047652866376512002
0.00125283539352969071495561274195
0.00126141215820927674649065331465
0.0000870186947789207369985706830029
-0.00102238422244027865326260065901
-0.00103569502718448160024626965597
-0.000071448963490604571852867884573
0.000850096361084822814968689669873
0.000865532435362439106203820543683
0.0000596920499466164988863782178344
-0.000717969175089207482763815984098
-0.000734118653138554719574288930197
-0.0000506271747971650875539225700386
0.
0.
0.0555555555555555555555555555556
0.0546875
0.0266203703703703703703703703704
0.00072337962962962962962962962963
-0.0090174949609473418997228521038
-0.00465401957947530864197530864198
0.00361914678790387407167452518926
0.00723803725524601374941510995933
0.00454798375431245372151027342397
-0.000448827410420799223079394407185
-0.00304781206903043837854257513162
-0.00182769866529565872799055704471
0.00107785250414894212558085384891
0.00265908017689407157347759584683
0.00177580045149644038001639351842
-0.000299126229651120750986076774289
-0.00150535434590072978003406960137
-0.000958316755353930117841546179863
0.000499191289856039118732045140615
0.00136498810726960136034528561741
0.000935918138312568924869533976495
-0.000196758898344490500048507491373
-0.000893417317946212776964007339605
-0.000587283620902279786274975326055
0.000284753759583616711692158738686
0.000827912606663835808068651057662
0.000575986910370074002904383065968
-0.000136943860138950679554600971516
-0.000590640008735029672416721335531
-0.000396090702014672945718195762429
0.000183247662700364917381063609761
0.000554987205077604447354060056988
0.000389673484227086998168687808017
-0.00010021813866112805152972094334
-0.000419176972174300263076879456085
-0.000284967232871265975297026132477
0.000127537351727171479730377939802
0.000397681450136233215089141256179
0.
0.
-0.175925925925925925925925925926
-0.162326388888888888888888888889
-0.0743101851851851851851851851852
0.000395447530864197530864197530864
0.0262420994852967642083288341792
0.0128682639577821869488536155203
-0.00999887026447361229422201959365
-0.0193071441303409958927721588341
-0.0115795255747836010887053158875
0.00180644889003528321524038329279
0.00836406491902590341943443301207
0.00477982219661528230959326673663
-0.0029545838891150428242000774323
-0.00692681197366035898677004837412
-0.00441019207911695830273664277979
0.00103649062959452214233372501596
0.00403191062028242258699255556563
0.00244524334354410014156436348318
-0.00137385176196734867509808472795
-0.00352143124257364656299506531156
-0.00229906937255585764996882834125
0.000645572799228811486455080732983
0.00236134091458038125273378556024
0.00147786271153441554480855175829
-0.000787678045088389840894192918912
-0.00212490259924990864426738261411
-0.00140641483114792059685360041259
0.000436433574472574885725417331794
0.00154808157480764322140360808579
0.00098790311957818010437082737468
-0.000509200911394932249982023725071
-0.00141992610811250315572721431857
-0.000947903036889580590506483303941
0.000313616348497176444812718142456
0.00109237112455827349447337075815
0.000706356343459052662694100049007
-0.000355751113457973912837736627821
-0.00101530272445479548986046890409
0.
0.
0.171296296296296296296296296296
0.143663194444444444444444444444
0.0601578703703703703703703703704
-0.00294656635802469135802469135802
-0.0221807120618466585424797280968
-0.0100755044711750440917107583774
0.00804220168587472221888951543776
0.0146268195180868496722616148164
0.00814683943280976201540704159516
-0.00202895616565728635440779557686
-0.0065567885105357430941084299527
-0.00347257382720158518540860677068
0.00236090396169537689339590426873
0.00508927365126544783713239599254
0.00299779694204133876076311441031
-0.00103763893213663468115989150478
-0.00306498192160106243278180295877
-0.00171965006133499063735424757785
0.00110447216388806064549259549822
0.00255671860188493121207349543283
0.00154054462550134272656760535237
-0.000615670308924112167478851148171
-0.00176557391564323745512485933577
-0.00102074611035852094486260944668
0.000637170361290651440755492327512
0.00153332002636935742294941147405
0.000935221877871193223465681358492
-0.000405046730779439220930585266246
-0.00114562789183851437493613394718
-0.000674578450923294319042376174881
0.000414000493497357551136453259029
0.00102080294701469700474568912843
0.000627366873534896198787867636866
-0.000286020482072928355471142818859
-0.000802727864059196694103534529526
-0.00047854047663965961362677870998
0.000290412615021838383467806429966
0.000728099420007031010542420438873
0.
0.
0.518518518518518518518518518519
0.2392578125
-0.0095
-0.102954335991083676268861454047
-0.0687973839025406080799666805498
0.00321403356481481481481481481481
0.0425030392731933592251852418941
0.0319668923316456684714702207414
-0.00157417122129256892291276537782
-0.0230456806326594462674879556506
-0.0183775691123219175828879585888
0.000928456831287802777420899762359
0.014428129088277803208790812161
0.0119147586468997925294153937801
-0.00061110456719919226063365644002
-0.00987367939983199686847696273551
-0.00834529200932191541157594124931
0.000432306990371723708506618166047
0.00717858418747469465986114623807
0.00616866779435979434890960935555
-0.000321812547668338614927265426947
-0.00545313535994209742759024333684
-0.00474441843918310473790992860541
0.000248814904550374294842136035685
0.00428243670132744576000302797294
0.00376192579135705246313507840548
-0.000198093467122498655917060477583
-0.0034518851506393149441276135918
-0.00305575410560293083817831869649
0.000161430785334369200395145631789
0.00284143115042470869325289421602
0.00253123246294323016958651005421
-0.00013407523631589225916876227459
-0.00237966300091557155292410996479
-0.00213101343335686221285248574722
0.000113124718776041535233850778251
0.002021944132164279537509854501
0.00181871435288591067784630635979
0.
0.
0.
0.015625
0.00666666666666666666666666666667
-0.000819830246913580246913580246914
-0.00465561224489795918367346938776
-0.00273931809413580246913580246914
0.000447666949724562893287173122564
0.00224565529336734693877551020408
0.0014730179086352426900767449108
-0.000264241254415003312710543751108
-0.00131979837609988708889807790907
-0.000914579081306563244504366118957
0.000173069342185767684137626952014
0.000868782432469807480200467315393
0.00062222430371677011496350983793
-0.000121495718204956274931709876281
-0.000615033256792795216099020035687
-0.000450297219276610057269660409236
0.0000898726848432114948450568712016
0.000458289649116373294552063374741
0.000340862050361023510675356908375
-0.0000690878858368637684125708485439
-0.000354661665141590432358792862926
-0.000266922270104139909231702621532
0.0000547455006695288919123343336057
0.000282610622395084577691466760977
0.000214661142616230651893693030355
-0.0000444297771615149081353069050959
-0.000230482884790601580671197312597
-0.000176360119864989167052717487776
0.0000367731895379883009744163962433
0.000191559211362245919418284338668
0.000147462554697523312780559669468
-0.0000309328371954059620240761370389
-0.000161725087993467771527388679039
-0.000125123104489920460526055376654
0.000026379603645889105968656500566
0.000138356851022021579571185807882
0.
0.
0.
-0.0390625
-0.0182962962962962962962962962963
0.00115740740740740740740740740741
0.0107067541302235179786200194363
0.00686506558641975308641975308642
-0.000663260214487083835646305901898
-0.00501334866982507288629737609329
-0.00356097217774210464460730468572
0.000382802990040187259610008133286
0.00289224547268095565452554118234
0.00216456605215023223088533256503
-0.000248905964779074310786813602288
-0.00188192010568224596395284326413
-0.00145331148553783968012970762629
0.000173324932227804422200992106313
0.00132116644347825720373737740892
0.00104195935699618405062677597087
-0.000127637457961419790370730686008
-0.000978475182765135264013809015697
-0.000783396980148563306174722545626
0.000097719083832293060653228909915
0.000753627820872534233359082743866
0.000610249413265725973041308195892
-0.0000772201918158952682764800491059
-0.000598277995119282602984114341299
-0.000488748714763883250870748289169
0.0000625166582592792106386051685771
0.000486428772496414134765412854198
0.000400196117262904009796756334594
-0.0000516490233839046236257005249922
-0.000403258069236848478288435835481
-0.000333697391145623019116290096414
0.0000433757366893073542023200519095
0.000339723461880443685091566461243
0.000282484399977082669455219180101
-0.0000369434766979924943789458911861
-0.000290105285818961742132845238466
0.
0.
-0.407407407407407407407407407407
-0.203125
0.00742592592592592592592592592593
0.0916910472393689986282578875171
0.0626856596209912536443148688047
-0.00274658564814814814814814814815
-0.0393913511224175569278689892015
-0.0299665327288759891711786755519
0.00140442222510685709593984259835
0.0217792324352793500218784265384
0.0174911578376531783123553380879
-0.000849177975699035884830365685846
-0.0137937924147275074526058578198
-0.0114474558308295415862895313756
0.000567973021051494470673666751686
0.00951199603464118465657620901557
0.00806957590275714042825769029339
-0.000406321196878974674490203566469
-0.0069532459604546640411596506165
-0.00599263333643048906753285624966
0.000304973226804802320900244116364
0.00530339418434749252547808521995
0.00462527048315138680621842906449
-0.000237290153238718772803449220956
-0.00417793330517546667250109266809
-0.00367757465921388451307462449897
0.000189864068768102731758431271809
0.00337608952691720551397965448797
0.00299386973821602445241538842798
-0.000155351771794119628583782595063
-0.0027847227754592431844835811922
-0.00248449572801250121941420642636
0.000129458481478020324202419754223
0.00233613582639503847127795241151
0.0020948583902097738817830514717
-0.000109536627412345084806123040708
-0.00198781043849767547662100314469
-0.00179017345163284485856368343586
0.
0.078125
0.00685871056241426611796982167353
0.
-0.00032
-0.000107167352537722908093278463649
0.
0.000019073486328125
9.40838211579460372835366484709e-6
0.
-2.82236965026888715658111687941e-6
-1.67448988340192043895747599451e-6
0.
6.64051543149538032622461729381e-7
4.38957475994513031550068587106e-7
0.
-2.07145964036394883014109664482e-7
-1.47005970559290683255526013236e-7
0.
7.8125e-8
5.82980778622365350999143356384e-8
0.
-3.3775593430590334753216498737e-8
-2.61639044281550068587105624143e-8
0.
1.61856414869533888745131618011e-8
1.29058739585659859099501575406e-8
0.
-8.40585737558867501094497268375e-9
-6.85871056241426611796982167353e-9
0.
4.656612873077392578125e-9
3.87156330626733491986435785927e-9
0.
-2.71995512074050778162160324355e-9
-2.29696828998891692586759395681e-9
0.
1.66061296630835757969969783327e-9
1.42096166689302728116439280558e-9
0.
0.
0.
0.111111111111111111111111111111
0.06640625
0.00299382716049382716049382716049
-0.0273263353052126200274348422497
-0.021571301020408163265306122449
-0.00113240740740740740740740740741
0.0121597057907875224219751448632
0.01057654383752863390254060808
0.000602236615614462369045234739212
-0.00683808161988551002499713475383
-0.00625731409708477445671521624242
-0.000371194407322303389166541658712
0.00437674218378586665101796767437
0.0041310434609667301665881394232
0.000251902725751151139286992106207
-0.00303929623295165970182908325199
-0.00292941798942298924936932265042
-0.000181945971796172833983568862674
0.0022329913352009630455501183857
0.0021849872263266401584318796553
0.000137598829128424542260535647474
-0.00170961765294975906620378831026
-0.00169204156040034055765086165427
-0.000107667445368877962931385123893
0.00135081665594081117364907021971
0.00134889122901650750590556679605
0.0000865484697318831129138381078049
-0.00109415759286460830033471843823
-0.00110044503928975087850847825403
-0.0000710787252064471575952146222184
0.000904264601431091859014157400549
0.000914818096231987309769824552206
0.0000594174787854746127779961792724
-0.000759832221772512228367559393727
-0.000772482326179969077569755877711
-0.0000504052283580478213998418541798
0.000647431747773468553939424431331
0.000660955823560932121560565759227
0.
0.
-0.407407407407407407407407407407
-0.234375
-0.0115740740740740740740740740741
0.0907506537208504801097393689986
0.0711359147230320699708454810496
0.00398084490740740740740740740741
-0.0390988239416016243972588179877
-0.0339421186663759891711786755519
-0.00203620988368770004572473708276
0.0216166884966648095554861082942
0.0197773972408165829550499216109
0.00122393472052032487534672102185
-0.0136952903571143387283260224289
-0.0129328334394024669298963618629
-0.000817610470678432755102912112643
0.00944470788105429336713862328169
0.00911041876706395243021852949516
0.000583759908991053307868160680101
-0.00690485285171124900688979705268
-0.00676253774421562663660547218636
-0.000437769110728736379831681476762
0.0052667464922484136638042596645
0.00521755941623279548505790699188
0.000340272070587509935300365771048
-0.00414931085699763996410894935368
-0.00414735515235588985059073464841
-0.000272099722832806985722471458854
0.00335307722908408481664912422962
0.00337551814006895866357937009508
0.000222501073600309199997147550963
-0.00276584390228922772194936339322
-0.00280068557772194230577969301035
-0.00018533602504784810461859632309
0.00232035646541454996869814136425
0.00236107750489058234527267027962
0.000156748914243364189306699834876
-0.0019744339709557646041455370248
-0.00201740017355837779650780148443
0.
0.
0.
-0.0390625
-0.0297037037037037037037037037037
-0.00655864197530864197530864197531
0.008749838030450275348234531908
0.00958844521604938271604938271605
0.00204725909677128847924738297348
-0.00454766677802073210236475542598
-0.00518387498511224042146542766013
-0.00129087105136965731923879792081
0.00252136874325609770151908000739
0.00306387802543328242255108467071
0.000754233976274988377381228654829
-0.00168700204237819606595244022431
-0.0020874770248896933243181586781
-0.000543777918503283703574128138735
0.00116571380743099187754493746734
0.00148012820852513896472551369143
0.000383631872745343669759080608246
-0.000874282488590572068485802217181
-0.00112105762158469479869886115532
-0.000299143131961729670469251008154
0.000667736336813006232397593178526
0.000868180059515095582857696631121
0.000231029942482857993317988540831
-0.000533879967786065893198220957891
-0.000698396261814943616098765782181
-0.000189162486757288129575538526758
0.000431819822315741087658089574521
0.000569801163887839658298558268857
0.000154067972020488340963716618332
-0.000359625405060295034278089219266
-0.00047651291151019343773208970363
-0.000130380661691614038230566333052
0.000301899447606008598751993428997
0.000402399447411663591872041261805
0.000109973891003442282991312529256
-0.000258625774601114947573692234762
0.
0.
0.518518518518518518518518518519
0.2841796875
0.0159
-0.101435238768861454046639231824
-0.0789917039775093710953769262807
-0.00477931134259259259259259259259
0.0421184275524190870105838091857
0.0365096657691456684714702207414
0.00233154640964047805070520748884
-0.022842429175183451754456405582
-0.0209052500791560620456168546358
-0.00135818993927558130637134729519
0.0143116188002119595873916352062
0.0135263826827807365045819910313
0.000890850329159580775224100660484
-0.0097960109470179806488966142114
-0.00945949223238442200332329615553
-0.000627477433149585832918641504183
0.00712403782896154850435425454958
0.00698515109592243789534560617301
0.00046610645764754395524672017641
-0.00541240064914780236921847744051
-0.00536798155646127465854353751566
-0.000359578472637820724996984416663
0.00425103549766313981817613758451
0.00425376330547590500760751476565
0.000285882025339126882178462381919
-0.00342686298228891674109331912166
-0.00345350459425586042823066939064
-0.000232655140110892647382894961341
0.0028210723159405360336579509664
0.00285954988774558043755027272545
0.00019304471680535948295044115265
-0.0023627511165154055942399920794
-0.00240658276698307728803839538032
-0.00016272973124097611813697725119
0.00200768898662226600170445601822
0.00205330702704158478440658005152
0.
0.
0.
0.015625
0.0155555555555555555555555555556
0.00622106481481481481481481481481
-0.00220379818594104308390022675737
-0.00455138406635802469135802469136
-0.00188723408888017941515883902715
0.00162044447987528344671201814059
0.0027584088558603048742538882029
0.00129944931168912466678486666729
-0.000791945401761106889312017517146
-0.0015823459477915082306911188536
-0.000742403626996082637149389327253
0.00059028810144323086717904909917
0.00112511763319965127390153514424
0.000556230978032219434938943368328
-0.000386310224865552128007519588523
-0.0007869404749230498663605439159
-0.000387553951315470704245236814187
0.000305473255266280835255517207611
0.000609413546059836202946720139369
0.000308738287028407323072369399884
-0.000226433597577059055180852801609
-0.000468302262472258788776379376893
-0.000236604572702111701444641114204
0.000186814957155730131850083919402
0.000381869592779958783511305860467
0.000196379060249491207973226730469
-0.000148279879389302585990608815705
-0.000310007885719840710274883420795
-0.000159112520954430902149811488859
0.000126081246713694310985998498738
0.000261637309206011823800940880606
0.000135920459408450952116368186912
-0.000104480383525611232155349282669
-0.000220179401041785089855940818589
-0.000114216872165264446599376290569
0.0000908349233938697684877769940179
0.
0.
0.
-0.0390625
-0.0366666666666666666666666666667
-0.0135030864197530864197530864198
0.00576004211208292840945902170392
0.0103968942901234567901234567901
0.00398932454402276075801453030534
-0.00374352855725623582766439909297
-0.00595478392872996375554423567017
-0.00257977811473526310386980580984
0.00190195496915787842809539062005
0.00341402673131313473633662892628
0.0014763907660192298907493178243
-0.00134989284232184307585230004647
-0.00236847569513413396590017359945
-0.00107323855912075340198799958062
0.000902669293101237526364903616854
0.00165876314302982498289282610104
0.000750189704918510709263780290617
-0.000695064867149148935393791573081
-0.00126700747938783066911212320422
-0.000587107966519250099696396679865
0.000522140248506691023961240927621
0.000974858669313580701318221113961
0.000451167101428641591391592098407
-0.000423647757349727050024859366133
-0.000787980555878347666771118479816
-0.000370111983593988553521391487019
0.000339308667646319138997192585607
0.00064035667460296583512024202389
0.000300527834459960045473084297593
-0.00028522002728899821054803246094
-0.000537157267923337784793191815798
-0.000254606415549385354228736838324
0.000237896466628224090464197236811
0.000452417642704838037366810046318
0.000214320978884630719991241619625
-0.000205102098378517944614981005053
0.
0.
0.
-0.09375
-0.0886666666666666666666666666667
-0.0369888117283950617283950617284
0.00786463394881762228701004211208
0.0205315514081790123456790123457
0.00771241408467060044563473918755
-0.00930891401947683835438937479754
-0.0146080095210085102047396607094
-0.00722845840355277096794691486889
0.00314497153191141018027196561727
0.00711903318465566910328303450859
0.00315994791007943962048094603406
-0.00319481727775960051116884416468
-0.00571939678985922982681960822462
-0.00295359745753072880675901897265
0.0015967784704847274001055879988
0.00355255933295286000391547644081
0.00168463949989146355209441575974
-0.00159191070297117224073225403268
-0.00302673701123325728036182823902
-0.00159286708729984732056331854197
0.000956504492402052990491632300007
0.0021201407608761668771119317441
0.00104159797226654881169819612309
-0.000949662176845394248426458449959
-0.00186889752959330721325151423931
-0.000994010752468936145002685829446
0.000635003033563995843895827426618
0.0014064924140908268418631603908
0.000706388383841128269031844455027
-0.000629916086801178394389933202792
-0.00126759437839132967436958845757
-0.00067877321060504382858494061078
0.00045167127295131962834367483227
0.00100055416228591869752442690635
0.000510126906119507867453675189141
-0.000448088527625110176600386114242
0.
0.
-0.238683127572016460905349794239
-0.1220703125
-0.00838641975308641975308641975309
0.0382252550582990397805212620027
0.0296769861516034985422740524781
0.00198783998842592592592592592593
-0.0152285017995247111062226709374
-0.0131968052260125989171178675552
-0.000915027929871014402818516808122
0.00807210225218950724389035319914
0.00739730773045080187378495915661
0.000509380542909351287551148411567
-0.00499662795113216978345721185005
-0.0047294575866245853900000423179
-0.000327020606009507967423612153393
0.00339175547664204241591681022531
0.00328035563896369870075652946646
0.000226353810338034448245491839374
-0.00245281719399965914990134666153
-0.00240857589621669407323660698376
-0.000166340051697912834342291047051
0.0018555537684849434287140205572
0.0018429419802856819159297578705
0.000127163968707075302840418011807
-0.00145272052957973962579380970913
-0.00145558900673536278808514930798
-0.000100455626131516282576068012158
0.00116803720582154125909783805421
0.00117859579306592621350561339404
0.0000813010280811914573672236294648
-0.000959557998652833537353616328039
-0.000973791523538400563037434621197
-0.0000671744522268058219835288522015
0.000802264981755719159419259953942
0.000818055739232402840933382679896
0.0000564152047276317747517577972344
-0.000680714732849891080884125721195
-0.000696910911697474159685143381481
0.
0.
0.
0.03125
0.035
0.0184863683127572016460905349794
0.000531462585034013605442176870748
-0.00690401957947530864197530864198
-0.00367725003810394756896814509983
0.0029315088982021379980563654033
0.00598184897127769731356620657796
0.00382156968244310347432460475208
-0.000382432823080444308422679258193
-0.00262796040645991880598824080226
-0.00159212861510199604749399635895
0.000947331302474656165061297328139
0.00235544818437675544225005030031
0.00158397015581009651180474607044
-0.000268467862623166546591381924847
-0.00135858229717540862648074781524
-0.000869221546806285821171470457926
0.000454841650468002585456264270684
0.00124887380702927610284899478039
0.000859549817998869724402749086052
-0.00018133300071428244484470450405
-0.000826014532124826901778852939724
-0.000544586732139836948589689054065
0.000264777411653643600540285357783
0.000771799623810282132610966027595
0.000538227768468035818269540176088
-0.000128251273803387733193694978527
-0.00055430180507262062030514570649
-0.000372448924575780621134465069539
0.000172626907163233040681642102967
0.000523726701281396523380647694595
0.000368325631310325287620866176559
-0.0000948741473373425527995020763837
-0.000397405315032283282653911340291
-0.000270540883804147316455559326297
0.000121240194985642387918690529024
0.
0.
0.
-0.09375
-0.100222222222222222222222222222
-0.0502025462962962962962962962963
0.000412010042112082928409459021704
0.0198750843942901234567901234568
0.0100646524194192232601011750532
-0.00803752265042921930677032717849
-0.0158441164935757291753868529666
-0.00966439890593971111208870510122
0.0015405756709512001076358574782
0.00718518619249246851226687281972
0.00414794986677995599177921033644
-0.00258981152504876967533800833384
-0.00611822305936847023683863034208
-0.00392213737698028082611708146127
0.000929888488086549598912374488156
0.0036320646215283354214888443054
0.00221353109223259559522300985254
-0.00125012931449864035566009549287
-0.00321688897218926736836890826571
-0.00210798695743273875634927561845
0.000594725480058726717075132779765
0.0021807746795165265126526650553
0.00136876529019400545226601715779
-0.00073184679616243544220745410244
-0.00197897335493504589950150626234
-0.00131283712793828303691568654952
0.000408603350780529452617284575176
0.00145176868795350168232853111308
0.000928182005047255783879992237703
-0.000479442715330808713646442026626
-0.00133906500000397924196247629173
-0.000895323123679494242914556969229
0.000296821183660207093273209632352
0.00103509112438343415777839560259
0.000670205069360250865107067224627
-0.000338064137509340653227217998579
0.
0.
0.
0.083984375
0.0839111111111111111111111111111
0.0388776363168724279835390946502
-0.00240488627423758619093896061826
-0.0165695017119984567901234567901
-0.00777280974880426183581190439901
0.00639988465996517654680919987042
0.011888726874628331092250661247
0.00673347524020518864675663197541
-0.00172789257944733933301109526781
-0.00560623945189153380168428017118
-0.00299830896604787596029176496346
0.00206260261808921375828853882803
0.00447862957841909473808720127845
0.00265533976839476240487407935906
-0.000929799382310210523901896084916
-0.0027546307215891622736282714933
-0.0015526772862016103260839445796
0.00100340821551935864301902383768
0.00233110719448212922713532710424
0.00140944588266549758207982283343
-0.000566713753072599137285163149878
-0.00162832730680087469915134493393
-0.000943920279889449515760614688436
0.000591454598537234164521707095433
0.00142633222054556752576037966634
0.00087181727642792011202375780148
-0.000379000354566666680180245163841
-0.00107338119205241104836165747624
-0.00063313928896646269378538915463
0.000389566885927167125757865932709
0.000961903926545979784196032378717
0.000592021591334071547763066055047
-0.000270589502129099911492730095742
-0.000760148318406501638165305727873
-0.000453711611234286273916216413591
0.000275854370127223716766918557887
0.
0.
0.293981481481481481481481481481
0.120515046296296296296296296296
-0.0320225694444444444444444444444
-0.118577835648148148148148148148
-0.0691933440263230512663619239583
0.0211047625526869698496682623667
0.0746966773078692455818306158442
0.047841740254937106546191538213
-0.0153564079611028889987999394439
-0.0546321555499333622696288469669
-0.0364519555337068642511227875281
0.0120038894432960920373536483844
0.043093072940861804292770279981
0.0294143772010232310433735585791
-0.00983453753730821958365732171847
-0.0355877867066673609256952163041
-0.0246447758604204316490548309946
0.00832257473067336694369718914843
0.0303127337774109525992121082778
0.0212021366991346173788702772317
-0.00721066829440982010975308992683
-0.0264012925809570086403274413104
-0.0186015213305269943521765118327
0.00635944059537344038483357310942
0.0233847652312078940411875653901
0.0165681904782288481741004397626
-0.00568721730979623800583598244403
-0.0209873334585996365930135167368
-0.0149350304806598619005577707222
0.00514309234392938256916991193131
0.0190360340244011549720128017604
0.0135946201733976792193866701355
-0.00469373398533928314313635562148
-0.0174168775954246169545021735426
-0.012474791178169461199419751938
0.00431642362066055858613110430707
0.0160516769192209025967508599706
0.0115252756984143323284743906603
0.
0.
-0.277777777777777777777777777778
-0.108796296296296296296296296296
0.0331134259259259259259259259259
0.119363425925925925925925925926
0.0661680051650289745527840765936
-0.0231188350340136054421768707483
-0.0765567423714966586281779025543
-0.0467685117953901055490456683032
0.0172520401354295162940955713733
0.0564944538101307512038976341869
0.0360357430565866072258829733838
-0.0136716191425862484569904981098
-0.0448053180044538721267464791658
-0.0292736279136620259003119586838
0.0112960176018995501512808136051
0.0371388266685444392463684424241
0.0246353290962147006391710089274
-0.00961397402991976436520955848052
-0.0317187897264474640107225223786
-0.0212602226770473429718638984635
0.0083635704931917383067566904037
0.0276822264145075310422108700379
0.0186957491581157151459145414892
-0.00739880666438722801040228442844
-0.0245586102196775941877878949106
-0.0166818963899669173879154008127
0.00663241152390082970836055506212
0.0220693095093916769110874371682
0.015058875452568679771685971774
-0.00600919409508369638579461639683
-0.0200387205287022824339324750038
-0.0137231642371099954540940156792
0.00549261383557176276451566999214
0.0183506376280781832642406253026
0.0126047822954713786460659516736
-0.00505754640037879761413519712705
-0.0169250789625593211728775800365
-0.0116547415877170765583414330767
0.
-3.0625
-1.67824074074074074074074074074
0.0398300861625514403292181069959
0.933655967078189300411522633745
0.733356747685185185185185185185
-0.0193318393056391112756516060695
-0.548905259757026249855843427966
-0.468216842186408113437938973595
0.0126674038341038798286169113787
0.388573062400564986120903683462
0.343790519614346360434523591233
-0.00940919157042838438146687175951
-0.300702060632927466091176492945
-0.271590181321784204360878796463
0.00748184326864146957615585421109
0.245234624298839711457164880743
0.224445693430417221526775656898
-0.00620911433818257041148183763727
-0.207040147042409457292491983848
-0.191244975211982781186829918421
0.00530615688743093622559142594402
0.179138269280975207513219325123
0.166599633265072366513025855254
-0.00463235097624273532575390015405
-0.157862957532084858563839953353
-0.147580534235626291290976503893
0.00411032424283616339473347165856
0.141104299871210130660474613193
0.132458607446431406202529085686
-0.00369400095572843532047812136427
-0.127562113015569148600125095679
-0.120147407418655060612187543089
0.00335423600340690416157356992969
0.116391528951360126448719864779
0.109929965439290429039016330767
-0.00307169461410932729616611208429
-0.10701973858985588886703497976
-0.1013140406050548412986870915
0.00283304586059111412656058289691
0.
0.
0.0833333333333333333333333333333
0.0381944444444444444444444444444
-0.00804398148148148148148148148148
-0.0381423611111111111111111111111
-0.0233588146678424456202233980012
0.00587244471476862349878222894096
0.0249551016049607673757333621279
0.0166496051364739262352011155236
-0.00446169984688711855504498487618
-0.0185851661072693798441925975768
-0.0128984864768570817357922241708
0.00357204268316786216568903895397
0.0148193105167660644286859485727
0.0105171829777627251990220911689
-0.00297015045703317504279599845478
-0.0123270348447541363918197350614
-0.00887427598729872416098910232439
0.00253891265549003327481300738938
0.0105544534039202926746675107459
0.00767368568405935356947631811568
-0.00221563657998043054777583348717
-0.00922853679667566538270557550242
-0.00675839987258645888698548714724
0.00196471047252405398236318400224
0.00819911691180416455194519562985
0.00603775132334566545241742170627
-0.00176445386466548000764283262453
-0.00737660541361420593309388309803
-0.00545571821432642048873067255967
0.00160102457298480752308425704983
0.00670425694997038199720764892355
0.0049758777496633200110803657433
-0.00146516409034977599380084590327
-0.00614434805359800356984806044939
-0.00457351738843717513120577965971
0.00135046981643195359608553844197
0.00567082923051061033809202587429
0.00423129406229447398073053725402
0.
0.
-0.277777777777777777777777777778
-0.135416666666666666666666666667
0.0229976851851851851851851851852
0.12193287037037037037037037037
0.0787894148400100781053162005543
-0.0162718253968253968253968253968
-0.0787256395407038476766367922831
-0.0551282330054762204705515363112
0.0121710110349357626551332316467
0.058215959863338306034829088495
0.0422991700640327770939930412119
-0.00966240678741068977234536787027
-0.0462148363493626078946231061833
-0.0342902362133675100112642052629
0.00799171086053299457993444235682
0.0383253086836743975315632068945
0.0288215200991763255306101852909
-0.00680699090243751040398898504836
-0.0327411211948778898844732024194
-0.0248533358085676906045279395864
0.00592494695749574541644499092052
0.0285791713532304755424832134722
0.0218435407528252086181278665939
-0.00524377589468163072384223795722
-0.0253570874671565795815621593941
-0.0194829535716685434068457015835
0.00470220462140129187023162092151
0.0227884911688182028287225814616
0.0175821824751058246792599187951
-0.00426154847656351437357599115218
-0.0206927776205411356137671631627
-0.0160189621845849076176924119516
0.0038960942352256725927143134999
0.0189502750868003659351290063385
0.0147107724406372508046955591405
-0.00358817924793198094956009900361
-0.01747859453588222716739790265
-0.0135999646015779349604139015626
0.
0.
0.293981481481481481481481481481
0.155815972222222222222222222222
-0.017171875
-0.121384201388888888888888888889
-0.0846718925092082688454570540738
0.0118774863291660989162608858106
0.0769810050664158173977577929635
0.0578648099952825188309042344484
-0.00873880959964929768999165936013
-0.0563883479263254850767493103356
-0.0438691682779767699390488104413
0.00688005936420974320835248392904
0.044506139858093010813801729961
0.0353103386484731050968285715475
-0.00565976553238382880146038601525
-0.0367631842006531077122002389003
-0.0295386053785090761637123823813
0.00480360399331981237502216550751
0.0313174396060327680061094398871
0.0253862600515168124461266895237
-0.00417034120413326875791408834633
-0.0272775645984417032740571333166
-0.0222559892347052694187429220974
0.00368380687466770804254355459302
0.0241613967373843470570029944189
0.0198123119676367862185806577133
-0.00329839350912698313581094112078
-0.0216844097384528459620655801791
-0.0178517358640632820761724228747
0.00298573639759876802497872208062
0.0196682390739781507263401376165
0.0162440267620563064293860504931
-0.00272703358591817520973432708692
-0.017995169419244157918523206042
-0.0149018081618582388852897052355
0.00250948759786572334331364284189
0.0165844892569285488145584947062
0.0137643791041721911617065488875
0.
0.
-0.118055555555555555555555555556
-0.0570023148148148148148148148148
0.012896412037037037037037037037
0.0516623263888888888888888888889
0.0329667160073906105652137398169
-0.00844306518421411774586377760981
-0.0334340616913239061056521373982
-0.0229177007412493603980229494633
0.00614013897552090326394211809208
0.024762377129084204018818015932
0.0175279819392072979695490929113
-0.00480408675838553420278720257988
-0.0196717071797952735465073305399
-0.014182615164101028347292849735
0.00394059791259976153792041959562
0.0163195614386181112267789127498
0.0119071228305436895841502484394
-0.0033386198330520362919666547975
-0.0139442743179634362290963446227
-0.0102599367276300092850091810009
0.00289556628371604331287731231355
0.0121728519074718768653013943519
0.00901270680432525145730469404988
-0.00255605169517713209256839132552
-0.0108008813639536242999015409528
-0.00803565643771663875979474089404
0.00228766487687024559261635184772
0.00970689837385931564257858773746
0.00724962918522724519706381748298
-0.00207021258462473420911214461817
-0.00881416871966875946894010664915
-0.0066036199097699274510357773566
0.00189047119464819524052469190585
0.00807182701625333519426162620347
0.0060632893164012440485499382248
-0.00173942380450284331115641146703
-0.00744482014059028767344491304955
-0.0056046742348853650523244304082
0.
3.875
2.28240740740740740740740740741
-0.0514805169753086419753086419753
-1.32304957561728395061728395062
-1.05180997685185185185185185185
0.0268101025807148256127847964583
0.795964888279036863773692178523
0.682316438888039750057601415832
-0.018028001140637701315856322715
-0.569008775165198897976923193425
-0.504814694477898538451989663366
0.0135682778767924150462183596961
0.442719462307845657036495307773
0.400571562132143776185471500136
-0.0108747694192879110644928287166
-0.362293305367822366768010290154
-0.332002290596112489194870890145
0.00907264631166253086907747860951
0.306590584281937538379520287622
0.283473176498797460436836813196
-0.00778253027407117298731789625946
-0.265731491541568615739662545965
-0.247320045684720583051759104736
0.00681346786457820130537161994393
0.234481002641907913512463900517
0.219344565048231375734021932507
-0.00605892279729895980811569051138
-0.2098066252439678598476419875
-0.197054273875551281658136448883
0.00545478540297082509107924852948
0.189830385947422968075034528892
0.17887612444648499719909510661
-0.00496017097059416076541578619817
-0.173327183826147438069566741444
-0.16376836308840605994941762961
0.00454777844494695894053792697912
0.159463780045487858009334724955
0.151013702017039735965283174425
-0.00419868281105175527395103305344
0.
0.
0.0416666666666666666666666666667
0.0243055555555555555555555555556
-0.00286458333333333333333333333333
-0.0196556712962962962962962962963
-0.01424695032333921222810111699
0.00198017874202149995800789451583
0.013021511194176744771982867221
0.0100233355315398621725782219609
-0.00146657120514373600793353879774
-0.00974834880509115887452828289769
-0.00772075092221230563983490069749
0.00115982244015024361606791522555
0.00779386698522130459655600533511
0.00627671867623714980031224907358
-0.000957600106973104542884243485023
-0.00649298522902411318721534642154
-0.00528701191864588732605025048213
0.00081504047820890159064814753455
0.00556461944955910048235004434883
0.00456670533526480016548675931749
-0.000709223834266465288418646085797
-0.0048686326119591088293135958697
-0.00401901894015382655916594137196
0.000627658636068176644199878963648
0.00432746061604178895014582237956
0.00358859152056242641794254908643
-0.000562875081323297070563479492237
-0.00389458791952613541514239617867
-0.00324141216852214798666308355615
0.0005101959526959392829609946515
0.00354045947814465032627485979483
0.00295547114993689069302700563253
-0.000466520187669082291624391388068
-0.00324537218831180232239970078254
-0.00271587987538640091212095390472
0.000429726671403359132787888297597
0.00299569651815527822019144310602
0.00251221728062750881077909391582
0.
0.
-0.118055555555555555555555555556
-0.0732060185185185185185185185185
0.00483506944444444444444444444444
0.0529848958333333333333333333333
0.0407224416309733770051230368691
-0.00331910982152765994278789873218
-0.0344932742480909124798823535461
-0.0281281187385773210747490582882
0.00242470507498873302465863428039
0.0255734595267532612100578861896
0.0214578798356691688945206862177
-0.00190564224648903851254582892572
-0.0203240761710240991388404130166
-0.0173420067089425174907373951263
0.00156658971518733818076131684207
0.016862544713924197683237840649
0.0145491162989437428975581164795
-0.00132966059727140074636474351066
-0.0144088695495106955006818845599
-0.0125306529740354412048389345195
0.00115461652965178294165352352205
0.0125784804019869920334310626001
0.011003700109387873251918728227
-0.00102025020512049514536396826477
-0.0111607506631046567538129347899
-0.0098083771719705326212175409711
0.000913819497585732991038767573424
0.0100302055644753741807862650265
0.00884721733496955889912136922016
-0.000827484476297739878579000828645
-0.00910763826505297092028150828911
-0.00805759141908335839241887123533
0.000756031830298521727029043812394
0.00834047645179972005994405529371
0.00739733708364831997550364413981
-0.000695934185235639754393901856349
-0.00769251381447621352337412785336
-0.00683708086824303594296036556543
0.
-2.25
-1.39583333333333333333333333333
0.0302694187242798353909465020576
0.837151491769547325102880658436
0.672376770833333333333333333333
-0.0166554195011337868480725623583
-0.513883702478530656134605877768
-0.442464915856147488149778861982
0.0114466465407701654558078883639
0.370658729018722178882527611425
0.329674294222562750151887772656
-0.00871524080959956324848999257864
-0.28985225695314936912921490836
-0.262695241793406635744304703573
0.00703523453892788040022847471198
0.23796685417463037476721711429
0.218332508236319808605239841596
-0.00589791039769983513160077183123
-0.201834530755126349356779531374
-0.186786908804704402777191067096
0.00507699312908618126060002880285
0.175227237385297505785035788181
0.163205411985308904859478052961
-0.00445660957359608230890987203288
-0.154817465864302954688737930787
-0.144910296600239353726068176418
0.0039712959694920201668833172105
0.138665881403223273073867373111
0.130303215947230608510625025229
-0.00358128040019903240156652397166
-0.125565826276850421579534794378
-0.11837114973961263031428252379
0.00326100739347792665029219491633
0.114727188765341044509144169777
0.108440948723396389939982458293
-0.00299330783997094290912136153479
-0.105610946352064839098842048136
-0.100047834901719598752605084353
0.00276622012564556351423934816317
-1.
-0.015625
0.
0.000244140625
0.000064
0.
-8.49985975231408681756751013608e-6
-3.814697265625e-6
0.
1.e-6
5.64473930053777431316223375881e-7
0.
-2.07176211033003377593768471054e-7
-1.32810308629907606524492345876e-7
0.
5.9604644775390625e-8
4.14291928072789766028219328964e-8
0.
-2.12558459687469770201561322659e-8
-1.5625e-8
0.
8.81990515709027236431599024815e-9
6.7551186861180669506432997474e-9
0.
-4.096e-9
-3.23712829739067777490263236022e-9
0.
2.07516107234230635194519290432e-9
1.68117147511773500218899453675e-9
0.
-1.12675589004120423473488669395e-9
-9.31322574615478515625e-10
0.
6.47331137613734009419092701506e-10
5.43991024148101556324320648709e-10
0.
-3.89753169508729174872830332238e-10
-3.32122593261671515939939566654e-10
0.
2.44140625e-10
0.
0.5
0.34375
0.00884130658436213991769547325103
-0.198981642232510288065843621399
-0.17165890625
-0.00498808935920047031158142269253
0.124387038875482863303331626715
0.114449272677376799845302552508
0.00349640781803367224677809954445
-0.090460852356004952376358361557
-0.0858356037402633839213315411762
-0.00268875770702968971592177069576
0.0710768634273227192709217281471
0.0686687865012149903204252370665
0.00218481415050842303453556325897
-0.058533753966810216470812326109
-0.0572238966415350402674320171124
-0.00183977857317700165071089706721
0.0497537375259170549821416323357
0.0490490883766049586193495090948
0.00158892501101318421622520290533
-0.0432641005055869835766692700922
-0.0429179377709608705960336588018
-0.00139824277151276067589526709243
0.0382720976775093029772086974589
0.0381492849284591343134233318041
0.00124843654088836161826170494678
-0.0343129107523797405367767022668
-0.0343343528736637940821179013588
-0.00112761720124638620681986991001
0.031096077746897138791545385948
0.0312130500285354182253388126529
0.0010281231939199465138570275975
-0.0284306982954037697456595873995
-0.0286119613859090077051575007207
-0.000944760892308666172091421641001
0.0261861702973202868642438656717
0.0264110419726730793115940282553
0.000873904417989504851912824987925
0.
-2.25
-1.49305555555555555555555555556
-0.0400430812757201646090534979424
0.835276491769547325102880658436
0.7159965625
0.0214314201730074745947761820778
-0.512937783143396911278638799579
-0.470854552237320327655951701488
-0.0147143375770281884536571322122
0.369981291682395953667413507422
0.350686068311104416818554439322
0.0111855284839481758120695808014
-0.289331775093738938290212640786
-0.279375355453782107604574564676
-0.00902363116352620260397795896828
0.237542392958854491292912359708
0.232159536856824417609920431032
0.00756071647752371057401651775658
-0.201476823050727281686285534863
-0.198594389373862224129735972327
-0.0065060921527488868294789590542
0.17491791387130646213679689524
0.173507733679763990801724545856
0.00570942419496202110828765451971
-0.154545114589002968337222618519
-0.154047799142573083048796158997
-0.00508658706029389761840464867574
0.138422560766448982920354426896
0.138512442253274565877634547215
0.00458620721769251869759945859231
-0.125345975197508925317027654543
-0.125823301784705655757272529934
-0.00417545679947927256118333990522
0.114526664658690324572813334883
0.115263839605781383958896203343
0.0038322102235436647278845847652
-0.105426636652136719250979524016
-0.106339453438159438478786964576
-0.00354110896045213490316001219227
0.
0.
-0.118055555555555555555555555556
-0.0986689814814814814814814814815
-0.0151649305555555555555555555556
0.0496626736111111111111111111111
0.051889939741328630217519106408
0.00799387030249473813208831025481
-0.0330770104485423704629243987845
-0.0361258352856442502698381593149
-0.00596983592551280144194494478459
0.0243933326446388295768741705837
0.0274370620870988171812995307699
0.00457500543223887098756669580164
-0.0194489401269996159216967499403
-0.0222112023485092081719938833269
-0.00377929879160167514827668689065
0.0161150005509291781097357012108
0.0186136632656078971392654033552
0.00318492437537162515509960273178
-0.0137838304231765301370552976252
-0.016040913268819492184628655015
-0.00277012803259498749495933257643
0.0120266887797643203705597513719
0.0140803055339165439948270855342
0.0024403300296444873313255149661
-0.0106757452995534823259615806405
-0.0125543056940561017537337219068
-0.00218721264674116422590463189301
0.00959196864966189868228011180718
0.0113217947497142666484337299882
0.00197739298835177287756924547957
-0.00871166374273752130570473773491
-0.0103129049683975205101896228292
-0.00180719513197913023550315467219
0.00797677134030439937378532443996
0.00946680604232630454514581279849
0.00166193094156139006176914119957
-0.00735803440996389297603837606386
-0.00875063929639356525648361563572
0.
3.875
2.45833333333333333333333333333
0.0696132330246913580246913580247
-1.31951832561728395061728395062
-1.12313520833333333333333333333
-0.0348013144728790987294388654933
0.794356122123558468711963783462
0.727385501548790778864185777972
0.0233172980974024221409338007418
-0.567894396750658637706635374927
-0.537683756254518908822360033736
-0.0174929523894639699231843611859
0.441881646602198318736095782884
0.426440847164342799299738262883
0.0139991333394319909284350518623
-0.361618631207453284434480953775
-0.35332467931136373138417093439
-0.0116655931669178022702801347633
0.306027209246292610213399777537
0.301607970004416147495572103323
0.00999899394984129257446095353505
-0.265247475072783022161471743756
-0.263095504887154912378383781717
-0.0087485290071130473460799419319
0.234056993958258150542269576777
0.233303831725439913867160552419
0.00777606039982121697427478785654
-0.209429299341574246196486017613
-0.209572135192180774663932433262
-0.00699801381294240206367578202144
0.189490549403070220854269127995
0.190222355031025852759598631317
0.00636149482215028819608453536915
-0.173018035746894142437012275358
-0.174143434669534575236757344927
-0.00583106236878947510530419456658
0.159180259848248403919676053749
0.160570737357753695259212903407
0.00538227294775879280040897593474
0.
0.
0.0416666666666666666666666666667
0.0428240740740740740740740740741
0.0135127314814814814814814814815
-0.015390625
-0.021875918577307466196355085244
-0.00705495093484924834131183337533
0.0110716167977607709750566893424
0.0158179387811115815782188504117
0.00546132766931231069972986492681
-0.00807836833452460988986963012937
-0.0120087219519682271372453618191
-0.00417576007088682026270158302735
0.00654834850305166976014350214494
0.00982205189176654780833631211259
0.00348902661182736204875061011058
-0.0054176054111326717933069906496
-0.00823989958577916660632291522769
-0.00294046261472703248371112640839
0.00466419274955964970288061766749
0.00713316605741950218322948197635
0.00257094439625705550384735980882
-0.00406943283583814659311189739634
-0.00626728782965648248231885033034
-0.00226589014551795076032382605098
0.00362445966009296839321812394664
0.00560197174864998528520203347682
0.00203683017366747971913651990609
-0.0032573708903898323484713894745
-0.0050557914076354962196576605795
-0.00184232161200659872305368827215
0.00296437796138536377472812581174
0.0046124612027491871750791599173
0.00168686572312663932137229122661
-0.00271515807706662642561148992735
-0.00423652265291466730593849106246
-0.00155193983335207999520742222274
0.00250787477430960857096903962924
0.003920203058164189988309841935
0.
0.
-0.118055555555555555555555555556
-0.114872685185185185185185185185
-0.0322887731481481481481481481481
0.0436067708333333333333333333333
0.0575434355841101872847904593936
0.0166804703411071218610901150584
-0.0300923299368937389770723104056
-0.040530227530657396131749453325
-0.0124999698566540931994408558996
0.0219755196430023312125584852858
0.0306272691182521678832209864963
0.00953386969459727983813392819437
-0.0176192681247477158904470659771
-0.0248429023193373149563219426177
-0.0078761762411333773625850400488
0.0145683549705275204345913705226
0.0207906820480855651415057382661
0.00662623990748034572557794836008
-0.0124836180061886671366279759803
-0.0179278708292548676504620261529
-0.00576178512951405824083828610392
0.0108846687037116727875132936244
0.0157279032778053003719155557478
0.00507163039090158040162675633381
-0.0096699470361774964537829638992
-0.0140267710059108997274823218226
-0.00454445961731917841226422672603
0.00868579414154075262383108093744
0.0126461539604692020354263361787
0.00410653454443508147980819237753
-0.0078921721819011701280316349457
-0.0115205891081734663554526904832
-0.00375231223464407283071179229391
0.00722544818593715228779407148334
0.0105736873128704085002262214219
0.00344961573773757421754104133771
-0.00666680579939887462008525945255
-0.00977438219018548387887163486811
0.
0.
0.293981481481481481481481481481
0.258246527777777777777777777778
0.061865162037037037037037037037
-0.101730189043209876543209876543
-0.122334342568597103744496034745
-0.0282812085192381153771662356048
0.0703023572617269084364520422542
0.0864649980035480760172643098653
0.0224772129107067963408012801041
-0.0499052380241382235793566750725
-0.0640699083818157577970106983763
-0.0163755045123026091333134956749
0.0402594918050227240440330344112
0.0521641105401884061278237120415
0.0138869282089942996675097835753
-0.0328487549034294852634183086416
-0.0432522656365625020745029221335
-0.0114206928749126654919706540121
0.0282570758883363915298641907545
0.0373842163050017462288676412016
0.0100757693268687874213212327349
-0.02445241966778991208987974715
-0.0326220475078383970221543771569
-0.00875073220714203194037096986945
0.0217783261341220456818702908429
0.0291387490935100960763781018436
0.00791322488801167577889897000523
-0.019467373395531977089074605721
-0.0261800703665557647667628854116
-0.00708789878959173921293596581655
0.0177195944175981754818363030051
0.0238758656750686464490832758033
0.00651734887765644541194128113596
-0.0161682489357140572596786123514
-0.0218606014335216859094969603794
-0.00595439989241046764513977780002
0.0149372701431993434656285965861
0.0202242747692446559774999635987
0.
0.
-0.277777777777777777777777777778
-0.270833333333333333333333333333
-0.0836689814814814814814814814815
0.0919945987654320987654320987654
0.128175280297304106827916351726
0.0379518022486772486772486772487
-0.0687816850041567185369150599687
-0.0943548977675009598195539238623
-0.0314674182523417002562195993104
0.0480481228560896081839644449874
0.0696947814835990777580319458462
0.0227313002874022131779256084515
-0.0396944908813093882375479491487
-0.0575413126157778513577816605062
-0.0196036948532935409959350089365
0.0321652672429302678047330463966
0.0476332101522513635551799262875
0.0160476150870466820450563537517
-0.0279850727792896733308310176771
-0.0414590708146822944173512604174
-0.0142849842127717498004623834507
0.0241258242540243254394539616512
0.0361431181192311459232500293686
0.0123713156436874587143767673354
-0.0216303069082363338372756506736
-0.0324188514893304146576452154275
-0.01124936230253274728026881675
0.0192892678294470627749273613851
0.0291088229617612089288031398763
0.0100570116853166570200906967213
-0.0176337969092051739741185489386
-0.0266205672509330013810799371881
-0.00928226181672690710123216353267
0.0160638301863914681996061911998
0.0243628621512047569943274414023
0.00846902264503471747136572868309
-0.0148862516017275271575584789175
-0.0225838012188142609556719145245
0.
-3.0625
-1.82793209876543209876543209877
-0.0558730388374485596707818930041
0.930455967078189300411522633745
0.785801770833333333333333333333
0.0253828971810442493953993792024
-0.547660569564446517345555362123
-0.500184826237524559101709740247
-0.0165093451370895358092431709258
0.387746536275862469399019735599
0.36670791797950839747156062827
0.0121950673956731392796076920612
-0.300097940654626243863812380255
-0.289454009288762891959447000335
-0.00967144609876560073183925291286
0.244755357185791129618096093282
0.239077469748742475071711249822
0.00801052299101966709655959064513
-0.206644290672593711047847705368
-0.203635162957882656009998731197
-0.00683675131258671959068681416416
0.178800677520143726533896269709
0.17734308700302069027660471748
0.00596255071972106661377222227331
-0.157568920295508971551919113611
-0.157063613534930649709603951741
-0.00528661515194281992061579374597
0.140843773835293264049597964396
0.140945800612737162588806548076
0.0047482113017339955464124546819
-0.127328305413424102675870225235
-0.127827993814526983593860431343
-0.00430934600593183682146283259352
0.116179443340799261088440443606
0.116943893358990967211728070045
0.00394470362716812308517477474491
-0.106825703766787683541676172334
-0.107767789159421284887266609061
-0.00363695873448418141382979159835
0.
0.
0.0833333333333333333333333333333
0.09375
0.039525462962962962962962962963
-0.0217110339506172839506172839506
-0.0421369231334509112286890064668
-0.0175500739454732510288065843621
0.0192446368442107883717861042124
0.0328357387897012861582022579755
0.0151928160141688817047849549739
-0.0126116210984886924591510129429
-0.0238568475022205525429287130682
-0.0108361218810078981811169300417
0.0109701517566281405822964456655
0.0200993688071100478454986617647
0.00951323754286955674252454322821
-0.0086506580694417751167320427188
-0.0165122034871285045569642239565
-0.00773471337048072309211982752418
0.00771616456908205795881815558729
0.0145207627132413268797376667403
0.00695211646713096163444415012397
-0.00655365199000565421630998098692
-0.0126040397320035919118771678593
-0.00599582256609051860474547748935
0.00596246889725806110919541136664
0.0113759279532469843443321897779
0.00548523156127066880929193749073
-0.00526752268635604527988404973976
-0.010185884364165589551753088767
-0.00489020169379609540500469372859
0.00486210160033562700460719621885
0.00935409381188962816880577179487
0.0045322655166025251181626264263
-0.00440080467866972780756152265492
-0.00854408255517925106613943673116
-0.00412695540762206986687917269636
0.00410612698064256203783069181971
0.00794383357412056516499950744996
0.
0.
-0.277777777777777777777777777778
-0.297453703703703703703703703704
-0.115034722222222222222222222222
0.0772029320987654320987654320988
0.133970348324514991181657848325
0.0515985804043839758125472411187
-0.0626330560245298883809843749375
-0.1006450298572167043706894215
-0.0428547394403775414372694811245
0.0423094147889267926445255289251
0.0735662856880647523379544177943
0.0308760129653920827721197434781
-0.0357086172036683633604258359294
-0.0611129937258574851285978526635
-0.0266281229006825541808901601424
0.0285669528598416849256666919573
0.0503761623507162286050901165024
0.0217776302017408176030922814528
-0.0250959732666459548341995200435
-0.0439739314377382972816343283294
-0.0193822904476236006623858266224
0.0214918658296140979894827029488
0.0382491708504101438943325683132
0.0167785803544297189525544996432
-0.0193747664787762598599305902326
-0.0343654324746204001480136100664
-0.0152542794202027442473157781199
0.0172081171135952216846408507306
0.0308136825269290361498157553245
0.0136342590484407156510788193837
-0.0157867974349213485223986645061
-0.0282103640982891916602232826101
-0.0125820607777386165802476419754
0.0143422909783296234175965445843
0.0257934522387622251077438603659
0.0114780978659949529258890148645
-0.0133235563550260977130501158831
-0.0239281508558051340849187856054
0.
0.
0.293981481481481481481481481481
0.293547453703703703703703703704
0.0999033564814814814814814814815
-0.0861627121913580246913580246914
-0.131416781020168208376825156871
-0.0450406751362775048290921306794
0.0637392386396721999597409020437
0.0944866571536157105241992283229
0.0354767935432180719304343368804
-0.044250315672521087127217879182
-0.0693998578837422415721525468354
-0.0258239185930341486664622803776
0.0362438248039180777054021009193
0.056741024328095344565674458612
0.0217943077217519798543202273512
-0.0293556100656734042010589177476
-0.0468999846724599641208766376896
-0.0179297723781997892197826487914
0.0254136054626091845232133646554
0.0406085641598150107336990572783
0.0157732956019497731656152379481
-0.0219141819634037715817576362208
-0.0353804571375587675112660304419
-0.0137046131487044432983561626064
0.0195853454177568688857963576886
0.0316326274927120283685237167704
0.0123699260419181064940992226194
-0.0174711326165813236898285266646
-0.0283944912966160711553203454734
-0.0110836533109863056973380030784
0.0159370483746414380658705847995
0.0259106136676455099351040735534
0.0101781599974472031922157786174
-0.0145223040903668881658436938318
-0.02370917796339187038732411769
-0.00930163440648157986602316620236
0.0134365092170362959514734255957
0.0219432172543354293767510475041
0.
0.
-0.277777777777777777777777777778
-0.270833333333333333333333333333
-0.0499189814814814814814814814815
0.151383487654320987654320987654
0.172259684429327286470143613001
0.0372339059631789223625958319836
-0.103624561215304022843705383388
-0.124958043665134704675521002052
-0.0288394765633131219264662540963
0.0786968976979635225897841749202
0.0978231031428399686644568266073
0.0233950980336575755098235398224
-0.063415070286670450562824264946
-0.0803110826360257977334698430487
-0.0196406804162135213986714345833
0.0530952165225046237715767415943
0.0680952604916153480252780193543
0.016910066684816085193132016022
-0.0456606032353273318024245635599
-0.0590955630541290460181808765854
-0.0148396215158444056100332447892
0.0400506092264739651647767247131
0.0521923827796877275116748602883
0.0132176873466426861208855203642
-0.0356673850527350840112759952958
-0.0467307887899154566596372672821
-0.0119136386154394210122661807503
0.0321484113200468071797487173242
0.0423025142997744292790728823544
0.0108427936731951604067721146969
-0.0292611328277978780437977509456
-0.0386399759621936900215309655298
-0.00994796211032992918806405724646
0.0268495303588698388206826397745
0.0355605474727496131378449227757
0.00918917440871469070714600884953
-0.0248050387275739643008401254724
-0.0329353519152016951937236356178
0.
-3.0625
-1.82793209876543209876543209877
-0.0478515625
0.9392
0.789043908179012345679012345679
0.022860783007080383173677634319
-0.551838714859263904176831082287
-0.501906071474531112980691602768
-0.014871
0.390526431622404201917308621221
0.367889928037489992290347806413
0.0110030891081939815138814979549
-0.302160323716295394331602037211
-0.290340322145797443778052731469
-0.00872859218956401146139099790531
0.246396688955156056605377262026
0.239787402375647952798062823982
0.00723239637912878556112455000526
-0.208005633402783892083936377487
-0.204225944896887381480277400667
-0.00617373202094738689658619580909
0.179963920800910642495518701067
0.17784914138652964221922439597
0.00538527672533269299723395971086
-0.158584096432493267734829261065
-0.15750595137113632246758526031
-0.00477533305241733766419983263051
0.141744384571266455347519018336
0.1413387182242183216296069763499
0.00428946145680323914240107445784
-0.128137509040605540313298115787
-0.1281813593038392763033757714419
-0.00389330915953433824915548330169
0.1169141037101614458007540832875
0.1172649563477402290439242067134
0.00356413081472881738690147357375
-0.10749837017040084998886058118
-0.1080619386673524656123828153478
-0.00328626894877459219967664685669
0.
0.
-0.277777777777777777777777777778
-0.297453703703703703703703703704
-0.0812847222222222222222222222222
0.14181404320987654320987654321
0.188320814436885865457294028723
0.059833508800345535039412590433
-0.0958570839853982451299155758717
-0.136544203537391220450555295604
-0.0461593098711181967211651812765
0.07240926921372144327124452018
0.106861110086938716582281290781
0.0373563542549590149578106084544
-0.0581894449296494503384573107388
-0.0877192541253319788138008955817
-0.0313159550809899652284785703037
0.048638256882977689311731748012
0.0743693107365276703556556444311
0.0269342792764337411063008014595
-0.0417813908236620413942560968391
-0.0645363056009259128351376908226
-0.0236186870210182047934229517562
0.0366189611040373141783002455769
0.0569947406225587066336159160483
0.0210249196573159800743976227245
-0.0325921119482440330394720524556
-0.051028715740409450603139594258
-0.018941864032038435768469399762
0.0293631406208114319421604423708
0.0461917599066309128615497069238
0.0172327870855557423807454719886
-0.026716332256674184125559937912
-0.0421914620864743962846660934063
-0.015805665326401780671603640386
0.024507228004870626776210089414
0.0388281952352845474644157226781
0.0145962208568984507594165881782
-0.0226355615357328772571823901509
-0.035961149350526873494401794237
0.
0.
0.293981481481481481481481481481
0.293547453703703703703703703704
0.0745596064814814814814814814815
-0.132875096450617283950617283951
-0.169373127227081308713961775186
-0.0501193399761938505560954540546
0.0867854803941390268629497654441
0.118529435264803029530448275724
0.0372110967342398644832382331055
-0.0644305532551215941071873879647
-0.0910110089618465772603391838414
-0.0294639144013341397658489277208
0.0512505376044197066413493979249
0.0738339694813881545824478625207
0.0243599134563396199806323958529
-0.0425463965556008242540494371811
-0.0620969549724505607560090588395
-0.0207505641118155414631029860417
0.0363710658159331827381546409813
0.0535748928807166456310546578904
0.0180683348012224783355392598924
-0.0317609918078431930157593440881
-0.0471067278006606748430376398881
-0.015997508429293138019705734732
0.0281883712495795566972545773307
0.0420308549038477035146523119184
0.0143513574707629679031033160457
-0.025338165511840073789166634462
-0.0379415779434604537285118316467
-0.0130115729483117289108587696789
0.0230114787057376831934071240976
0.0345770067079487404957302319922
0.0119001590997463428732800269152
-0.02107613392648470006117941121
-0.0317602214945908238697263803928
-0.010963363041123212260357625883
0.0194410917287501077579637962538
0.0293676085739431956250224135575
0.
0.
0.
-0.0810185185185185185185185185185
-0.0921412037037037037037037037037
-0.0217399691358024691358024691358
0.0555961041824137062232300327538
0.0697295243494223086059820753698
0.0185243426735773674549184753266
-0.041459637726996213600731951282
-0.054428599656541659240606383998
-0.01526795493000346237937570767
0.0329212014577963664150845576122
0.0443610071038055541342792477434
0.0128376710086194686752797134417
-0.0272623332603989317142104099559
-0.0373584309502857123158345191796
-0.0110314816314212594703990969243
0.0232501256546318127374676621854
0.0322360291297766045685261619041
0.00965426761973736666972514979544
-0.0202615329349224917601769674238
-0.0283360154374867303167949706071
-0.00857528919327183875638689187059
0.017950871935198490123236147322
0.0252713700272842348945156394725
0.00770946859143617531598873152422
-0.0161117398992569494597514763475
-0.0228014188529064286575794873185
-0.00700037766202484164270531208522
0.0146135467195921195893979137595
0.0207692478406280982031272869491
0.0064095218712869558925337142641
-0.0133697327978103954667546941881
-0.0190684127410503390088444596673
-0.00590989050983311416222875985715
0.0123206962227722854942432037645
0.0176242558314253707061904276787
0.00548203438186038196270067885467
-0.0114240755635532741142989571792
0.
0.
-0.0748456790123456790123456790123
-0.0558730388374485596707818930041
-0.00554403292181069958847736625514
0.0278435802469135802469135802469
0.0263897267085216550717036625686
0.00293345510223765432098765432099
-0.0168446146440614997713763145862
-0.0170745961658961201713830886213
-0.00195336922183921579640493775896
0.0120497042115718159279121075902
0.0125969866459595786462961241503
0.00145826308336792824042554426576
-0.00937507041200661970858696750301
-0.00997534111048655334662614159953
-0.00116206465631634514821238128307
0.00767085447261536563564358354245
0.00825567842007500071076726237325
0.000965486360374434791444393639181
-0.0064904848424523001467237411229
-0.00704130715446383756758096567416
-0.000825651519935434982299375944503
0.00562475406072863785309927035796
0.00613820247442265066871401926768
0.000721138900408409170989307711757
-0.00496270856775501558830437820832
-0.00544034186199851193366619360247
-0.000640084700056324687044405142639
0.00444005538889345771353894533168
0.00488492195787804296432402755142
0.000575396025036391713173020107606
-0.00401697594259210784559411417648
-0.00443238231566177233673739667369
-0.000522574758801319352034218508375
0.00366749545422490000245393797323
0.00405656701534830747763683506322
0.000478631580544961121825601420143
-0.00337394903114881215684786192386
-0.00373949203695807027279271081648
0.
0.
0.
-0.0810185185185185185185185185185
-0.102766203703703703703703703704
-0.0356427469135802469135802469136
0.0507037194507432602670697908793
0.0771702114377497030558255048051
0.0299205436877866961011329869984
-0.0370582697952784876443228673009
-0.0601687023377724822444124306283
-0.0245535412746128996969706684875
0.0291644755542431506305161376508
0.0490062618951975941717987871876
0.0205903312266381939044102548757
-0.0240399662262147805213781301597
-0.0412568038265855990406012416885
-0.017664816882502099147307780888
0.0204431756516806540923399000002
0.0355916084665900133267395859206
0.0154414860596524615136219647798
-0.0177815490586595627289721854989
-0.031280804147824000139173460128
-0.0137040913674805003394888216703
0.0157322420958703548070832235852
0.0278943634124465202998596999267
0.0123122665676353745374515551798
-0.0141061327812599200877808569028
-0.0251658038721472059530445848483
-0.0111739678533877830485020211031
0.0127843957809821219850362763057
0.0229212499008090684507649715978
0.0102264456623286522878444771717
-0.011688991922027728252498143243
-0.0210429587578261727411629069448
-0.00942591813241100914241781732824
0.0107663723838596946558728475165
0.0194483075927186693134377823557
0.00874086949541525979349237249536
-0.00997868092598963329343148531209
0.
0.
0.
0.0688657407407407407407407407407
0.0838813657407407407407407407407
0.0287009066358024691358024691358
-0.0384335583660271868888648934
-0.0580150665483482855223218035009
-0.0222674877201211172299607673757
0.0271562800192695717649526333494
0.0437163890853574520059683658844
0.0176403725544578092959895941266
-0.0209831940552517515543435862063
-0.0349185815299859458255507320411
-0.0144833314139360427680015616653
0.017107004569860519856378554646
0.0290350508594000563406497593101
0.0122560196113886732200846416157
-0.0144382771448329747665164858365
-0.0248327200241188990331892134766
-0.0106094146241492245479250348879
0.0124906939676655865298326039206
0.0216873317539477152021198494115
0.00934790753989705314310860243536
-0.0110057871120987635302623440243
-0.0192458517034161031542008545635
-0.0083516575007022994368308683771
0.00983654897437464858021841342359
0.0172969001487164455856615790297
0.00754593884170667541160718666435
-0.00889179558116382923425666884666
-0.0157053514662316474790115605728
-0.00688110508717518785066640036026
0.00811264094515613173004348083413
0.0143814547000833068012661562156
0.00632344153695504052766503514737
-0.00745899750869995348009193946764
-0.0132630071569022795577770139873
-0.00584903927579547682665408212625
0.00690283378969777183749443907094
0.
0.
0.865740740740740740740740740741
0.952690972222222222222222222222
0.450695601851851851851851851852
-0.116873070987654320987654320988
-0.32742584542855943082700452315
-0.137795167044923679348282522886
0.174376959606482374170798746978
0.300667185125204646050352057623
0.160074018009158240228941499086
-0.0779813924802870469934493716205
-0.185879338888896726278003831798
-0.088510699802076651124949014922
0.0925286525833568832874252216315
0.176433088706709041281143997341
0.095714352878377650947629670567
-0.0559839047132503360382555103392
-0.129376878942544942529795634452
-0.0645149479718051476264642019401
0.0625552315394016784578419038954
0.124656707389144927199236673377
0.0680636573598733740330660216137
-0.0434244488552504661268758673795
-0.0991510308674050051152772654489
-0.0506478738766219486916898188105
0.0471633711097504554636499927906
0.0963353255255819073532147548006
0.052760015231769660351149047592
-0.035411735346979449772042494268
-0.0803552124580993213731317876022
-0.0416580053280584042556908705537
0.0378240651155682181428450524125
0.0784885342136941842042661672547
0.0430591275536560200492550975215
-0.0298769092850747994779552987705
-0.0675432254059616433470092363898
-0.0353677219661546838318237664719
0.0315621034299316910306018928297
0.0662161327551312458975706020966
0.
0.
-0.638888888888888888888888888889
-0.745659722222222222222222222222
-0.381608796296296296296296296296
0.065440779320987654320987654321
0.249765665417401528512639623751
0.113893251294537876879146720417
-0.134192584647880841258986167743
-0.244593250617470225121486684313
-0.140015091949226421760926183186
0.0521034939422564675757132393467
0.146887436086320186145580511346
0.0753252004929918213769140734304
-0.0708581787464790494242662093893
-0.144425262513168921206828817203
-0.0842528139026625248167392263093
0.0390098149528058158187685695779
0.103588296205089085217026210675
0.0555608850755453116607837760208
-0.0476876859503478891092308319289
-0.102270640911833410832725009232
-0.0600527896756281484355738330862
0.0308419603917628722719135994052
0.0799315909825319670645936187844
0.0438999997904319637369852971636
-0.0358370444835616722167738760057
-0.0791225800861068287089473728442
-0.0466030000398348783725359532634
0.0254278082287812841298562427567
0.0650508879298192848874015652754
0.0362536233914163346497909095505
-0.0286726018642684757217930350137
-0.0645061950626214422363652570719
-0.0380587238545073335331558552192
0.0216063032950517526302518441387
0.0548338280883324641865240684576
0.0308644117108770660586311984868
-0.0238831802132114279721657853428
-0.054442887511219373048869147983
0.
0.96875
0.525077160493827160493827160494
0.0182753825874485596707818930041
-0.247365824331275720164609053498
-0.207139249614197530864197530864
-0.00705267973049638096609266029415
0.141877353283392870418422561048
0.129226922275110560818874441628
0.00441700457645940765296618062965
-0.0993757770892032884731872577426
-0.0938791552472995771821457950694
-0.00320030928250290721744511796238
0.0764724614005826604187539834582
0.0737214104839999502899317444684
0.00251176552082515817132242648574
-0.0621457496352523633532277104027
-0.0606890413616613342595043650255
-0.00206609076133484496546503683214
0.0523403714374373187987936168756
0.0515728016335528312161055862186
0.00175505060400749905573826336763
-0.0452071030182912940308221040514
-0.0448375246691598989590750119649
-0.00152526096396145849940413204979
0.0397849973627895906661892803627
0.0396583828689986907367386080091
0.00134874247144071689337054256449
-0.0355241523072057386911383942844
-0.0355518031927366098338243003477
-0.00120880749912822907085275634123
0.0320876724089660953322832064735
0.0322159222104278662985266752498
0.00109519874235561034832892511952
-0.0292573849254710209758522833189
-0.0294523564485883515794829726472
-0.00100109891927868489601528824068
0.0268859182354692227561099970794
0.0271254769531399599017102244979
0.000921896477320336625345928542097
0.
0.
-0.638888888888888888888888888889
-0.7890625
-0.439872685185185185185185185185
0.0287567515432098765432098765432
0.247593400678172503569328966154
0.130344048193158436213991769547
-0.12458942262046699506207118776
-0.25419828712581498963909070809
-0.160676739310447959770182646827
0.0377145226288808150496278128283
0.148106044432132951285160811075
0.0862382114711921270665844548464
-0.063879603271182586781816220952
-0.149255842037387916733893853337
-0.0965480474784559368284476464564
0.030259227674085315245226241228
0.104996309703345554665402703752
0.0636001032758220837608340401395
-0.0423485260130999405526343038942
-0.105410756285885037675081487919
-0.0687723176562586380374329272165
0.0245855287061067974703998017598
0.0812212227007964401003811644069
0.0502436924674697138403923140314
-0.0315361126657634422246220577107
-0.0814263913391569953399299559628
-0.0533506280934692704976055738086
0.0205669851801394135421825124502
0.0661970860612400859089792892271
0.0414869808820871035669967846618
-0.0250781427366551294942086740232
-0.0663177973436677902005461840007
-0.0435594389253872686976289425956
0.0176347447715274509770878787229
0.0558533542717316267469573276792
0.0353162419277417996724795428134
-0.0207981629185488427233950641932
-0.0559323840735801125370144273455
0.
0.
0.865740740740740740740740740741
1.0189525462962962962962962963
0.534545138888888888888888888889
-0.067555941358024691358024691358
-0.327699624583078381264322307406
-0.162577470374241517594692197867
0.160905385764968745399674385025
0.314174374119593839770821498257
0.187893871818028531033170045333
-0.0597724544683618529795107689373
-0.189071219735678279163855236478
-0.104066129052195809607440959954
0.0832112038175742898741291776328
0.183275744887146838791577803856
0.112067204968355693070261047917
-0.0450609494188034187792264497146
-0.132200346188844880261444039786
-0.0757115400484645426331623626075
0.0555834385274065923072831062799
0.12915843762604100959739618474
0.0796129975663483671936102546983
-0.0356542480205282522083686936007
-0.101526478583291702673914341344
-0.0593719140004517810890738397321
0.0416173349276957670750344492865
0.0996715588760921497360704523031
0.0616809752191446029196902630749
-0.0293892605241733118273656464814
-0.0823779681121084255945889709323
-0.0487980619660965514447216080409
0.0332261419098132698803990181388
0.0811329424468686376085214324651
0.0503244208327013672830060052352
-0.0249626984349408509082925100863
-0.0692962659533918760480659432412
-0.0414084690324688024667711002702
0.0276378166527908785363389904486
0.0684041108637100773244040546003
0.
0.
-0.443672839506172839506172839506
-0.485387731481481481481481481481
-0.231535455246913580246913580247
0.0522217399691358024691358024691
0.160432372555031082727875730791
0.0725645499938980221718316956412
-0.0775622753635052225261016008356
-0.141095950263765466655760780465
-0.0771725015980187883263371412696
0.0353505754355134088203788145654
0.0883426220433187546100387377554
0.044454207157477181153103949034
-0.040605310861062581490975727607
-0.0817020142888358770647948861535
-0.0456197698773830038951147965597
0.0251513994722044858871484196557
0.0607217709276353022717008268114
0.0317869874959997741634330863256
-0.0273671720513012791586630221445
-0.0574412401292469838477229124837
-0.0323089459312664943619310326662
0.0193947000976187119858683936566
0.0462241698788312358801017437071
0.0246990910865049151107642039284
-0.0206132835689144291338620997675
-0.0442791687983911785091811935158
-0.0249953743796446342124183890176
0.0157551466238446915793749194708
0.0373060291001876703749484834509
0.0201854312426687171537006624314
-0.0165257302593173551658020187324
-0.036021453020509614849457065049
-0.0203766492345611555580032171632
0.0132570076691268891432024489123
0.0312693905936143143764978651536
0.0170628813051966806488070150608
-0.0137882461616163376237600741581
-0.0303584758460175125705658408477
0.
0.
0.
0.20703125
0.093537037037037037037037037037
-0.0259813850308641975308641975309
-0.0998843183106575963718820861678
-0.059860841853137860082304526749
0.0185434587348504407097391616302
0.0666924290782161078717201166181
0.0432388094037359984691690050091
-0.0139868688657076451108673050948
-0.0501999090777718659061598783659
-0.0337282918231414044737684314931
0.0111584441598242103327368213018
0.0402805964995532816509790616898
0.0276183347155559808999178129652
-0.00926241120788237263449876119385
-0.0336451484812106767319116306292
-0.0233726784286763036379847390207
0.00791023060347322617683575228158
0.0288907500125670618992590209832
0.020254366314499931530028721657
-0.00689958740899732754016899916712
-0.0253155163963199031116878889015
-0.0178682678964851981800282792455
0.00611649418414809531045060005951
0.0225286289040910064817448245405
0.0159841225262222967561914646971
-0.00549227556930522424374375804636
-0.0202949848649027925265630451644
-0.014458871422493763452230606488
0.00498323022349191274699681995611
0.0184645936252110873505123494278
0.013199020813909786631315852361
-0.00456027752376358451226790437765
-0.0169372274848172830132057120207
-0.0121409172308556954266435465963
0.00420333725456282805711818976153
0.0156433515741643593733997535946
0.
0.
0.
-0.203125
-0.0859259259259259259259259259259
0.0272955246913580246913580246914
0.10155683106575963718820861678
0.0576126302083333333333333333333
-0.0204512502760592119792590104172
-0.0686621122221209912536443148688
-0.042407602080168145560351825574
0.0157717576331297864149688006803
0.0520439580330842181590639481955
0.0334091111790399302394567945801
-0.0127382548070537012820011740817
-0.0419499790695528405475507204695
-0.0275224190212460271869624884023
0.0106557725303201056499044739222
0.0351517518020206136079848372266
0.0233857015024748051677278539287
-0.00914818590152161590472176645463
-0.0302563544777761241190024600763
-0.0203241699127604632162688877893
0.00800975180456535926169536346753
0.0265609484255994424725707375744
0.0179686136586702230078013896884
-0.00712103539299241445696035137751
-0.0236716132410293510643760357787
-0.0161008609084242211658346934673
0.00640860825417199797715343951711
0.0213501293839047673360360091559
0.0145839809129538819348755381267
-0.00582505472564174583319822103978
-0.0194438571698568391197044759607
-0.0133277907342761122087404962288
0.00533847013342967567034242190077
0.0178504271274866610162824203105
0.0122705168074069746877041920541
-0.00492663158291889942658692547169
-0.016498598396701311623141279576
0.
0.
-1.75308641975308641975308641975
-1.1748046875
0.0293559670781893004115226337449
0.756999367712620027434842249657
0.616954007705122865472719700125
-0.016446564429012345679012345679
-0.482554005391833903883162432079
-0.417818478621258999226512762539
0.0113566965102017991615897347361
0.354086411358377094661927081686
0.315807459517585456719099362633
-0.00866521575143604928355698582706
-0.279621432758589437650277180473
-0.253819397318916910507482924732
0.00700337186594206766860193621054
0.231028420511539458103878405239
0.212168282861107900204323721592
-0.0058758334961477644835255571971
-0.19682159926236275636274693664
-0.18225787617691168438078665233
0.00506079172632288536120411429411
0.171436798588499561899049928442
0.159737756834167676047266138093
-0.00444421257321249303381629389821
-0.151851317531895481334278351979
-0.142170354512660969463747343962
0.00396150365062603174792122385082
0.136281702513257435768745814487
0.12808382187979418139766407154
-0.00357334965042127171946482048106
-0.123607744312445680895817722791
-0.116536913194232577024783003571
0.00325445330331967648473988345717
0.113090405008048894097724237981
0.106899662568347224568763158849
-0.00298780049803686085822609118864
-0.104222410026777399660090129028
-0.0987345371188652510634685356342
0.
0.
0.
0.0625
0.0305555555555555555555555555556
-0.00670331790123456790123456790123
-0.032693452380952380952380952381
-0.020438962834362139917695473251
0.00521995085757210977669531461419
0.0224595914444646906381600259151
0.0151360046695217511229101050215
-0.0040898915263131920087912361365
-0.017155537945171735240793166994
-0.0119771660142244330403784938729
0.00333390650429000468797643635704
0.0138931036094681854018930767869
0.0098985251555413884226090269825
-0.00280514209830910976264066520729
-0.0116782435371354976343555384792
-0.00843056218793378795293964720817
0.00241801205284765073791714989465
0.0100747055219239157349098966211
0.00734004717605677297949908689326
-0.00212331838914791260828517375853
-0.00885939532480863876739735248232
-0.00649846141594851816056296841081
0.00189194341798612605709047348364
0.00790629130781115867509001007164
0.00582955300185098733336854509571
-0.00170563873584329734072140487038
-0.00713865040027181219331666106261
-0.00528522702012871984845783904218
0.00155250867683375274965746138165
0.0065070729220300766443486004258
0.00483370981395865372504949815064
-0.00142446508784005999397304462818
-0.00597828459268994941931162638319
-0.00445316166768882841722668019498
0.00131584238524139068336539643063
0.00552905849974784507963972522743
0.
0.
0.
-0.203125
-0.106666666666666666666666666667
0.0190007716049382716049382716049
0.103737953514739229024943310658
0.0685494068287037037037037037037
-0.0144078864284625601498029481569
-0.0706035583318148688046647230321
-0.0499692736686603125224028130645
0.0111327381831382366781711704866
0.0536278259066116508773058572466
0.0392074485367211397992404551601
-0.00900588423904623181008394142044
-0.0432684902486961244025291308924
-0.0322342744759518289372399150002
0.00754058011688348438121661131813
0.0362740186597410575763760165296
0.0273567442405713718826444307416
-0.00647835484426975409572344720249
-0.0312310650966679420488583049193
-0.023757262261242013264517765911
0.00567507034647674745445199003006
0.0274212269297203569194356018974
0.0209927276792200734595229113123
-0.00504745637647678787640415930495
-0.0244410101403837091888670014934
-0.018803461117059442539485360768
0.00454393240607315059266751033085
0.0220456957876428751579027055901
0.0170270502366340905881281199622
-0.00413126148176731543997126818064
-0.0200783616894678969002960953802
-0.0155569404167779326807605954854
0.00378698560000985262812870420352
0.0184336131263044413996851943195
0.0143202651445674106501623260021
-0.00349548045173521647505533424946
-0.0170380820609205042682239503195
0.
0.
0.
0.20703125
0.119981481481481481481481481481
-0.0140777713477366255144032921811
-0.10224122428733398121153223194
-0.073099369052211934156378600823
0.0104745870418557078465015772802
0.0687231431949108299782498033227
0.05224677248153773936438675633
-0.00797571290627371974703676343768
-0.0518090718719239275683291075015
-0.0405687193077877158575666726457
0.00640358816502602814282683425135
0.0415988079362813280488487153789
0.0331422680681846769900306396481
-0.00533513000519553468340937967677
-0.0347547836579297924287102949418
-0.0280067654975808598080357229018
0.00456847509143696919679640276165
0.0298472792101579194417567132267
0.0242468664575019985050104469516
-0.00399232630955534408324705593489
-0.0261550366917406882320088370099
-0.0213755613339770010511588378138
0.00354439845205796078048873364597
0.0232763176787146264348842216027
0.0191116629430067727515631695095
-0.00318629065282184523875102186957
-0.0209686902513714305244415082949
-0.0172809531644551639471609355285
0.0028936450960460657590069552204
0.019077536435004750915013043737
0.0157700930138519762954632180109
-0.00265004308267324745437575542652
-0.0174993734163699647444976993673
-0.0145020179173645404804879720391
0.00244416938884643589835735159402
0.0161624361964654835299190260371
0.
0.
0.
-0.0859375
-0.0449074074074074074074074074074
0.0105975115740740740740740740741
0.0438975694444444444444444444444
0.0286772601594650205761316872428
-0.00745812915644081134968848078783
-0.029967386466305272108843537415
-0.0207707394354619280381532532674
0.00560874034651392945533647081756
0.0228031835435904348762324120299
0.0162456343040434606397762142664
-0.00447379138040744389214163609864
-0.0184135639644683257890660986229
-0.0133315779882585685362461568876
0.00371591590570074442371836442957
0.0154437183730160521714627547852
0.0113015531464967549605416219739
-0.00317603184328419133169765436265
-0.0132996337369542972186204982789
-0.00980717801548532525862025819273
0.00277251341084192617693210389281
0.0116786156228272046223808419215
0.0086614659436310324539473978144
-0.00245970112901922134445819924573
-0.0104099481209982334964990072275
-0.00775526381679745429836548899659
0.00221018720110559036808075370438
0.00938996435323935978584739699357
0.00702062909525651768344360571805
-0.00200656313526202881214961759131
-0.00855205069430566274841879685034
-0.00641307814830366166953161905613
0.00183725439282242326011544330737
0.00785144217055902352521491068332
0.00590227358264868684650731156761
-0.00169427080666719667940375780515
-0.00725694054564314884945239464712
0.
0.
2.37037037037037037037037037037
1.642578125
-0.0392839506172839506172839506173
-1.08402188357338820301783264746
-0.891032319606413994169096209913
0.0230628298611111111111111111111
0.702579488451154176212151027172
0.610744271766065664604034033438
-0.0162479591546564142809282194152
-0.519606776721235918859146644704
-0.464522404720217226287205064655
0.0125335952115101725366250288594
0.412218084593745254871020364629
0.374771716654925469496516690208
-0.0101995055153135053725860760958
-0.341605791067393188721579126491
-0.314079778287000892600697611764
0.00859759674903578487103502671262
0.291643106799806787214189831841
0.270302480368187629396725173818
-0.00743028131565015873434253872769
-0.254428630202778294134779770995
-0.237234426031659961701944242837
0.00654191140754355240330337282947
0.225635757947179499121416013983
0.21137456887331292796405347674
-0.00584320874237779829392330553743
-0.202696611194566496181054914935
-0.190597855766889806677406947962
0.00527930908296472297899965790569
0.183990900893456166997100137079
0.173539753559877250452381250329
-0.00481464233682156859752544404846
-0.168445776011615555370124301989
-0.1592839871358424057467184954
0.00442513838766727051972221139383
0.155322642974083959721380266291
0.147192448501854921256279650271
0.
0.
0.
0.03125
0.0194444444444444444444444444444
-0.00238715277777777777777777777778
-0.016847718253968253968253968254
-0.0124660815329218106995884773663
0.00176015888179688885156257290296
0.0117193600747590702947845804989
0.0091121232104907837932529290554
-0.00134435693804842467393907723126
-0.00899847582008414665341072267479
-0.00716926871348285523698955064767
0.00108250094414022737499672087718
0.00730675029864497305927125500167
0.00590749993057614098852917559866
-0.000904400101030154290501785513632
-0.00615124916433863354578295976778
-0.00502266132271359295974773795802
0.000776229026865620562522045271
0.00531168220185186864224322415116
0.00436815292938372189742211760803
-0.000679672841172029234734535832222
-0.00467388730748074447614105203491
-0.00386444128860944861458263593457
0.000604412019917503435155439002031
0.00417290845118315363049775729457
0.0034648469853706186104272887731
-0.000544112578612520501544696842496
-0.00376895605115432459529909307613
-0.00314011803825583086207986219502
0.000494735469280910819840964510546
0.00343632831702274884609030509499
0.00287102911708155095894051975731
-0.000453561293567163339079269405067
-0.00315765942646553739476727643706
-0.00264440935234991667759145511775
0.000418708038803273001177942443812
0.00292080410520139626468665702837
0.
0.
0.
-0.0859375
-0.0575
0.0039986818415637860082304526749
0.0450188704648526077097505668934
0.035392132844650205761316872428
-0.00293901372038088585377695025081
-0.03091468969409085913276875376
-0.0254816495583365307808816974548
0.00221794231968450777814617412773
0.023549036182277624302413408287
0.0198827120133520298425037787832
-0.00177619306311337508239145673998
-0.0190236027590921428656077283006
-0.0162984750874398426813458283348
0.00147817748063989028170057796455
0.0159571911063201350386535979725
0.0138074136987970818414001195455
-0.0012654789403213822537493138174
-0.0137425090704413807853206562592
-0.0119765368368067102196642027233
0.00110593159440082382569444646491
0.0120676093164442426556114946893
0.0105740727877341013348767280597
-0.000982060167911619208148413968939
-0.0107566736109631305389586636853
-0.00946555802709510985638511498092
0.000883066120655630337097964119853
0.00970262797130178587810744907274
0.00856732998750666664819849738015
-0.000802189843470455727208470867581
-0.00883672655565237822572077812918
-0.00782477410989019844552477521999
0.000734862414323667463210243298808
0.00811270512227752220210931897693
0.00720064314509229382067919944798
-0.000677957424629831413640211523698
-0.00749834252309575052474062825814
0.
0.
-1.44444444444444444444444444444
-1.02734375
0.0237139917695473251028806584362
0.692117573302469135802469135802
0.573126326530612244897959183673
-0.014459691358024691358024691358
-0.455255875259963598498811021714
-0.397174003601085113345629797108
0.0103638320280686571553055320774
0.339144773669064162565471620956
0.303851217200927091420684930408
-0.00807267081577376972947323067765
-0.270214125590921000763144957146
-0.246031992493007132468914616347
0.00661034600319183875816616181331
0.224566528700048397595527347989
0.206696660223748214924379177745
-0.00559629076706419835585994995293
-0.192110989213052970129073337689
-0.178204109133314923241972497128
0.00485186313483183838259494444634
0.167851288740403031914693818923
0.156614527193389512199223352203
-0.00428217755394946201126776547933
-0.149031194196394510523443645099
-0.139690521029137323805010776327
0.00383218447199583128536272660102
0.134005710954071928949376725127
0.126067280598521196300799502499
-0.00346775546471177544313851107211
-0.121732359670484363603238897655
-0.11486500379724733322844943141
0.00316660873072170562361615611423
0.111518472065612024089656883855
0.105491038627158345870551313109
-0.00291358004930739865154609991565
-0.102885825169890081322046509813
-0.0975315745173589992179985390357
0.
-0.015625
-0.00137174211248285322359396433471
0.
0.000064
0.0000214334705075445816186556927298
0.
-3.814697265625e-6
-1.88167642315892074567073296942e-6
0.
5.64473930053777431316223375881e-7
3.34897976680384087791495198903e-7
0.
-1.32810308629907606524492345876e-7
-8.77914951989026063100137174211e-8
0.
4.14291928072789766028219328964e-8
2.94011941118581366511052026471e-8
0.
-1.5625e-8
-1.16596155724473070199828671277e-8
0.
6.7551186861180669506432997474e-9
5.23278088563100137174211248285e-9
0.
-3.23712829739067777490263236022e-9
-2.58117479171319718199003150812e-9
0.
1.68117147511773500218899453675e-9
1.37174211248285322359396433471e-9
0.
-9.31322574615478515625e-10
-7.74312661253466983972871571854e-10
0.
5.43991024148101556324320648709e-10
4.59393657997783385173518791362e-10
0.
-3.32122593261671515939939566654e-10
-2.84192333378605456232878561117e-10
0.
0.
0.
0.333333333333333333333333333333
0.2578125
0.00707304526748971193415637860082
-0.165818035193758573388203017833
-0.147136205357142857142857142857
-0.00436457818930041152263374485597
0.110566256778206989602961445969
0.103004345409639119860772297257
0.00317855256184879295161645413131
-0.0829224479930045396783284980939
-0.0792328649910123543889214226241
-0.00249670358509899759335592993178
0.0663384058655012046528602796039
0.0643769873448890534253986597498
0.00205629567106675109132758894962
-0.0552818787464318711113227524363
-0.054212112607770038148093489896
-0.00174778964451815156817535221385
0.0473845119294448142687063165102
0.0468195843594865514093790768632
0.00151984131488217620682410712684
-0.0414614296511875259276413838384
-0.0412012202601224357721923124497
-0.00134446420337765449605314143503
0.036854612578342291755830597553
0.0367868104667284509450867842397
0.00120538700499565949349405994862
-0.0331691470606337491855508121912
-0.0332267931035456071762431303473
-0.00109237916370743663785674897532
0.0301537723606275285251349197072
0.0302950191453432000422406122808
0.000998748245522233756318255380427
-0.0276409566760869983638357099717
-0.027838665132235791280693784485
-0.000919898763563701272825857913606
0.0255147300332864333549042793724
0.025750765923356252328804177549
0.
0.
-1.44444444444444444444444444444
-1.09765625
-0.0312860082304526748971193415638
0.69059847608024691358024691358
0.610116122448979591836734693878
0.0185907201646090534979423868313
-0.45442473290361548083382092874
-0.422593925476085113345629797108
-0.0133164468630096341755110512645
0.338527873591903668738311127129
0.323188774061134192012400906739
0.0103580087477182937625902613858
-0.26973036564579068526245908609
-0.261638992840522943868182778422
-0.00847708541001815550459734790469
0.224166811218679144147120092997
0.219777868420503141841743282234
0.00717310454986877910668497771808
-0.191771039052980220120375384426
-0.189463324664272845795948187108
-0.00621696408865712936955696415482
0.167555336257699862776769323664
0.166496922600890083646420111453
0.00548552425887949594714395086399
-0.148769266969309978196971460432
-0.148496133095930311286252703755
-0.00490809648971452108689007790228
0.133770745835399605042537967203
0.134007617453472179583480999643
0.00444059538003619370902221052349
-0.121519354043941205959553836229
-0.122094894677604787478732273675
-0.00405441046087440963805101770098
0.111323658926120505683710399281
0.112127142855123134200344893818
0.0037300002826128529127032735086
-0.102706351880919201973556541921
-0.103664019516985941436777275955
0.
0.
0.
-0.0859375
-0.0775
-0.0124622235082304526748971193416
0.0422029974489795918367346938776
0.0451018550668724279835390946502
0.00706536164752613810190985681993
-0.0296464273959743336109954185756
-0.0327279666591696916856582294026
-0.00545484266366983853596370443203
0.0224629958647997810625377442099
0.0254236346378656696735133807897
0.00426143128454549148270838081299
-0.0182047546763381561758793082574
-0.0208750050874311658329318359777
-0.00356436685272417236401494563759
0.0152499736697768440107440532265
0.0176649708356269553591889311833
0.0030301820782988128898652974895
-0.0131464897003970152951379375928
-0.015331707683572235156962225493
-0.00265264546997440108831552089239
0.0115383092934021653345658015653
0.0135306532107828702046690072072
0.00234851219376234849493125031819
-0.010289283372012299011478096862
-0.0121155806771935912859493329919
-0.00211326072168359522008131105737
0.00927874515417169087666716013454
0.0109636745738017381729763759291
0.001916690847038421192837460908
-0.00845256146727166763780992200328
-0.0100149615378538273476685686192
-0.00175639433907523258342243244437
0.00775895678656556866600280072349
0.00921511619284387477670830277953
0.00161884621227986252302619215786
-0.00717232490660521868038941076957
0.
0.
2.37037037037037037037037037037
1.763671875
0.0527160493827160493827160493827
-1.08127304098079561042524005487
-0.950742141034985422740524781341
-0.0298765027006172839506172839506
0.701186511326224033449360802104
0.650861947547315664604034033438
0.0209927752363583012861289454381
-0.518600154636187907885209744841
-0.494671859712109579496126320914
-0.0161489804818376030815587525897
0.41144319364724319725785164035
0.398924905980485649267222348565
0.0131244333503664496344474779134
-0.340972570768545862904249451137
-0.334222012014286688977724188099
-0.0110515367792986953139615469172
0.291108985005325954684007975166
0.287576255868517082012225016755
0.00954433068835006224425128697061
-0.253966377632674000997056115328
-0.252354163609451523212159120676
-0.00839842242361299888836610918151
0.225228555882463787277511665325
0.224817877220073411854674422956
0.00749819459598818512319635258285
-0.202332657367641449972131512919
-0.202699185250242748707011184512
-0.00677214360685444516353188956072
0.18366195301705642280030543604
0.184542684805268152370988257018
0.00617428370383553850938582471301
-0.168145666621888033509914669603
-0.169371253035129992473153675867
-0.00567337488104096146370826018035
0.155046744806856685262407581394
0.156504729362258101053419814675
0.
0.
0.
0.03125
0.0342592592592592592592592592593
0.0112606095679012345679012345679
-0.0131919642857142857142857142857
-0.0191414287551440329218106995885
-0.00627106749764377630338829633362
0.00996445511798469387755102040816
0.0143799443464650741620171367379
0.00500621703020295147475237618291
-0.00745695538571502451372581242711
-0.0111509560982562109131564074035
-0.00389737606616103224518814415886
0.00613907672161094040013453326088
0.00924428413342733911372829375302
0.00329519180005917526826446510443
-0.00513246828423095222523820166804
-0.00782790460649020827600676946631
-0.00280044058545431665115345372228
0.0044521839882160292618405895917
0.00682302840274908904482820015129
0.00246382171307967819118705315012
-0.00390665552240462072938742150049
-0.00602623829774661777146043300994
-0.00218196828827654517660812878983
0.00349501467223250523631747666284
0.00540880030904136510295368749486
0.00196893583454523039516530257589
-0.00315229441005467646626263497533
-0.00489779792614688696279335868639
-0.00178649368437003512538539468815
0.00287719037428579425194200446433
0.00448067659695635325579118391966
0.00164000834192867711800083869253
-0.00264177542633509598167604425363
-0.00412503521468007079788747813976
-0.00151214650429177025174056524267
0.00244517790495186835669481363851
0.
0.
0.
-0.0859375
-0.0900925925925925925925925925926
-0.026439525462962962962962962963
0.0371061862244897959183673469388
0.0500082786779835390946502057613
0.0147244805129413448049544463419
-0.0269809919084821428571428571429
-0.0367116859580850045600058961183
-0.0114121916164251861390799270478
0.0202422622218466023098890231757
0.0283775340073583742587890262673
0.00887609278771061653388517196862
-0.0164947731369820271072962213818
-0.0233468915320011037950470572905
-0.00742560106121521992828046064076
0.013788066332572698482698685586
0.019730226030111287758121142008
0.00630270480717313821849924988047
-0.0119074351331976719054571348631
-0.0171346639940391694713838996817
-0.00551632958532614559977077488995
0.0104433989219282215932378399476
0.0151135599546119930289306300077
0.00488005803678328253148965265572
-0.00932040129557538387627753976695
-0.0135363082903992076674710160767
-0.00439025153959529460446195654447
0.00840254216318653268823456515089
0.0122459411660289310476204395357
0.00398006041070976810283394611573
-0.00765772633481473748547649225193
-0.0111875973412578771565450154629
-0.00364651416338132380551891672294
0.00702837165220197613842547579866
0.0102924485338829590891731590133
0.00335993709270849783514862145017
-0.00649871607283602090239587708239
0.
0.
0.
0.20703125
0.199018518518518518518518518519
0.0502226401748971193415637860082
-0.0857248599638268005614944390455
-0.105662389885545267489711934156
-0.0248813736724506374812117332523
0.0627643679932201763925524858469
0.0780840512263539326361381517492
0.020486336249814300784468392958
-0.045855670805410332020545016207
-0.0592572218196391602734755958238
-0.0152298100166068758331290875916
0.0376305964409503917477279926576
0.0489649464010711663235355616932
0.0130833946123938386162420350853
-0.0310550262736865529569528832708
-0.0410116567409003942006651615107
-0.0108576468184715376561943839757
0.0269309898862749533921082577815
0.0357078117059641855591240822123
0.00964292785564073328933998201619
-0.0234464794669717956361919022986
-0.031332601350344167116091053506
-0.00841773908654106711653641210714
0.0209807434590881859233480819634
0.0281090075556564443519112758231
0.00764292418999234943519528045923
-0.0188249925273218021115214726215
-0.0253435538143193638294171805914
-0.00686829711689426361480567975983
0.0171875276642026884683799542523
0.0231796774633638630267035192056
0.00633258478527697522659182289148
-0.0157228802408612311420235815018
-0.0212744431501382627525892728844
-0.00579882795912607315186365774361
0.0145572049949588113573628423127
0.
0.
0.
-0.203125
-0.213333333333333333333333333333
-0.068962191358024691358024691358
0.0782938869992441421012849584278
0.111532624421296296296296296296
0.0335847649530777102793563698913
-0.0616882144164709534607493791167
-0.0855282941492562414794944170331
-0.0287721161209192671777705791311
0.0442639811379650042144954639867
0.0646032963381136987773733453975
0.0211825234878477803234601849024
-0.037164681486846275077744928576
-0.0540924056023903076568892927528
-0.0184942776008360488008800507567
0.0304443914003884260148727226213
0.0452132436020217387182269469633
0.0152712976076001058628990923642
-0.0266947178831653041254548381603
-0.0396311504231992060056248522833
-0.0136814216393709347315796712394
0.023148604010326254370854608288
0.0347357162196074982399863959664
0.0119074238430745792498923350371
-0.0208490402063657079305417492449
-0.0312884574951107625158251198802
-0.010870164449860220300652400277
0.0186606749239844813820505353993
0.0281899573171474116545830510558
0.00974914456769119650297272108533
-0.0171103069888017466268619752787
-0.0258529189395098779203378114692
-0.00902200023071187124810821456117
0.0156259474609853163532895681276
0.0237162544671771123598898989479
0.00824998960268897897468361864225
-0.0145111344021060704063731708516
0.
0.
-1.75308641975308641975308641975
-1.2705078125
-0.0404440329218106995884773662551
0.754660440243484224965706447188
0.660158662015826738858808829654
0.0215107722479423868312757201646
-0.481497150068289051303101804465
-0.446077853621258999226512762539
-0.0147723656274523602076543661217
0.353347579482519755841625298421
0.336749656501125073679289832155
0.0112187169676502624898296174915
-0.279066002031566118034364971968
-0.270458731547917345013008896054
-0.00904657234329749334803968549573
0.230580384161369902152465172162
0.225967838753652599986257224118
0.00757685033058232548694724511284
-0.196447335946537819290790068294
-0.194045887610985533973265213228
-0.00651825594478255614791643137255
0.171115051971498601454443569366
0.170025436258454773694287259622
0.00571880777328793950057640092656
-0.151569382420863571457733156078
-0.151296505915207576238985453559
-0.00509409040577183237619038918254
0.136030725905857272228452114987
0.136283958364913785947417679472
0.00459231411793992765814889136092
-0.123381659450017793878089607682
-0.123981639832760628393175595587
-0.00418053737482547883390736352623
0.112884694786763824204689777095
0.113716362945747687411448582371
0.00383649316444096634851783253729
-0.104033726200111878842173206269
-0.105020921917185928963748736467
0.
0.
0.
0.0625
0.075
0.0329378858024691358024691358025
-0.018609457671957671957671957672
-0.0368698077417695473251028806584
-0.0156000657293095564700502972108
0.0173201731597897095346074937912
0.0298506716270011692347293254323
0.0139267480129881415627195420594
-0.0116414963986049468853701657934
-0.0221527869663476559327195192776
-0.0101137137556073716357091347056
0.0102845172718388817959029178114
0.0189170529949271038545869757785
0.00898472434604347025682873527109
-0.00819536027631326063690404047044
-0.0156865933127720793291160127587
-0.00736639368617211723059031192779
0.0073654298159419644152355121515
0.013889425203969964841488202969
0.00666244494766717156634231053548
-0.00629150591040542804765758174745
-0.0121192689730803768383434306339
-0.00577375506364272161938453387863
0.00574952357949884464100986096069
0.0109836545755488124703897004752
0.00530239050922831318231553957437
-0.00509760259969939865795230619977
-0.00986757547778541487826080474304
-0.00474201376368106221091364240349
0.00471909861209046150447169044771
0.00908683398869278164969703545788
0.0044063692522524549759914423589
-0.00428186401167865408303283285343
-0.00831923827741137603808313576455
-0.00402113603819586294721560416569
0.00400347380612649798688492452422
0.
0.
0.
-0.203125
-0.234074074074074074074074074074
-0.0946180555555555555555555555556
0.0658066421012849584278155706727
0.116573857060185185185185185185
0.045629500542786844962036026116
-0.0561897010354240902710290465393
-0.0912196408027927916677468125432
-0.039165379398071310741728703152
0.0389888489704010496875039739583
0.0681898320769992419224429722159
0.0287645832705328903989439470562
-0.0334374760883428752592539512438
-0.0574477918899085372105320742074
-0.0251160632702375104851253441194
0.0270419673459539778522920038655
0.0478159363134476250766061083659
0.0207212224945683384677327681143
-0.023940700863582268189407720694
-0.0420343207594979439755795263799
-0.0185612716085221068381310967711
0.0206227564631971566092708592975
0.0367593168041262480083841066646
0.0161480512765406452934299664511
-0.0186758914606184298865047591665
-0.0331667793619603139301980818006
-0.014739031747796578362934911031
0.0166480738988974528344204911659
0.0298407546935844443923832102797
0.0132161274170566255747478856721
-0.0153186592194662058238133883228
-0.0273966584805042816347773796357
-0.0122286756477707151401009302898
0.0139517592595531113615731034968
0.0251087263852246787617971686272
0.0111807819571405308445117151073
-0.0129881383455506024556472533195
0.
0.
0.
0.20703125
0.225462962962962962962962962963
0.0805000964506172839506172839506
-0.0728895283311737393370046431271
-0.113493654353137860082304526749
-0.0395338930563461476649797245525
0.056947606704822305906489579959
0.085298898323846382271651420225
0.0322847703728284730618791815287
-0.0406876641916260663676887054649
-0.0641794634115145625881788268384
-0.0239965798059866766787318044089
0.033888457602314386274849347027
0.0532550253245224393832631811939
0.0205202519758943518718371324908
-0.0277603846521003061720271393271
-0.0444675757583500127878706092415
-0.0170384109069165628069975240829
0.0242253179985633804678578909967
0.0387853281134820567937297244738
0.0150905193728468240686845216154
-0.0210158472777801454098538900602
-0.0339806476913319073837817938969
-0.0131796672257679259739004319305
0.0188701709045594623445423490332
0.030513688249318538465955616217
0.0119448234052905780626901078035
-0.0168962334464584186749434070266
-0.0274864968501226361613721656875
-0.0107383880364680609129444311006
0.0154596659581923395026572026438
0.0251545052154716868663303011886
0.009888155195041374052683750287
-0.0141231995152926438644441261655
-0.02307302054784771748875514835
-0.00905748856072107861740009981363
0.0130953362948005811025269942446
0.
0.
0.
-0.203125
-0.213333333333333333333333333333
-0.0411844135802469135802469135802
0.128747968631897203325774754346
0.14985033275462962962962962963
0.032953244789979483857034877443
-0.0929125825243291761148904006047
-0.113253433404816898555303007993
-0.0263723741003358035356019734956
0.0724835778340033328896678149638
0.0906668273727021878650364230612
0.0218019112176127779158044609222
-0.0593657905753389638229350446803
-0.0754920373264950295078566917603
-0.0185298468638827954912274346109
0.0502494108814840210185814264656
0.0646320353256253753533394649396
0.0160923087381301808011309064106
-0.0435520373787026529209961310343
-0.0564876590659805847138213627911
-0.0142128617191633169494449674902
0.0384260271799365824395423278343
0.0501582637202070581529113972915
0.0127221843790380326020849296836
-0.0343774875946463646125833498708
-0.0451001014856472770740812843482
-0.0115121565123827641737925852755
0.0310995266051528084092445406458
0.0409661955313252081054355703634
0.0105109378588533963725531089747
-0.0283915355800606982520643348128
-0.0375249888160462653329421075513
-0.00966909230010168356598872858841
0.0261169014718288924152377624219
0.0346161523546620570261267348982
0.00895155465580912732920344316178
-0.0241793987685432979701784873549
0.
0.
-1.75308641975308641975308641975
-1.2705078125
-0.0349
0.761200327932098765432098765432
0.662675573719283631820074968763
0.01938001953125
-0.485061456830469613209315288182
-0.447560478621258999226512762539
-0.013310065732041014957994672495
0.355840223825918176362435698823
0.337813637733973419746862358543
0.0101234788348039775239825300928
-0.280965251733790824069465763966
-0.271276581698044933430264920543
-0.00816543652225841281681431749361
0.23211654790303258716241924044
0.226633075619365471326572821603
0.00684131985652219927496995083628
-0.197735460054435081333553659544
-0.194605340218806458173959043948
-0.00588644324625832034350349023861
0.172224387325801004366125125612
0.170508310284833062041734057515
0.00516535147362090220480560160996
-0.152543242803381306879280882101
-0.151721020617495644792147009223
-0.00460158835068235643496562899346
0.136898662835324863916068031018
0.1366627447934006596824662204561
0.00414874567545766343263784058866
-0.1241643833612471684577816572654
-0.124323531513301253523093970174
-0.00377702806212099583677410196554
0.1135974608935153290414702687402
0.1140279241978048593425661059963
0.00346643207858182198005169260878
-0.1046879896362036534555349534239
-0.1053070750164144354628218293476
0.
0.
0.
-0.203125
-0.234074074074074074074074074074
-0.0668402777777777777777777777778
0.120668886999244142101284958428
0.163767722800925925925925925926
0.0528777489831911600619083612281
-0.0859734145332240038872691933916
-0.123732667516061216028576710223
-0.0421756146744412050534499514091
0.0667052055442878307859046216408
0.0990330278293266354816568500363
0.0347938520202025381354060099988
-0.0544810948197302883287668277004
-0.0824496800870031848100231542706
-0.0295337853602358669342647118524
0.0460358233624375780923862652837
0.070583286579720404901050148653
0.0256247135321934195896847720963
-0.0398549217174343802733758147046
-0.0616858471713717071603318317854
-0.0226163622289111125236535386246
0.0351356291009462538473459878116
0.05477175245351047149132807898
0.0202333555945613867702393232077
-0.0314149096526175369194167945088
-0.0492468183447550449446639947776
-0.0183010501552426282378627883762
0.028406230307311117875648513924
0.044731661909878010047503351066
0.016703480727011745070338879964
-0.0259232042847056518681778011975
-0.0409732896303268646338566929079
-0.0153611342278525458176284093161
0.02383916981590468034070787124
0.0377964686014073379168410356692
0.0142176347023073904202827337137
-0.0220651641483317798145577115781
0.
0.
0.
0.20703125
0.225462962962962962962962962963
0.0600284529320987654320987654321
-0.111996580080444876363243710182
-0.1460693359375
-0.0439182707609302784409864278849
0.0775018309044227810171687722708
0.106960960896218117398887686801
0.0338445924993705350060855225884
-0.059209889116239336588897441705
-0.084134333994354294065518086807
-0.0273651355030604764731106624681
0.0479087453079232695288070523778
0.0692840071746444875619410731791
0.0229293696063818794827192699651
-0.0402256388664221860469025679426
-0.0588665311154986934644786817476
-0.0197141662290985236792002451298
0.0346659361272523107694993129772
0.051163666888503818340032695512
0.017283328057580685598942953584
-0.0304554859170830070267461931879
-0.0452386198236407981026502418752
-0.0153825296984615680511668905473
0.0271568479635702365789968931672
0.0405411469407864506524943055069
0.0138566561785110562501255598455
-0.0245026314967175736003523549522
-0.0367259878677855713610523697409
-0.0126050606744789246575371411857
0.022320954990502442914583788936
0.0335663106893685706041301676962
0.0115602116711441386640168756514
-0.0204959049376984184379681169569
-0.0309066799774281422665523660693
-0.0106748860258313082355854724398
0.0189466977947597237716487594702
0.
0.
0.
0.
-0.0637037037037037037037037037037
-0.0759066358024691358024691358025
-0.0184937169312169312169312169312
0.0483271846064814814814814814815
0.0616728813871880975265538967563
0.0166111043623798725839542166073
-0.037560736937057302464969459938
-0.0497542426921423957481178723585
-0.0140633092267565747128512405563
0.0305049597681858754277139620695
0.041330350993703614370205788268
0.0120183802023152429231907020925
-0.0256219234641228502116807900856
-0.0352397559317787924998069340304
-0.0104404832423728355956139172263
0.0220648110975162623456691716755
0.0306734239853349701532893214526
0.00920861806839115728752345427268
-0.019365485379320596190457741392
-0.027136719738922518715096747045
-0.0082275692009857343905049591255
0.0172499334431373203760528173028
0.0243222209797713601495058516106
0.00743074592770064863409292737542
-0.0155485477944634414440754144265
-0.0220317181496151249151414325425
-0.00677204594746119633978152301067
0.0141511858348387699399385924226
0.0201325933402289177918687501815
0.00621909001003454442384778738894
-0.0129833812069570986707846669109
-0.0185331052346640874936213537715
-0.00574866917231527071928960482884
0.0119930531553954053822296883691
0.0171679114800876017211817782044
0.0053437957058507435482211227286
0.
0.
0.
-0.0478515625
-0.0404440329218106995884773662551
-0.00420096021947873799725651577503
0.022860783007080383173677634319
0.022313474633487654320987654321
0.00250745143863570932615285610256
-0.014871
-0.015263434953880230754399610254
-0.00175381246754108170050861713718
0.0110030891081939815138814979549
0.0115817419181719057644080743586
0.00134381897520138641918858349281
-0.00872859218956401146139099790531
-0.00932750117857475796502669877668
-0.0010881273914931290585408352009
0.00723239637912878556112455000526
0.00780680621689663406641434447546
0.000913860792072324970806722903995
-0.00617373202094738689658619580909
-0.00671209476619375532580286618312
-0.000787588737301442467075197169558
0.00538527672533269299723395971086
0.00588649037402931137579490932172
0.000691925271485825545002530121907
-0.00477533305241733766419983263051
-0.0052416730507386811220100341361
-0.000616960322067428147322216531085
0.00428946145680323914240107445784
0.00472414170049405514581086069627
0.000556639048801487561963934473902
-0.00389330915953433824915548330169
-0.00429960282092231518880832047392
-0.000507055885466434943746030759329
0.00356413081472881738690147357375
0.00394506365912678310187729402892
0.000465579609426253795444824396074
-0.00328626894877459219967664685669
0.
0.
0.
0.
-0.0637037037037037037037037037037
-0.084587191358024691358024691358
-0.0302360638699924414210128495843
0.0440987413194444444444444444444
0.0682321482450188253497231409384
0.0267945213799805636540330417881
-0.0335853396482948808929706339175
-0.0549916120690143586339101582236
-0.0225982087693576284650914686584
0.0270306320675188283139971693598
0.0456531283668869034750294552448
0.0192660608706489019077135580087
-0.0225974375486818106583616598055
-0.0389140156440263473225324828942
-0.0167121278848922815157151782851
0.0194035255710183529165175382223
0.0338644142303593909092810991182
0.0147245259023169295060032262952
-0.0169969141597983341772732921808
-0.0299555653560053355143874941972
-0.0131455119922430558237622051967
0.0151191668758485067363813678506
0.0268457739244362336319662582097
0.0118650518738343224653802305666
-0.0136139501484691783877814326926
-0.0243156103903462470758239372521
-0.0108079523809333748928177301315
0.0123805890916998750963381085182
0.0222181159144008880548384417109
0.00992142233556847165905636517144
-0.0113517360626572801780152064714
-0.0204518232503901160785226235625
-0.00916785160717639946591273887411
0.0104804785916067953517214605913
0.0189444201053507419775394937618
0.00851971476731445166615906744615
0.
0.
0.
0.
0.0527407407407407407407407407407
0.0677605774176954732510288065844
0.0239473312142317244358060684591
-0.0331647336355452674897119341564
-0.0509166308377543540332935926564
-0.0197944981601271460965338516359
0.0245156417227664369229647519313
0.0397961444183736513091094429803
0.0161675832634993851345533481431
-0.0194033192343213896648937638091
-0.032449229788390830995616200394
-0.0135154768629837434027202701705
0.0160560486613570039979899081809
0.0273403798721380875746812402648
0.0115734054538379432175633968599
-0.0136892246417360622387195749627
-0.0235989916725729920657427528898
-0.0101029569725235994289023161949
0.0119298992861723083426449379431
0.0207494751805717284559095907354
0.00895748960104137065924152906407
-0.0105702887338820698510621847037
-0.0185090709743612878538920867808
-0.00804164532844560848799735417275
0.00948860281946736611985377940695
0.0167028980848549079114236605862
0.00729387687317120915798242492807
-0.00860743343052973726324550084747
-0.0152163541602691835429032054251
-0.00667217247143501745684529482668
0.00787590204524996541709924002407
0.0139719126998405651769372963
0.00614746108808058917283732866881
-0.00725885016321170490051968804014
-0.0129150309917693405116893354531
-0.00569879836246142083565747112196
0.
0.
0.
0.6171875
0.739611111111111111111111111111
0.368095743312757201646090534979
-0.0988560225677572616348126552208
-0.283546578816229423868312757202
-0.121516047085462747818224988517
0.155900683834776115661684174804
0.271868157437442728666191465103
0.146075551701551065740910550086
-0.0717201499432016203967434317409
-0.172053543179262984925356941492
-0.0823838961402559389240850344564
0.0865322880987972251371912896732
0.165696720096180013663567173328
0.0902229357348438285012635903444
-0.0529485791184698759909256460024
-0.122720877653005752591597578969
-0.0613585031533268224911339657601
0.0596359440130083345712746657594
0.119099169417307481900571773848
0.0651583693719144326824149235627
-0.0416475919927947481555725553182
-0.095252675651027767635392312759
-0.0487319443568911354698183850991
0.0454437744839599122768024738598
0.0929466403557714167142946195176
0.0509670569552005891946965014266
-0.0342482460402348934376601918578
-0.0777987242614952423560678540599
-0.0403735591841858571907616774305
0.036692497703870571499879559405
0.0762087106012413250555204923342
0.0418436413339295966796408705363
-0.0290568752870968957259969234622
-0.0657387228827287468516585834766
-0.0344474295490321027525108948508
0.0307615585574587541418586659391
0.
0.
0.
-0.46875
-0.588611111111111111111111111111
-0.315120241769547325102880658436
0.0557767620937263794406651549509
0.217514490901491769547325102881
0.100867457566588592455729433978
-0.120402119616802219754114797847
-0.221800005602310352824074426231
-0.128075264439315046668051803086
0.0480156736082634131993597169389
0.136192378417878300985028751538
0.0702126604412923289521144689882
-0.0663525387164942873427344033029
-0.13579081890005524492171272284
-0.0794989982056604396974440554797
0.0369279941830332992834364906924
0.0983379761855184532305263672673
0.0528805345995810377836372116981
-0.0454926297199400963881811196629
-0.0977702257000912502575784335866
-0.057521225008579041656343428672
0.0295950377414305944748994350242
0.0768247471607859350768431489038
0.042257433449220571439023119519
-0.0345444232923543611873183700124
-0.0763679628434193818497563024579
-0.0450349693540360109718689583734
0.0246004070614606548246870104449
0.0630004993958761231078447483366
0.0351457927084196948047593946603
-0.0278223861660691089892536051643
-0.0626484539422907212581667923708
-0.0369932546132711391412942929503
0.0210180659201285777351803019823
0.0533803185679972313229514205494
0.0300673712946278593314422479351
-0.0232819470925931638503718874562
0.
0.
0.497942386831275720164609053498
0.34814453125
0.0122076131687242798353909465021
-0.198221423825445816186556927298
-0.172458912041857559350270720533
-0.00587465305909207818930041152263
0.124181412966953440602331118851
0.114818664711817899535907657524
0.00392184838933084365261822073245
-0.0903549204336773157713789129051
-0.0860367410578939688882686978278
-0.00293202437763990344434519147577
0.0710156574956745719544555459546
0.0687970472836354826007522345929
0.00234339823732675032886582441228
-0.0584930349095029861420954955967
-0.0573120485981540746717534383961
-0.00195080103523008998379818423805
0.0497250382851343696101728537388
0.0491136158768005570116254550529
0.0016711489991201172455646806049
-0.0432426514349958862207893974807
-0.0429670945596851139025542543732
-0.00146149293549875370085420473459
0.0382555257376108277708817414468
0.0381880237304857347567676507169
0.00129863650797583716469161429867
-0.0342996907779197033718874882602
-0.0343656385394949280402308232164
-0.0011684037865052797788790287476
0.0310853043621676568538608060026
0.0312388578390747572390532575521
0.00106192795676307116397272309461
-0.0284217399421298858410272592623
-0.0286336046712450225630954912628
-0.000973227092292149530817397583632
0.0261786102332404424807643329975
0.0264294582072208507808584699621
0.
0.
0.
-0.46875
-0.6225
-0.362863297325102880658436213992
0.0247372212773998488284202569917
0.215657937082047325102880658436
0.115401719916933394299649443682
-0.111804757147508946889413361717
-0.230491167035431311758725841242
-0.146939595608900650685607613705
0.0347815361016589204560058347239
0.13732489045791225221927660275
0.0803752739006053664968483009739
-0.0598239726465686980302819539873
-0.140328871111900374416759469115
-0.0910910923479385098242120405119
0.0286517218626134560674504850915
0.0996749898867479922675809502582
0.0605280658520140511954500361338
-0.0404019338862917266814538748991
-0.100770912934400563012596666548
-0.0658694326893638526239426676077
0.0235945520161660971363819470018
0.0780642889387115839435261193506
0.0483618693251306993710730522518
-0.0304000163568984753451512593665
-0.0785910204689760913357873983498
-0.051553714245463925763147357894
0.019899259002836093729285222216
0.0641105464184368938494751333515
0.0402181606143429860720712785477
-0.0243353191848252104240731463278
-0.0644075994073404341121958538114
-0.0423389309213271686065405583311
0.0171554946549910621560452772133
0.0543727884751275748590638214522
0.0344035777659856929701205755795
-0.0202751001226367718504917596261
0.
0.
0.
0.6171875
0.789648148148148148148148148148
0.435273598251028806584362139918
-0.0578465473490983695065327718389
-0.283882407809284979423868312757
-0.143248796398036428410718044267
0.143918368990435601678313048575
0.284023045683615572180292673997
0.171354484760906161612516317832
-0.0550462484223350453535757504421
-0.175012399592658107436631525267
-0.0968315404692617896922098796702
0.0778376164532645204975779337761
0.172111878586538878140444821389
0.105610192671547405479833253302
-0.0426376497796337197930526742683
-0.125398990354235972516628426594
-0.0719954426454145182269279251172
0.0529973489753321809539877829925
0.12339651780024416868457088387
0.0762040619723412754211828538025
-0.0342032929877940387995549430404
-0.0975343346805329712040445052106
-0.0571202776084980247439210440562
0.040103885485288908009507366001
0.0961638968274237712506371923813
0.0595796486833313564630726566843
-0.0284275976276750848728041100865
-0.0797568081092058668868310040478
-0.0472903153253949267513852175026
0.0322343701522237176928030615025
0.0787754611475945645505657817751
0.0489009303070522732980483019606
-0.0242797848765977213834684337778
-0.0674446972299316313188516035672
-0.0403290712792360838249299667455
0.0269382013641667434049289952851
0.
0.
0.
-0.302734375
-0.366340740740740740740740740741
-0.184883777006172839506172839506
0.0443803206515032316781587918614
0.137981854624807098765432098765
0.0635184997343956126371698910728
-0.0690886201184076947105372761349
-0.127070223627363428514731585156
-0.0701242434579799411070507104453
0.0324872683978028170180918503916
0.0815993674853547346088315440923
0.0412754764137654474437444830142
-0.0379295588912227068435719398771
-0.0766151778298268040872650679539
-0.0429285948052788399188481550507
0.0237759446046814121629939032268
0.0575403989447250491927091024429
0.0301955102795108971200031312599
-0.0260753583964716400216215659423
-0.0548376510360694515684786451495
-0.0309013424092845323573157327504
0.0185952846728822611155646654168
0.0443811032262219177623258813471
0.0237479550380518000778606968917
-0.0198551703294618681728571407099
-0.0427013057657626257474510627549
-0.0241320964550166182125955074297
0.0152342771429000567426425874257
0.0361055620504603046988549424038
0.0195539475502764834527050125859
-0.0160278676654477414404060433597
-0.0349639567632040770670307051141
-0.0197937023644759062994983727676
0.012891191298006488386468430013
0.030425955365395283481924019215
0.0166134238170638162387487609909
-0.0134364640096981827414076360292


==> anc/AA601.m <==
0.
0.125
0.0277777777777777777777777777778
-0.00217013888888888888888888888889
-0.00761111111111111111111111111111
-0.00357638888888888888888888888889
0.000440557175251052802073210236476
0.0018437876452664399092970521542
0.0010662320483749055177626606198
-0.000154390432098765432098765432099
-0.000707493309815230318969004525872
-0.000450821007207979610577013174416
0.0000708741240164944665572243122898
0.000342801133630809300135115233525
0.000231061872415518769165122811476
-0.0000381757926845997141586968426795
-0.000191351132961224562411217536403
-0.000133792843242441546386736145075
0.000022851995144407458353372231888
0.000117473972448487866270683637989
0.0000842835487412171658913388365607
-0.0000147421357061744583141648056478
-0.0000772244860355253673289957279969
-0.0000564761068740342553666904803498
0.0000100562245796144951674656455086
0.0000534509678244837296984968087976
0.0000396711076302302059555080676233
-7.16272125021966272480505885851e-6
-0.0000385156414192761003981404391973
-0.0000289234392980670381387127142694
5.2805883124367651892817554025e-6
0.0000286647781430035536033692217336
0.000021732389494786342007438291526
-4.00397657414658301788094553655e-6
-0.0000219063376897378019476924463814
-0.0000167405179751079971423731518253
3.10775308200102538634395321311e-6
0.0000171160716521934010597053300815
0.0000131675103434133261746760678417
-2.46018867878589801886356808001e-6
6.
0.1875
0.
-0.005859375
-0.00192
0.
0.000356994109597191646337835425715
0.00018310546875
0.
-0.00006
-0.0000372552793835493104668707428082
0.
0.0000161597444605742634523139407422
0.0000111560659249122389480573570536
0.
-5.7220458984375e-6
-4.22577766634245561348783715543e-6
0.
2.42316644043715538029779907831e-6
1.875e-6
0.
-1.16422748073591595208971071276e-6
-9.32206378684293239188775365141e-7
0.
6.144e-7
5.04992014392945732884810648194e-7
0.
-3.48627060153507467126792407925e-7
-2.92523836670485890380885049394e-7
0.
2.09576595547663987660688925075e-7
1.78813934326171875e-7
0.
-1.32055552073201737921494911107e-7
-1.14238115071101326828107336229e-7
0.
8.65252036309378768217683337569e-8
7.57239512636611056343062211971e-8
0.
-5.859375e-8
0.
0.125
0.0462962962962962962962962962963
0.00564236111111111111111111111111
-0.00661111111111111111111111111111
-0.0053125
-0.000855199222546161321671525753158
0.00170815396471088435374149659864
0.00162350228157106463984770863078
0.000321304012345679012345679012346
-0.00064029237484570030811667962396
-0.000674345312763535166132568729971
-0.000139324126122584074888181038441
0.000315266310177618500005539593745
0.00034852974845482337989830497323
0.0000770609351445527801723689169577
-0.00017438226352186865857332713226
-0.000200432346265873141246902433812
-0.0000450641438965658289004362696381
0.000107824570442315026764510798482
0.000126788848561177543952508234673
0.0000294761961572774366213979772192
-0.0000705402214300892373269136100325
-0.0000846524198245329810277538037508
-0.0000198551082498135723558399730351
0.0000490213350734528255386702892795
0.0000596105442054144354059103027169
0.0000142623496017059185336396432368
-0.0000352188172099898468896229372074
-0.0000433648063240369612115328899867
-0.0000104322421772832219733900541431
0.0000262787911002160714684506690661
0.0000326367508688906891417607097681
7.95546923592995213282015048864e-6
-0.0000200424513404832576141779675677
-0.0000251025706777605937915441608925
-6.14166646358768461477370355544e-6
0.0000156878219556679349126195655885
0.0000197678402958097941977351970026
4.88193459924459362305415929427e-6
0.
-0.3125
-0.101851851851851851851851851852
-0.0154079861111111111111111111111
0.00861111111111111111111111111111
0.00774305555555555555555555555556
0.00143828960155490767735665694849
-0.00224003175488945578231292517007
-0.00222608899526888944878362867781
-0.000532137345679012345679012345679
0.000745834215924731469792469398924
0.000837387565649538052135454732857
0.000194840601757402904973283312892
-0.000368004943195301913357424415851
-0.000424103064028138953213878288803
-0.000107576861885455107012195756785
0.000194000171904279381712729286521
0.000233410631899387532931228758662
0.0000577770184140251340581711418744
-0.000120093750001790638871701853042
-0.000146172866791780595379700274071
-0.0000377987648976595696920728945214
0.0000765573809967550179536671877795
0.0000952108231765945527773723968207
0.0000241922010632235213156610556184
-0.0000532422305915879545528227785794
-0.0000666450211199133081188113452592
-0.0000173871423422534570074471162145
0.0000376373665306153839285128465674
0.0000477201375745471702301038266698
0.0000122916739940712742674249106664
-0.0000280977991412066506531519091578
-0.000035772155762185989926396998578
-9.37867673896886581301006816067e-6
0.0000211941206719704710027746183151
0.0000272128107127624773343940793049
7.06625928284568363626183942164e-6
-0.0000165955028958931355737166179833
-0.0000213691006591092504368903935318
-5.61971047739987497413505642258e-6
0.
0.
0.037037037037037037037037037037
0.01171875
-0.00111111111111111111111111111111
-0.00440457818930041152263374485597
-0.00225218658892128279883381924198
0.000295138888888888888888888888889
0.00129495099365763680872440425644
0.000777283163265306122448979591837
-0.000115995816753392510968268544026
-0.000544949997317171038511426518481
-0.000354582931477191063758342633314
0.0000567457909855096002282149468297
0.00027871001798013058357652035579
0.00019038911606503316551081286346
-0.0000318274062357257132493430221077
-0.000161198236666408826324813401294
-0.000113760003176836142080105729418
0.000019592729336936344605722517315
0.000101478434249854543803635579733
0.0000733048408050725181554929531732
-0.0000129016405851356646773425536729
-0.0000679680498838423860164851723479
-0.0000499664448913055709561042688228
8.93994703325423799451813331084e-6
0.0000477292186395938644099364889207
0.0000355706273453817940881133971861
-6.44700712964131518860636565919e-6
-0.000034791036243508326392972117466
-0.0000262137176008797969099809769821
4.80084248095103978741127853991e-6
0.0000261370579121779904965690696988
0.0000198706717197775486648002717934
-3.67049085178442679731294888323e-6
-0.0000201310491351060583527802134474
-0.0000154195330315408507822747274902
2.86880406878914453445254887928e-6
0.000015832921723211050471992968058
0.0000122044304072021108649314010672
0.
0.1875
0.0246913580246913580246913580247
0.
-0.00192
-0.000771604938271604938271604938272
0.
0.00018310546875
0.000101610526850581720266219580349
0.
-0.0000372552793835493104668707428082
-0.000024112654320987654320987654321
0.
0.0000111560659249122389480573570536
7.9012345679012345679012345679e-6
0.
-4.22577766634245561348783715543e-6
-3.17532896408067875831936188589e-6
0.
1.875e-6
1.46911156212836068451784125809e-6
0.
-9.32206378684293239188775365141e-7
-7.53520447530864197530864197531e-7
0.
5.04992014392945732884810648194e-7
4.18150316257537943482385104315e-7
0.
-2.92523836670485890380885049394e-7
-2.46913580246913580246913580247e-7
0.
1.78813934326171875e-7
1.53313906928186462826628571227e-7
0.
-1.14238115071101326828107336229e-7
-9.92290301275212111974800589341e-8
0.
7.57239512636611056343062211971e-8
6.65010060105936767584935833013e-8
0.
0.
0.
0.037037037037037037037037037037
0.01953125
0.00288888888888888888888888888889
-0.00382587448559670781893004115226
-0.00334548104956268221574344023324
-0.000572916666666666666666666666667
0.00119969112473521644597482339987
0.00118353316326530612244897959184
0.000241400460064371910101937650147
-0.000493188166041450873902373020539
-0.000530390851367951191204860612376
-0.000111550694275261374828474395574
0.000256323186704410418967466857848
0.000287179663338630104286323067542
0.0000642462019849558696490989382981
-0.000146903302586238120639704424004
-0.00017042155466140430962996573757
-0.000038636870373318127553511546681
0.0000931429179935773905751092093574
0.000110273434121437381155538952039
0.0000257962140776436381313919340371
-0.0000620849880020179217705843383439
-0.0000748950433058780115025707893153
-0.0000176511189351011076502048007894
0.00004377376341264069814904582657
0.0000534490862607130253322946651046
0.000012837225735235078258659947039
-0.0000318130271457200879922597709464
-0.0000393021305343559448394276133611
-9.48446431590101519193307809382e-6
0.0000239614722089178348186601976781
0.0000298409046401212267374174289369
7.29286910434964055109885002462e-6
-0.0000184182120461081033566503849337
-0.0000231217408157779058286436019702
-5.66944582628858049263982370232e-6
0.000014511744404851918011518414049
0.0000183220081016740809689914711093
0.
0.
-0.0740740740740740740740740740741
-0.037109375
-0.00688888888888888888888888888889
0.0047903806584362139917695473251
0.00465743440233236151603498542274
0.000914713541666666666666666666667
-0.00153173981069336742470193381422
-0.00157889030612244897959183673469
-0.000385402463570507647642633868529
0.00056770775010964605320866343794
0.000648763602876797374607257032524
0.000152825321009071782108269430471
-0.000296343084502085994420820088979
-0.000345558250693657889001607782827
-0.0000881909796443681718458505549561
0.000162511701896626457091141012615
0.000196986179799822575154737955995
0.0000489915861232544657251438359604
-0.000103236802380823949041748977404
-0.000126366184144941206221329091946
-0.0000327630690518860006322550078096
0.0000671602434463397494988448151423
0.0000838627868720439763763025226512
0.0000213584840488888367922825256241
-0.0000474032311245698092194588130544
-0.0000595312028363556537511449536396
-0.0000155527979147987704943577900612
0.0000339248715679933601680660598131
0.0000431220959849664553801109965363
0.0000111221370557614724622114029184
-0.0000255698155771436589327262168568
-0.0000326233953508868249116914530309
-8.56026330462020098540473845256e-6
0.0000194471518695933521225962017321
0.0000250129299540801774204158182122
6.50048792749127935933783582389e-6
-0.0000153298496450449525456505848898
-0.0000197690477017255877429631261928
0.
0.
0.0555555555555555555555555555556
0.046875
0.0286111111111111111111111111111
0.0145833333333333333333333333333
0.00808673469387755102040816326531
0.0065287078373015873015873015873
0.00661530507264634248761232888217
0.0062220450680272108843537414966
0.00501459060820532682004543476405
0.00361915814656390053215450040847
0.00269964821341569593317845066097
0.00238886875013285804875167893102
0.00237958798763412800169694069445
0.00229451647855925985720298550326
0.00199869624769520068034372974778
0.00161210721653740462371140749718
0.00132679738766639345444097927447
0.00121805856798674782379690223449
0.00121136738361472624949440895463
0.00118054144869622116980395614858
0.00106662923910620530881107563323
0.000908672073566648765701424079634
0.000785383802903913532724490485101
0.000735429019492906830521409144424
0.000731526572601585759545482063619
0.000717095802154328876084466588872
0.000661816332257814058589743923342
0.000582439867772456025376820589073
0.000518381670787669186799476677755
0.000491444756831251777208200052993
0.000489065347854579851929336030597
0.00048119267817773337819822425328
0.000450310317594894967533450501022
0.000404934317425785129508143222943
0.00036749391094819398359827466192
0.000351352962643585157409932745234
0.000349815440843592530197342130674
0.000345060667972147442213649799964
0.
0.6875
0.273148148148148148148148148148
0.126953125
0.069375
0.0436493055555555555555555555556
0.0304799562682215743440233236152
0.0226903542387937317784256559767
0.017506919386655308801945234296
0.0138248592383381924198250728863
0.0111471739515544330858886433182
0.00918181803184461595449957737021
0.00771461162639943586768989138847
0.00658513414738062939906459187643
0.00568512996677923846160205205755
0.00495036236605049943434347959643
0.00434458335093665591884059234453
0.00384391759997822353620952259629
0.0034279733230135813648350383607
0.00307807170522792726594874819853
0.00277893670699672141101826761474
0.00251997633585914636178503346908
0.00229458137887355140934369244492
0.00209819461007705271969545320067
0.00192669201807509463919539867525
0.00177592238083206756931627085589
0.00164214001416303397895051045555
0.00152252080338621133931991926252
0.00141519889379590398720059720678
0.00131885517409382984352762977494
0.00123226107061476583505553627114
0.00115411090094945372383116770325
0.0010831538946371063929274329512
0.00101839621343267445164283789535
0.000959156520123899968676921097991
0.00090494541659142834762055022029
0.000855299408257347665672008380153
0.00080970829169929409100030273484
0.000767663234195291048865614818699
0.000728745113315028305234038732326
0.
0.
0.0555555555555555555555555555556
0.0572916666666666666666666666667
0.0402777777777777777777777777778
0.0233796296296296296296296296296
0.0132738095238095238095238095238
0.0095079985119047619047619047619
0.0088621451667086587721508356429
0.00849337443310657596371882086168
0.00728485821938202890583842964795
0.00558328102214510944669674828405
0.00418276178787542423906060269697
0.00348643349406239789665887377699
0.0033117029405824142833165556474
0.00321700138684913466493493609235
0.00291792371775219372300162658264
0.0024471712354091479741351189542
0.00201646371213967048713513061663
0.00177918811033940195405681164816
0.00171157612769316732954314961147
0.00167503916224827704382558907056
0.00155951877782285135829176130647
0.00136748204224265826734445213787
0.00118225578002054426386946918473
0.00107470476310163710384026369424
0.00104202859035166089473272890653
0.0010243557769031988720294234484
0.000968224270130612789300168209084
0.000871841762118048771741409526276
0.000775888928423111997374494248345
0.000718363159650626419102012822879
0.000700195920632564472308681924474
0.000690358805592633798286792412361
0.00065898065445046505753883438584
0.000603934644143308414280635889185
0.000547966667064536139776379021086
0.000513683120375829941216231080125
0.000502571755901829673326798377653
0.000496549078635381018815509729407
0.
0.
-0.12037037037037037037037037037
-0.114583333333333333333333333333
-0.0783611111111111111111111111111
-0.0463541666666666666666666666667
-0.0274441205053449951409135082604
-0.0194177827380952380952380952381
-0.0167782913062344279275496206713
-0.0151445401077097505668934240363
-0.0127769966193200156206846486264
-0.00998914929064358627850691342755
-0.00771829099814575876975016297233
-0.00643046223671996708484030685639
-0.00587745172914582869707110545637
-0.00550127936113577843499707350143
-0.00493826573394881798257424889136
-0.00420852449160752103869910433095
-0.00355006566897645672914898342987
-0.00313785578867322573454610044604
-0.00294326751790984501083073501108
-0.00280466518685011986687816614218
-0.00259184127983607963952745974165
-0.0023027675844757799670878599949
-0.00202857456329936204434652865035
-0.00184822338925997553344074911231
-0.00175888579714327859798680671618
-0.00169356222536217426278044464776
-0.00159153362949338804229972948625
-0.00144906785562960083470725296424
-0.00130988921509918508224521846336
-0.00121559535351170264735970379378
-0.00116750891262777002756806782337
-0.00113175305046244598918143650486
-0.00107523956800696077523484469105
-0.000994878072680740465007670269242
-0.000914827921576005375616209923081
-0.00085951687318550440240813869815
-0.000830757207600171473274186550191
-0.000809121995328476854533070112622
0.
0.
0.
0.0208333333333333333333333333333
0.0208333333333333333333333333333
0.0136959876543209876543209876543
0.00682634164777021919879062736206
0.00350208746693121693121693121693
0.00300027761447514533934287020707
0.00347913517258755353993449231544
0.00351770110401062782015162967544
0.00285837735943142689174435206181
0.0019712043795529754015712501671
0.0013939235955347324137264355776
0.0012636942211465219321560511235
0.00135562872579490943765558040172
0.00136948293258181766924081894771
0.00119315570096919930642449550154
0.000926188970731590347790296400217
0.000733217143218165670653447080397
0.0006828207460817251839085438528
0.000714619707698815413060064317659
0.000720898830767262303796464497321
0.000650226586122126722385443590607
0.000536609466997202844397632078268
0.000449928829609742301628631480626
0.000425507946516688149225307460935
0.000440038129335369372372567397251
0.000443373680425337591563821335123
0.000408283702490756187146173099243
0.000349785015215944926824017568782
0.000303664079109450771335340981172
0.000290053333065722180523138947608
0.000297864477313956129965797604539
0.000299838230435098883670996853094
0.00027994250076354954449865955452
0.000245957371300557164386456994909
0.000218563920076373499531942883723
0.000210222783475091951368754112214
0.000214894204754136791124860193184
0.
0.
0.0509259259259259259259259259259
0.031177662037037037037037037037
0.0162592592592592592592592592593
0.00871810699588477366255144032922
0.00534261958751754670122017060793
0.00382212094907407407407407407407
0.00298680888965096784026825179089
0.00238076410322359396433470507545
0.00188905312627860071998425227688
0.00150626029364384214442031671566
0.00123003606524853715244262278166
0.00103683650515823611186641614607
0.000894485152397201233672869567305
0.000778633827492749066617436853502
0.000678606675741648408051403742453
0.000593129955701530603616315428269
0.000523029457075519560381921451181
0.000466848392521920652453196303442
0.000420829102484541433887269524523
0.00038116122987715944056993456937
0.000345744451579351298839504086748
0.000314226977839057466111287242614
0.000286873591901739008386024212112
0.000263516151235378549023222518221
0.000243341015760536488898533439529
0.000225366491495386577211089040214
0.000208977571388819729976896200975
0.000194050518026217660692770220042
0.000180680303809414061936211805282
0.000168844969067146123038203429932
0.000158295989917834508212341875715
0.00014869611186798507095299232659
0.000139815934508894501517139830746
0.000131603650929487787422966338355
0.000124098850134117673612929871566
0.00011730128796897363688828883393
0.000111116451255894802926803069046
0.000105404618653332564832760634671
0.
0.
0.
0.0208333333333333333333333333333
0.0258333333333333333333333333333
0.0199459876543209876543209876543
0.0118433484504913076341647770219
0.00650617972883597883597883597884
0.00468801032072637010908615846887
0.00476903817082388510959939531368
0.00491948044139602581161022719464
0.00433657353525491753004980518208
0.00327483723767301300878834456368
0.00236638489431405840393677952944
0.00196421112536712985646767913884
0.00195164148521912719520667128615
0.00198317721117918985699033409877
0.00182625113087789541666295107319
0.00150722630572436832108457593999
0.00120646628783432502033778570768
0.00105925570744762529957757293515
0.00105001610293299666602754716059
0.00106158815866606064052289920324
0.000998656828439964519805763909061
0.000863144608147611584749221492373
0.00072878103258296373266147439262
0.00065942911059801801715722667226
0.000653871039736951790125347769958
0.000659380474176182182305340866931
0.000628150095139446573482582982832
0.000558484246820347384954517055876
0.000487240247803552513623633744391
0.000449239598063686992097393463993
0.000445775056684140706324898302388
0.000448826164319058607853091416662
0.000431131030820736963190689102385
0.000390705488043768445832661926821
0.000348491793597727873452563079446
0.000325467107285968664716718725374
0.000323192395888586316456030430664
0.
0.
0.
-0.0381944444444444444444444444444
-0.0453611111111111111111111111111
-0.0346643518518518518518518518519
-0.0211653709102688694525429219307
-0.0122730654761904761904761904762
-0.00876969157576153460927123478564
-0.00819351274460401444528428655413
-0.00795469887480086876649909576579
-0.00691608424159818560171293857361
-0.00534625272164602492394358647763
-0.00400867414743097591994726606147
-0.00332897982260496289676985524348
-0.00316186443906729805726642223479
-0.00308577954436458852059873604311
-0.00281354982532233556936583273597
-0.00236572056502101315963307556575
-0.00194703167209601458137661861901
-0.00171346393903488456190946340861
-0.00164829960985264410179274412819
-0.00161742736032423225763352030465
-0.00151007949644136342026225187938
-0.00132528975077471437978594165884
-0.0011441371888629459687221102533
-0.00103811664314122235397947283567
-0.00100666782482198489585298141801
-0.000991462503747646506588373328807
-0.000938786352342043474922853996591
-0.000845528180461593064941755136195
-0.000751445211674976224616015768039
-0.000694757838965138388263843144539
-0.000677327975344288537727353697073
-0.000668799551431688109430579637413
-0.00063919121730540436748990138786
-0.000585765265432243388626209549465
-0.000530821917300652091144803900017
-0.000497065880774662208226091039831
-0.000486440234132363658923354163634
0.
-0.75
-0.25
0.0153356481481481481481481481481
0.0935092592592592592592592592593
0.0561875
-0.00460900550696469063816002591513
-0.0342148810789196631033365727243
-0.0239494351311953352769679300292
0.00214707518861454046639231824417
0.0175555162579097038096432160761
0.0131771421823901558047282452747
-0.00123153910386788069840578067911
-0.0106486482422394759125665042487
-0.00831925038254571483580237064515
0.000796316136217891024748053601836
0.00713928600209223265637079863202
0.00572417424045796355174609204843
-0.000556438263800362447466993150333
-0.00511645132469684072839721997435
-0.0041775836035646958731384402661
0.00041049483616035674634697765506
0.00384551366246904416331959340309
0.00318239618740153159604064627802
-0.000315198555511577567453453981117
-0.00299529919200194467513081241063
-0.00250460138849843690029488643078
0.000249581816833701004128122667544
0.00239872693401510646088411807965
0.00202231692412945816935740373122
-0.00020249554455975009113591683002
-0.00196410602399582008932637807843
-0.00166699934298698509797511023451
0.000167570504872732130743210397643
0.00163771825529188303443213373853
0.00139770432172870901858818152894
-0.000140954797678068561910034855078
-0.00138640039315637729004328163775
-0.00118875212406726209083468836593
0.000120208391441687165807575091901
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0277777777777777777777777777778
0.0121527777777777777777777777778
-0.000138888888888888888888888888889
-0.00614583333333333333333333333333
-0.00400037792894935752078609221466
0.000197600741685563114134542705971
0.0027226237717309145880574452003
0.00200052450764256319811875367431
-0.000107634095368583103070837558572
-0.00151675001454323694583434843175
-0.00118504963068385756808445231134
0.000072823788604995776509070471344
0.00097009787720987235758179100551
0.00078543352035701893495389681743
-0.0000497147313851536075870756952843
-0.000672013002482858662424277234578
-0.000557166760549200717048790930388
0.0000368743739379822328469564431449
0.000493614237282070117577030850715
0.000416152150048812731766016470326
-0.0000279510254409732354874095782032
-0.000377555630072677542435307518403
-0.000322313036946713500688715748455
0.0000221153828859434920987562470685
0.000298285332138570701424420746343
0.000257111048277358495805237064362
-0.0000177974382129264140989965240492
-0.000241495607906549753822473314443
-0.00020977045895469599559467110376
0.0000146996222973136744073173823812
0.000199572289185381397908388094174
0.000174445877897146984385589642354
-0.0000122957317850274034473589471255
-0.000167651012640376207300631297754
-0.000147310255395424994078056528475
0.0000104651390252481278557878512764
0.000142845924511613722093155913703
0.00012606863087090377352653273868
0.
0.25
0.0972222222222222222222222222222
-0.00549768518518518518518518518519
-0.0391435185185185185185185185185
-0.0245173611111111111111111111111
0.00186394557823129251700680272109
0.015263652894193391642371234208
0.0109084855172227621207213043948
-0.000919147162208504801097393689986
-0.00807026481913962158585260351219
-0.00613775008398709829178710946294
0.000544895427917445882645666027268
0.00498152298748892865614813689083
0.0039285633188573386487360625111
-0.000359982275424345798215329958238
-0.00337829186808489176577418177961
-0.00272829427698654022948630987914
0.000255367136755773765380124343278
0.00244075168989993249792792634919
0.00200450825304113077067788129649
-0.000190505282374003914859324021882
-0.00184553234519899671433080097355
-0.00153472198682673154265363265866
0.00014754305317617428855926134505
0.00144419862817648860786690939652
0.00121262958661898824419193514777
-0.000117628187166630839339256274914
-0.00116084782558827713004391860063
-0.000982235022766662046539989151343
0.0000959671839674382803786766596077
0.000953388233854906491059819817482
0.000811767281998706206980116825728
-0.0000797812758622194823537242532849
-0.000796952789956203715268374422886
-0.000682111642889246512151717612647
0.0000673696457570332555686734743261
0.000676084124925995243961935488793
0.000581208551690217719242668115122
-0.0000576440070420576848849239778706
-4.
-0.125
0.
0.00390625
0.00128
0.
-0.00023799607306479443089189028381
-0.0001220703125
0.
0.00004
0.0000248368529223662069779138285388
0.
-0.0000107731629737161756348759604948
-7.43737728327482596537157136907e-6
0.
3.814697265625e-6
2.81718511089497040899189143695e-6
0.
-1.61544429362477025353186605221e-6
-1.25e-6
0.
7.76151653823943968059807141837e-7
6.21470919122862159459183576761e-7
0.
-4.096e-7
-3.36661342928630488589873765463e-7
0.
2.32418040102338311417861605284e-7
1.95015891113657260253923366263e-7
0.
-1.3971773036510932510712595005e-7
-1.1920928955078125e-7
0.
8.80370347154678252809966074048e-8
7.61587433807342178854048908193e-8
0.
-5.76834690872919178811788891713e-8
-5.04826341757740704228708141314e-8
0.
3.90625e-8
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.25
0.125
0.0101273148148148148148148148148
-0.0378935185185185185185185185185
-0.03059375
-0.00304913076341647770219198790627
0.0149200475701193175682971601339
0.0136573281098153547133138969874
0.00152732274519890260631001371742
-0.00787199423450540058799524201847
-0.00767008515343154273623155390738
-0.000895871337368550172581158430326
0.00486502638884947287383521172076
0.00491249715429627612848986879552
0.00059399603046274117943287217976
-0.0032975942397688594705031321833
-0.00341007462181296286203139140381
-0.000420188294764928597423314039669
0.00238330499226190094785933924356
0.002505974991643763271686059106
0.00031388626882222243425646369763
-0.00180173932486735585522360756036
-0.00191833136707592518589032700009
-0.000242826282588701914714523183459
0.00141014266393164824020155526981
0.00151588444883770623542578880757
0.000193716999551427201670002280763
-0.00113336513866647902640556522203
-0.00122777023019524571208599305829
-0.000157956387638059565695396840472
0.000930889341640884878671361695092
0.00101474498800602971385927524285
0.000131361965893086253007162107941
-0.000778104013602551738542828681362
-0.000852630035200905276494611980093
-0.000110890924387684305361894328589
0.000660123678878759383625677717338
0.000726526293240372004230989228165
0.0000949029735766880962355714189537
0.
0.
0.0277777777777777777777777777778
0.0190972222222222222222222222222
0.00430555555555555555555555555556
-0.00484953703703703703703703703704
-0.00531557067271352985638699924414
-0.00114522805650037792894935752079
0.00245723366507096665826824556983
0.00280164149764844209288653733098
0.000732103901656571209240761910315
-0.00129335938801408227815154222081
-0.00159593748523915579082634249689
-0.000406145567292420722437417760236
0.000861484782382991316914536552042
0.00107955541335833112818528196801
0.000295382676726902294203121019519
-0.000582428759329993947858416192484
-0.000753033398119438911226153459306
-0.000203232190068018883036112078924
0.000436165780503057740581113535777
0.000568509243123203891216223051894
0.000159337448070463020522230348766
-0.000329167801740266813884108698831
-0.000436239778335643420342490150525
-0.000121261555707270602164614154962
0.000263006049393808660356616369829
0.000350292306268970179121926205313
0.0000996492958968893857330054699871
-0.000211134189484682270620520552103
-0.000284117417130215613468715006859
-0.000080382660642519957914367746066
0.00017577354637205239265545018724
0.000237328383510756676717558680201
0.000068201417123583283129135410754
-0.000146798510236017064015003959135
-0.000199599637643050006026948097176
-0.000057136234539006157993383446559
0.000125730724557777727741958808823
0.000171367709851853095672153219164
0.
-0.75
-0.342592592592592592592592592593
-0.0315393518518518518518518518519
0.0890092592592592592592592592593
0.0718125
0.00780865997192527804772702731886
-0.0332564030696604038440773134651
-0.0305616607827728387063232112363
-0.00369725351508916323731138545953
0.0170245732187022017922238432849
0.0166888609323901558047282452747
0.00207039092698226849493867893753
-0.010360585398054182747681502629
-0.0105220538055021990167763475375
-0.00134211393121458791921048219343
0.00694395300658145625815291863111
0.00722101393615767200655658767525
0.000930504877322988852647500618613
-0.00498225912540843194924770008409
-0.00526552768040988163127713468135
-0.000686724929958999741755723349698
0.00374455909259489018510104234078
0.00400596757380091633383616160769
0.000525362781677030974140726312988
-0.00291832799801020213148045111818
-0.00315098998608624134166339822058
-0.000415958698306266240407283848
0.00233716791175293774659037631848
0.00254227007303856534659505189655
0.00033677725963068557533757378923
-0.00191433626548220190027962472832
-0.00209476347774984080600207190524
-0.000278634870258032410279964516858
0.00159629292988606999231401329786
0.00175546521175733174057231228197
0.000234065181702543979953336064289
-0.00135162300166885463707659456585
-0.00149258826707236359685744885034
-0.000199569816351865379717251156496
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0277777777777777777777777777778
0.0260416666666666666666666666667
0.01125
-0.00144675925925925925925925925926
-0.0055083144368858654572940287226
-0.00262225115740740740740740740741
0.00176045340975896531452087007643
0.00343974592151675485008818342152
0.00189807891323042838194353345868
-0.000625699266975308641975308641975
-0.00176802883133011338139543267748
-0.000971091758613017116418476962695
0.000554169155674257715074041604654
0.00128700559700357080246536028849
0.00075345053567822454789006115419
-0.00030872902414778713909477325955
-0.000850857356751338690066782103843
-0.000493623905336378954298344276558
0.000268887285250659614905850456999
0.000669807840376466248834431523872
0.00040291008470273874093301580336
-0.000180678120258062006078225397619
-0.000497163019346986792342763360715
-0.000296767391625469554323304096947
0.000158788805075475953071618981527
0.000410279420258617059215428407954
0.000250732008775563871366218316304
-0.000117915335094783521872864506146
-0.000325273239763454606563698061346
-0.000197565104713907533016115529359
0.00010487949754068598692567763027
0.000277030492411240731585360832367
0.000171077958442622983351952642178
-0.0000828047423312871333124050285749
-0.000229134965765314050956952791805
-0.000140804344021915083058750161843
0.0000744733603653113587720724927613
0.000199609462265684684573652021651
0.
0.
0.0555555555555555555555555555556
0.046875
0.0186111111111111111111111111111
-0.00347222222222222222222222222222
-0.00919406651549508692365835222978
-0.00327618634259259259259259259259
0.00425603111615016376921138825901
0.00645038501511715797430083144369
0.00316608428648471938515228558519
-0.00130265350739061056521373981691
-0.002969385111600535065958531382
-0.0012817462835065520078919378033
0.00137576277010941552748951699208
0.00240407050404999620652519341132
0.00123677953494004717387255648687
-0.00064734594609608608506535975892
-0.0014442833153909130702000003869
-0.000671087936956777225284989467494
0.000666984287958948700230142726264
0.00124314832148312727043398613804
0.000652131699381381421389462514851
-0.000383662431465389965510733197233
-0.000850656154162127245724540464127
-0.000410954337946809059105894259037
0.000391656861124934121155447862156
0.000757344877558907712742742446879
0.000401471990803600768309927986439
-0.00025308968299318713364761364147
-0.000559816811716985252022529504499
-0.000277040401539556531886666493818
0.000257128020973311892858557763486
0.000509178801893887874283650670927
0.000271674760980324130796716148863
-0.000179260840602897779775990541336
-0.000396103952479965460220304102134
-0.000199255928294851622478713546461
0.000181587095023145925935773850398
0.000365624865807457646918341456698
0.
0.6875
0.273148148148148148148148148148
0.031177662037037037037037037037
-0.0531157407407407407407407407407
-0.0436493055555555555555555555556
-0.00534261958751754670122017060793
0.0188682332897196577043515819026
0.017506919386655308801945234296
0.00238076410322359396433470507545
-0.00925812082527583236590439104135
-0.00918181803184461595449957737021
-0.00123003606524853715244262278166
0.00554829764222239328719817573036
0.00568512996677923846160205205755
0.000778633827492749066617436853502
-0.00366597667519500751078918860208
-0.00384391759997822353620952259629
-0.000523029457075519560381921451181
0.00261122331270600661349555189509
0.00277893670699672141101826761474
0.00038116122987715944056993456937
-0.00194883692729420011050418835817
-0.00209819461007705271969545320067
-0.000286873591901739008386024212112
0.00151240622959668902029304833767
0.00164214001416303397895051045555
0.000225366491495386577211089040214
-0.00120622132240708425722370100581
-0.00131885517409382984352762977494
-0.000180680303809414061936211805282
0.000985265931882307600792964273316
0.0010831538946371063929274329512
0.00014869611186798507095299232659
-0.000819340585615005467159781267245
-0.00090494541659142834762055022029
-0.000124098850134117673612929871566
0.00069240700373032045411201390091
0.000767663234195291048865614818699
0.000105404618653332564832760634671
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.0572916666666666666666666666667
0.0302777777777777777777777777778
0.00347222222222222222222222222222
-0.00791855631141345427059712773998
-0.00468677662037037037037037037037
0.00342012576635592508608381624255
0.00746697452128999748047367094986
0.00515408296008945359594710244061
0.000123851122239019064415889812715
-0.00281641100830591895082959574024
-0.00190523063094923278390604715074
0.000954466473813119231193220695782
0.00270799433414337615109561417222
0.00199747097110056802709401936396
-0.0000703104443954058129565162215052
-0.00141783437401072910988149317484
-0.00101331601510933454450897535815
0.000422210805373674731736219583815
0.00137919244779585155264909498684
0.00104724031345626426590996676213
-0.0000763058953600093886294348152131
-0.000849881894974507410815486837283
-0.000625827000721984747955211067696
0.000233025684933900092485803779119
0.000832220411340865948588837185692
0.000642133371179218308496578838118
-0.0000632384113681064802936462999034
-0.000565293897166148678426586139622
-0.000424148459416109087558087482021
0.000146310029494784949615955000029
0.000555859692077465905616475320192
0.000433260977714580627347767820691
-0.0000506628777240970290496230487684
-0.000402844116252765187534730744693
-0.000306175379727482697300232397565
0.0000999095151965519295633913796176
0.000397244658934105627641991124495
0.
0.
-0.12037037037037037037037037037
-0.114583333333333333333333333333
-0.0568611111111111111111111111111
-0.00549768518518518518518518518519
0.0146092484612892776158082280531
0.00819878472222222222222222222222
-0.0060011749041180258111475042692
-0.0125644585380448475686570924666
-0.00827328693742015268973159567414
0.00021242739958637776098093558411
0.00486750106944282426919448018008
0.0031112303859498381246474423139
-0.00163651794117921244762657318356
-0.00436358684217944950392066767755
-0.00305479038725565188351446578372
0.000313725914886385326989696165494
0.00237509596787253112447208913893
0.00159979356966731615178252162951
-0.000728002467503960187291632746331
-0.00218303884002843709345058081019
-0.00156660205524532372493466813624
0.000234518369333863127542334626052
0.00139793203485135867728235036931
0.000968315813506520468866575075564
-0.000406296367996977677204490429538
-0.00130509818593135229984918657663
-0.000948918250778682085948569215411
0.000171385088158127755205961706426
0.000918737035191596626126192352767
0.000647507695847880204011379211324
-0.000258026217791707467975334383831
-0.000866904067798849565493656673846
-0.000635399205699023953837321967508
0.000128534628111111185643084618006
0.000649178036452221549305676788402
0.000462938326727769710919812597591
-0.000178034897567740519610065731773
-0.00061730928126005837586297847786
0.
0.
-0.296296296296296296296296296296
-0.1328125
0.00925925925925925925925925925926
0.063175154320987654320987654321
0.0405298833819241982507288629738
-0.00344444444444444444444444444444
-0.0267102423633245838671218699773
-0.0192263128644314868804664723032
0.00175124314128943758573388203018
0.0146524283712439839088029228283
0.011168763639216419453165723878
-0.00105315818725722689603926212436
-0.00923634008527430575919779476138
-0.00728645594105898192450298560971
0.000701408878275136716070481679572
0.00634910233676821098788875355757
0.00512484602155388854096666243302
-0.000500123140518044335722569474247
-0.00463062433317078844892777247319
-0.0037994532336396436721330753764
0.000374402739276199097944147589731
0.00352582016438667526467530963292
0.00292873245590164272133138425409
-0.000290703587069789335011339049628
-0.00277386247746384149814231674202
-0.00232626107266332080760459598499
0.000232205545147840485411640601788
0.00223907767541977457804580099744
0.0018922016713932181617408573467
-0.000189727590807035258176205896695
-0.00184523931594818379889076071626
-0.00156917831592500675719352307511
0.000157915928473733297024675263966
0.00154684723360408488090889170473
0.00132231706341072739878679346665
-0.000133478667751675971719201477748
-0.00131538113127434732419320992799
-0.00112943161971543066043998555601
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.015625
0.00777777777777777777777777777778
-0.000096450617283950617283950617284
-0.00451530612244897959183673469388
-0.00306278935185185185185185185185
0.000156128981084889374130996705953
0.00220532525510204081632653061224
0.00165332603937401917199896997877
-0.0000904425384694344129970232263001
-0.00129237871061672260473459274658
-0.00102180299788557106635853286029
0.0000634376114070185430923458328152
0.000852625087391489376780871000937
0.000695747339831823001204835935163
-0.0000443443128713252857798298640036
-0.00060313632355802273303453136843
-0.000502843001395653647136533814675
0.0000334461441614351318339740980906
0.000449760079837588681511302903234
0.000380751683598535656284975371716
-0.0000256702994067271555084021994262
-0.00034795526867497962310837940896
-0.000297996520845704050192969441989
0.0000205075429779119350600263690238
0.000277359702970686277217350413373
0.000239684972472591035328544421474
-0.0000166307172634123491747289741393
-0.00022616654226419852074945471696
-0.000196864659233850441178202080774
0.0000138222343732315909945757571702
0.000188005383151280572943109545463
0.000164619946815593399142646225764
-0.0000116221230221130935362767825839
-0.000158711258131429923054505596705
-0.000139659099471147380119708717093
9.93534566236574399984066879892e-6
0.000135792906988852794564806340464
0.
0.
0.111111111111111111111111111111
0.0546875
-0.00351851851851851851851851851852
-0.0271829989711934156378600823045
-0.0180127551020408163265306122449
0.00142708333333333333333333333333
0.0120601701880046551248365307322
0.00883587326895043731778425655977
-0.000759625753891326281898672471063
-0.00678126418830482091589003489566
-0.0052297988881310186628245193057
0.000469833302643103847791416115348
0.0043394600246570222960223770249
0.0034528388544644577967406799414
-0.000318877032901842644785897817678
-0.00301335293171769666761956337749
-0.00244866300760010812840322548709
0.000230468840922085823255562219809
0.00221383373233553968066025065686
0.00182642177601474931791104473502
-0.000174299729052963884294731241193
-0.00169494203230949524632116964411
-0.00141439978305951578970958785822
0.000136411846501640429511151391503
0.00133920202009232688466122188209
0.00112755990898627860971418459531
-0.000109655765444278927517213935235
-0.00108474780146637896262992838125
-0.000919887118095729283960447696367
0.0000900629529225665893006916698076
0.000896482600061913908948811288431
0.00076471848624272582993196126576
-0.0000752874733850822217150246830999
-0.000753292567666936382101665638916
-0.000645738998673822848611122005836
0.0000638705298070488413251481899947
0.000641857643913962611624611995935
0.000552511379450513219355061376938
0.
-0.125
-0.0164609053497942386831275720165
0.
0.00128
0.000514403292181069958847736625514
0.
-0.0001220703125
-0.000067740351233721146844146386899
0.
0.0000248368529223662069779138285388
0.0000160751028806584362139917695473
0.
-7.43737728327482596537157136907e-6
-5.26748971193415637860082304527e-6
0.
2.81718511089497040899189143695e-6
2.11688597605378583887957459059e-6
0.
-1.25e-6
-9.79407708085573789678560838726e-7
0.
6.21470919122862159459183576761e-7
5.02346965020576131687242798354e-7
0.
-3.36661342928630488589873765463e-7
-2.78766877505025295654923402877e-7
0.
1.95015891113657260253923366263e-7
1.64609053497942386831275720165e-7
0.
-1.1920928955078125e-7
-1.02209271285457641884419047485e-7
0.
7.61587433807342178854048908193e-8
6.61526867516808074649867059561e-8
0.
-5.04826341757740704228708141314e-8
-4.43340040070624511723290555342e-8
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.111111111111111111111111111111
0.0703125
0.00648148148148148148148148148148
-0.026314943415637860082304526749
-0.0224770408163265306122448979592
-0.00233449074074074074074074074074
0.011788679561575757091000225291
0.0110624357689504373177842565598
0.0012622502026437211622396807582
-0.00661466182204967688296822419607
-0.00653545717215468730187777374357
-0.000772460489873902954929672320026
0.00423797854317554081454089554342
0.00431762445201821144105554874606
0.000526169494112324366556454249199
-0.0029413726397938283548623617314
-0.00306056558855235448005033466713
-0.000379219936025348059174540920801
0.00216172788413777863751413990346
0.0022833367175927677744081654251
0.000287185168449821660075857144901
-0.00165472240078963758231473680456
-0.00176793418789717265131652536329
-0.000224506548251388604580735191807
0.0013076220038652869826834723764
0.00140954051428914266023647964378
0.000180587547738785881223878463874
-0.00105906675735389873467453372414
-0.00114983684409544343483599766125
-0.000148238367695483635384058948919
0.000875326616933210390963704660949
0.00095593191344166639999372901338
0.000123962802099924659980636242269
-0.000735476401746239104718337295269
-0.000807164737487489582422948959971
-0.000105131354215193777036311174404
0.000626705188889499375381642750714
0.000690654057511628636522084135024
0.
0.
0.
0.015625
0.0122222222222222222222222222222
0.0029899691358024691358024691358
-0.0035629251700680272108843537415
-0.0040697337962962962962962962963
-0.000904871550815113425342702238646
0.00199035926870748299319727891156
0.00231540619640367115114589862065
0.000615170639586424418875917994084
-0.00110203403475756123108770461418
-0.00137608895410927208494720347946
-0.000353797916396953162656595026694
0.000757164359516300962131916891443
0.000956284379999075324620872608339
0.000263474054240971490816981403213
-0.000522733844938831133257969103504
-0.000679612641802793617381603497024
-0.00018433758736328243359284542306
0.000397415514879852197512956754706
0.000520148343424632671736582149559
0.00014633595491193565600045113628
-0.000303361046083829895675594576842
-0.000403328197425705825020793408399
-0.00011244555783006162834469021777
0.000244555369908273614030578231639
0.000326550734976067325126742146213
0.0000931167309436488593349528891768
-0.000197732331463282043245024450461
-0.000266637536974743363811948360929
-0.0000755847975187699145126837208188
0.00016558597923803205501884537535
0.00022396049905178344349836557903
0.0000644650740558561125256102455044
-0.000138970686096331712902443485054
-0.000189232620452448378290091374677
-0.0000542437361435403630127848105399
0.000119522770032737452434699592637
0.
0.
-0.296296296296296296296296296296
-0.1796875
-0.0187407407407407407407407407407
0.0602816358024691358024691358025
0.0516450437317784256559766763848
0.00581481481481481481481481481481
-0.0259767413726219470739500973817
-0.0244919378644314868804664723032
-0.00300730132541618614468323681669
0.0142156999761822555137411944332
0.0141316960470452769861652687119
0.0017680223682983286595162934312
-0.00898860345975990246701672480253
-0.0092096082307136830906837436272
-0.00118083139219456047241110637499
0.0061765518847601329510041323108
0.00646197428642751757936060080941
0.000835713612797332373456104934964
-0.00450974160426271205617849822564
-0.00478722030342841031112740875427
-0.000625962765054930596414498157877
0.00343361477758331100817064228582
0.0036856584624061013256381923052
0.000484315334372979424461879985194
-0.00270279153455585536166503640593
-0.00292597920109971137113754861776
-0.000386849546948041918965076821827
0.00218175956899923764533358699018
0.00237827794925959875935085054922
0.000315445664022769301151984054027
-0.00179857617828425645156472971726
-0.00197154563616357525346229288463
-0.000262511342408548601063470184587
0.00150778922758469441614997536041
0.00166057295660653497650318512388
0.000221601600082964715057901996212
-0.00128243386658870258678632232953
-0.00141795213122660543498215121227
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.015625
0.0166666666666666666666666666667
0.0078125
-0.0010629251700680272108843537415
-0.00421730324074074074074074074074
-0.00207190214906264288980338363054
0.0014259672619047619047619047619
0.00284276522439401227280015158803
0.00159491353125612384871644130903
-0.000533140203813280736357659434583
-0.00152447383925912837477463327803
-0.000845928820836228243635651043058
0.00048706273447932806988929437909
0.00114004648039070631637069977112
0.000672059274108045970185887881361
-0.000277086437185271559741569352062
-0.000767898764468083167785270848718
-0.000447731433411681591200312268987
0.000244998538833762169779917461852
0.000612829857735746057534716176851
0.000370033740985674989502717638849
-0.000166512955629829944801692526446
-0.000459655158419921220731105178176
-0.000275191710204139120332720945866
0.000147649284311252512486237547874
0.00038247213493787844759202838506
0.000234295132644721350909988448902
-0.000110430594781795181774795062988
-0.0003052613119264451922926892939
-0.000185772880832912133892104960572
0.0000988008415413555707284281482385
0.000261426325899913702622593569157
0.000161705632015596569912146594652
-0.0000783892958811892803308085588262
-0.000217233911449248570470961476441
-0.000133676181964263892134671422551
0.0000707962381972741104327014134312
0.
0.
0.
0.03125
0.03
0.012924382716049382716049382716
-0.00255102040816326530612244897959
-0.00703920717592592592592592592593
-0.00258859167809785093735711019662
0.0034473852040816326530612244898
0.00533089670670839502008333177164
0.00266039026850452115002379552644
-0.00110995328440383385438330493276
-0.00256033716255352258238261124264
-0.00111654342918792974909697693087
0.00120916649716647849095758329382
0.00212955726310311082654134779688
0.00110317680740022726311471859477
-0.000580997469626404131748411528782
-0.00130346569214029904585550034918
-0.000608696541457394308648516523804
0.000607727419400612348763415170005
0.0011373984642681164440265582057
0.000598919564188803423463586233258
-0.00035358329683850339221469171457
-0.000786479432472380959434671287099
-0.000381076999248344202956906061878
0.000364180933367445120309083535092
0.000706014725334344407598466204938
0.00037515327140647582905405492955
-0.000237024677100799604872895189723
-0.000525374957089866042181299661937
-0.000260504473073008162214826895931
0.000242225272352886376576963152627
0.000480498526521905618507673612728
0.00025679134429081563289041456972
-0.000169702008342845524170696670249
-0.000375530686250050356677005758879
-0.000189168678801949863812795766659
0.000172621232206378095842695016535
0.
0.
0.222222222222222222222222222222
0.126953125
0.0162592592592592592592592592593
-0.0349311985596707818930041152263
-0.0304799562682215743440233236152
-0.00382212094907407407407407407407
0.0145201104970043409616769825051
0.0138248592383381924198250728863
0.00188905312627860071998425227688
-0.00767555773820077381007926065455
-0.00771461162639943586768989138847
-0.00103683650515823611186641614607
0.00479064481438203722792918249025
0.00495036236605049943434347959643
0.000678606675741648408051403742453
-0.00325078764427669293259320716802
-0.0034279733230135813648350383607
-0.000466848392521920652453196303442
0.00235810760451217997713099809022
0.00251997633585914636178503346908
0.000345744451579351298839504086748
-0.00178396763223799525358416595805
-0.00192669201807509463919539867525
-0.000263516151235378549023222518221
0.00139879899840249749005197701602
0.00152252080338621133931991926252
0.000208977571388819729976896200975
-0.0011248046560676121828348595549
-0.00123226107061476583505553627114
-0.000168844969067146123038203429932
0.000924857904719271884715091075484
0.00101839621343267445164283789535
0.000139815934508894501517139830746
-0.000773341765661940560197583881935
-0.000855299408257347665672008380153
-0.00011730128796897363688828883393
0.000656546782939396245938811749653
0.000728745113315028305234038732326
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.03125
0.0366666666666666666666666666667
0.0210262345679012345679012345679
0.00255102040816326530612244897959
-0.00606264467592592592592592592593
-0.00370313214449016918152720621856
0.00277030187074829931972789115646
0.00617105332338016320700303384286
0.00433086137618627697992777357857
0.000105529950310170090389870609651
-0.00242843602246785868719490653113
-0.00165966757184910944731371218464
0.000838886549249811824290916627152
0.00239877698803011866671445407643
0.00178169478595081530811781356847
-0.0000631041107593115883598649744257
-0.0012795955225446830216680475903
-0.000919107496697809110665737286301
0.000384700341259897844412547182774
0.00126186983881510803682828350402
0.000961788412879103813656896557583
-0.0000703235131637846525608871257004
-0.000785763586329980964141537386541
-0.000580327918364968024166972128618
0.000216678219791853529875192544614
0.000775815460750581336139891026852
0.000600037961290802886050692003174
-0.0000592243186589967037089299374745
-0.000530515073414715703093700468923
-0.000398831976530850051110635061147
0.000137830122941021462051708473211
0.000524550044115551499504200383789
0.000409525229707068880016215725576
-0.0000479613510083489770988396429539
-0.000381920772264567549678009965017
-0.000290675376940489819133159488549
0.0000949764828837221780411989302489
0.
0.
0.
-0.0625
-0.0693333333333333333333333333333
-0.037712191358024691358024691358
-0.0036746841593780369290573372206
0.0110720486111111111111111111111
0.00639993903368388965096784026825
-0.00479448341836734693877551020408
-0.0102593017147449457563585859532
-0.00686635214142241258643375045491
0.000199972999238637446583346836939
0.00417954452713716267622678671947
0.00269658529404460942059146324017
-0.00143132106155139204678950647268
-0.00384611676937525821049677676963
-0.002709739624150563915959699874
0.000284656411054875892035067186036
0.00213872261980534968231692334744
0.00144704940346796400105637629738
-0.000661796122231358634614666017259
-0.00199200408548518122684144088913
-0.00143431544898697673263165834713
0.0002169603027627093119037981538
0.00129065720960419965916651290932
0.000896346722929303605605812110929
-0.000377312507949223157690750105554
-0.00121463099124765428530927417917
-0.000884965444547527748424602481538
0.000160801441780606572203377724781
0.00086138702496283581072390928645
0.000608124408470725868728966187504
-0.00024288198615210205390096248947
-0.000817157283592651386466892233264
-0.000599774008512050463903513737224
0.000121806914590325969869207042543
0.000615031244417865735064797367043
0.000439113784542900419299555415142
-0.000169157631914849905379808276452
0.
0.
-0.194444444444444444444444444444
-0.0677083333333333333333333333333
0.0236111111111111111111111111111
0.0807291666666666666666666666667
0.0418898022171831695641219450743
-0.0166128954475308641975308641975
-0.0511329010770975056689342403628
-0.0296936689027462836986646510456
0.0124005723202963462703722443982
0.0375163748543398841017888636936
0.0228874388073594538426003257468
-0.00981740643794607109731139140883
-0.0296587892612692345272690097933
-0.0185883029981970333496582663138
0.0081025749911575056719784476969
0.0245344542129641019112517002382
0.0156374259473505888184290116341
-0.00688919964439004443270232090039
-0.0209250059214693053683419314709
-0.0134901592824634929574157274905
0.00598808594665461189240737305804
0.0182437807581095602718106161398
0.0118590033525046872128301551627
-0.00529353018158638242580224647171
-0.0161728832911676566983476234009
-0.0105784835082400874578614437173
0.00474231385983591693348268178759
0.0145249070283623269358302812948
0.00954682588802732508820115481944
-0.0042944659320406392637519528963
-0.0131821396083108126671149743223
-0.00869807422303032629305918753416
0.00392353765832839342686398354976
0.0120668892343487056885415753054
0.00798764070319231919655560532748
-0.00361135661006968169598000492917
-0.011125794323719046919540808768
-0.00738431615293573436525544860733
0.
0.
0.0833333333333333333333333333333
0.0277777777777777777777777777778
-0.0107638888888888888888888888889
-0.0369791666666666666666666666667
-0.0181999559082892416225749559083
0.00800485008818342151675485008818
0.0238955912226001511715797430083
0.0132164457925659975924526189076
-0.00613619870600690706510812330918
-0.0177058867891643189262236881285
-0.0103194452069361881771694181507
0.00493268835602938751774043466478
0.0140816792634021302461705595986
0.0084476953759691878526936137504
-0.00411108635754811572287941234898
-0.0116963201127567097754810702127
-0.00714445557166417579384182091903
0.00351910999526841940571555532605
0.0100052863750842993566146619601
0.00618679073567050235689098202071
-0.00307387281219261059316374554852
-0.00874308270486707996981103876911
-0.00545411951414409157071253865132
0.00272747690836392417830751456371
0.00776454510924997149683650189725
0.00487584466836691852032825389223
-0.00245059703892366683558733864355
-0.00698350580177811738071176763278
-0.00440799408335523219993295812584
0.00222436818452217104625220273275
0.00634554484945486849386274370796
0.00402179267265713466477077800238
-0.00203613989556141452596540669273
-0.00581458307090117667787949796827
-0.00369763753708692732387472693091
0.00187712774173203630964849985002
0.0053657468704424326629775353099
0.00342172169444995754168591185893
0.
2.125
1.15972222222222222222222222222
-0.05078125
-0.680834490740740740740740740741
-0.522514236111111111111111111111
0.0260181837814490875715365511284
0.404073140625120513057830842087
0.336209403917108226510558872075
-0.0173150170217478280749885688157
-0.287162489326359082687868082825
-0.247728896464513896990369118342
0.0129517073462363189771248658434
0.222692953721035702894977581781
0.196092045133430195839598466102
-0.0103395393413594945669624295989
-0.181854170732772581546688254005
-0.162260809542022387878787335204
0.00860251916942997798205356501292
0.153668999942369061640310306051
0.138382441801857180550000266025
-0.00736452767514982270069969923404
-0.133046455812663950224336725665
-0.120629006031220870857383904648
0.00643773143378350659550806037594
0.117303250931405520656262722271
0.106912159092736868031617573543
-0.00571797793266227489900482801396
-0.104891097711130389837171954754
-0.0959959207216202005700733750876
0.00514289835399357906641596121904
0.0948540428355724887204729580215
0.0871021216358542003683146193005
-0.00467287584222856030148746095522
-0.0865699538072007292114817669869
-0.0797164207564013108371062093863
0.00428154244238229971272181004627
0.0796165153933377448425053143969
0.0734852413382497645634674119706
-0.00395066999535158610537972826223
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0416666666666666666666666666667
-0.00590277777777777777777777777778
-0.0380208333333333333333333333333
-0.0250451940035273368606701940035
0.00453262786596119929453262786596
0.0249517254818594104308390022676
0.0178235166944864365499286134207
-0.00345915823961458882093802728723
-0.0185871604634067431686479305527
-0.0137890384566220304556042891781
0.00278147157084269492364043315737
0.014827220180818047662087975516
0.0112389264858841602015283964476
-0.00231556545284740194575729411264
-0.0123348336501221707228747907157
-0.00947994145845494857409811387865
0.00198169270079281346133350400999
0.0105624852463011749791999368274
0.00819618293822642896123926384229
-0.00173020096704493611328873081571
-0.00923598086306225084267689747203
-0.00721757818361594314562523888622
0.00153497961492640623861891266148
0.00820617510954615958926333113355
0.00644750074786607065152127994744
-0.00137885515328839370075090395125
-0.00738313507612560396750068724685
-0.00582557299166931958264460346718
0.00125143760646466436753560798466
0.00671037722226534190447080895456
0.005312989103072531122240752797
-0.00114539877157846076523436210293
-0.00615004570730714942280541948903
-0.00488318278063365256755740442942
0.00105587834593150868890332993055
0.00567617850346755198240762288745
0.00451767662935877509578556891767
0.
0.
-0.194444444444444444444444444444
-0.107060185185185185185185185185
0.00824074074074074074074074074074
0.0830486111111111111111111111111
0.059766030486268581506676744772
-0.00656182020592628585825864737429
-0.0535257750917827448439693337653
-0.0414509705716991872194694064183
0.00492154406287045032779016608239
0.0394490532151304634368107691321
0.0316192390368876673677372417465
-0.00393716048382507889324211943779
-0.0312692674944183594719111245779
-0.025557409130741624279736464455
0.00325917842423461963729575612712
0.0258954522136187468120843357135
0.0214345363785832783152197928125
-0.00278104341924827483367022246362
-0.0221027830442092875364430420819
-0.0184571714706423285852805328129
0.00242160397830522973426378116684
0.0192783733222220489880189635379
0.016203624408292879387324312926
-0.00214465817184672834134154593441
-0.0170952410657370569686604955771
-0.0144405375023136275648496561624
0.00192356121054211774597006249891
0.0153560197661956722612589919955
0.0130227216165755759245131728281
-0.00174387209093602774074312587436
-0.0139384196220190105476447631464
-0.0118584431683764605278405935336
0.00159452892869217564092149777366
0.012760339518545975945753994389
0.0108849692285602945563547763546
-0.00146878279944582854676076491253
-0.011766051687363679461769255255
-0.01005920618034411530961207052
0.
0.
0.0416666666666666666666666666667
0.0173611111111111111111111111111
-0.00538194444444444444444444444444
-0.0188368055555555555555555555556
-0.0107914462081128747795414462081
0.00379223159171075837742504409171
0.0123269055886243386243386243386
0.00768760984653635116598079561043
-0.00283973487075338927190779042631
-0.00919281327035233285233285233285
-0.00594838934320994506179691364877
0.00225515866928730685344441958199
0.00733734824697424916083808212088
0.0048452860287534034885157874036
-0.00186620780848583731889832107697
-0.00610767934859920566033368297131
-0.00408541700790005776044561743562
0.0015902869935268653473294410241
0.00523200621322768403019004870916
0.00353081398904763640452900250049
-0.00138486396630643079538455482102
-0.00457638021612323019281041020673
-0.00310844491683550837961020988219
0.00122616695933436887298346037814
0.00406698428632490947034329393969
0.00277615749925160802795335983045
-0.00109996188208233430354777357343
-0.00365974422613879339873808502284
-0.00250795820275312764105468783772
0.000997235063369948391491159858703
0.00332670085100198697867050135872
0.00228696095422812155634171059542
-0.000912012158865457951497275018789
-0.00304925415413927273727337755959
-0.00210172551544532590465524043681
0.000840181332407637760686172496536
0.00281454629181061145023292190443
0.00194422851889359571524274412649
0.
-1.75
-1.03472222222222222222222222222
0.0431134259259259259259259259259
0.634079861111111111111111111111
0.494420486111111111111111111111
-0.0237136810279667422524565381708
-0.386965700085660681506162555725
-0.32423468635151055887207490706
0.0162414794274405578417924096936
0.278384731197404230783046474787
0.241140325373318819088004995705
-0.0123359377943023786279219755039
-0.217368629599915964938694329656
-0.191932419942157338421697280779
0.009941381273250549054588402798
0.178284527731726465218502854689
0.159398722421793406102914289179
-0.00832430003752979675832006843776
-0.151110774280020641276111696064
-0.136293650000074832613431045892
0.00715928025706964432752621040651
0.131123698981429428142676928964
0.119037807937520105059363581509
-0.00628013215602771781178133338538
-0.115805601335404548318697316066
-0.105659858398487649581470130328
0.00559318702424542439694076668019
0.103691734244122836606729895714
0.094984762259555471485394673222
-0.00504165058171370402084800280403
-0.0938719898235745786758097689823
-0.0862686219643607078193270641832
0.0045890905897921942361158557564
0.0857510946795547876942657001176
0.0790175685955369563278121186219
-0.00421106504354326543176679261873
-0.078923315196759556197483673578
-0.0728908652762161335180500677876
0.00389056579963074252247594071628
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0266203703703703703703703703704
-0.00109953703703703703703703703704
-0.0194409722222222222222222222222
-0.0153602292768959435626102292769
0.000915795799139761724795738401181
0.0129257129190962099125364431487
0.0108134646847850937357110196616
-0.00067737586394363920189065061829
-0.00967257136859024166116424507384
-0.00832257547479088967202425012853
0.000541432562188694096546307904537
0.0077359747181952197261206790282
0.00676652456225022257162708559499
-0.000446949120001032041975693159594
-0.00644430278050685871339263388158
-0.00569871407978956451203644400175
0.000381238172258739569744881005242
0.00552334178031302121983303720191
0.00492241819118354344613762625015
-0.000331725992909660192743820386462
-0.00483241841454356030145337927375
-0.00433186659386511137050517914567
0.000293781587017189305311938512929
0.00429539031202616333898637184859
0.00386796285308509920876156957532
-0.000263454309520398815560081011806
-0.00386569454108175926996791571713
-0.00349368908297578017313694912858
0.000238867431087024849400100253661
0.00351423505528414362263278304885
0.00318550409370339121060712554714
-0.000218417212664343736119888361803
-0.00322132139929922515782397180112
-0.00292723809626560849735965769835
0.000201219657244535865000823565354
0.0029735136296922568786342382269
0.00270773046005721822014998443183
0.
0.5
0.3125
-0.0125385802469135802469135802469
-0.198312114197530864197530864198
-0.156634375
0.00728324514991181657848324514991
0.123900682397155763287930440506
0.104442066944762598917117867555
-0.00510744408841068434689833866789
-0.090104822126088203065731290425
-0.078334191763110573598739295414
0.00393034745546164424842543649221
0.0707957022041423454275153975885
0.062667952207766666590987072756
-0.00319379966594206775212435761325
-0.0583020786212138578175762243031
-0.0522234760482689552911426597667
0.00268964430025800766431331469816
0.0495566741967069029260612565715
0.0447630472490112339475843881983
-0.00232292499156521347088896212821
-0.0430927222120768104761153759967
-0.0391676953168977911722366496166
0.00204419636761718117440735734678
0.0381204675690760199036101355565
0.0348157429372895537790927317266
-0.00182518627902626451920050346843
-0.0341769621395115198255619923713
-0.0313341757455962698129515613569
0.00164856113258208858015644204814
0.0309728671965732240615833163883
0.0284856182274540005374489824525
-0.00150310310464332491792071050104
-0.0283180472965328613263324418983
-0.0261118189842159032718868003364
0.0013812317992620773920660397148
0.0260824103572778536511739126964
0.0241032189081753052662691332242
-0.0012776405975295616125303389128
1
0.03125
0.
-0.0009765625
-0.00032
0.
0.0000594990182661986077229725709526
0.000030517578125
0.
-1.e-5
-6.2092132305915517444784571347e-6
0.
2.6932907434290439087189901237e-6
1.85934432081870649134289284227e-6
0.
-9.5367431640625e-7
-7.04296277723742602247972859239e-7
0.
4.03861073406192563382966513051e-7
3.125e-7
0.
-1.94037913455985992014951785459e-7
-1.5536772978071553986479589419e-7
0.
1.024e-7
8.41653357321576221474684413657e-8
0.
-5.81045100255845778544654013209e-8
-4.87539727784143150634808415657e-8
0.
3.49294325912773312767814875125e-8
2.98023223876953125e-8
0.
-2.20092586788669563202491518512e-8
-1.90396858451835544713512227048e-8
0.
1.44208672718229794702947222928e-8
1.26206585439435176057177035329e-8
0.
-9.765625e-9
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.5
0.354166666666666666666666666667
0.0187114197530864197530864197531
-0.196749614197530864197530864198
-0.176165625
-0.0103534391534391534391534391534
0.12311702113172366452249834174
0.117517153750318154472673423111
0.00728706304893499466544734034446
-0.0895167048421375857817806731411
-0.088123840200610573598739295414
-0.00559646952578242032897247423904
0.0703404993822728568913601947666
0.070503141733832194843104246156
0.00454999298388016745337129491836
-0.0579254105574316319642719396262
-0.0587511052323166177234625264889
-0.00383044151149837545228566026681
0.0492374589411812351543801104048
0.0503587532162901826990966549126
0.00330862639131529922071924352336
-0.0428147725260461400927557420309
-0.04406358230209220202215785558
-0.00291132772277446011766465375006
0.0378748208531096671380835457757
0.0391678045758867364677764580778
0.00259954510873263207001920888085
-0.0339566149509706024241809170484
-0.0352509227585816864748882534041
-0.00234789079391618997991934752102
0.0307732547174518448270755440374
0.032046355128611434245270217647
0.0021407768091825411956778035179
-0.0281355016976335956561244849791
-0.0293757862372327129775832165718
-0.00196716620943300146219923344421
0.0259143075885117281721543305278
0.027116136351217728064023210635
0.00181965153976461982034848962292
0.
0.
0.0416666666666666666666666666667
0.0358796296296296296296296296296
0.00630787037037037037037037037037
-0.0178854166666666666666666666667
-0.0193179012345679012345679012346
-0.00326436833000395925565993593204
0.0122882007713799805636540330418
0.0137579156613348357175517669345
0.00252099859923304115795927335358
-0.00911359141249441442349183958224
-0.0105129108303134709878919653432
-0.00192910174742732377962043542311
0.00732843333733984018211707177515
0.0085705685268976970650356673619
0.00161056994748074943182380196195
-0.00608969362833822565100659932232
-0.00720370668021876924528080163331
-0.00135794112630608071123695447504
0.00522864051540152047278570793495
0.00622874941295064738908215180757
0.00118688328717807034781154817308
-0.00456995948223888823222484481699
-0.00547702655653333828135672514197
-0.00104629155767805378563002424421
0.00406528280479021342812702437532
0.00489287405374435254839314210536
0.000940353149577178463849795285419
-0.00365675102657084204336309138701
-0.00441762814357262611845119695813
-0.000850663274631479713128297615039
0.00332566318545111569244590277363
0.00402902852211090623165460820891
0.000778802852202668618502439054837
-0.00304758447719646212421796357249
-0.00370151304422901290822358103218
-0.000716566516309174019028985659554
0.00281382897532315399680942829883
0.00342450809594421362973434442025
0.
-1.75
-1.1875
-0.0662615740740740740740740740741
0.628142361111111111111111111111
0.559090625
0.0341094482237339380196523053666
-0.384271110965290311135792185355
-0.36620878936076981813133416632
-0.0233885118920038866026520347508
0.276422108760918157933337261442
0.272041605755263263532449440149
0.0176852799147158111594985811474
-0.215886524535668043547915796021
-0.216421922355792860657802607263
-0.0142439749821032435395467569348
0.177073825912063755363318951062
0.179663390318762816032418970871
0.0119115128292600549542802948401
-0.150095681815805606410999670458
-0.153582234640514311368976023844
-0.0102397654427681200964141942677
0.130246056903005776133490833653
0.13410907827335253125236389374
0.00897680945091208226770848443363
-0.115034605223260649654452192597
-0.119019298176497915638755163041
-0.00799235232574932341172762892333
0.103003209991578286298948316367
0.106980538505940305136750753271
0.00720162876938662950545343940353
-0.0932506534939964193598979938074
-0.0971538103738403324496699281837
-0.00655369239344070984004057266165
0.0851846091065033387069162836188
0.0889799887468990442092442616956
0.00601238955268668869195959466121
-0.0784030464444139439000886693006
-0.082074935346893556196300621133
-0.0055538575928705475572810402877
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0451388888888888888888888888889
0.0168402777777777777777777777778
-0.01328125
-0.0219025573192239858906525573192
-0.00831094301146384479717813051146
0.0102105034722222222222222222222
0.0162110274440280227317264354301
0.00664042831311349829868348386867
-0.00723874881628787878787878787879
-0.0121663140796532000235703939408
-0.00499175863054004588396122787657
0.00596242687205287423946316074596
0.0100177781114306713509688350418
0.00421518595308221618815300732512
-0.00488545386166783637602322219026
-0.00836876622799965052372373789755
-0.0035279411783912503845691139452
0.00423291439149101488087162915634
0.00726538675624238077170230175395
0.00309955034390028347476759275226
-0.0036768960218651767343262073424
-0.00637060125573795418800535089985
-0.00272222559789647648602616031552
0.00328534361908636005832953051031
0.00570278457391693037252079940248
0.00245348143192007465411636162002
-0.00294553281064202676948816181618
-0.00514097477182302637959540475419
-0.00221469166050857869128383064553
0.0026855450472763504406693658519
0.00469429568552544622105773302602
0.00203105990933611474434221739164
-0.0024561918037815138372268474426
-0.00430867896880142655202570395448
-0.00186620531745978313477003677019
0.0022713305246109634996014141613
0.00398922416291697796622540459757
0.
0.
-0.194444444444444444444444444444
-0.174189814814814814814814814815
-0.0443518518518518518518518518519
0.0679930555555555555555555555556
0.0836791068279163517258755353993
0.0198377654219756685743080300903
-0.0485638439348402500329937971661
-0.0604326351854184746600972350531
-0.0162885889968526137471830227047
0.0344148954468960755738552256609
0.0448259068906132893632487192687
0.0117696246508612628675144603699
-0.0280377023386694287899547603452
-0.0367525048679303817338626687985
-0.0101012050086321344288270143392
0.02285791755793624309952061618
0.0304828638053796410793809606536
0.00827520605063995369067886410232
-0.0197536153911279808099410266743
-0.0264372664258854968735714399739
-0.00734552519477408818149035757291
0.0170861327269043251665806090212
0.0230729059369783598647713567666
0.00636544493829112249440309009751
-0.0152580724949275989522711663704
-0.0206506963619031014748973182887
-0.00577755392434310956014291928832
0.013635115679308138889228272725
0.0185554590124451909300415850782
0.00516761468858230086265343873949
-0.0124323529906603820861157426705
-0.016944713138403760211332979163
-0.00476339719484673052441399340959
0.0113417016491664955344788424703
0.0155153597162391621658426410045
0.00434764351867162626627730823016
-0.0104908440004338013155145641475
-0.014367421365664966358759102837
0.
0.
0.0833333333333333333333333333333
0.0833333333333333333333333333333
0.0274305555555555555555555555556
-0.0273726851851851851851851851852
-0.0397277336860670194003527336861
-0.0121638007054673721340388007055
0.0215302087270093222474174855127
0.0301151623651003611321071638532
0.0105144878967299602220237140872
-0.0148943532338931644487200042756
-0.0222041477447471915966384460853
-0.00750527558871419458583617176347
0.0125193508816067571088060802428
0.0185318124007766564756060521066
0.00658468243694373327097628939578
-0.0100961015419297978496490013429
-0.0153224170468226636775932039277
-0.00535609160795977338516884307331
0.00886016857982188212378849726862
0.0134112583568609982041909133069
0.00481242117234748446534503087798
-0.00761704596068628188824681068838
-0.0116826130455760398817154163321
-0.00415160026722774432097842745412
0.0068645008359533634356605012499
0.0105146559481454261989891078726
0.00379719832929186324671032324749
-0.00611047943668177253188156939884
-0.00943608530816972307967047615503
-0.00338590547867682147848247576334
0.005605253073386098308568486936
0.00864932771067119107130620406495
0.00313759007331781000427997988916
-0.0050997341845375542220279113662
-0.00791273399013808634336853084296
-0.00285737425151427207022595346449
0.00473745532522971559415374874103
0.00734703746392468600361826077734
0.
2.125
1.3587962962962962962962962963
0.08203125
-0.672646990740740740740740740741
-0.594996875
-0.038013778209696577043515819026
0.400899312500120513057830842087
0.381489619752156237484495771938
0.0252371386495484682213077274806
-0.284934395370269258829449183084
-0.280386036221458341434813562787
-0.0187204753782069454069679206162
0.221066817234695134921756547335
0.221682949258543960166190781032
0.0149150319477105374991519980315
-0.180545802415354483492395410378
-0.183273897286841652035697264708
-0.0123767652679215493806040451494
0.1525868113785098223856235205
0.156214998480719252184614591184
0.0105831279077476199672920559425
-0.132118336449303221226041354824
-0.136112062060252989419281974544
-0.00923949084175059775477884759013
0.116493769222265750720192418156
0.120594793169541036309586862151
0.00820033167490245653193127084733
-0.104171793947454755172243504527
-0.108251673542459587810048279219
-0.00737001739920197229312222629815
0.0942078216267375203100378061716
0.0982011921127152528526709641364
0.00669300982856972604518055492008
-0.0859827555714463737030732902677
-0.0898577213527777100795304178366
-0.00612942214353796068193626269335
0.0790788579452483712186269665836
0.0828212294804297379947293455582
0.00565364250104648024713966586595
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0972222222222222222222222222222
0.0447916666666666666666666666667
-0.0179976851851851851851851851852
-0.041612654320987654320987654321
-0.0191082451499118165784832451499
0.018004938665280927185689090451
0.0333767471559096889784720472551
0.0170109728075667229106382545536
-0.0111532310748022553578109133665
-0.0238569081359335087088814842543
-0.0119314868624370423827580427594
0.0100742502646311401331891046258
0.0203224372496687011348464785428
0.0106011080519081821717775089023
-0.00774766617647023990059525396982
-0.0165671678931168392918009245453
-0.00854556462650612902860747175281
0.00704043121661332972684144421351
0.0146536257211660614254006797148
0.0077318805794940268734645554058
-0.00589670827023591289533470837525
-0.0126628931772498776485132983512
-0.00663402821153228578281320662518
0.00542455283000342308779502936337
0.0114697259831409048904645795947
0.00609452255946696852330703646283
-0.00474989880310399283789916906308
-0.0102402604831328028168219555772
-0.00541479797873047663878577223023
0.00441666427881910980302467468305
0.00942663834639307306341625231595
0.00503294043981006954122323343537
-0.00397315680684893824501869911037
-0.00859294743525236945275617681196
-0.00457168059377282166520135099884
0.00372656095974850332257546642125
0.00800310364942495113200347342033
0.
0.
-0.194444444444444444444444444444
-0.213541666666666666666666666667
-0.0897222222222222222222222222222
0.0460069444444444444444444444444
0.090926083396321491559586797682
0.0383523823302469135802469135802
-0.0401863990194843369446544049719
-0.0692385479654824892920131015369
-0.0321899083470241478899487557496
0.026256427974353321575543797766
0.0499575651265700221374177048133
0.0228860958821301512670989754753
-0.0225532731644111463271894677224
-0.041644999069533614639249508915
-0.0197849304937508390959735847067
0.0178273029239536997917364716099
0.0341555577058674790293151824442
0.0160950708886250087520440439198
-0.0157751472848460191034905529832
-0.0298542070740272892176397147466
-0.0143338913519973325639327567137
0.0134311784342243283700653484577
0.0259012587080727728168667635116
0.0123752467989507083091888313532
-0.0121540288732516191575257093655
-0.0232855745512333826947216068076
-0.0112522174320826817029059780192
0.0107588797594828298987483572016
0.020847483266542310182576463147
0.0100417464044615415543695490507
-0.00989263387091249667128908401712
-0.0190922602098552062371170792003
-0.00926613821692492201325962086083
0.00896834515674325305278479902415
0.0174394403386205366077645375127
0.00844489557271430301780017470106
-0.00834369536933574168055036723662
-0.0161811614375245917490279346371
0.
0.
0.0833333333333333333333333333333
0.0833333333333333333333333333333
0.0149305555555555555555555555556
-0.0494560185185185185185185185185
-0.056121031746031746031746031746
-0.011628401360544217687074829932
0.0349522569444444444444444444444
0.0417193611819727891156462585034
0.00918903590897638516686135733755
-0.0269913869357462656524705586755
-0.0331066069472454753840035225317
-0.00754056310521582600693965519616
0.0219744815141333964064521488956
0.0274156896419534557332133905221
0.00637782346331180883577016855503
-0.0185267224808497421713506711687
-0.0233848565636821082698613787939
-0.00551985410734604781671700218205
0.0160126034291432789580209441049
0.0203832594855679715880226357005
0.00486272650804133385804984928194
-0.0140985484240150741520799314029
-0.0180625319370515712205546183473
-0.00434410502443988994172155630289
0.0125928256649736562593061448828
0.0162151479819907883231008961978
0.00392473428780852425825050482941
-0.011377460091681795882303550874
-0.0147099612992207448742752434743
-0.00357879060274073984101744647074
0.0103759022390519857547055174465
0.0134600953538160927677672301888
0.00328863808392887543931987995816
-0.00953632308087159268877942398628
-0.0124057465539457260829562296083
-0.00304184222948896027194806594033
0.00882238534610755702501596903379
0.0115044141530542083507615416174
0.
2.125
1.3587962962962962962962962963
0.06640625
-0.69209375
-0.604077199074074074074074074074
-0.0337454810495626822157434402332
0.410565472801046438983756768013
0.386608326885215222395332534626
0.0223079296875
-0.291606501773381426659502943145
-0.28406798321139274684630387285
-0.0166132512410993934734815595849
0.226049512792097010035901754703
0.224475468408217505031320920392
0.013223130490318542349312681085
-0.184544878304348826684886688195
-0.185537247100542478755251788149
-0.0109783694756303896580141728086
0.155912218678080081301947251638
0.158105981729220714705692838604
0.00938369273302597572154403050871
-0.134968952891693193076181766632
-0.1377391345487241700751254088799
-0.00819288493458166606533725629663
0.118984872115573376784812429777
0.1220196820313505348080533440952
0.00726995560760686710159498730572
-0.106385285019435518418991755968
-0.1095201143032882610758889344446
-0.00653374028493071226117272792109
0.0961982820343552382571548222661
0.0993431656764148143085049944043
0.00593282733890824853677585198537
-0.0877915345535938357901827511622
-0.0908965729725888456763328121053
-0.00543307990096361064662605655193
0.0807359134897064450485740397577
0.0837736443145834959120028649359
0.00501094722434687954426698572002
0.
0.
0.0833333333333333333333333333333
0.0972222222222222222222222222222
0.0322916666666666666666666666667
-0.0434143518518518518518518518519
-0.0648313492063492063492063492063
-0.0249149659863945578231292517007
0.029796105363441672965482489292
0.0482096196696271101033005794911
0.0197403898680684394970109255824
-0.0226662603559017474962640907807
-0.0382485812748258635704523150411
-0.0162176889958220606738755256904
0.0183065092649142690654466860121
0.0316795769463778272571520140278
0.0137357980665084732126758727609
-0.0153516201384040532608160527088
-0.0270234479923527747290854226054
-0.0118986284048732255953521184933
0.0132204492936230718324224226478
0.0235574804128788067641325417454
0.0104905917492482323450311216649
-0.0116084743309798523889049638807
-0.0208767460900805837125640409088
-0.00937737100056705672266453418883
0.0103474652203400330181047615308
0.0187429532734810912869309295862
0.00847656815507370449186825438254
-0.00933345202864742771098952388334
-0.0170040316627832700138777767837
-0.00773265063107357246817813923349
0.00850063886870102926471215291612
0.0155600857541224022782023413272
0.00710835196934426657416841268602
-0.00780422451416747948276337194389
-0.0143418403778777830500505790212
-0.0065769277139631962053457016009
0.00721335841244081791219011042156
0.013300379424683248408806565999
0.
0.
-0.194444444444444444444444444444
-0.213541666666666666666666666667
-0.0684722222222222222222222222222
0.0878125
0.128198696145124716553287981859
0.0476369844812925170068027210884
-0.0581056311413454270597127739985
-0.0915060055272108843537414965986
-0.0361166452585013191073797134403
0.0433255899335010761778438546115
0.0709148305260656451132641608832
0.028877528703447613406701937219
-0.0345987533613636903770806149606
-0.057881798115268982299220343489
-0.0240374920482712088273481897159
0.0287884844481806688855577635983
0.0488705366144459322972279499098
0.0205632984697547553220657370036
-0.0246575347263321827608017245015
-0.0422858754939487537917444860374
-0.0179636187246870469258207915099
0.0215612802825549369678442682213
0.0372593955973281681542833680935
0.0159420692562128419926854396048
-0.0191579679952713854035865739099
-0.0333005916447872724893635458138
-0.0143287102410589021141709024019
0.0172360547809138705726994078739
0.0301004940878247255622142623656
0.0130101424570049141661915252208
-0.015665301086982308741278716766
-0.0274613860842884228394549718272
-0.0119135265956464981196314122521
0.0143566806773409451650956361655
0.0252470673116852953497228271387
0.0109867094004810174271867736828
-0.0132501285915497427427258024747
-0.0233631447316270256677656661851
0.
0.
0.
0.0277777777777777777777777777778
0.0315972222222222222222222222222
0.00688657407407407407407407407407
-0.0204420194003527336860670194004
-0.0250223607961703199798437893676
-0.00608040438397581254724111866969
0.0157109805856498978192099885222
0.0199642069949940320310690681061
0.00510170975867900471075074249677
-0.0126865507545071037134529198021
-0.0164825182158531349023396658301
-0.00433571027597029373031149032925
0.0106187656970057150894831732513
0.0139989488910991987079162431044
0.0037522674494770888598670294099
-0.00912330975358390197004296024312
-0.0121522569734520811803972391428
-0.00330049521734327425166733751862
0.00799389941018544589740032009727
0.0107299518733043549750974771739
0.00294276534701925976653566892193
-0.00711175031819000589179126260043
-0.00960266490021134696021308560991
-0.00265344780844000975862596997706
0.00640410305288870685077526148849
0.00868806737498050846686467883378
0.00241507017289304518589662599659
-0.00582405096048221418561180870341
-0.00793157219398022715734607062469
-0.00221548798403115745478518270518
0.00534005087192473372686911794174
0.00729566959876975941074469281518
0.00204606219810244938123911903614
-0.00493013282686803296627448786254
-0.00675378095915716865672917108243
-0.00190050634100618465926264752207
0.00457853532739841095532182433815
0.
0.
0.099537037037037037037037037037
0.08203125
0.0112592592592592592592592592593
-0.0407814814814814814814814814815
-0.0414727783176762768599503293381
-0.00649233217592592592592592592593
0.0251994614840534979423868312757
0.0273008423532521719250114311843
0.00444401244702234397163486031969
-0.0181695433734394249279673772536
-0.0202747951359624679698382533264
-0.00335655907106130714092417292216
0.0141917116373936545958612271453
0.016106721639277590131662932571
0.00269070757157624513819843419067
-0.0116382187792600454382322264727
-0.0133542197818308013339747806043
-0.00224321873571101966163694558756
0.00986176996368176707784628628962
0.0114028577909021287423883617834
0.00192249707902924285184504096668
-0.00855506425875164960887075211618
-0.00994803843537982553516645221732
-0.00168162118416785612854970750598
0.00755376146930683338821788527606
0.00882193328255145930418514659748
0.00149418730830512858181980121344
-0.00676209679083403025290777967849
-0.00792458221586784545592949462314
-0.00134423919878274953668186424456
0.00612052202028030697009518755194
0.00719277883558793677206424301552
0.00122158074639310657870098417528
-0.00559007610809376741961330135947
-0.00658461735954492158053030305758
-0.00111939809636870020606872536085
0.00514420148816686567426772648267
0.00607122445334217298315424317782
0.
0.
0.
0.0277777777777777777777777777778
0.0378472222222222222222222222222
0.0154282407407407407407407407407
-0.0170888447971781305114638447972
-0.0294512156714537666918619299572
-0.0133967939027462836986646510456
0.0125835800369530528260686990846
0.0234765706479000129793780587431
0.01125515681817314212696608079
-0.00993066563856306521049185791851
-0.019361115441941494196117879313
-0.00956791150704764868379031993196
0.00821136196137702154833171964189
0.0164409022706567739234554989606
0.00828920736960428120608170277839
-0.00699651923130738848214671115533
-0.0142688803793142062376613755488
-0.0072960228380433383877862014266
0.00609623314841996108235429883701
0.0125982445397748205365533331008
0.00650982533639031384191475422443
-0.00540055424214007081029066336206
-0.0112739246234429327981071136604
-0.00587285604623433745527495170147
0.00484774352047608715387091059101
0.0102000174564468109072452911418
0.00534786557366496310904096950089
-0.00439738483359291050576297261976
-0.00931166447180919228874698413292
-0.00490781321559462909234524847091
0.00402371045782840240416253174227
0.00856510235538721609994261346745
0.00453410214697330886599316255207
-0.0037084854265181982714345144147
-0.00792887217058937467722343943398
-0.00421278514468261199359317893457
0.00343911199678908986967014845478
0.
0.
0.
-0.0532407407407407407407407407407
-0.0702314814814814814814814814815
-0.0289930555555555555555555555556
0.028140747039556563366087175611
0.0495340303366717057193247669438
0.0228929280045351473922902494331
-0.0199706491221317059059563468735
-0.0379488081534748602249003082737
-0.0184560968123220107347091474076
0.0154028670357865853728016256845
0.0305385002697459200391893800778
0.0152701492363112687233011353335
-0.0125796091260583317523291129931
-0.0255332162793110996102523776866
-0.0129995619904745973224063760978
0.0106226207915814900895436661251
0.0219129911845978481855624934179
0.0112940943770766928500203249977
-0.00919936311640761385736991969846
-0.0191891371026459908316187287922
-0.00998044744003375511757651324368
0.00811055044957515450286657218247
0.0170619914003541332993048463451
0.0089352108321560912891848797832
-0.00725396108242910755139479293694
-0.0153586316225236644448965232772
-0.00808712518961923777367021806833
0.00656042573133886111437798796901
0.0139627085024770837711902739189
0.00738432177551826253935209032541
-0.0059885419149165079122227144373
-0.0127991219678281561507778741638
-0.00679353708117695351014216601606
0.00550813177035326179546568232851
0.0118138382532797530761193458719
0.0062895728105927694511498064203
-0.00509933004139543392279096194766
0.
0.
-0.472222222222222222222222222222
-0.526041666666666666666666666667
-0.253912037037037037037037037037
0.0617476851851851851851851851852
0.180821491559586797682035777274
0.0755400476741622574955908289242
-0.100027553101266961811179498254
-0.17147932746456166240746739613
-0.0919886882562565840927690718112
0.0431894371322679972528800949058
0.104787928468601497522632504374
0.0496740303472376964461279056416
-0.0533210891165847768040616130424
-0.1011853658367882244470540029
-0.0551927331333840443455073963531
0.0314450750571618213312696725074
0.0734908678151557572666195036688
0.0365391261725030205008049722698
-0.0360834020872170639939835086472
-0.0716442187572131156743515070917
-0.0392931448821487506526163903835
0.0245560017193553045257830499379
0.0565433851087111272072070585473
0.0288242914080584820117332806587
-0.0272116944306883476037122903363
-0.0554285580317938859521646151388
-0.0304739023679640828634538573219
0.0201045025254848681497066354821
0.0459347921270478000703539185954
0.0237790296134198736028085426311
-0.0218241485610389467506624755832
-0.0451905969393305189862603773659
-0.0248774205939859834530245213646
0.0170064837309636200690498597574
0.0386733979575032836255667909966
0.0202294629614848352282587633592
-0.0182106113417838134872999323495
-0.0381419458945719320223214066553
0.
0.
0.166666666666666666666666666667
0.197916666666666666666666666667
0.103935185185185185185185185185
-0.0154513888888888888888888888889
-0.065949845679012345679012345679
-0.0300500303130511463844797178131
0.0371206566290537378972753122413
0.0674568900421720716505297004163
0.0391540580365209522427965360694
-0.0134962151954921111194731754067
-0.0398071978061268854300177634531
-0.0204435042375084749261998980374
0.0197129877324343020838830079038
0.0401247414659807858824613786911
0.0236856355807501319503292752352
-0.0103508137845679686982776557028
-0.0283620837264710902594131496771
-0.0152559733137932349451755698645
0.0132781246097181165849824343261
0.0284949060394344950998633038234
0.0169142960052099423829409484954
-0.00827764666360181633601275302614
-0.0220050579544864800398835508755
-0.0121308684014419643158244794728
0.00997776836680502502344817061213
0.0220782786030447760202163824096
0.013137616023934309424216803044
-0.00687046670290495424208872622087
-0.017969445003580545869330456468
-0.010058041866601747796219700187
0.00798088373333976827461771544184
0.018016045213382720020335261315
0.0107340778798439246589739126633
-0.00586374435291158403362297892494
-0.0151822800074426159109889780258
-0.00858641639083785576777704817412
0.00664578446076547598360520487904
0.0152146417824198941858924022107
0.
-0.9375
-0.543981481481481481481481481481
-0.0377363040123456790123456790123
0.241920910493827160493827160494
0.212882060185185185185185185185
0.0144521325990713745815786632113
-0.139922515263280056920727474663
-0.132998846379603848762147002078
-0.009205967584257354061880810852
0.0980641720651816970651178580418
0.096522618084434319129771046719
0.00665017048115182751980351446595
-0.0755383716256391760696515743551
-0.0757893597417743995425976110299
-0.00523122192506776218858981162835
0.0614039263635164970010615329932
0.0623726049622732918573022624349
0.00429993157499902298032865553353
-0.0517326782304052763330396907983
-0.0529979783959053245318776195997
-0.00365476304587492646928733017064
0.0446890577921991404455151810606
0.0460700855567766807129924759149
0.00317545481121744558772162393408
-0.0393353918172874799134951554979
-0.0407456443945680234295124575356
-0.00280856605546594770304745329585
0.0351260050899539464764890685108
0.0365235095721844725511919696646
0.00251689923433712878501947936781
-0.031731029186206609303610256815
-0.0330947820024507864151994656959
-0.00228056864681257037204451574889
0.0289340320523537930567443571783
0.0302542222564563794757169893523
0.00208450699789069278518306418831
-0.0265904216496595638909129934948
-0.027862964238208343014531653459
-0.00191968237323327093732414216687
0.
0.
0.166666666666666666666666666667
0.21875
0.133101851851851851851851851852
0.00434027777777777777777777777778
-0.0631224647266313932980599647266
-0.0372321566358024691358024691358
0.0325723210911348666450707267034
0.0723803725524601374941510995933
0.0500278212974369909366130076637
-0.00538592892504959067695273288622
-0.0396215568973956989210534767111
-0.025587781314139222191867798626
0.0161677875622341318837128077336
0.0425452828303051451756415335493
0.0301886076754394864602786898132
-0.00538427213372017351774938193721
-0.028601732572113865820647322426
-0.0191663351070786023568309235973
0.0104830170869768214933729479529
0.0300297383599312299275962835829
0.0215261171811890852719992814594
-0.00472221356026777200116417979296
-0.0223354329486553194241001834901
-0.0152693741434592744431493584774
0.00768835150875765121568828594451
0.0231815529865874026259222296145
0.0167036204007321460842271089131
-0.00410831580416852038663802914547
-0.0183098402707859198449183614015
-0.0126749024644695342629822643977
0.00604717286911204227357509912212
0.0188695649726385512100380419376
0.0136385719479480449359040732806
-0.00360785299180060985506995396026
-0.0155095479704491097338445398752
-0.0108287548491081070612869930341
0.00497395671735968770948473965228
0.0159072580054493286035656502472
0.
0.
-0.472222222222222222222222222222
-0.592013888888888888888888888889
-0.341273148148148148148148148148
0.00584490740740740740740740740741
0.175776140085663895187704711514
0.0982593350418871252204585537919
-0.0865697066139065855619143601003
-0.185604466782119961447247917392
-0.122220698362530158379811372322
0.0218012378026624176473004893262
0.105916432939030825501818033417
0.0650122801216647195503996871621
-0.0433642918629125231318079407888
-0.108120997244422367637225159814
-0.0729757943738877231194289078925
0.0185865208883059927490505340657
0.0751884674113553000429770625722
0.0478915508557726682867782943055
-0.0284286761959406474453235597031
-0.0760922948888243728332423418675
-0.0518313552553284616833730850867
0.0154174412861314662862925027764
0.0581836409695350239075291521687
0.0377986034991728194170671346478
-0.0210342815324526256116574050315
-0.0586650523676565760908978760095
-0.0401438967321104790002578331271
0.0130297688228091400914688736539
0.0474252349218707911850852645198
0.0311887513670856542523083885077
-0.0166573200465379792997908279273
-0.0477216279837476413891088115113
-0.0327433453134207400403791478173
0.0112395256681742549842082300796
0.040014887492403354107979987307
0.0265353656717165184850755694647
-0.0137743839096644306711083371054
-0.0402148643192577139667767650391
0.
0.
0.393518518518518518518518518519
0.460069444444444444444444444444
0.243928240740740740740740740741
-0.0231770833333333333333333333333
-0.140655735971637332181549868625
-0.0724052510471781305114638447972
0.0663786402687544741588581346707
0.133703736642823649153959055698
0.0813419468234872294797458618726
-0.0241350465883010584919126113382
-0.080370749567521835954215109205
-0.0455048031948723544710730524756
0.0337770414842514409533119908474
0.0770647915780677158901976682031
0.0479077576274471070494584791915
-0.0183637748635730389338883509206
-0.0558595605425476550983821670777
-0.0327932076570324965953024299274
0.0224659129741453133680528727163
0.0540647704014400495721663187121
0.0338659243312855589861202549683
-0.01454156904484482889195009293
-0.0427414158562295777008391330248
-0.0255710830558150240975612705382
0.0167973033868506112231938024133
0.0416278625524106555427343346969
0.0261725162074859213945561901808
-0.011980016835225048872711596281
-0.0345957276118023489968939600098
-0.0209390027336975380053446583849
0.0134039900676210917195276231641
0.0338403961307008485958597736928
0.0213224413680223430037380453228
-0.0101682027265143096113180568609
-0.029051752933738056132525100804
-0.0177215997855792956068977783817
0.0111480570882839564356343850369
0.0285066675190211820458338390771
0.
0.
0.
-0.140625
-0.0533333333333333333333333333333
0.0193865740740740740740740740741
0.0684523809523809523809523809524
0.036423128858024691358024691358
-0.014665923639689071787837219936
-0.0457870960884353741496598639456
-0.0269031697944712013976083240153
0.0113225111366563086139805716525
0.0345293262661737936463211188486
0.0212081023931498812107621287859
-0.00913961662916393756541263355437
-0.0277522391411946765513797971137
-0.0174699579462770119542841494576
0.00763883859880048017078167997208
0.0232121146359544631550587887202
0.0148402531728884602460820031498
-0.00655254770386045527230933584499
-0.0199540968723146625685861192678
-0.0128935771350003358129302265026
0.00573281299116461033214228475188
0.017500668723138930696149247227
0.0113959353979449810891526197294
-0.00509341767387550580229554723346
-0.0155858313631026990751384450041
-0.0102087033782789445126016065801
0.00458127895490174207655193230143
0.0140494340823597974688791792879
0.00924476650737203664228967004816
-0.00416210830153351770120982964575
-0.0127892000602496685081123967726
-0.00844671681435176492996723556087
0.00381283902694252585873609439353
0.0117367127373019668150746725398
0.00777522188343868103047955428123
-0.00351741195291874965060744196039
-0.0108444574406782205822474137011
0.
0.
0.
0.0625
0.0222222222222222222222222222222
-0.00896990740740740740740740740741
-0.0316964285714285714285714285714
-0.0159249614197530864197530864198
0.00711542230060748579267097785616
0.0215060321003401360544217687075
0.0120149507205145432658660171888
-0.00562484881383966480968244636675
-0.0163438954976901405472834044263
-0.00958234197786931759308588828275
0.00460384246562742834989107235379
0.0132015743094394971057848996237
0.00795077211855923562606457764743
-0.00388269267101766484938611166293
-0.0110807243173484618925610138858
-0.00678723279308096700414972987308
0.0033515333288270661006814812629
0.00955050063076228574949581368921
0.00591779983411961095006963497633
-0.002945794778351251818448589484
-0.00839335939667239677101859721834
-0.00524434568667701112568513331858
0.00262645924509118624577760661691
0.0074872399267767582290923411152
0.00470771209359564546790314168905
-0.00236891047095954460773442735543
-0.00675823142107559746520493641882
-0.0042702442682503811936850531844
0.00215696308802149919636577234691
0.00615891117741207824404325124596
0.00390688431058121653149161291659
-0.00197958045401804190024414539571
-0.00565743217709303676766653856372
-0.0036003312861109555521938130643
0.00182899626117480460940110241796
0.00523160319868137184640309692715
0.
0.
1.25925925925925925925925925926
0.82421875
-0.0382407407407407407407407407407
-0.554550861625514403292181069959
-0.441051803935860058309037900875
0.0222678240740740740740740740741
0.35581711109541564915954530707
0.30044261045202519783423573511
-0.0155646402929288205663065371258
-0.261895739220669371301052544979
-0.227739634820968509124377737776
0.0119452374507720119878533345487
0.207185596238892742372664387653
0.183349682409337698546143314873
-0.00968736876411113171470167780077
-0.171377126860207732644696575682
-0.153435702155562504278976221304
0.00814601666691642983440979384669
0.146119643603797799408156298526
0.131911238242275832003878330446
-0.00702728585709558904538295723005
-0.127349428474223662997490530451
-0.115681728523675975726416830881
0.00617848393123994233088419787817
0.112851928458377194021939438527
0.103007661085334148160177599368
-0.00551250500140462053618311324812
-0.101317476843759673745782606757
-0.0928361756022976378217870222445
0.00497605753989277915446845432057
0.0919219886480672030784547484124
0.0844927254241448190087478187679
-0.00453471734258249577388200434668
-0.0841210207993564910243590670278
-0.0775251799707931744767551791806
0.00416526064573790236716712809579
0.0775404400231325546386911156109
0.0716191424957209964534122688356
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.0333333333333333333333333333333
-0.00491898148148148148148148148148
-0.0325892857142857142857142857143
-0.0219145447530864197530864197531
0.00402900254752106603958455810308
0.0224565529336734693877551020408
0.0162031969949876695908441940188
-0.0031708950529800397525265250133
-0.0171573788892985321556750128179
-0.0128041071382918854230611256654
0.00259604013278651526206440428021
0.0139005189195169196832074770463
0.0105778131631850919543796672448
-0.00218692292768921294877077777305
-0.011685631879063109105881380678
-0.00900594438553220114539320818472
0.00188732638170744139174619429523
0.0100823722805602124801453942443
0.00783982715830354074553320889263
-0.00165810926008473044190170036505
-0.00886654162853976080896982157315
-0.00693997902270763764002426815983
0.00147812851807728008163302700735
0.00791309742706236817536106930735
0.00622517313587068890491709788028
-0.00133289331484544724405920715288
-0.0071449694285086490008071166905
-0.00564352383567965334568695960883
0.00121351525475361393215574107603
0.00651301318631636126022166751472
0.00516118941441331594731958843137
-0.0011135821390346146328667409334
-0.00598382825575830754651338112446
-0.00475467797061697749999010431285
0.00102880454218967513277760352207
0.00553427404088086318284743231526
0.
0.
0.
-0.140625
-0.0837037037037037037037037037037
0.00684799382716049382716049382716
0.0704319727891156462585034013605
0.0518577353395061728395061728395
-0.00581321294929886514668575641113
-0.0479281614431486880466472303207
-0.0375173679157891319186813815642
0.00450319334201281270232307437313
0.0363068124342357009040974426239
0.0292821217322176801660361230501
-0.0036701518602790961187098582015
-0.0292580966035244460464646212251
-0.0240105479143114515610001937117
0.00307550446722915431383802804962
0.024499026102528864137975639401
0.0203363441385280273653989856027
-0.00264694047302838046595137030807
-0.0210766939409953871267924954421
-0.0176373788598184203857336431777
0.00231958771256830630016909163853
0.0184927402531383762108686891877
0.0155684882240631712488810436512
-0.00206443763605126030840493495683
-0.016474424160369226606337851143
-0.0139340277556800232399231559644
0.00185886903051496396998342608317
0.0148531254051246396569783437632
0.0126094110931790778723180006262
-0.00169059553729562098865354156757
-0.0135227689709015676888637088609
-0.0115147887432812122699275071487
0.00154990439779295165774724508616
0.0124110568314449864253334534693
0.0105947480996579940591786201267
-0.00143086024555934153677904908746
-0.0114684185257696168907490031982
0.
0.
0.
0.03125
0.0138888888888888888888888888889
-0.0044849537037037037037037037037
-0.0161458333333333333333333333333
-0.0094425154320987654320987654321
0.00337087252596511855771115030374
0.0110942150297619047619047619048
0.00698873622412395560543708691857
-0.00260309029819060683258214122412
-0.00848567378801753801753801753802
-0.005523504390123520414525705531
0.00210481475800148639654812494319
0.00687876398153835858828570198833
0.0045602692035326150480148587328
-0.00176252959690329080118174768381
-0.00578622254077819483610559439387
-0.00388114615750505487242333656384
0.00151455904145415747364708668962
0.00499418774899006202881777376784
0.00337730033734991308259295891351
-0.00132716130104366284557686503681
-0.00439332500747830098509799379846
-0.0029888893431110657496252018098
0.00118075336824791076657666554932
0.00392173484752759127497389058471
0.00268042793031189740629979569836
-0.00106329648601292316009618112099
-0.00354168796077947748264975969953
-0.00242958450891709240227172884279
0.000967015819025404500839912590258
0.00322885670832545794988607484817
0.00222161921267874665473194743555
-0.000886678487785861897289017379378
-0.00296684187970307617680652951744
-0.00204641694924939627558536568848
0.000818638221320262433489091150471
0.00274418263451534616397709885682
0.
0.
-1.11111111111111111111111111111
-0.7578125
0.0336111111111111111111111111111
0.522963284465020576131687242798
0.420786862244897959183673469388
-0.0205456018518518518518518518519
-0.342461989913753357225984372081
-0.290829454019809454394002498959
0.0146890187222841017734395961108
0.254569525035047379346651083565
0.222155253001360299397794875837
-0.0114186583571433985398337034865
-0.202567426196255589493065490273
-0.179706454438808207583891822068
0.00933666432497356335666643696098
0.168202575691823627150752198903
0.150873279144785560008492890087
-0.00789595509665740766654850910956
-0.14380433143721240518369241229
-0.130011511625456010167811792758
0.00684008448745748949641088343519
0.125586518392030325365152875635
0.114217362295725154365751138754
-0.00603313213770504766337852835336
-0.111464997219645273272868280156
-0.101844530549002487756375301376
0.00539640222883070029347729294722
0.100197938006049786456759706258
0.0918900747666010287409165935712
-0.00488119374448926152538035137222
-0.0909993689900931111790093680543
-0.0837081362661823156301510572304
0.00445575937834562912536966671469
0.0833475971825544485839046211755
0.0768640214390878107773617824472
-0.00409852131186206438130752735692
-0.0768827494574953809765945106469
-0.0710544266858632811231922760576
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.03125
0.0212962962962962962962962962963
-0.000916280864197530864197530864198
-0.0166636904761904761904761904762
-0.0134402006172839506172839506173
0.000814040710346454866485100801049
0.0116331416271865889212827988338
0.00983042244071372157791910878331
-0.000620927875281669268399763066766
-0.0089285274171602230718439185297
-0.0077281057980201118383082322622
0.000505337058042781156776554044235
0.00725247629830801849323813658893
0.00636849370564726830270784526587
-0.000422118613334308039643710206283
-0.00610512894995386614952986367729
-0.00541377837580008628643462180167
0.000363083973579751971185600957373
0.00527228079029879298256789914727
0.00470840000895817199195772945667
-0.000317904076538424351379494537026
-0.0046391216779618178893952441028
-0.00416525634025491477933190302469
0.000282900787498034145855940790228
0.00414198351516808607687971571114
0.00373458482366837164983875683134
-0.000254672499203052188374744978079
-0.00374099471717589606771088617786
-0.00338451129913278704272641946831
0.000231629024084387732751612367186
0.00341087520071696292784946590036
0.0030944896910261514617326362458
-0.000212350067868111965672113685086
-0.00313425865877762447788278337406
-0.00285020551478493458953440354839
0.000196060178853650330000802448293
0.00289917578894995045666838227123
0.
0.
0.333333333333333333333333333333
0.234375
-0.0100308641975308641975308641975
-0.165260095164609053497942386831
-0.134258035714285714285714285714
0.00637283950617283950617283950617
0.110133939908582900700382613783
0.0939978602502863390254060807997
-0.0046431309894642584971803078799
-0.082596086948914186143587016223
-0.0723084847044097602449901188437
0.00364960835150009823068076245705
0.0660759887238661890656810377492
0.0587512051947812499290503807088
-0.00300592909735724023729351304777
-0.0550630742533686434943775451751
-0.0494748720457284839600298882001
0.00255516208524510728109764896325
0.0471968325682922885010107205443
0.0427283632831470869499669160075
-0.00222192825280150853737205073133
-0.0412971921199069433729439019969
-0.037600987504221879525347183632
0.00196557343040113574462245898728
0.0367085983998509821294023527581
0.0335723235466720697155537055935
-0.001762248821128807121986693004
-0.0330377300681944691647099259589
-0.0303233958828350998189853819583
0.00159704359718889831202655323414
0.030034295463343732423353518922
0.0276478059266465299334063653215
-0.00146015730165351563455154734386
-0.0275314348716291707339343185122
-0.0254060941468046626429168868138
0.00134488359401833851332745972231
0.025413630604527139454989966217
0.0235006384354709226346124048936
0.
0.03125
0.00411522633744855967078189300412
0.
-0.00032
-0.000128600823045267489711934156379
0.
0.000030517578125
0.0000169350878084302867110365967248
0.
-6.2092132305915517444784571347e-6
-4.01877572016460905349794238683e-6
0.
1.85934432081870649134289284227e-6
1.31687242798353909465020576132e-6
0.
-7.04296277723742602247972859239e-7
-5.29221494013446459719893647649e-7
0.
3.125e-7
2.44851927021393447419640209681e-7
0.
-1.5536772978071553986479589419e-7
-1.25586741255144032921810699588e-7
0.
8.41653357321576221474684413657e-8
6.96917193762563239137308507192e-8
0.
-4.87539727784143150634808415657e-8
-4.11522633744855967078189300412e-8
0.
2.98023223876953125e-8
2.55523178213644104711047618712e-8
0.
-1.90396858451835544713512227048e-8
-1.6538171687920201866246676489e-8
0.
1.26206585439435176057177035329e-8
1.10835010017656127930822638836e-8
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.333333333333333333333333333333
0.265625
0.0149691358024691358024691358025
-0.163958011831275720164609053498
-0.150999107142857142857142857143
-0.00905925925925925925925925925926
0.109437352117087701797776303769
0.1057654383752863390254060808
0.00662460277175908605949758213133
-0.082056979438626120299965617046
-0.0813450832621020679372978111514
-0.00519672170251224744833158322196
0.0656511327567879997652695151155
0.0660966953754676826654102307712
0.00428234633776956936787886580551
-0.0547073321931298746329234985359
-0.0556589417990367957380171303579
-0.00363891943592345667967137725347
0.0468928180392202239565524860998
0.0480697189791860834855013524166
0.00316477306995376447199231989191
-0.0410308236707942175888909194463
-0.0423010390100085139412715413568
-0.00279935357959082703621601322121
0.0364720497104019016885248959322
0.0377689544124622101653558702893
0.00250990562222461027450130512634
-0.0328247277859382490100415531468
-0.034113796217982277233762825875
-0.00227451920660630904304686791099
0.0298407318472260313474671942181
0.031103815271887568532174034775
0.00207961175749161144722986627454
-0.0273539599838104402212321381742
-0.0285818460686588558700809674753
-0.00191539867760581721319399045883
0.0252498381631652736036375528219
0.0264382329424372848624226303691
0.
0.
0.
0.03125
0.0287037037037037037037037037037
0.00525655864197530864197530864198
-0.0153303571428571428571428571429
-0.0169031635802469135802469135802
-0.00290166073778129711614216527293
0.0110593806942419825072886297376
0.0125071960557589415614106972132
0.00231091538263028772812933390745
-0.00841254591922561331399246730669
-0.00976198862814822306018539639016
-0.0018004949642655021943124063949
0.0068704062537561001707347547892
0.00806641743708018547297474575238
0.0015210938392873744633891462974
-0.00576918343737305587990098883167
-0.00684352134620783078301676155164
-0.00129327726314864829641614711909
0.00499097503742872408765908484699
0.00595793422108322793738292781594
0.00113742981687898408331940033254
-0.00438716110294933270293585102431
-0.00526637168897436373207377417497
-0.00100754001850479253431039371665
0.00392009413319056294855105921906
0.00472415425878765073637958548104
0.000909008044591272515054802109238
-0.00353879131603629875164170134227
-0.00427957726408598155224959705319
-0.000824885599642646994548652232765
0.00322784956234961228972690563323
0.00391391342147916605360733368866
0.000757169439641483379099593525536
-0.00296521732916412531004991050296
-0.00360410480622298625274401311028
-0.000698193015890990069823114232386
0.00274348325094007514688919259136
0.
0.
-1.11111111111111111111111111111
-0.8671875
-0.0513888888888888888888888888889
0.518188978909465020576131687243
0.475474362244897959183673469388
0.0295122685185185185185185185185
-0.340100735912838862484329136599
-0.328358750894809454394002498959
-0.0211360585179209793407324271522
0.252785600137928037782865075334
0.250570706958460891113771207198
0.0163626255974106452999244219859
-0.20119137681353954011034944089
-0.20260771057842125943728624106
-0.0133732085074210324701930516657
0.167063369219183452253632857339
0.170037390985662741694101725741
0.0112959782437957180981886726812
-0.142840182001798450507171598203
-0.146492493655151018230912222675
-0.00978150437831111507605281682062
0.124747193413172290348987495144
0.128671051217922714475131149434
0.00862256728702386971322877485544
-0.110723771135070992048258160173
-0.114716403751675773156304090512
-0.0077103044144126167047277938429
0.0995332501151686457647991931646
0.103491225498042275136124475286
0.00697179598751441076452466268188
-0.0903975221586113044333652873153
-0.0942673777291043719965158333384
-0.00636279807457475900167023506588
0.0827973563531775597684147518178
0.0865527029434640571926658513859
0.0058513273870326454166182825509
-0.0763762196783853201862943012165
-0.0800053528848234832237899752423
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.03125
0.0361111111111111111111111111111
0.0140335648148148148148148148148
-0.0113839285714285714285714285714
-0.0191647376543209876543209876543
-0.0073875048990789731530472271213
0.009189453125
0.0147372976763891115742967594819
0.00608705928702070677379319354628
-0.00668192198426573426573426573427
-0.0112972916453922571647439372307
-0.0046589747218373761583638126848
0.00558977519254956959949671319934
0.00942849704605239656561772709819
0.00398100895568875973325561802928
-0.00462832471105373972465357891709
-0.00795032791659966799753755100268
-0.00335994397942023846149439423353
0.00404050919187778693174110055832
0.00694950037553619030336741906899
0.00297040241290443832998560972092
-0.0035298201809905696649531590487
-0.0061255781305172636423128374037
-0.00262140242760401439395111734087
0.00316800991840470434196061870637
0.0055061368299887603596752545955
0.00237169871752273883231248289936
-0.0028505156232019613898272533705
-0.00498031931020355680523304835562
-0.00214757979200831873094189638354
0.0026065584282388107218261492092
0.0045601729516532906147417977967
0.00197464157852122266811048913077
-0.0023898082415171485983828785928
-0.00419529268014875743223555385041
-0.00181835389906337843900670249403
0.00221454726149568941211137880727
0.
0.
0.
-0.140625
-0.136296296296296296296296296296
-0.036361882716049382716049382716
0.0576859410430839002267573696145
0.0726378279320987654320987654321
0.0175204603201264828878837445227
-0.0434863085114998380304502753482
-0.0547072186398309734849738056408
-0.0148752819768494634119896570556
0.0316757596275717088886603354819
0.0415182034019566818307679819104
0.0109597117277278724980618347957
-0.0262348683185348360931071266975
-0.0345308250431257111887878249194
-0.00952452847881813517351732509402
0.0216258284962500145400958427759
0.0289229515286999856771286703316
0.0078719317402889346313478473501
-0.0188367992341127333091746920233
-0.0252641769530233476983372244228
-0.00703309921216957643526157305942
0.0163900473742413259142642348863
0.0221693533499667793292793190008
0.00612536288920710419124100038467
-0.0147040837281015713955196085893
-0.019926940857657297541737465537
-0.00558175787177499502793120291356
0.0131886821603246916741557523597
0.0179669997074361257017419162425
0.00500865827915734533728996468413
-0.0120616777928119991104361880797
-0.016453991403804986877124774048
-0.00462923874684224926377477774437
0.0110313088753259864409213133878
0.0151019463811907681128474765739
0.00423473801299070867364840383046
-0.0102255082140118604505129897978
0.
0.
0.
0.0625
0.0666666666666666666666666666667
0.0228587962962962962962962962963
-0.0234623015873015873015873015873
-0.0347617669753086419753086419753
-0.0108122672937487752302567117382
0.0193771878543083900226757369615
0.0273774203319094192110065125938
0.00963828057200246353685507124661
-0.0137486337543629210295876962544
-0.0206181371915509636254499856506
-0.00700492388279991494678042697924
0.0117368914515063347895057002276
0.0174417057889662649182174608063
0.00621886674600241475592205109601
-0.00956472777656507164703589600905
-0.0145562961944815304937135437313
-0.00510103962662835560492270768886
0.00845743364437543293634356557459
0.0128281601674322591518347866414
0.00461190362349967261262232125806
-0.00731236412225883061271693826084
-0.0112332817745923460401109772424
-0.0039978372943674574942755227336
0.00661934009181217188438691191955
0.0101520816051059287438515524287
0.00367062505164880113848664580591
-0.00591336719678881212762732522468
-0.00914120764228941923343077377519
-0.00328330228235328143367997649779
0.00544039268887474247596353143788
0.00840220406179487132641174109167
0.00305043479350342639304998044779
-0.00496190353090140410791904889684
-0.00770450414829234722906935897867
-0.00278410824506518817098939055515
0.0046190189420989727042999050225
0.
0.
1.25925925925925925925925925926
0.95703125
0.0607592592592592592592592592593
-0.548329796810699588477366255144
-0.50129688411078717201166180758
-0.0324196759259259259259259259259
0.353089106599149836021304185289
0.34060471982702519783423573511
0.0226397091806290724130740455605
-0.259893450126019165539735672551
-0.257636554981983529606853841554
-0.0172466367815598096296825687015
0.205685678543419491343857803291
0.207212514693778100982628112873
0.0139636242035183127063986048532
-0.170151645161563518729134923494
-0.173268378128876500483782026146
-0.0117138350501943842849167251487
0.145095052803929806535260847316
0.148886103806865223386475927052
0.0100944857608385803742600658996
-0.126464000801963945853072816286
-0.130513880449125765137950245586
-0.00886472495421035942545971484804
0.112075166902348919729090678376
0.11617939335222562884187286482
0.00790372918788663766421033225381
-0.10062412989966826458746598666
-0.104680364472672074515799900561
-0.0071295188195257954151006547089
0.091296810247753432659147652174
0.0952531505471861596232469797807
0.00649405374577903330220197015817
-0.083551250966969906976489739498
-0.0873829894217673246809174439478
-0.005962128187074127774147233549
0.0770174366116796714796874623812
0.0807143289504367859412810508484
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.0777777777777777777777777777778
0.0373263888888888888888888888889
-0.0154265873015873015873015873016
-0.0364110725308641975308641975309
-0.0169851067999216147364295512444
0.0162044447987528344671201814059
0.0303424974144633536167927702319
0.0155933917402694960014184000075
-0.0102952902228943895610562277229
-0.0221528432690811152296756639504
-0.0111360544049412395572408399088
0.00944460962309169387486478558672
0.0191269997643940716563260974521
0.0100121576045799498289009806299
-0.00733989427244549043214287218193
-0.015738809498460997327210878318
-0.00813863297762488478914997309792
0.00672041161585817837562137856744
0.0140165115593762326677745632055
0.00740971888868177575373686559722
-0.00566083993942647637952132004024
-0.0121758588242787285081858637992
-0.00638832346295701593900531008351
0.00523081880036044369180234974325
0.0110742181906188047218278699535
0.00589137180748473623919680191406
-0.00459667626106838016570887328685
-0.00992025234303490272879626946545
-0.00525071319149621977094377913235
0.00428676238826560657352394895708
0.00915730582221041383303293082121
0.00489313653870423427618925472883
-0.00386577419044761558974792345874
-0.00836681723958783341452575110638
-0.0044544580144453134173756753322
0.00363339693575479073951107976072
0.
0.
0.
-0.140625
-0.166666666666666666666666666667
-0.0732060185185185185185185185185
0.0392573696145124716553287981859
0.0789578510802469135802469135802
0.0338320187471422039323273891175
-0.0360093183106575963718820861678
-0.0626598579916355890381864407838
-0.0293624238455670333977212284091
0.024192274395239138828882418626
0.0462719003991247579339381716898
0.0212999326694522201176041163214
-0.0211112227426701611437475063645
-0.0391240403368895711039322514196
-0.0186462347900655152655981045698
0.0168736301317382414411915993682
0.0324073640961284164900712511721
0.015306252369877043303339073834
-0.0150464285384475144088834971459
-0.0285283421681843593320441175203
-0.0137205574554763274032108026779
0.0128869932570374456542293306641
0.0248866702437331770135426437848
0.0119063200283691838472402657111
-0.0117144879214811048882098247039
-0.0224689639855342038887704075296
-0.0108690643751749352547317561617
0.0104081381022540981271381750908
0.0201861522753684615315550554706
0.00973164565634576936671967686001
-0.00959868008628458358790467552371
-0.0185390780514169087651391199838
-0.00900412532776227618232237958501
0.00872377996936310206684448920317
0.0169746365113345968494678202836
0.00822484199453633418752375174282
-0.00813328769694344367416653878869
0.
0.
0.
0.0625
0.0666666666666666666666666666667
0.0124421296296296296296296296296
-0.0423908730158730158730158730159
-0.0491059027777777777777777777778
-0.0103363567649281934996220710506
0.03145703125
0.0379266919836116264687693259122
0.00842328291656168640295624422609
-0.024915126402227322140742054162
-0.0307418493081565128565746994937
-0.00703785889820143760647701151642
0.0206010764195000591310488895897
0.0258030020159561936312596616678
0.00602349993757226390044960363531
-0.0175516318239629136360164253177
-0.0222156137354980028563683098542
-0.00525700391175814077782571636386
0.0152847578187276753690199921001
0.0194970308122824076059346950179
0.00466011290353961161396443889519
-0.0135346064870544711859967341468
-0.0173678191702418954043794407186
-0.00418321224575693105499112829167
0.0121430818912245971071880682799
0.0156560049481290370016146583979
0.0037939098115482401163088213351
-0.0110104452500146411764227911684
-0.0142502750086200965969541421157
-0.00347034240265768711856237233526
0.0100707286437857508795671198745
0.0130755212008499186886881664691
0.00319728702604196223267210551488
-0.00927858461922641450800160171638
-0.0120792795393682069755100130397
-0.0029638462748866792393340129675
0.00860182571245486809939056980795
0.
0.
1.25925925925925925925925925926
0.95703125
0.0495
-0.563295717592592592592592592593
-0.508542766034985422740524781341
-0.02876015625
0.361408865401161724452945703351
0.34505846982702519783423573511
0.0200086527399511645379413974455
-0.265898439837953321918336495596
-0.260966137303167296071340856946
-0.0153017965218333191287775074708
0.210283756770823850435459693247
0.209795943389974783244768677042
0.0123780763356873768529001119914
-0.173899028321282433317019561676
-0.175392441106823283595004566921
-0.0103892354026274494960467394342
0.148244211765538947627846552314
0.150678623708327783446966391463
0.00894978293612483189722799819673
-0.129184070289972520466254656764
-0.1320674983928393078570913434744
-0.00786010511540779845943390538415
0.114465920562043701419835458819
0.11754757230054788236336757398
0.00700669230970974911800291446156
-0.102758017512454230822981154766
-0.1059036561721590623441324780867
-0.00632029673867552869115031856513
0.0932226436561345073384098068524
0.0963583801019613160822995227387
0.00575629808897560235258298852195
-0.0853064968644950782567195107458
-0.0883913397727203957700072922844
-0.00528465874210660257323585345664
0.0786294428264166302377351384533
0.0816410369444147555419462402757
0.
0.
0.
0.0625
0.0777777777777777777777777777778
0.0269097222222222222222222222222
-0.0372123015873015873015873015873
-0.0567274305555555555555555555556
-0.0221466364323507180650037792895
0.0268164948270975056689342403628
0.043826926972388281912091435901
0.0180953573790627362055933484505
-0.0209227018669862284580899299514
-0.0355165397551954447439914353953
-0.015136509729433923295617157311
0.0171623524358571272488562681363
0.0298160724201203080067313073203
0.0129726981739246691453049909408
-0.014543640131119629404983628882
-0.0256722755927351359926311514751
-0.011332027052260214852716303327
0.0126195197802765685673123125275
0.022533242134057989078735474713
0.0100534837596962226639881582622
-0.0111441353577406582933487653255
-0.0200737943173851766466961931815
-0.00903006096350901758478806995962
0.00997791289104217469602959147614
0.0180966445399127777942781389109
0.00819401588323791434213931256979
-0.00903237293094912359128018440323
-0.0164726556733212928259440962592
-0.00749832788467740360550607440823
0.00825062007844511663927944253623
0.0151155118754331907845394172893
0.00691089774797359250266373455585
-0.00759329952729808814539138891838
-0.0139644235258283677066281953627
-0.00640828854181029373854196566242
0.00703302445212979746438535766102
0.
0.
0.
-0.140625
-0.166666666666666666666666666667
-0.0558449074074074074074074074074
0.0745379818594104308390022675737
0.111141493055555555555555555556
0.0419467015201142185269169396154
-0.0520546166383219954648526077098
-0.0827822227375798804370232941662
-0.032929691174309229864785420341
0.0398875093831533225472619412013
0.065652389943020257646107986244
0.02685975963067680378147688615
-0.0323806142218404032177524841324
-0.0543664083820147975330527872024
-0.0226476162053714998455443195888
0.0272404849093873672038166852473
0.0463590144478591472226294669111
0.0195495070445129233232111638946
-0.0235157473912861821885391493928
-0.0404025705537703717292940092261
-0.017191791678506499583048700001
0.0206846248213934802582748398027
0.0357953159954720477472486596454
0.01533515195305359086184238135
-0.0184636872365899787896259946618
-0.0321299156198586430014336717964
-0.013839028944264520427941532442
0.016672665823956438508623377532
0.0291431896096889435320233130257
0.0126068103688341027174365546263
-0.0151989734747218224546924453712
-0.0266640321419312171291829534587
-0.0115755782657134894594379936696
0.0139643420187332251674571600114
0.024572711154094218298836663236
0.0106994688452199727214304152798
-0.0129154629606844910480881273855
0.
0.
0.
0.
0.0222222222222222222222222222222
0.0263310185185185185185185185185
0.00590277777777777777777777777778
-0.0178867669753086419753086419753
-0.0222420984854847288709722572156
-0.00547236394557823129251700680272
0.0142827096233180889265545350201
0.0183005230787445293618133124306
0.00470927054647292742530837768933
-0.0117803685577565963053491398163
-0.0153836836681295925755170214415
-0.00406472838372215037216702218367
0.00999413242071126126069004541295
0.0132212295082603543352542295986
0.00355477968897829470934771207254
-0.00866714426590470687154081223096
-0.0115735780699543630289497515646
-0.00315047270746403451295518581322
0.00764633856626433955403508878869
0.0102828705452500068511350822917
0.00282505473313848937587424216505
-0.00683822145979808258826082942349
-0.00924701064464796373946445280954
-0.00255868181528143798153218533503
0.00618327191313392385592094212682
0.00839846512914782485130252287266
0.0023371646834448824379644767709
-0.00564204936796714499231143968143
-0.00769122152143537178894164424212
-0.00215032657273612341199738321385
0.00518747798986974133467285742912
0.00709301210991504387155734023698
0.00199076321977535615471914284597
-0.004800392489318874204004106603
-0.0065806070884095489475822692598
-0.00185299368248103004278108133402
0.
0.
0.
0.06640625
0.0607592592592592592592592592593
0.00874485596707818930041152263374
-0.0337454810495626822157434402332
-0.0352524884259259259259259259259
-0.00559175430574607529340039628105
0.0223079296875
0.0244526651869735085095762577652
0.00400270061728395061728395061728
-0.0166132512410993934734815595849
-0.018658355592894626269701680393
-0.00309816053193110806279530559366
0.013223130490318542349312681085
0.0150687839072636219910985461821
0.00252190146107470067232298599468
-0.0109783694756303896580141728086
-0.0126324541383384691576836850218
-0.00212456816174114821969025378784
0.00938369273302597572154403050871
0.0108722800151540747490730391634
0.00183464181574885746876412631251
-0.00819288493458166606533725629663
-0.00954172629957565458798361289012
-0.0016139921036665073978960202918
0.00726995560760686710159498730572
0.00850087961801487769982271567499
0.00144054066869455707719854800944
-0.00653374028493071226117272792109
-0.00766453593745827822783218280969
-0.00130065500806730425995505843996
0.00593282733890824853677585198537
0.00697787883536870893128397269723
0.00118547606513858723236044371797
-0.00543307990096361064662605655193
-0.0064040568384753027793045788175
-0.00108900280328407559904402284233
0.00501094722434687954426698572002
0.
0.
0.
0.
0.0222222222222222222222222222222
0.0315393518518518518518518518519
0.0132242063492063492063492063492
-0.0149527391975308641975308641975
-0.0261788583746255703927661599619
-0.012057114512471655328798185941
0.0114396182154118662055169991678
0.0215201897605750118977632205145
0.0103893755244675158095071514985
-0.00922133237866570340974243949575
-0.0180703744124787279163766873588
-0.00896991703785717064105342493621
0.0077283406695313143984298537806
0.0155275188111758420388190823517
0.00785293329751984535313003421111
-0.00664669326974201905803937559756
-0.0135894098850611487977727386179
-0.00696438543631409573379591954357
0.00583117953327126712225193801801
0.0120733176839508696808636108882
0.00624943232293470128823816405545
-0.00519284061744237577912563784814
-0.0108563718596117130648438872285
-0.00566311118744025397472941771213
0.00468057995080449794166846539822
0.0098600168745652505436704481037
0.00517535378096609333132997048473
-0.0042599665575431320524578797254
-0.00902949282114830767393646946223
-0.00476346576807714000139391763353
0.0039087473018904480497578879782
0.00832718284551534898605531864891
0.00441155884570375997772307707769
-0.00361089370476771936955465877221
-0.00772556775595887789062796662798
-0.00410746551606554669375334946121
0.
0.
0.
0.
-0.0414814814814814814814814814815
-0.057388117283950617283950617284
-0.0244189342403628117913832199546
0.0244237075617283950617283950617
0.0436631754896746078403926728442
0.0204305201247165532879818594104
-0.0180799078798667944090422846235
-0.0346222612350267038685615993082
-0.0169502085843203059320275437492
0.0142678135980132704748476983297
0.028416805675805143415722137412
0.0142678078350105216468020330824
-0.0118203632513590820161006777329
-0.0240641893679957181634687941824
-0.0122859126083994004945873673529
0.0100798478744762143001219344871
0.0208374158262527009023760345729
0.0107614406654621647794455486389
-0.00879177940972780208188620613689
-0.0183679110955700241246923699764
-0.00956790650853874616400828139666
0.00779337972803988237392477387062
0.016414763419290223345168970775
0.00860652750967104415867735043857
-0.00700007156449256478103881987801
-0.0148354698553939798034205490025
-0.00781914300672645932290979090825
0.00635263249221174727627728084168
0.0135311488719474213586261146164
0.00716171792752765700010090254417
-0.00581532136335681868921776691921
-0.0124370646591727644762050734189
-0.00660570200977729390918206145687
0.00536153015049976925181206755117
0.0115057749699974098364768970288
0.00612897555302600663793944837528
0.
0.
0.
-0.34375
-0.413333333333333333333333333333
-0.209008487654320987654320987654
0.052501417233560090702947845805
0.15721320408950617283950617284
0.0668231350839375530733555424913
-0.0896417549906867508908325234856
-0.155357208024385217232052936031
-0.0840811105741287304653391829003
0.0397746766304444984891522480917
0.0971061274226258448635798718777
0.04628267522200366455811721358
-0.049907909946987129687743923341
-0.0951001881645037962293919920217
-0.0520615774281528912585476229129
0.0297577934695834164702577604484
0.069747720966916901032454028467
0.0347687329562633402853342144307
-0.0344143080459651769473461735491
-0.0684775527940968010042954912918
-0.0376298905310075322700560587741
0.0235590290132128213700761157856
0.0543371803503079578454755540594
0.0277420682519484737128943892616
-0.0262263600183035938356317530637
-0.053492013632871564776695446735
-0.0294451693026616085210265199538
0.0194480693633830715558977550354
0.0444823822938165928974398328438
0.02305031219368422471583604012
-0.0211749216788871790326807657423
-0.0438853047171746329844279224021
-0.0241790442374907621961674474184
0.0165421350908559807245452721237
0.0376455274806148601492512166825
0.0197057806598588569668805366098
-0.0177509198727980289681727495532
0.
0.
0.
0.125
0.158333333333333333333333333333
0.086612654320987654320987654321
-0.013244047619047619047619047619
-0.0577061149691358024691358024691
-0.0267111380560454634528708602783
0.0334085909661483641075477810172
0.061324445492883701500481545833
0.0358912198668108728892301580636
-0.0124580447958388718025906234523
-0.0369638265342606793278736374922
-0.0190806039550079099311199048349
0.0184809259991571582036403199098
0.0377644625562172102423165917093
0.022369766937375124619755426611
-0.00980603411169597034573672645526
-0.0269439795401475357464424921932
-0.014529498394088795185881495109
0.0126745734910945658311195964022
0.0272559970811982127042170732224
0.0162095336716595281169850756414
-0.0079465407970577436825722429051
-0.0211587095716216154229649527649
-0.011681576979166336007830980233
0.00962141949656198841546787880456
0.0213169586512156458126227140507
0.0126996954898031657767429096092
-0.00664883874474672991169876731052
-0.0174078998472186538109138797033
-0.00975325271912896755997061836313
0.0077461518588297750900701355759
0.0175013010644289280197542538489
0.0104359090498482600851135262004
-0.00570526477580586554622776327832
-0.0147827463230362312817524259725
-0.00836625186799585946603917514401
0.00647963984924633908401507475706
0.
0.
-0.493827160493827160493827160494
-0.361328125
-0.0256728395061728395061728395062
0.19442033179012345679012345679
0.177258946793002915451895043732
0.0120805989583333333333333333333
-0.122536405698718058994327055931
-0.118143193021787796751353602666
-0.00817625410230255771101943261247
0.0891896692880733131166049777351
0.0884503888694609884915145776474
0.00609449109557268191384966161586
-0.0701587744526005095239289952605
-0.0707209590199428668056571974899
-0.00488074362641998703815000286523
0.0578008109352800705539093768875
0.0588987838172966939495390215021
0.00406022781423876831245664048405
-0.0491510534694806621707972818019
-0.0504686933809081232494203201737
-0.00348007673747264389103318999543
0.0427493228114006470355523274148
0.0441468574890669532590485480872
0.00304274703514857932482764578875
-0.0378246553002504724063808851306
-0.039233971385203946727064261361
-0.0027042355864251524647290761516
0.0339163115185786255901002820715
0.035304208514428946783618478944
0.00243278792953098051271295271294
-0.0307405560508242348479542477498
-0.0320905155868729446916299392253
-0.0022112898934293092679063699963
0.02810819757754394917889577446
0.029412762943341557448863150776
0.00202647649168103380367850746098
-0.025891327798206355908542091377
-0.0271476913545839380821716965269
0.
0.
0.
0.125
0.175
0.110918209876543209876543209877
0.00372023809523809523809523809524
-0.0552321566358024691358024691358
-0.0330952503429355281207133058985
0.029315088982021379980563654033
0.0658003386840546704492282723575
0.045858836189317241691895257025
-0.00497162670004577600949483035651
-0.0367914456904388632838353712317
-0.0238819292265299407124099453842
0.0151573008395944986409807572502
0.0400426191344048425182508551052
0.028511462804581737212485429268
-0.00510088938984016438523625657209
-0.0271716459435081725296149563047
-0.0182536524829320022446008796164
0.010006516310296056880037813955
0.0287240975616733503655268799489
0.0206291956319728733856659780652
-0.00453332501785706112111761260124
-0.0214763778352454994462501764328
-0.0147038417677755976119216044598
0.00741376752630202081512799001792
0.0223821890904981818457180148002
0.0161468330540410745480862052826
-0.00397578948790501972900454433433
-0.0177376577623238598497646626077
-0.0122908145110007604974373472948
0.00586931484354992338317583150088
0.0183304345448488783183226693108
0.0132597227271717103543511823561
-0.0035103434514816744535815768262
-0.0151014019712267647408486309311
-0.0105510944683617453417668137256
0.00484960779942569551674762116097
0.
0.
0.
-0.34375
-0.464444444444444444444444444444
-0.28018904320987654320987654321
0.00543509070294784580498866213152
0.152938030478395061728395061728
0.0868787396302828401593833692599
-0.0776049246335438937479753806284
-0.16811422810595285772225234879
-0.111641925495090256365136687636
0.0201330136726757714896560178263
0.0981641706724267004845413129449
0.0605595804298502304293744428619
-0.0405980978515305029811172167143
-0.101611015021233875359542261739
-0.0688167779996942395619896527343
0.0176047771628851307909752503005
0.0713616969080220254081088385178
0.0455650454401866983890174696171
-0.0271181445777101899801095536603
-0.0727265765215380414356566066073
-0.0496298985655066263387257182853
0.0147978134883043832743174323684
0.0559143780810997083648277540514
0.0363763349168731791870154911316
-0.0202750320727563388519335223237
-0.0566144118323657497494037905809
-0.0387850758768576882214199044825
0.012607479555537416327426891893
0.0459260829410973381314192951497
0.030231174190028590816929108783
-0.0161632221983064748019273204321
-0.0463427249560237219691824698266
-0.0318221072227547238649078351667
0.0109344224444193134740099167541
0.0389515419543059304459010229335
0.0258473223281092939200424622719
-0.0134275890174899039510475210129
0.
0.
0.
0.2734375
0.350222222222222222222222222222
0.195553626543209876543209876543
-0.0205088880790411402656300615484
-0.12148396508487654320987654321
-0.0635553487055544668713392993228
0.0592043631812844185293164885002
0.120516693906166696258398687763
0.07393535074103985117464583325
-0.0222626305335767738825608916446
-0.0743078077993443105473531356771
-0.0422780491966735299837850112118
0.0315703208278760280858271147757
0.0722905860637493523369856449641
0.0450863762069551593717737285891
-0.0173815318528391240621009584274
-0.0529538918119778957902485065186
-0.0311591736067658528467064598742
0.0214131846191945315118038584118
0.0516234613876037909972710825084
0.0323923857349849652372840896552
-0.0139508835240522691202252805932
-0.0410458527672185425187684553728
-0.0245895008340858333199307844768
0.0161834162510933334489170485666
0.0401490034045738039617417361448
0.0252695528482900756122881315629
-0.0115882095497860605133842223543
-0.0334868111207143177368491299534
-0.0202854721274225430261888759153
0.0130023921353715802218664792226
0.0328494801455166410603942410218
0.0207130032795145252555668642445
-0.00989000466418637075536180649989
-0.0282706048550291965152168202921
-0.0172556390535942642634328847149
0.010865017173174098765296934039


==> anc/AA602.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.5
-0.09375
0.
0.005859375
0.0024
0.
-0.000624739691795085381091211995002
-0.0003662109375
0.
0.00015
0.000102452018304760603783894542722
0.
-0.0000525191694968663562200203074122
-0.0000390462307371928363182007496876
0.
0.00002288818359375
0.0000179595550819554363573233079106
0.
-0.000011510040592076488056414545622
-9.375e-6
0.
6.40325114404753773649340892016e-6
5.36018667743468612533545834956e-6
0.
-3.84e-6
-3.28244809355414726375126921326e-6
0.
2.44038942107455226988754685548e-6
2.12079781586102270526141660811e-6
0.
-1.62421861549439590437033916933e-6
-1.430511474609375e-6
0.
1.12247219262221477233270674441e-6
9.99583506872136609745939192003e-7
0.
-8.00358133586175360601357087251e-7
-7.19377537004780503525909101373e-7
0.
5.859375e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.0277777777777777777777777777778
0.00651041666666666666666666666667
-0.00166666666666666666666666666667
-0.00243055555555555555555555555556
-0.000680272108843537414965986394558
0.000709170386904761904761904761905
0.000903880070546737213403880070547
0.000351388888888888888888888888889
-0.000193493375311557129738947920766
-0.000326084505772005772005772005772
-0.000120285697208774131851054927978
0.000123056810374594631154397918246
0.000188933288933288933288933288933
0.0000813758046424062049062049062049
-0.000055584073750163715561639437072
-0.0000989348569005431750529789745476
-0.0000402574359719544663328270954147
0.0000408972651982520403573035151983
0.0000678440638071106799951721378939
0.0000305160853814011545924746967749
-0.0000230657783388854924025553813635
-0.0000422336134082462869984743722797
-0.0000180712200558747873325878440968
0.0000182905472452522257279941202994
0.0000316551461152449272080546914406
0.0000145823661225551795444348738959
-0.0000116896550496900956879678952399
-0.0000217766562525510450928546834154
-9.60706438673827018584675870375e-6
9.70137621861642231840661382257e-6
0.0000172447269131241543154995884543
8.06484251722051085440953347483e-6
-6.71807110034207810014712935959e-6
-0.0000126614402100113012570995104746
-5.70165571875766063251017117486e-6
5.74864595475960418694799850005e-6
0.0000104081923614464655545087774398
4.91850585436854234053931418871e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.09375
-0.0185185185185185185185185185185
0.
0.0024
0.00115740740740740740740740740741
0.
-0.0003662109375
-0.000228623685413808870598994055784
0.
0.000102452018304760603783894542722
0.000072337962962962962962962962963
0.
-0.0000390462307371928363182007496876
-0.0000296296296296296296296296296296
0.
0.0000179595550819554363573233079106
0.0000142889803383630544124371284865
0.
-9.375e-6
-7.71283570117389359371866660496e-6
0.
5.36018667743468612533545834956e-6
4.52112268518518518518518518519e-6
0.
-3.28244809355414726375126921326e-6
-2.82251463473838111850609945413e-6
0.
2.12079781586102270526141660811e-6
1.85185185185185185185185185185e-6
0.
-1.430511474609375e-6
-1.26483973215753831831968571262e-6
0.
9.99583506872136609745939192003e-7
8.93061271147690900777320530407e-7
0.
-7.19377537004780503525909101373e-7
-6.48384808603288348395312437188e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0185185185185185185185185185185
0.01171875
0.00333333333333333333333333333333
-0.00096450617283950617283950617284
-0.00153061224489795918367346938776
-0.000455729166666666666666666666667
0.00049807302893722646809066562153
0.000658928571428571428571428571429
0.000264003673094582185491276400367
-0.000149039168136390358612580834803
-0.00025647429493583339737185891032
-0.0000963074623788909503195217480932
0.000100049744494188938633383077828
0.000155676232946740759240759240759
0.0000678435367016681895574629138643
-0.0000468251979311650093543097658324
-0.0000841213129383245074951120250126
-0.0000345157191664544605721076309312
0.0000353285953553629546332391881639
0.0000590067500861806919078971796615
0.0000267062774012623895866417827943
-0.000020301021777287310913041907194
-0.0000373655981923581869738822222333
-0.0000160652488264134929490034742838
0.0000163326047036809998168584391801
0.0000283832106863322659546346798299
0.0000131252655345578458058729079405
-0.0000105592221113663608790314443336
-0.0000197364881614876377935308130716
-8.73425461258910544148439906443e-6
8.84588852524203262736310548287e-6
0.0000157674473610050563208861365327
7.39313283491160253345101582962e-6
-6.17363894091149259567490079073e-6
-0.0000116623330195306748159286668253
-5.26326664095042615575407676994e-6
5.31768406125472447185911046536e-6
9.64693066701004515981103388987e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.25
-0.125
-0.0625
-0.03375
-0.0207986111111111111111111111111
-0.0147704081632653061224489795918
-0.0114540816326530612244897959184
-0.00911352040816326530612244897959
-0.00723552295918367346938775510204
-0.00576430468881767583066284364986
-0.00469824088812522254080695639137
-0.00396048912376334953757531180109
-0.00342644757667713028678593725791
-0.00299183969127775321581515387709
-0.00260878977260252235277210302185
-0.00227519717771167230012882630162
-0.00200176083019394462132807985341
-0.00178724739515998995647489855694
-0.00161544037688574454503904574389
-0.00146697103750658557149168073985
-0.00133102127550817257652672283175
-0.00120741311981922383174890808512
-0.00110029626471088834632999438957
-0.00101091923770819151772989931091
-0.000935453494254532568809371360062
-0.000868052639003584732395898469559
-0.000805053629022646886561394671124
-0.000746442463874257297637783427934
-0.000694025407365656508358702716632
-0.000648655999605492420598189633241
-0.000609083348320284442085921980333
-0.000572995843162944679470050888082
-0.000538830273604070967177868564993
-0.000506590515655083079159540598244
-0.000477169152619713290761993917013
-0.0004510768711309526074617639701
-0.000427811913048593853385332547066
-0.000406289270491183917964853896429
-0.000385734023367501709699451489966
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0277777777777777777777777777778
0.03125
0.0241666666666666666666666666667
0.015625
0.00969387755102040816326530612245
0.00690104166666666666666666666667
0.00601300705467372134038800705467
0.00560267857142857142857142857143
0.00492071690935327298963662600026
0.00397218088624338624338624338624
0.00310673301057916442531827147212
0.00257504895897753040610183467326
0.00235034991463562892134320705749
0.00223179187813674420817277960135
0.00204903434875938583303882364683
0.00177810842431378145663859949574
0.00150706990537919446879152645116
0.00132379825364003410221897616856
0.0012378190647059284739920904161
0.00118966413155836832005864212048
0.00111638416823978908455792162486
0.00100410664628051736154546656738
0.000886462187095085022302508007004
0.000802876263904595261621597783753
0.000761466069049789988269306072894
0.000737481333999120476253821425
0.000701091487390480040601466038447
0.000644207712220671492969168820486
0.000582921904652766288333696902563
0.000538042540523098560000082019774
0.00051505029453031785297900124959
0.000501444012415145627978989111272
0.000480809988817808372646048027206
0.00044811928950917917501445108014
0.000412237671798189601453270733591
0.000385420918291372802620236294978
0.000371366765793172383582888967641
0.000362924819595734543461238731418
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0324074074074074074074074074074
-0.0243055555555555555555555555556
-0.0138888888888888888888888888889
-0.00739197530864197530864197530864
-0.00435374149659863945578231292517
-0.003203125
-0.00271876428898033836305441243713
-0.00230929783950617283950617283951
-0.00185570987654320987654320987654
-0.00144103355560373658016755659853
-0.00114617821421434475047528660582
-0.000973469784684611524438364265204
-0.000869316302006297196292386287576
-0.000779239090441234651191361148071
-0.000681779790275461271132266803262
-0.000585980711055471516862120505704
-0.000508624238961284307219798752392
-0.000455400142066090196679330728672
-0.000418313207863297061186555665274
-0.000385270328492854112020327142961
-0.000350069016695426617684290807016
-0.000314674365132098663256898515055
-0.000284331293234419229113175351133
-0.00026159504380914138535066935883
-0.000244441623525573307750062932504
-0.000228837626668993218559824753107
-0.000212390304230024326362315047947
-0.000195711555957122466716743263769
-0.000180913882521366480959239356626
-0.00016921993827959445395389804763
-0.000159939774665316339707431415428
-0.000151372662045250207966761625257
-0.00014241147499594191471113190709
-0.000133294057907944445150937186625
-0.000125024141013887486638333858125
-0.000118246003981383881671664803884
-0.000112674886474062067796526601543
-0.000107475703693628957142161814263
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0104166666666666666666666666667
0.0141666666666666666666666666667
0.0121527777777777777777777777778
0.00821995464852607709750566893424
0.00512152777777777777777777777778
0.00368655692729766803840877914952
0.00338955026455026455026455026455
0.00334585027766845948664130482312
0.00303328005584950029394473838918
0.00245757803450111142418834726527
0.0018978904693190407476121761836
0.0015693789749345304900860456416
0.00146727133543539793539793539794
0.00143762829586791524507787483566
0.00134284370250805435990621175806
0.00116318558305515830908259347779
0.000973855503780442505932702011133
0.000852008874933322490122988099957
0.000808503769415930332928711227399
0.000793714728618188536901547200411
0.000753476930875502673805993007145
0.000675694917824915278442143733715
0.000590171338417674825691809829402
0.000532367238084626421034481613251
0.00051020686912331136454161594161
0.000502086352640619032472128997871
0.000481436634317026394035332891986
0.000440988211222782549261884810496
0.000395334869005766025313562687036
0.00036352527928247306331405708621
0.000350789101853461712353119886465
0.000345909690524019252724204867417
0.000333947498931088192662521957544
0.000310295779800780864343779244377
0.000283122706816850075805836177748
0.000263792920193293290003102270751
0.000255823268169479706260260163019
0.
0.125
0.0416666666666666666666666666667
-0.00434027777777777777777777777778
-0.0190277777777777777777777777778
-0.0107291666666666666666666666667
0.00154195011337868480725623582766
0.00737515058106575963718820861678
0.00479804421768707482993197278912
-0.000771952160493827160493827160494
-0.0038912132039837667543295248923
-0.00270492604324787766346207904649
0.000460681806107214032621958029883
0.00239960793541566510094580663468
0.00173296404311639076873842108607
-0.000305406341476797713269574741436
-0.00162648463017040878049534905943
-0.00120413558918197391748062530567
0.000217093953871870854357036202936
0.00117473972448487866270683637989
0.000884977261782780241859057783887
-0.000162163492767919041455812862126
-0.000888081589408541724283450871964
-0.000677713282488411064400285764198
0.000125702807245181189593320568857
0.000694862581718288486080458514369
0.000535559953008107780399358912915
-0.000100278097503075278147270824019
-0.00055847680057950345577303636836
-0.000433851589471005572080690714042
0.0000818491188427698604338672087388
0.000458636450288056857653907547737
0.000358584426663974643122731810179
-0.0000680676017604919113039760741213
-0.000383360909570411534084617811674
-0.000301329323551943948562716732855
0.0000574934320170189696473631344426
0.000325205361391674620134401271549
0.000256766451696559860406183322913
-0.0000492037735757179603772713616002
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.5
0.09375
0.
-0.005859375
-0.0024
0.
0.000624739691795085381091211995002
0.0003662109375
0.
-0.00015
-0.000102452018304760603783894542722
0.
0.0000525191694968663562200203074122
0.0000390462307371928363182007496876
0.
-0.00002288818359375
-0.0000179595550819554363573233079106
0.
0.000011510040592076488056414545622
9.375e-6
0.
-6.40325114404753773649340892016e-6
-5.36018667743468612533545834956e-6
0.
3.84e-6
3.28244809355414726375126921326e-6
0.
-2.44038942107455226988754685548e-6
-2.12079781586102270526141660811e-6
0.
1.62421861549439590437033916933e-6
1.430511474609375e-6
0.
-1.12247219262221477233270674441e-6
-9.99583506872136609745939192003e-7
0.
8.00358133586175360601357087251e-7
7.19377537004780503525909101373e-7
0.
-5.859375e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.125
0.0694444444444444444444444444444
0.0112847222222222222222222222222
-0.0165277777777777777777777777778
-0.0159375
-0.00299319727891156462585034013605
0.00683261585884353741496598639456
0.0073057602670697908793146888385
0.00160652006172839506172839506173
-0.00352160806165135169464173793178
-0.00404607187658121099679541237983
-0.000905606819796796486773176749867
0.00220686417124332950003877715622
0.00261397311341117534923728729923
0.000616487481156422241378951335661
-0.00148224923993588359787328062421
-0.00180389111639285827122212190431
-0.000428109367017375374554144561562
0.00107824570442315026764510798482
0.00133128290989236421150133646407
0.000324238157730051802835377749411
-0.000811212546446026229259506515374
-0.00101582903789439577233304564501
-0.000248188853122669654447999662939
0.000637277355954886732002713760634
0.000804742346773094877979789086678
0.000199672894423882859470955005315
-0.000510672849544852779899532589508
-0.000650472094860554418172993349801
-0.000161699753747889940587545839219
0.000420460657603457143495210705057
0.000538506389336696370839051711174
0.000135242977010809186257942558307
-0.000350742898458457008248114432435
-0.000451846272199690688247794896064
-0.000113620829576372165373313515776
0.000298068617157690763339771746182
0.00038547288576829098685583634155
0.0000976386919848918724610831858855
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.25
-0.125
-0.0243055555555555555555555555556
0.0198611111111111111111111111111
0.0207986111111111111111111111111
0.00435374149659863945578231292517
-0.00825095663265306122448979591837
-0.00911352040816326530612244897959
-0.00230929783950617283950617283951
0.00390859481227446595411963377331
0.00469824088812522254080695639137
0.00114617821421434475047528660582
-0.00245297779199251876234757299271
-0.00299183969127775321581515387709
-0.000779239090441234651191361148071
0.00159341738743621102899655949835
0.00200176083019394462132807985341
0.000508624238961284307219798752392
-0.00116004023481965434835971501522
-0.00146697103750658557149168073985
-0.000385270328492854112020327142961
0.000857344103123797214064617278101
0.00110029626471088834632999438957
0.000284331293234419229113175351133
-0.000673858450445391183458702001232
-0.000868052639003584732395898469559
-0.000228837626668993218559824753107
0.000534052159644232971275468379988
0.000694025407365656508358702716632
0.000180913882521366480959239356626
-0.000439863410040689988132023932703
-0.000572995843162944679470050888082
-0.000151372662045250207966761625257
0.000364179040659141164448408691154
0.000477169152619713290761993917013
0.000125024141013887486638333858125
-0.000309565909067209971713667743182
-0.000406289270491183917964853896429
-0.000107475703693628957142161814263
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0277777777777777777777777777778
0.03125
0.0191666666666666666666666666667
0.00520833333333333333333333333333
-0.00206916099773242630385487528345
-0.00177951388888888888888888888889
0.00184634038800705467372134038801
0.0041443452380952380952380952381
0.00335809392627574445756263938082
0.00086826223544973544973544973545
-0.000919948996872073795150718227641
-0.000822177987356558785130213701642
0.000479558668844383130097415811702
0.00147434764413001020143877286734
0.0012914427420266520612541373787
0.000293910991455634312777169920027
-0.000505420126274700791488115836138
-0.000464268246108013264876009974049
0.000193747978618035663410204203965
0.000737212035208656105818798647126
0.000669597028246344129027192031792
0.000134793877705249602991953520682
-0.000318044503311652963275626070721
-0.000297189237533930082822389420982
0.0000977526764163110136177067650245
0.000438188480323085044314446880915
0.000406383313473274319121847442167
0.0000732649372857168522041182471791
-0.000218316711530448393803288176436
-0.00020635305374290866749740959956
0.0000564026987389513843280394666407
0.00028911800813621489048047443093
0.000271777358490928002454013165588
0.0000443969274984567904704911340322
-0.00015909032851581637502943758011
-0.000151606728294533340327885362744
0.0000356072145573030049273681290921
0.000204551600602680636473353317146
0.
0.
0.0555555555555555555555555555556
0.0234375
-0.00277777777777777777777777777778
-0.0132137345679012345679012345679
-0.00788265306122448979591836734694
0.00118055555555555555555555555556
0.005827279471459365639259819154
0.00388641581632653061224489795918
-0.000637976992143658810325476992144
-0.00326969998390302623106855911089
-0.00230478905460174191442922711654
0.000397220536898567201597504627808
0.00209032513485097937682390266843
0.00152311292852026532408650290768
-0.000270532953003668562619415687916
-0.00145078412999767943692332061165
-0.00108072003017994334976100442947
0.00019592729336936344605722517315
0.0010655235596234727099381735872
0.000806353248855797699710422484906
-0.000148368866729060143789439367238
-0.000815616598606108632197822068175
-0.000624580561141319636951303360284
0.000116219311432305093928735733041
0.00064434445163451716953414260043
0.000497988782835345117233587560606
-0.0000934816033797990702347923020583
-0.00052186554365262489589458176199
-0.000406312622813636852104705143223
0.0000768134796952166365985804566386
0.00043126145555093684319338965003
0.000337801419236218327301604620489
-0.0000642335899062274689529766054565
-0.000362358884431909050350043842053
-0.000285261361083505739472082458568
0.0000545072773069937461545984287063
0.000308741973602615484203862877131
0.000244088608144042217298628021344
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.09375
0.0185185185185185185185185185185
0.
-0.0024
-0.00115740740740740740740740740741
0.
0.0003662109375
0.000228623685413808870598994055784
0.
-0.000102452018304760603783894542722
-0.000072337962962962962962962962963
0.
0.0000390462307371928363182007496876
0.0000296296296296296296296296296296
0.
-0.0000179595550819554363573233079106
-0.0000142889803383630544124371284865
0.
9.375e-6
7.71283570117389359371866660496e-6
0.
-5.36018667743468612533545834956e-6
-4.52112268518518518518518518519e-6
0.
3.28244809355414726375126921326e-6
2.82251463473838111850609945413e-6
0.
-2.12079781586102270526141660811e-6
-1.85185185185185185185185185185e-6
0.
1.430511474609375e-6
1.26483973215753831831968571262e-6
0.
-9.99583506872136609745939192003e-7
-8.93061271147690900777320530407e-7
0.
7.19377537004780503525909101373e-7
6.48384808603288348395312437188e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.0390625
0.00722222222222222222222222222222
-0.0114776234567901234567901234568
-0.0117091836734693877551020408163
-0.00229166666666666666666666666667
0.0053986100613084740068867052994
0.00591766581632653061224489795918
0.00132770253035404550556065707581
-0.00295912899624870524341423812323
-0.00344754053389168274283159398045
-0.000780854859926829623799320769018
0.00192242390028307814225600143386
0.00229743730670904083429058454033
0.000546092716872124892017340975534
-0.00132212972327614308575733981604
-0.00161900476928334094148467450692
-0.00038636870373318127553511546681
0.000978000638932562601038646698253
0.00121300777533581119271092847242
0.000296656461892901838511007241427
-0.000745019856024215061247012060126
-0.000936188041323475143782134866441
-0.000229464546156314399452662410262
0.000590945806070649425012118658695
0.000748287207649982354652125311464
0.000186139773160908634750569232066
-0.000477195407185801319883896564196
-0.000609183023282517145011128007098
-0.000151751429054416243070929249501
0.000395364291447144274507893261689
0.000507295378882060854536096291927
0.000127625209326118709644229875431
-0.000331527816829945860419706928806
-0.000427752205091891257829906636449
-0.000107719470699483029360156650344
0.000282979015894612401224609073955
0.000366440162033481619379829422186
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0925925925925925925925925925926
-0.0625
-0.0138888888888888888888888888889
0.0134066358024691358024691358025
0.0147704081632653061224489795918
0.003203125
-0.00639475611918292694306803654246
-0.00723552295918367346938775510204
-0.00185570987654320987654320987654
0.00325720733252148596063939979284
0.00396048912376334953757531180109
0.000973469784684611524438364265204
-0.00212252338927145601952276758952
-0.00260878977260252235277210302185
-0.000681779790275461271132266803262
0.0014157801191384731044659593477
0.00178724739515998995647489855694
0.000455400142066090196679330728672
-0.00104865782964328851030512507458
-0.00133102127550817257652672283175
-0.000350069016695426617684290807016
0.000785621899578789683073095874514
0.00101091923770819151772989931091
0.00026159504380914138535066935883
-0.000623611015478011424645835537055
-0.000805053629022646886561394671124
-0.000212390304230024326362315047947
0.000498313851408534041641959452863
0.000648655999605492420598189633241
0.00016921993827959445395389804763
-0.000413056068497628339762619472654
-0.000538830273604070967177868564993
-0.00014241147499594191471113190709
0.000343875094711768845611056730388
0.0004510768711309526074617639701
0.000118246003981383881671664803884
-0.000293614384017121850168327294886
-0.000385734023367501709699451489966
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.015625
0.02
0.0133101851851851851851851851852
0.00382653061224489795918367346939
-0.00158420138888888888888888888889
-0.00140603566529492455418381344307
0.00149553571428571428571428571429
0.00342507870916961826052735143644
0.00282173170194003527336860670194
0.000739821076359537897999436460975
-0.000793221328935614649900364186078
-0.000716208380097268986157875046764
0.000421487111289008610437181865753
0.00130599652905634121649939741882
0.00115193503841266186945199290878
0.000263787150226109466315243917143
-0.000456141663962917464318024542114
-0.000421104985131984820749215395963
0.000176534831757342412322107549481
0.000674500236372381011751036947465
0.000614959770733187576832264904198
0.00012422603769315803411738436466
-0.000294050021552933582910157239942
-0.000275582886931326112466303496
0.0000908950269228198073052400914577
0.000408489617804160136435822062589
0.000379742629590026335979415220959
0.0000686144053664361779226913865361
-0.000204885116973399322700156189019
-0.000194036296632450390741365867722
0.0000531336841926626795270198781763
0.00027283299380037911297585995278
0.000256888321104465125776362752967
0.0000420295237677136599340807229406
-0.000150827326688471341700346293055
-0.0001439316999719304033093139144
0.0000338491083385361690590793277182
0.
0.
0.0416666666666666666666666666667
0.0104166666666666666666666666667
-0.00520833333333333333333333333333
-0.0182291666666666666666666666667
-0.00737433862433862433862433862434
0.0040943287037037037037037037037
0.0116257440476190476190476190476
0.00551001708553791887125220458554
-0.0032169713003046336379669713003
-0.00854916914682539682539682539683
-0.00436289694102194102194102194102
0.00262080520339448910877482306054
0.00676810127938954469566714464674
0.00360028451776830815946462204966
-0.00220212064142058014607034214877
-0.0056049786270808273359293767457
-0.00306029541891982628511158051629
0.00189515662067894332327883526141
0.00478492475926119848914530697018
0.00265914625567489570613414515675
-0.00166157982126510664745695547589
-0.00417525145195223899654508348617
-0.00234992505861973603621495933773
0.00147835160919836651986154497245
0.00370398972511619452113120392733
0.00210453377917934034277058229896
-0.00133099932283993161659704195905
-0.00332869161459934136463515424431
-0.00190518868707048289546172578136
0.00121004193245714295227888713837
0.00302268543805750856253526029958
0.00174011391258812476528480179599
-0.00110903528813110246332046934043
-0.00276836139304170365007579992323
-0.00160121450147269117235235417462
0.00102345786692502743422404163557
0.00255361995828013144389987815942
0.00148274841397170786168096990851
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.625
-0.333333333333333333333333333333
0.0263310185185185185185185185185
0.21474537037037037037037037037
0.157833333333333333333333333333
-0.0145895691609977324263038548753
-0.129484373734612892776158082281
-0.102974413872691933916423712342
0.00996342378257887517146776406036
0.0926641262145196041987081635264
0.0763579270510930571649073926018
-0.00754432236903401050701561638436
-0.0721409297602606662870197231063
-0.0606614138259764704997793587526
0.00606512274826633048471485407325
0.0590574463876135687986564393127
0.0503134325749396980482342031302
-0.00506906955223157239657939872522
-0.0499897735224835286212653633637
-0.0429796505756465264260945650102
0.00435327970499600516836094134354
0.0433353255289854661538918732636
0.037511040966329968088087469572
-0.0038142791366495384035748541951
-0.0382440269143069922906201028238
-0.0332765587917207903735816079026
0.0033938673381687387796464465216
0.0342230637426395402270466757866
0.0299009022724708669682803652543
-0.00305683182183335655217284365658
-0.0309670599336450645715681417072
-0.0271469047326212794734665870592
0.00278063098107595431133060068581
0.0282767085580375415684777226127
0.0248573484675648183860245507881
-0.00255017032502724942568828168451
-0.0260164021085794938906879498457
-0.0229238999676150509108702398127
0.00235496405525802535577423047642
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0243055555555555555555555555556
-0.000347222222222222222222222222222
-0.0184375
-0.0140013227513227513227513227513
0.000790402966742252456538170823885
0.0122518069727891156462585034014
0.0100026225382128159905937683715
-0.000591987524527207066889606572146
-0.00910050008725942167500609059051
-0.00770282259944507419254894002369
0.000509766520234970435563493299408
0.00727573407907404268186343254133
0.00628346816285615147963117453944
-0.000422575216773805664490143409916
-0.0060481170223457279618184951112
-0.00529308422521740681196351383868
0.000368743739379822328469564431449
0.00518294949146173623455882393251
0.00457767365053694004942618117358
-0.000321436792571192208105210149337
-0.00453066756087213050922369022083
-0.00402891296183391875860894685569
0.000287499977517265397283831211891
0.00402685198387070446922968007563
0.00359955467588301894127331890107
-0.000258062854087433004435449598713
-0.00362243411859824630733709971664
-0.00325144211379778793171740210828
0.000235193956757018790517078118099
0.00329294277155879306548840355387
0.00296557992425149873455502392002
-0.000215175306237979560328781574696
-0.00301771822752677173141136335957
-0.00272523972481536239044404577678
0.000198837641479714429259969174252
0.00278549552797646758081654031721
0.00252137261741807547053065477359
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.25
0.145833333333333333333333333333
-0.0109953703703703703703703703704
-0.0978587962962962962962962962963
-0.0735520833333333333333333333333
0.00652380952380952380952380952381
0.0610546115767735665694849368319
0.0490881848275024295432458697765
-0.00459573581104252400548696844993
-0.0443864565052679187221893193171
-0.0368265005039225897507226567776
0.00354182028146339823719682917724
0.0348706609124225005930369582358
0.0294642248914300398655204688332
-0.00287985820339476638572263966591
-0.0287154808787215800090805451267
-0.0245546484928788620653767889122
0.00242598779917985077111118126114
0.0244075168989993249792792634919
0.0210473366569318730921177536131
-0.00209555810611404306345256424071
-0.0212236219697884622148042111958
-0.0184166638419207785118435919039
0.00184428816470217860699076681312
0.0187745821662943519022698221547
0.0163704994193563412965911244948
-0.00164679462033283175074958784879
-0.0168322934710300183856368197091
-0.0147335253414999306980998372701
0.00148749135149529334586948822392
0.0152542117416785038569571170797
0.0133941601529786524151719276245
-0.00135628168965773120001331230584
-0.0139466738242335650171965524005
-0.0122780095720064372187309170276
0.00124633844650511522802045927503
0.0128455983735939096352767742871
0.0113335667579592455252320282449
-0.00115288014084115369769847955741
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.5
-0.03125
0.
0.001953125
0.0008
0.
-0.000208246563931695127030403998334
-0.0001220703125
0.
0.00005
0.0000341506727682535345946315142408
0.
-0.0000175063898322887854066734358041
-0.0000130154102457309454394002498959
0.
7.62939453125e-6
5.98651836065181211910776930353e-6
0.
-3.83668019735882935213818187399e-6
-3.125e-6
0.
2.13441704801584591216446964005e-6
1.78672889247822870844515278319e-6
0.
-1.28e-6
-1.09414936451804908791708973775e-6
0.
8.13463140358184089962515618492e-7
7.06932605287007568420472202703e-7
0.
-5.41406205164798634790113056444e-7
-4.76837158203125e-7
0.
3.74157397540738257444235581471e-7
3.33194502290712203248646397334e-7
0.
-2.66786044528725120200452362417e-7
-2.39792512334926834508636367124e-7
0.
1.953125e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.25
0.1875
0.0202546296296296296296296296296
-0.0947337962962962962962962962963
-0.09178125
-0.010671957671957671957671957672
0.0596801902804772702731886405356
0.0614579764941690962099125364431
0.00763661372599451303155006858711
-0.0432959682897797032339738311016
-0.0460205109205892564173893234443
-0.00582316369289557612177752979712
0.0340551847219463101168464820453
0.0368437286572220709636740159664
0.00475196824370192943546297743808
-0.028029551038035305499276623558
-0.0306906715963166657582825226343
-0.00399178880026682167552148337685
0.0238330499226190094785933924356
0.026312737412259514352703620613
0.00345274895704444677682110067393
-0.0207200022359745923350714869441
-0.0230199764049111022306839240011
-0.00303532853235877393393153979324
0.0183318546311114271226202185075
0.0204644400593090341782481489022
0.00271203799371998082338003193068
-0.0164337945106639458828806957194
-0.0184165534529286856812898958743
-0.00244832400838992326827865102732
0.0148942294662541580587417871215
0.0167432923020994902786780415071
0.00223315342018246630112175583499
-0.0136168202380446554244995019238
-0.0153473406336162949769030156417
-0.0020514821011721596491950450789
0.0125423498986964282888878766294
0.0141672627181872540825042899492
0.00189805947153376192471142837907
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0381944444444444444444444444444
0.0107638888888888888888888888889
-0.0145486111111111111111111111111
-0.0186044973544973544973544973545
-0.00458091222600151171579743008314
0.0110575514928193499622071050642
0.0140082074882422104644326866549
0.00402657145911114165082419050673
-0.00776015632808449366890925332484
-0.0103735936540545126403712262298
-0.00284301897104694505706192432165
0.00646113586787243487685902414031
0.00863644330686664902548225574406
0.00251075275217866950072652866591
-0.00524185883396994553072574573236
-0.00715381728213466965664845786341
-0.00203232190068018883036112078924
0.00457974069528210627610169212566
0.00625360167435524280337845357083
0.00183238065281032473600564901081
-0.00395001362088320176660930438597
-0.00545299722919554275428112688156
-0.0015764002241945178281399840145
0.00355058166681641691481432099269
0.00490409228776558250770696687438
0.00144491479050489609312857931481
-0.00316701284227023405930780828155
-0.00440381996551834200876508260632
-0.00128612257028031932662988393706
0.00290026351513886447881492808946
0.00403458251968286350419849756341
0.0011935247996627074547598696882
-0.00264237318424830715227007126443
-0.00369259329639642511149853979776
-0.00108558845624111700187428548462
0.00245174912887666569096819677205
0.00342735419703706191344306438328
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.625
-0.444444444444444444444444444444
-0.0517939814814814814814814814815
0.20599537037037037037037037037
0.1995
0.02433711262282690854119425548
-0.126192996419798077961343267466
-0.130221713255407983299139761725
-0.0168797475137174211248285322359
0.0901135446412107581625894001349
0.0960870937177597238315740592684
0.0125519342055879487303282363441
-0.0703172336151359497337317412469
-0.076301430427855317276585319232
-0.0101204239685602811123049062118
0.0575413513160064945964265277403
0.0631852343090261897877871671729
0.00841168696755101872559711131526
-0.0487443455496611692248318928561
-0.0539567577344113929169085776901
-0.00722973607181894535647757909727
0.0422512170183952108994024804036
0.0470557818477166002337008936473
0.00631884591784021752231107924941
-0.0373009866181777409772431507757
-0.0417336224653911632344760868911
-0.00562374888186384450623101886668
0.0333782618708727445456609240284
0.0374835790007179257807527850984
0.00505834777052773647714484789385
-0.030208919590111773260978784948
-0.0340250909935356769281951347253
-0.00460154981737574178850145422828
0.0275843833745477678572471182801
0.0311465275394322806420538261794
0.00421658503192069146376340367358
-0.025382768414550547341115525005
-0.02871999832214279915186441624
-0.00389375763505241572188393994403
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0520833333333333333333333333333
0.028125
-0.00434027777777777777777777777778
-0.0192791005291005291005291005291
-0.0104890046296296296296296296296
0.00792204034391534391534391534392
0.0171987296075837742504409171076
0.0104394340227673561006894340228
-0.00375419560185185185185185185185
-0.0114921874036457369790703124036
-0.00679764231029111981492933873886
0.0041562686675569328630553120349
0.0102960447760285664197228823079
0.00640432955326490865706551981062
-0.00277856121733008425185295933595
-0.00808314488913771755563442998651
-0.00493623905336378954298344276558
0.00282331649513192595651142979849
0.00736788624414112873717874676259
0.00463346597408149552072968173864
-0.00216813744309674407293870477143
-0.00621453774183733490428454200894
-0.00385797609113110420620295326031
0.00214364886851892536646685625061
0.00574391188362063882901599771135
0.00363561412724567613481016558641
-0.00176873002642175282809296759219
-0.00504173521633354640173731995087
-0.00316104167542252052825784846974
0.00173051170942131878427368089945
0.00470951837099109243695113415025
0.00299386427274590220865917123812
-0.00149048536196316839962329051435
-0.00423899686665830994270362664839
-0.00267528253641638657811625307501
0.00145223052712357149605541360884
0.00399218924531369369147304043301
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.625
-0.444444444444444444444444444444
-0.0390625
0.224375
0.210222222222222222222222222222
0.0219591836734693877551020408163
-0.135777776512390670553935860058
-0.136737145354173415397905193824
-0.0150234375
0.097201645061802761246174975303
0.10115512162075663509294813056
0.0113674701113412969738462427591
-0.0756599556833871185140010506167
-0.0802216700137973825574935753469
-0.00912733473600638535439935338738
0.0619219435420793250842256173592
0.0664500331183726981834954424384
0.00761884127686479287467522308144
-0.0524011546953230347941048695365
-0.0567067323297158173079477398915
-0.00653557632166182406052491699545
0.045415522917849894612986176011
0.049451775319766871575816012243
0.00572065775396948225413094964916
-0.0400720621658320724394574468469
-0.0438407457102154964357674997006
-0.0050856921301012417124813169522
0.0358529170557721167600064337274
0.0393721916490702570904062221201
0.00457716724221528131562351603242
-0.0324371726050254174031987581142
-0.0357296560305006732715002427842
-0.00416082707575485701763571700675
0.0296153922710411094021474144884
0.0327036138205559650037763743617
0.00381374089863455671841853352699
-0.0272450935294378528214954231897
-0.0301498447126643221579774954513
-0.0035199878402083458606726758077
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0520833333333333333333333333333
0.021875
-0.0178819444444444444444444444444
-0.0330357142857142857142857142857
-0.0160900297619047619047619047619
0.0120225694444444444444444444444
0.024505828373015873015873015873
0.0127608225108225108225108225108
-0.00890147193662818662818662818663
-0.019315363455988455988455988456
-0.0104175554108589822875537161251
0.00713178296807123337735582633542
0.0159785324754433491678389637573
0.00882245811531197560609325315208
-0.00592331449447459914146588816457
-0.0135990671728976919474171006363
-0.007626375333399024865743131997
0.00507965309147812811872420678349
0.0118465884967713869130895271495
0.00672276460375307160851285644195
-0.00443882808101850964239302803732
-0.0104867626621025115720476702398
-0.00600342204267367029104129920008
0.00394650546931199702233503051559
0.00941068963307324857874060999257
0.00542592994158822709065294594276
-0.0035495447138811129116917572138
-0.00853198740032479046233786416956
-0.00494697146842575010492132257382
0.00322724140786182504512668116777
0.00780503321874109785114924374464
0.00454703907495264565196982094055
-0.00295721928617685282926765844238
-0.00719086685873701909507662214114
-0.0042056089666446588975684787271
0.00272993286120650085562402183424
0.00666716104554117459083912213714
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0555555555555555555555555555556
-0.0517939814814814814814814814815
-0.00962962962962962962962962962963
0.0261944444444444444444444444444
0.0293287981859410430839002267574
0.00629340277777777777777777777778
-0.0168813657407407407407407407407
-0.0200834512174211248285322359396
-0.00453751884728315704746681177658
0.012398597284831788964020368979
0.0151906178536485834406768691339
0.00351902592312645222698132751043
-0.00978012809391045602885710829715
-0.0121895467237464402240838527015
-0.00286449715446575628556917804643
0.00806830027171650006763061965411
0.0101686130014980133527710474376
0.00241138117283950617283950617284
-0.00686354087703464544092658744066
-0.00871787293832764295268889264737
-0.00208019738886442845909430274745
0.00597036717671845174386427133546
0.00762703637128942610468704510321
0.00182803525152508014883734402311
-0.00528209345924735303109294589899
-0.00677751692203374464531618738281
-0.00162985331313257653295975794081
0.00473564468829969506106292843289
0.00609750266259720607907418840826
0.00147011267138035283163061640708
-0.00429137564893969689901682786249
-0.00554102317043375972394083332769
-0.00133868371300356783366969187572
0.00392313267649557330887591178677
0.00507731147224186401114878536948
0.00122869142085835893080747334405
-0.0036129723725246356235536278193
-0.00468501162515866636557112113897
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0138888888888888888888888888889
0.0204861111111111111111111111111
0.0105902777777777777777777777778
-0.00638227513227513227513227513228
-0.0148664847883597883597883597884
-0.00865575396825396825396825396825
0.00455127498530276308054085831864
0.0118185292074180963069851958741
0.00728292598605098605098605098605
-0.00341516765127876238987350098461
-0.00965188979524296984614444931905
-0.00613850547600547600547600547601
0.00278435132254576699021143465588
0.00818341311929189788666912849919
0.00531787455506435285847050552933
-0.00232837550524025698890966635491
-0.00707795907682756999420799443733
-0.00466716006287217172887230383913
0.00201321457812265525568816050346
0.00624344480612652161536659346307
0.00416344809176835902036603664911
-0.00176654803444497104506239103378
-0.00557771519301437874191121965304
-0.00375091076395319711036318612836
0.00157810659709417543946217369182
0.00504332087050312199074057447835
0.00341499844088186009849687036104
-0.00142332673166050727751424168938
-0.00459952853252930141654522057523
-0.00313155395475953851820100202444
0.00129810431927076062663285217887
0.00422894058778699440917314770087
0.0028926703712933569195614994723
-0.00119186589750964240406190499881
-0.00391228099726684876375510070083
-0.00268634984155486154529030760494
0.00110266059384723967526935838367
0.
0.
0.0833333333333333333333333333333
0.09375
0.0465277777777777777777777777778
-0.0104166666666666666666666666667
-0.0321792328042328042328042328042
-0.0131047453703703703703703703704
0.0191521400226757369614512471655
0.0322519250755857898715041572184
0.0174134635756659566183375707185
-0.00781592104434366339128243890149
-0.019301003225403477928730453983
-0.00897222398454586405524356462307
0.0103182207758206164561713774406
0.0192325640323999696522015472906
0.0105126260469904009779167301384
-0.00582611351486477476558823783028
-0.0137206914962136741669000036755
-0.00671087936956777225284989467494
0.00700333502356896135241649862577
0.0136746315363143999747738475185
0.00749951454288588634597881892079
-0.0046039491775846795861287983668
-0.0106332019270265905715567558016
-0.00534240639330851776837662536748
0.00528736762518661063559854613911
0.0106028282858247079783983942563
0.00582134386665221114049395580336
-0.00379634524489780700471420462206
-0.00867716058161327140634920731973
-0.00443264642463290451018666390108
0.00424261234605964623216620309752
0.00865603963219609386282206140576
0.0047543083171556722889425326051
-0.00322669513085216003596782974405
-0.00732792312087936101407562588947
-0.00378586263760218082709555738275
0.00354094835295134555574759008277
0.00731249731614915293836682913395
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.4375
0.284722222222222222222222222222
0.0380497685185185185185185185185
-0.112928240740740740740740740741
-0.110149305555555555555555555556
-0.0143454270597127739984882842026
0.067221976526225569592916531692
0.0696676168317856243026311053522
0.00959452267661179698216735253772
-0.0470110697267426120583545169541
-0.0503926673029424731861905078299
-0.00684905620990114674040176147496
0.0363851057035642342480396571198
0.0396466350595665352462002365545
0.00544983152950075788174813367994
-0.0295673843517213528127115436193
-0.0325934975696100672045576235132
-0.00446015560325615151640845503383
0.0249521928922404117865958039357
0.027711864385958989244200129215
0.00380750320015589973424895312011
-0.0215542805607595040567335488409
-0.0240780390562137442900154440184
-0.00330158860553731837571212730027
0.0189874225343115660803509263885
0.0213008375521973739834359926803
0.0029262932542664188623954218099
-0.0169561570152584887584681962042
-0.0190888022040417911445557439075
-0.00261963082652455147905204362524
0.0153243915000762316245554044403
0.0172990434183493108038325928067
0.00237646123971049599823410792677
-0.0139742812076034545108477634856
-0.0158118483460259969664079100482
-0.00217080458646728947520086876585
0.0128461671618088786564145963741
0.0145631437963169915349146350682
0.00200061666937302233951305087915
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.114583333333333333333333333333
0.0756944444444444444444444444444
0.0104166666666666666666666666667
-0.0277149470899470899470899470899
-0.0187471064814814814814814814815
0.0153905659486016628873771730915
0.0373348726064499874023683547493
0.0283474562804919947777090634233
0.000743106733434114386495338876291
-0.0183066715539884731803923723116
-0.0133366144166446294873423300552
0.00715849855359839423394915521836
0.0216639546731470092087649133778
0.0169785032543548282302991645936
-0.000632793999558652316608645993547
-0.013469426553101926543874185161
-0.0101331601510933454450897535815
0.00443321345642358468323030563006
0.0151711169257543670791400448552
0.0120432636047470390579646177645
-0.000915670744320112663553217782557
-0.010623523687181342635193585466
-0.00813575100938580172341774388005
0.00314584674660765124855835101811
0.0116510857587721232802437205997
0.00931093388209866547320039315271
-0.00094857617052159720440469449855
-0.00876205540607530451561208516414
-0.00678637535065774540092939971233
0.00241411548666395166866325750048
0.00944961476531692039548008044327
0.0075820671100051609785859368621
-0.000911931799033746522893214877832
-0.00745261615067615596939251877682
-0.00581733221482217124870441555373
0.00194823554633276262648613190254
0.0079448931786821125528398224899
0.
0.
-0.152777777777777777777777777778
-0.197916666666666666666666666667
-0.122986111111111111111111111111
-0.0112847222222222222222222222222
0.0490632086167800453514739229025
0.031015625
-0.0251589466805240614764424288234
-0.058677947452128999748047367095
-0.0421449842295350953359611368269
0.00214282663296800201562106324011
0.0307188079545062839546134029429
0.0209564347142923080874018824957
-0.011794325889999710227101883065
-0.033434347093305585829926568553
-0.024674275549646388948618821783
0.00311744422543310225568443540947
0.0220579915685143448909967309837
0.0155336674505651482529492063211
-0.00745027793017354630315193963251
-0.0232762152051041519221375902649
-0.0173463266070748787077214915349
0.0029490143097116071334999690333
0.0171561059323303305027537535457
0.0122909163380508360124430865613
-0.00538724829154288762864291403374
-0.017833186122715847153574165192
-0.0133529313228176159271324061813
0.00264404125965763318029354384357
0.0140221073339392993111526932914
0.0101537700798231745966846577816
-0.00420102989482422183726497786657
-0.0144482511444442277229116890244
-0.0108477087412419911896991212658
0.00235802023349845813204601425815
0.0118507033458502822871255830053
0.00864422147953309116714855399148
-0.00343607328801363712746891364048
-0.0121416340245984868807862162401
0.
0.
0.
0.03125
0.00833333333333333333333333333333
-0.00434027777777777777777777777778
-0.015625
-0.0064525462962962962962962962963
0.00363940329218106995884773662551
0.0104631696428571428571428571429
0.0050091064413981080647747314414
-0.00294889035861258083480305702528
-0.00789154075091575091575091575092
-0.00405126144523465952037380608809
0.0024460848565015231681898348565
0.00634509494942769815218794810632
0.00338850307554664297361376192909
-0.00207978060578610347128865647384
-0.0053099797519713101077225674433
-0.00290728064797383497085600149048
0.00180491106731327935550365262991
0.00456742817929478037600233847154
0.00254353120108033502325874754124
-0.00159234732871239387047958233106
-0.00400824139387414943668328014672
-0.00225954332559590003482207628628
0.00142359784589472331542222849198
0.00357170437779061614537651807278
0.00203196364886281136543366566796
-0.00128663267874526722937714056041
-0.00322131446574129809480821378482
-0.00184565154059953030497854685069
0.00117337399510995680220982995235
0.0029337829251734641930489291143
0.00169039637222846405770523603039
-0.00107822875234968295045045630319
-0.00269354081485138733520888641179
-0.0015590772777497256151851869595
0.000997215357516693397449066209015
0.00248977945932312815780238120543
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.388888888888888888888888888889
-0.2421875
0.0203703703703703703703703703704
0.176311728395061728395061728395
0.133971938775510204081632653061
-0.0125972222222222222222222222222
-0.114368811163501261762788595744
-0.0922451485058309037900874635569
0.00899386028494824791121087417384
0.0846448702435608772217489778588
0.0702921746003049845311479780906
-0.00697488677390202107067733024268
-0.0671822255047063138171595580419
-0.05676853459995159007193738197
0.00569144251233499352397967858845
0.0556911369009162194540754614064
0.0476053171745819977894222886843
-0.00480530411181107991116846956932
-0.0475560319386698060038034373813
-0.0409876323211802826937534066555
0.00415726263494722948256825791467
0.0414942253740339945439058935268
0.0359845751376292143796909998158
-0.00366292732047495626121867191212
-0.0368027989941273430553871334169
-0.0320696662344511461892307562292
0.00327349880126388796823399642386
0.0330642995876439937747924331996
0.0289228132837812446548785837306
-0.00295882797321734749422071389048
-0.0300151872575940958385041621682
-0.0263382299514888965449882876563
0.00269929515838410522897884051395
0.027480891320441618806010006843
0.0241776043120149511380835966745
-0.00248158740997484971651022964851
-0.0253411900862471573375637307186
-0.0223445437861645709915010830989
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.03125
0.0194444444444444444444444444444
-0.000289351851851851851851851851852
-0.0158035714285714285714285714286
-0.0122511574074074074074074074074
0.000702580414882002183589485176787
0.0110266262755102040816326530612
0.00909329321655710544599433488322
-0.000542655230816606477982139357801
-0.00840046161900869693077485285277
-0.007152620985198997464509730022
0.000475782085552639073192593746114
0.00682100069913191501424696800749
0.00591385238857049551024110544889
-0.000399098815841927572018468776032
-0.00572979507380121596382804800009
-0.00502843001395653647136533814675
0.000351184513695068884256728029952
0.00494736087821347549662433193558
0.00437864436138316004727721677473
-0.000308043592880725866100826393114
-0.004349440858437245288854742612
-0.00387395477099415265250860274585
0.000276851830201811123310355981821
0.00388303584158960788104290578722
0.00347543210085257001226389411138
-0.000249460758951185237620934612089
-0.00350558140509507707161654811288
-0.00314983454774160705885123329239
0.000228066867158321251410499993308
0.00319609151357176974003286227288
0.00288084906927288448499630895087
-0.00020919821439803568365298208651
-0.00293615827543145357650835353904
-0.00265352288995180022227446562476
0.000193739240416132007996893041579
0.00271585813977705589129612680928
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.109375
-0.0087962962962962962962962962963
-0.0815489969135802469135802469136
-0.0630446428571428571428571428571
0.00570833333333333333333333333333
0.054270765846020948061764388295
0.0441793663447521865889212827988
-0.00417794164640229455044269859085
-0.040687585129828925495340209374
-0.0339936927728516213083593754871
0.00328883311850172693453991280744
0.0325459501849276672201678276868
0.0276227108357156623739254395312
-0.00271045477966566248068013145027
-0.0271201763854592700085760703974
-0.0232622985722010272198306421274
0.00230468840922085823255562219809
0.023245254189523166646932631897
0.0200906395361622424970214920853
-0.00200444688410908466938940927372
-0.0203393043877139429558540357293
-0.0176799972882439473713698482278
0.00177335400452132558364496808954
0.0180792272712464129429264954082
0.0157858387258079005359985843343
-0.0015900085989420444489996020609
-0.0162712170219956844394489257188
-0.0142582503304838039013869392937
0.00144100724676106542881106671692
0.0147919629010215794976553862591
0.0130002142661263391088433415179
-0.00131753078423893888001293195425
-0.0135592662180048548778299815005
-0.011946171475465722699305757108
0.0012135400663339279851778156099
0.0125162240563222709266799339207
0.0110502275890102643871012275388
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.03125
-0.00617283950617283950617283950617
0.
0.0008
0.000385802469135802469135802469136
0.
-0.0001220703125
-0.0000762078951379362901996646852614
0.
0.0000341506727682535345946315142408
0.000024112654320987654320987654321
0.
-0.0000130154102457309454394002498959
-9.87654320987654320987654320988e-6
0.
5.98651836065181211910776930353e-6
4.76299344612101813747904282884e-6
0.
-3.125e-6
-2.57094523372463119790622220165e-6
0.
1.78672889247822870844515278319e-6
1.50704089506172839506172839506e-6
0.
-1.09414936451804908791708973775e-6
-9.40838211579460372835366484709e-7
0.
7.06932605287007568420472202703e-7
6.17283950617283950617283950617e-7
0.
-4.76837158203125e-7
-4.21613244052512772773228570874e-7
0.
3.33194502290712203248646397334e-7
2.97687090382563633592440176802e-7
0.
-2.39792512334926834508636367124e-7
-2.16128269534429449465104145729e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.140625
0.0162037037037037037037037037037
-0.0789448302469135802469135802469
-0.0786696428571428571428571428571
-0.00933796296296296296296296296296
0.0530490580270909069095010138094
0.0553121788447521865889212827988
0.0069423761145404663923182441701
-0.0396879709322980612978093451764
-0.0424804716190054674622055293332
-0.00540722342911732068450770624018
0.0317848390738165561090567165756
0.0345409956161456915284443899685
0.00447244069995475711572986111819
-0.0264723537581444551937612555826
-0.0290753730912473675604781793378
-0.00379219936025348059174540920801
0.0226981427834466756938984689863
0.0251167038935204455184898196761
0.00330262943717294909087235716637
-0.0198566688094756509877768416548
-0.0220991773487146581414565670411
-0.0029185851272680518595495574935
0.0176528970521813742662268770813
0.0197335672000479972433107150129
0.00261851944221239527774623772618
-0.0158860013603084810201180058621
-0.0178224710834793732399579637493
-0.00237181388312773816614494318271
0.0144428891793979714509011269057
0.0162508425285083287998933932275
0.0021693490367486815496611342397
-0.0132385752314323038849300713148
-0.0149325476435185572748245557595
-0.00199749573008868176368991231367
0.0122207511833452378199420336389
0.0138130811502325727304416827005
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.03125
0.0305555555555555555555555555556
0.00896990740740740740740740740741
-0.0124702380952380952380952380952
-0.0162789351851851851851851851852
-0.00407192197866801041404216007391
0.00995179634353741496598639455782
0.0127347340802201913313024424136
0.0036910238375185465132555079645
-0.00716322122592414800207007999216
-0.00963262267876490459463042435625
-0.00265348437297714871992446270021
0.00605731487613040769705533513154
0.00812841722999214025927741717088
0.00237126648816874341735283262891
-0.00496597152691889576595070648329
-0.00679612641802793617381603497024
-0.00193554466731446555272487694213
0.00437157066367837417264252430176
0.00598170594938327572497069471993
0.00175603145894322787200541363536
-0.00379201307604787369594493221053
-0.00524326656653417572527031430919
-0.00151801503070583198265331793989
0.00342377517871583059642809524295
0.00473498565715297621433776112009
0.00139675096415473289002429333765
-0.00306485113768087167029787898214
-0.00426620059159589382099117377487
-0.00124714915905970358945928139351
0.00281496164704654493532037138094
0.00391930873340621026122139763303
0.00116037133300541002546098441908
-0.0025709576927821366886952044735
-0.00359541978859651918751173611887
-0.00105775285479903707874930380553
0.00239045540065474904869399185275
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.388888888888888888888888888889
-0.3203125
-0.0396296296296296296296296296296
0.169367283950617283950617283951
0.169048469387755102040816326531
0.0209675925925925925925925925926
-0.111496726115490287825888732918
-0.116542023505830903790087463557
-0.015212454759434978290197145416
0.0823350708608448278390329284761
0.0884084837719026176672426526469
0.0115953017181614709928147332494
-0.0654921020479161903603694345851
-0.0713794285390004238911793644773
-0.00949097411678163912347706321192
0.0542668372395650534732798509812
0.0597697509517780760624410331824
0.00797076742424014245902593388283
-0.0463742862058259139888355846709
-0.0514464155623767022296905678245
-0.00690191533623880002025572157416
0.0404583574749755170368006953697
0.0451345427387527914266952689486
0.00606663480069241811855177739725
-0.0358967399104333979574658728214
-0.0402154216077459768412735553372
-0.00542317865758569919024304468442
0.0322491981278027633601199082884
0.0362541251902412636249270555057
0.00489537919530989257536081561492
-0.029281142650243087176310147073
-0.0330089804358987184543228827469
-0.00446632328282348180896649835484
0.0268086782796945536302798495585
0.0302928474921290058074790181554
0.00410271093087684655673998127768
-0.0247244813825850880411086763518
-0.0279926024624986270802631948232
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.03125
0.0416666666666666666666666666667
0.0234375
-0.00372023809523809523809523809524
-0.016869212962962962962962962963
-0.00932355967078189300411522633745
0.00712983630952380952380952380952
0.0156352087341670675004008337342
0.0095694811875367430922986478542
-0.00346541132478632478632478632479
-0.0106713168748138986234224329462
-0.00634446615627171182726738282294
0.00389650187583462455911435503272
0.00969039508332100368915094805451
0.00604853346697241373167299093225
-0.00263232115326007981754490884459
-0.00767898764468083167785270848718
-0.00470118005082265670760327882436
0.00269498392717138386757909208038
0.00704754336396107966164923603378
0.00444040489182809987403261166619
-0.00208141194537287431002115658057
-0.00597551705945897586950436731629
-0.00371508808775587812449173276919
0.00206708998035753517480732567023
0.00554584595659923749008441158338
0.00351442698967082026364982673353
-0.00171167421911782531750932347632
-0.00488418099082312307668302870241
-0.00306525253374305020921973184944
0.00167961430620304470238327852005
0.00457496070324848979589538746024
0.00291070137628073825841863870373
-0.00145020197380200168611995833829
-0.00412744431753572283894826805238
-0.00260668554830314589662609273975
0.00141592476394548220865402826862
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.388888888888888888888888888889
-0.3203125
-0.03
0.184027777777777777777777777778
0.177890306122448979591836734694
0.018890625
-0.119855779613432674657164453083
-0.122292023505830903790087463557
-0.0135313791322314049586776859504
0.0887565243359248461289277615808
0.0930271148229875784788404636089
0.0104939126970284732976586577531
-0.0704415419198869265286364670497
-0.0750232040719643607807360887448
-0.00855593966680074980954885663488
0.0583817328466561981158648227843
0.0628429997283115835387727348471
0.00721668528465058608400797574216
-0.0498431914526811718670211524508
-0.0540587849645039308148032406464
-0.00623746002381165794166256066213
0.0434814081430484198319517409075
0.0474258906455681788879528991141
0.00549096257200003641005601593523
-0.0385586522509681434046745538016
-0.0422410504946536296141933901336
-0.00490335211439646450119375436467
0.0346365469607705620293432936872
0.0380771477682118072861256157954
0.00442894064459770032585133029756
-0.0314382803815609763724834149217
-0.0346598841029986105802597216698
-0.00403797887138767306264853238967
0.0287804811440603916949004625749
0.0318050861092840645749206637285
0.00371027883083320864731770299255
-0.026536872340139686534423867632
-0.0293845194665812627128464347143
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.03125
0.0416666666666666666666666666667
0.0182291666666666666666666666667
-0.0153273809523809523809523809524
-0.02890625
-0.0143022486772486772486772486772
0.0108203125
0.0222780257936507936507936507937
0.0116974206349206349206349206349
-0.00821674332611832611832611832612
-0.0179356946377035662749948464234
-0.0097230517168017168017168017168
0.00668604653256678129127108718945
0.0150386188004172698050249070657
0.00833232155335019918353251686585
-0.00561156110002856760770452562959
-0.0129191138142528073500462456045
-0.00726321460323716653880298285429
0.00484875976913821320423674283879
0.0113315194316943700907812868387
0.0064426494119300269581581540902
-0.00426127495777776925669730691582
-0.0100834256366370303577381444614
-0.00578107307813020102100273256304
0.00380555884540799712868020799718
0.009086183094001757248439209648
0.00524506561020195285429784774467
-0.00343504327149785120486299085206
-0.00826536279406464076038980591426
-0.00479706324210981828356007037461
0.0031323225429247125437994258393
0.00758203226963420934111640820907
0.00442073243398173882830399258109
-0.00287729444060450545550366767367
-0.00700163352034920280310092155848
-0.00409777283929479584891287670846
0.00266168453967633833423342128838
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0390625
-0.0396296296296296296296296296296
-0.00771604938271604938271604938272
0.0219591836734693877551020408163
0.0251840277777777777777777777778
0.00548696844993141289437585733882
-0.0150234375
-0.018068897979514562006144497727
-0.00411165409236396890717878372199
0.0113674701113412969738462427591
0.0140129386201549255246399852635
0.00325931641518061271147690900777
-0.00912733473600638535439935338738
-0.0114204368212665060951180346813
-0.00269059594573997866178936137784
0.00761884127686479287467522308144
0.009628066457490092256847481915
0.00228715951401136586321771506957
-0.00653557632166182406052491699545
-0.00831765741267608640075686340958
-0.00198718276901442528804584738069
0.00572065775396948225413094964916
0.00731899782352511655889335995834
0.00175585325684080034928742038472
-0.0050856921301012417124813169522
-0.00653320542752904103415351230548
-0.00157224737312656825455086048761
0.00457716724221528131562351603242
0.00589905331597805315748194670464
0.00142309312396688053397925275346
-0.00416082707575485701763571700675
-0.00537666258439124089631822426539
-0.00129958982361877288889045573187
0.00381374089863455671841853352699
0.0049389702516915675781251763366
0.00119568225389252919686013691338
-0.0035199878402083458606726758077
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0111111111111111111111111111111
0.0170717592592592592592592592593
0.00907738095238095238095238095238
-0.00558449074074074074074074074074
-0.0132146531452087007642563198119
-0.00779017857142857142857142857143
0.00413752271391160280049168938058
0.0108336517734665882814030962179
0.0067227009102009102009102009102
-0.00317122710475885079059682234285
-0.00900843047556010518973481936445
-0.00575484888375513375513375513376
0.00262056595063131010843429144083
0.00772877905710901467074306580479
0.00503798642058728165539311050147
-0.00221195672997824413946418303717
-0.00674091340650244761353142327364
-0.0044550164236507093775599263919
0.00192568350950862676631041439462
0.00598330127253791654805965206877
0.00399691016809762465955139518314
-0.00169860387927401062025229907094
-0.00537113314882866101072932262885
-0.00361694966524058292785021519521
0.0015236891282288590449979608059
0.00487521017481968459104922199574
0.00330483720085341299854535841391
-0.00137884777129611642509192163659
-0.00446014888002841349483172904265
-0.00303944942667837562060685490608
0.0012610156244344531801576278309
0.00411147001590402234225167137584
0.00281449009098813105687064813521
-0.00116050100546991497237606539358
-0.00381196609990103212878702119568
-0.00261919109551599000665804991481
0.
0.
0.
0.0625
0.075
0.0387731481481481481481481481481
-0.00892857142857142857142857142857
-0.0281568287037037037037037037037
-0.0116486625514403292181069958848
0.017236926020408163265306122449
0.029319931886896172610458324744
0.0159623416110271269001427731586
-0.00721469634862492005349148206291
-0.0179223601378746580766782786985
-0.00837407571890947311822732698154
0.00967333197733182792766066635055
0.0181012367363764420256014562735
0.0099285912666020453680324673529
-0.00551947596145083925160990952342
-0.0130346569214029904585550034918
-0.00639131368530264024080942349994
0.00668500161340673583639756687006
0.0130800823390833391063054193655
0.00718703477026564108156303479909
-0.00441979121048129240268364643212
-0.0102242326221409524726507267323
-0.00514453948985264673991823183536
0.00509853306714423168432716949128
0.0102372135173479939101777599716
0.00562729907109713743581082394325
-0.0036738824950623938755298754407
-0.00840599931343785667490079459099
-0.00429832380570463467654464378287
0.00411782962999906840180837359465
0.00840872421413334832388428822274
0.00462224419723468139202746225496
-0.00313948715434264219715788839961
-0.0071350830387509567768631094187
-0.00368878923663802234434951744986
0.0034524246441275619168539003307
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.240740740740740740740740740741
0.19140625
0.0267592592592592592592592592593
-0.0913869598765432098765432098765
-0.0919094387755102040816326530612
-0.0120853587962962962962962962963
0.0589457411173366073844783847303
0.0618887732325072886297376093294
0.00853408231798909408337017764627
-0.0427961390966831568998361641345
-0.046184486447832983602408982224
-0.00628438575142304125862654875729
0.0338073127185938231899461010873
0.0369941091558014731219757337496
0.00508637695352855019730466500759
-0.0278413086793517632888729051645
-0.0307784991734690330094579658697
-0.00421308378315311632785263230575
0.0237114720177346012495703548727
0.0263887184189424374031086453281
0.00362599217646711331897000619059
-0.0206219896872771533599368956221
-0.0230727309882304914722125841298
-0.00316411492225077975195122337804
0.0182601754629557046910558541792
0.0205102376183843118639174750042
0.00281778448090786175830267986618
-0.0163737559896056487008809338707
-0.0184513905949233780227626225695
-0.00253229956679474351465735683128
0.0148470993593703577580363832728
0.0167739053547513947107503756559
0.00230436737890971186183881513096
-0.0135762766872031612379454531444
-0.0153719621816299792074703910627
-0.00211047846742911521920582304078
0.0125090478833011049456385018233
0.0141891682429330643949813231566
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0625
0.0916666666666666666666666666667
0.0630787037037037037037037037037
0.00892857142857142857142857142857
-0.0242505787037037037037037037037
-0.0166640946502057613168724279835
0.0138515093537414965986394557823
0.0339407932785908976385166861357
0.0259851682571176618795666414714
0.00068594467701610558753415896273
-0.0169990521572750108103643457179
-0.0124475067888683208548528413848
0.00671109239399849459432733301721
0.0203896043982560086670728596497
0.0160352530735573377730603221162
-0.000599489052213460089418717257044
-0.012795955225446830216680475903
-0.00965062871532699566199024150616
0.00423170375385887628853801901051
0.0145115031463737424235252602963
0.011541460954549245763882758691
-0.000879043914547308157011089071254
-0.010214926622289752533839986025
-0.00783442689792706832625412373635
0.0030334950770859494182526956246
0.0112493241808834293740284198894
0.00900056941936204329076038004762
-0.000917976939214448907488414030855
-0.00848824117463545124949920750276
-0.00658072761275902584332547850893
0.00234311208999736485487904404458
0.00917962577202215124132350671632
0.00737145413472723984029188306037
-0.000887284993654456076328533394647
-0.00725649467302678344388218933533
-0.00566816985033955147309661002671
0.00189952965767444356082397860498
0.
0.
0.
-0.109375
-0.153333333333333333333333333333
-0.0998263888888888888888888888889
-0.00903486394557823129251700680272
0.0427039930555555555555555555556
0.0273936899862825788751714677641
-0.0224768813775510204081632653061
-0.0530010807219275833994448713063
-0.0383763811465944402452338960275
0.00203964557141068130079119090108
0.0284635903610245240836871428502
0.0195081813252373016682780992545
-0.0110290813811221277638788699157
-0.031385996010633353572723205123
-0.0232357215789424133741853059572
0.00296802305524743044064838218449
0.0209310845340905793588512089323
0.0147729137512816371903427357265
-0.00710322251278760256843921864037
-0.0222335467467072030969255332775
-0.0165968256171105332147476352614
0.00283622982222702443291486128717
0.0164844937033016619862545105813
0.0118250978726142725632121600015
-0.00519148008436630440036526138629
-0.0172036597552868270005486535353
-0.0128947390386228898903896220021
0.00256103675296583804707504612064
0.0135773072824319736488823923942
0.00984001644313452644328657622609
-0.00407586008039307223678934244281
-0.0140274194690710201501947541293
-0.0105390438321124432244868845171
0.00229545744368874410251441100999
0.0115347663172509776245308036808
0.00841878709861462777303201668086
-0.00334930352995846193853708620132


==> anc/AA603.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.0208333333333333333333333333333
0.
-0.00260416666666666666666666666667
-0.00133333333333333333333333333333
0.
0.000485908649173955296404275996113
0.000325520833333333333333333333333
0.
-0.000166666666666666666666666666667
-0.00012521913348359629351364888555
0.
0.000075861022606584736762251555151
0.0000607385811467444120505344995141
0.
-0.0000406901041666666666666666666667
-0.0000339236040436936020082773593867
0.
0.0000242989745832725858968751518686
0.0000208333333333333333333333333333
0.
-0.0000156523916854495366892061106937
-0.0000136982548423330867647461713378
0.
0.0000106666666666666666666666666667
9.48262782582309209528144439387e-6
0.
-7.59232264334305150631681243926e-6
-6.83368185110773982806456462613e-6
0.
5.59453078670291922616450158325e-6
5.08626302083333333333333333333e-6
0.
-4.24045050546170025103466992333e-6
-3.8872691933916423712342079689e-6
0.
3.29036121585427648247224580314e-6
3.03737182290907323710939398357e-6
0.
-2.60416666666666666666666666667e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0208333333333333333333333333333
0.00617283950617283950617283950617
0.
-0.00133333333333333333333333333333
-0.000771604938271604938271604938272
0.
0.000325520833333333333333333333333
0.000228623685413808870598994055784
0.
-0.00012521913348359629351364888555
-0.000096450617283950617283950617284
0.
0.0000607385811467444120505344995141
0.0000493827160493827160493827160494
0.
-0.0000339236040436936020082773593867
-0.000028577960676726108824874256973
0.
0.0000208333333333333333333333333333
0.0000179966166360724183853435554116
0.
-0.0000136982548423330867647461713378
-0.0000120563271604938271604938271605
0.
9.48262782582309209528144439387e-6
8.46754390421514335551829836238e-6
0.
-6.83368185110773982806456462613e-6
-6.17283950617283950617283950617e-6
0.
5.08626302083333333333333333333e-6
4.63774568457764050050551427962e-6
0.
-3.8872691933916423712342079689e-6
-3.57224508459076360310928212163e-6
0.
3.03737182290907323710939398357e-6
2.80966750394758284304635389448e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0277777777777777777777777777778
0.015625
0.00833333333333333333333333333333
0.00486111111111111111111111111111
0.00357142857142857142857142857143
0.00310639880952380952380952380952
0.00271164021164021164021164021164
0.00219642857142857142857142857143
0.00167748917748917748917748917749
0.00130433802308802308802308802309
0.00111138861138861138861138861139
0.00102369993951626604687829177625
0.000944666444666444666444666444666
0.000830273242382617382617382617383
0.000699423125893714129008246655305
0.000593609141403259050317873847286
0.000532768315276055214135709491747
0.000502753229098043339529407640863
0.000474908446649774759966204965257
0.000432716167298658407324579317517
0.000381585760674467095250511591877
0.000337868907265970295987794978238
0.000311379984936318224782351851944
0.000297750232621102895200645819721
0.000284896315037204344872492222966
0.000264909966405767815576590345079
0.000239877565647730101107127764078
0.000217766562525510450928546834154
0.000203943711002038923866485068407
0.000196646728866192296105504137461
0.000189691996044365697470495472997
0.000178697736758057304970042880704
0.000164630712577959607391978360541
0.000151937282520135615085194125695
0.000143835440574211656063120224179
0.000139484226212327051007559620087
0.000135306500698804052208614106717
0.000128625742226800602130813785198
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00925925925925925925925925925926
0.00868055555555555555555555555556
0.00555555555555555555555555555556
0.00293209876543209876543209876543
0.0015873015873015873015873015873
0.00121527777777777777777777777778
0.00121742112482853223593964334705
0.0011712962962962962962962962963
0.000968013468013468013468013468013
0.000708181350542461653572764683876
0.000521238021238021238021238021238
0.000449434824434824434824434824435
0.000444417722195499973277751055529
0.000434004291426166426166426166426
0.000384446707976119740825623178564
0.000312657953816268994192015252291
0.000254963761155711620107904937626
0.000230104794443029737147384206208
0.00022760827916223407753353064811
0.000223784626130275133678147776349
0.000204748126743011653497587001423
0.000175460733047671808683459720686
0.000150593500465623227771565367473
0.00013923215649558360555803011046
0.000137902872704075346520766270344
0.000136102083810515009081392156361
0.000126877566834059176123438110092
0.000112174341411846842138232390819
0.0000992729986629621252537498399387
0.0000931653825342837913758335900206
0.0000923872222667033385695013126854
0.0000914015485284991230166413793814
0.0000862532164073020295569285180122
0.0000778536152291977039370953162061
0.0000703204205313444811342921111566
0.0000666680441187053979728849724193
0.0000661766079024926340744456706678
0.0000655800780582472312071908558495
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.333333333333333333333333333333
-0.0416666666666666666666666666667
0.
0.00520833333333333333333333333333
0.00266666666666666666666666666667
0.
-0.000971817298347910592808551992225
-0.000651041666666666666666666666667
0.
0.000333333333333333333333333333333
0.000250438266967192587027297771099
0.
-0.000151722045213169473524503110302
-0.000121477162293488824101068999028
0.
0.0000813802083333333333333333333333
0.0000678472080873872040165547187733
0.
-0.0000485979491665451717937503037372
-0.0000416666666666666666666666666667
0.
0.0000313047833708990733784122213874
0.0000273965096846661735294923426755
0.
-0.0000213333333333333333333333333333
-0.0000189652556516461841905628887877
0.
0.0000151846452866861030126336248785
0.0000136673637022154796561291292523
0.
-0.0000111890615734058384523290031665
-0.0000101725260416666666666666666667
0.
8.48090101092340050206933984667e-6
7.7745383867832847424684159378e-6
0.
-6.58072243170855296494449160629e-6
-6.07474364581814647421878796715e-6
0.
5.20833333333333333333333333333e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0277777777777777777777777777778
0.00868055555555555555555555555556
-0.00277777777777777777777777777778
-0.00486111111111111111111111111111
-0.0015873015873015873015873015873
0.00189112103174603174603174603175
0.00271164021164021164021164021164
0.0011712962962962962962962962963
-0.000709475709475709475709475709476
-0.00130433802308802308802308802309
-0.000521238021238021238021238021238
0.000574265115081441612053856951816
0.000944666444666444666444666444666
0.000434004291426166426166426166426
-0.000314976417917594388182623476741
-0.000593609141403259050317873847286
-0.000254963761155711620107904937626
0.000272648434655013602382023434655
0.000474908446649774759966204965257
0.000223784626130275133678147776349
-0.000176837633931455441752924590453
-0.000337868907265970295987794978238
-0.000150593500465623227771565367473
0.000158518076125519289642615709262
0.000284896315037204344872492222966
0.000136102083810515009081392156361
-0.000112999998813670924983689653986
-0.000217766562525510450928546834154
-0.0000992729986629621252537498399387
0.000103481346331908504729670547441
0.000189691996044365697470495472997
0.0000914015485284991230166413793814
-0.0000783774961706575778350498425286
-0.000151937282520135615085194125695
-0.0000703204205313444811342921111566
0.0000728161820936216530346746476673
0.000135306500698804052208614106717
0.0000655800780582472312071908558495
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0416666666666666666666666666667
-0.0123456790123456790123456790123
0.
0.00266666666666666666666666666667
0.00154320987654320987654320987654
0.
-0.000651041666666666666666666666667
-0.000457247370827617741197988111568
0.
0.000250438266967192587027297771099
0.000192901234567901234567901234568
0.
-0.000121477162293488824101068999028
-0.0000987654320987654320987654320988
0.
0.0000678472080873872040165547187733
0.000057155921353452217649748513946
0.
-0.0000416666666666666666666666666667
-0.0000359932332721448367706871108232
0.
0.0000273965096846661735294923426755
0.000024112654320987654320987654321
0.
-0.0000189652556516461841905628887877
-0.0000169350878084302867110365967248
0.
0.0000136673637022154796561291292523
0.0000123456790123456790123456790123
0.
-0.0000101725260416666666666666666667
-9.27549136915528100101102855924e-6
0.
7.7745383867832847424684159378e-6
7.14449016918152720621856424326e-6
0.
-6.07474364581814647421878796715e-6
-5.61933500789516568609270778896e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0185185185185185185185185185185
0.015625
0.00555555555555555555555555555556
-0.00192901234567901234567901234568
-0.00357142857142857142857142857143
-0.00121527777777777777777777777778
0.00149421908681167940427199686459
0.00219642857142857142857142857143
0.000968013468013468013468013468013
-0.000596156672545561434450323339212
-0.00111138861138861138861138861139
-0.000449434824434824434824434824435
0.000500248722470944693166915389138
0.000830273242382617382617382617383
0.000384446707976119740825623178564
-0.000280951187586990056125858594994
-0.000532768315276055214135709491747
-0.000230104794443029737147384206208
0.000247300167487540682432674317147
0.000432716167298658407324579317517
0.000204748126743011653497587001423
-0.000162408174218298487304335257552
-0.000311379984936318224782351851944
-0.00013923215649558360555803011046
0.000146993442333128998351725952621
0.000264909966405767815576590345079
0.000126877566834059176123438110092
-0.000105592221113663608790314443336
-0.000203943711002038923866485068407
-0.0000931653825342837913758335900206
0.0000973047737776623589009941603116
0.000178697736758057304970042880704
0.0000862532164073020295569285180122
-0.0000740836672909379111480988094888
-0.000143835440574211656063120224179
-0.0000666680441187053979728849724193
0.0000691298927963114181341684360497
0.000128625742226800602130813785198
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0416666666666666666666666666667
-0.00578703703703703703703703703704
-0.031712962962962962962962962963
-0.0214583333333333333333333333333
0.00359788359788359788359788359788
0.0196670682161753590325018896447
0.0143941326530612244897959183673
-0.00257317386831275720164609053498
-0.0142677817479404780992082579384
-0.010819704172991510653848316186
0.00199628782646459414136181812949
0.0111981703652731038044137642952
0.00866482021558195384369210543037
-0.00162883382120958780410439862099
-0.00921674623763231642280697800342
-0.00722481353509184350488375183403
0.00137492837452184874426122928526
0.0078315981632325244180455758659
0.00619484083247946169301340448721
-0.00118919894696473963734262765559
-0.00680862551879881988617312335172
-0.00542170625990728851520228611358
0.00104752339370984324661100474048
0.00602214237489183354603064045786
0.00482003957707297002359423021624
-0.000935928910028702596041194357512
-0.00539860907226853340580601822748
-0.00433851589471005572080690714042
0.000845774228041955224483294490301
0.00489212213640593981497501384253
0.00394442869330372107435004991197
-0.000771432819952241661445062173375
-0.0044725439449881345643205411362
-0.00361595188262332738275260079426
0.000709085661543233958984145324792
0.00411926791096121185503574943962
0.00333796387205527818528038319786
-0.00065605031434290613836361815467
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.0208333333333333333333333333333
0.
-0.00260416666666666666666666666667
-0.00133333333333333333333333333333
0.
0.000485908649173955296404275996113
0.000325520833333333333333333333333
0.
-0.000166666666666666666666666666667
-0.00012521913348359629351364888555
0.
0.000075861022606584736762251555151
0.0000607385811467444120505344995141
0.
-0.0000406901041666666666666666666667
-0.0000339236040436936020082773593867
0.
0.0000242989745832725858968751518686
0.0000208333333333333333333333333333
0.
-0.0000156523916854495366892061106937
-0.0000136982548423330867647461713378
0.
0.0000106666666666666666666666666667
9.48262782582309209528144439387e-6
0.
-7.59232264334305150631681243926e-6
-6.83368185110773982806456462613e-6
0.
5.59453078670291922616450158325e-6
5.08626302083333333333333333333e-6
0.
-4.24045050546170025103466992333e-6
-3.8872691933916423712342079689e-6
0.
3.29036121585427648247224580314e-6
3.03737182290907323710939398357e-6
0.
-2.60416666666666666666666666667e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0694444444444444444444444444444
0.0150462962962962962962962962963
-0.0275462962962962962962962962963
-0.031875
-0.00698412698412698412698412698413
0.0182203089569160997732426303855
0.0219172808012093726379440665155
0.00535506687242798353909465020576
-0.0129125628927216228803530390832
-0.0161842875063248439871816495193
-0.00392429621911945144268376591609
0.0102986994658022043335142933957
0.0130698655670558767461864364961
0.00328793323283425195402107379019
-0.00839941235963667372128192353718
-0.0108233466983571496273327314259
-0.0027113593244433773721762488899
0.00718830469615433511763405323216
0.00931898036924654948050935524847
0.00237774649002037988745943682901
-0.00621929618941953442432288328453
-0.00812663230315516617866436516008
-0.00206824044268891378706666385783
0.00552307041827568501069018592549
0.0072426811209578539018181017801
0.00186361368128957335506224671628
-0.00493650421226691020569548169858
-0.00650472094860554418172993349801
-0.00167089745539486271940464033859
0.00448491368110354286394891418728
0.00592357028270366007922956882291
0.00153275373945583744425668232748
-0.00409200048201533176289466837841
-0.00542215526639628825897353875277
-0.00140132356477525670627086669457
0.0037755358173307496689704421183
0.00501114751498778282912587244015
0.00130184922646522496614777581181
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0833333333333333333333333333333
0.0694444444444444444444444444444
0.0104166666666666666666666666667
-0.0354166666666666666666666666667
-0.0375694444444444444444444444444
-0.00690476190476190476190476190476
0.0225605867346938775510204081633
0.0257135770975056689342403628118
0.00509375
-0.0165592145949288806431663574521
-0.0195388559177114371919566724762
-0.00402422388217842763297308751854
0.0130812538455788063323385144421
0.0157535202961651513100064548616
0.00332282816277337381233485129589
-0.0108110938532217620776121099327
-0.0131961415209937070861613447056
-0.0028285237827956195911314913602
0.0092125138010926067225723248371
0.0113528045029350273023624523454
0.00246175538817197449537113647775
-0.00802585341908400105472213179031
-0.00996117946000371350634846648452
-0.00217894713604628399575016657805
0.00711004981944610349712598837861
0.00887338970482322930420396962405
0.0019542938115938750102939815002
-0.00638185794274525159887767477904
-0.00799974279459743070368993076573
-0.0017715614031713104755885598187
0.00578897846231250271448323962941
0.00728268105178719328101138452083
0.00162003423279344974735035356019
-0.0052968996031767367049142527691
-0.006683575123553660654580668479
-0.00149235725234448645656500590068
0.00488192709147822086583816631614
0.0061755350754407419635324537259
0.001383315961650413591897884382415
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0138888888888888888888888888889
0.0150462962962962962962962962963
0.0037037037037037037037037037037
-0.00805555555555555555555555555556
-0.0102116402116402116402116402116
-0.00289351851851851851851851851852
0.00565972222222222222222222222222
0.00761432613168724279835390946502
0.00229143284698840254395809951366
-0.00435957587235996326905417814509
-0.00605215993789226112458435690759
-0.00188308348030570252792475014697
0.00354435004029159873315717471562
0.00501682250433715982056530397079
0.00159434761558944565480513192931
-0.00298566399295093179063879643577
-0.00428211919106939043800175343514
-0.00138091563786008230452674897119
0.00257898183522778280467452392907
0.00373431182937920935339964529991
0.00121722790028518116854900843859
-0.00226973660004821249557309018547
-0.00331037087838272474488932841562
-0.00108790744455426995109534792074
0.00202667506387512964030486970391
0.00297265871315904742454676864288
0.000983248870476718193071656551557
-0.00183061344994368749144151181266
-0.0026973485783006657266938251471
-0.000896856325906562899508225786885
0.00166912617924173610333066730443
0.002468635645634657833255644947
0.000824355658188602140593711632902
-0.00153381162046516663591403384237
-0.00227562884314573895414586647657
-0.000762659180517009010802416876525
0.00141878560169273188912603526402
0.00211058160895792104543215061016
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.125
-0.0972222222222222222222222222222
-0.0237268518518518518518518518519
0.0303240740740740740740740740741
0.0367361111111111111111111111111
0.00857142857142857142857142857143
-0.0201114299886621315192743764172
-0.0246289210128495842781557067271
-0.00652636316872427983539094650206
0.0136220386021973323560625147927
0.0174886255294128670752047375424
0.00444553424035747268070500393733
-0.0108729645808836459455681503475
-0.0140145320117223214126311029408
-0.00372193752426041838018749995662
0.00871438877755426810946454701393
0.0114169558397604086776506052732
0.00296632308559908899228415382752
-0.00746095313080934872001607666681
-0.00979388881589632424047556021373
-0.00260153111615065502113758460536
0.00639613382335098986607580787499
0.00846450121042113647465216013831
0.0022188339431545370148382292253
-0.00568158849440120430033280163475
-0.00752757743599505824669059400307
-0.00199971576510008836414363887264
0.00504950421108058113067917135256
0.00672248751113105463265848033216
0.00177017045405782484465839017853
-0.00458839502743545136867858473472
-0.00611326227874802577670006429591
-0.00162415528798433656727332370686
0.00417037797818598934072971822094
0.00557409254891642387405873287846
0.00147164398530660118740515880572
-0.00384835199942437132200511676597
-0.00514645401568658688133448654687
-0.00136742930452347219735496666766
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0277777777777777777777777777778
0.0416666666666666666666666666667
0.0319444444444444444444444444444
0.0104166666666666666666666666667
-0.00482804232804232804232804232804
-0.00474537037037037037037037037037
0.00553902116402116402116402116402
0.013814484126984126984126984127
0.012313011063011063011063011063
0.0034730489417989417989417989418
-0.00398644565311231977898644565311
-0.00383683060766394099727433060766
0.00239779334422191565048707905851
0.0078631874353600544076734552925
0.00731817553815102834710677847933
0.00176346594873380587666301952016
-0.0032009941330731050127580669622
-0.00309512164072008843250673316033
0.00135623585032624964387142942776
0.00540622159153014477600452341226
0.00513357721655530498920847224374
0.00107835102164199682393562816545
-0.00265037086093044136063021725601
-0.00257564005862739405112737498185
0.00087977408774679912255936088522
0.00408975914968212708026817088854
0.00392837203024165175151119194095
0.000732649372857168522041182471791
-0.00225593935248130006930064448984
-0.00220109923992435911997236906198
0.000620429686128465227608434133048
0.00327667075887710209211204355054
0.00317073584906082669529682026519
0.000532763129981481485645893608386
-0.00196211405169506862536306348803
-0.00192035189173075564415321459476
0.000462893789244939064055785678197
0.00272735467470240848631137756195
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.03125
-0.00462962962962962962962962962963
-0.0264274691358024691358024691358
-0.0183928571428571428571428571429
0.00314814814814814814814814814815
0.017481838414378096917779457462
0.0129547193877551020408163265306
-0.00233924897119341563786008230453
-0.0130787999356121049242742364435
-0.00998741923660754829585998417167
0.0018536958388599802741216882631
0.0104516256742548968841195133421
0.00812326895210808172846134884097
-0.00153302006702078852151002223152
-0.00870470477998607662153992366989
-0.00684456019113964121515302805329
0.001306181955795756307048167821
0.00745866491736430896956721511038
0.00591325715827584979787643155597
-0.00113749464492279443571903514882
-0.0065249327888488690575825765454
-0.00520483800951099697459419466904
0.00100723403241331081404904301969
0.00579910006471065452580728340387
0.00464789530646322109418015056566
-0.000903655499338057678936325586564
-0.0052186554365262489589458176199
-0.00419856376907424747174861981331
0.000819343783415644123718191537479
0.00474387601106030527512728615033
0.0038284160846771410427515190322
-0.000749391882239320471118060396993
-0.00434830661318290860420052610464
-0.00351822345336323745348901698901
0.000690425512555254117958246763613
0.0040136456568340012946502174027
0.00325451477525389623064837361792
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0208333333333333333333333333333
0.00617283950617283950617283950617
0.
-0.00133333333333333333333333333333
-0.000771604938271604938271604938272
0.
0.000325520833333333333333333333333
0.000228623685413808870598994055784
0.
-0.00012521913348359629351364888555
-0.000096450617283950617283950617284
0.
0.0000607385811467444120505344995141
0.0000493827160493827160493827160494
0.
-0.0000339236040436936020082773593867
-0.000028577960676726108824874256973
0.
0.0000208333333333333333333333333333
0.0000179966166360724183853435554116
0.
-0.0000136982548423330867647461713378
-0.0000120563271604938271604938271605
0.
9.48262782582309209528144439387e-6
8.46754390421514335551829836238e-6
0.
-6.83368185110773982806456462613e-6
-6.17283950617283950617283950617e-6
0.
5.08626302083333333333333333333e-6
4.63774568457764050050551427962e-6
0.
-3.8872691933916423712342079689e-6
-3.57224508459076360310928212163e-6
0.
3.03737182290907323710939398357e-6
2.80966750394758284304635389448e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.0520833333333333333333333333333
0.012037037037037037037037037037
-0.0229552469135802469135802469136
-0.0273214285714285714285714285714
-0.00611111111111111111111111111111
0.0161958301839254220206601158982
0.0197255527210884353741496598639
0.00486824261129816685372240927796
-0.0118365159849948209736569524929
-0.0149393423135306252189369072486
-0.00364398934632520491106349692208
0.0096121195014153907112800071693
0.0122529989691148844495497842151
0.00309452539560870772143159886136
-0.00793277833965685851454403889623
-0.0102536968721278259627362718771
-0.0025757913582212085035674364454
0.00684600447252793820727052688777
0.00889539035246261541321347546445
0.00227436620784558076191772218427
-0.00596015884819372048997609648101
-0.00780156701102895953151779055367
-0.0019886927333547247952564075556
0.00531851225463584482510906792825
0.00698401393806650197675316957367
0.0017993511405554501359221692433
-0.00477195407185801319883896564196
-0.00629489124058601049844832274001
-0.00161868190991377325942324532801
0.00434900720591858701958682587857
0.00574934762733002301807575797518
0.00148896077547138494584934854669
-0.00397833380195935032503648314568
-0.00527561052946665884656884851621
-0.00136444662886011837189531757103
0.00367872720662996121591991796142
0.00488586882711308825839772562914
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.0520833333333333333333333333333
0.00833333333333333333333333333333
-0.0295138888888888888888888888889
-0.0322023809523809523809523809524
-0.00604166666666666666666666666667
0.0200538548752834467120181405896
0.0231422193877551020408163265306
0.00463068181818181818181818181818
-0.0151792800453514739229024943311
-0.0180358670009644035618061592088
-0.00373677931916568280204643841007
0.012209170255873552576849280146
0.0147689252776548293531310514327
0.00312736768261023417631515416084
-0.0102104775280427752955225482698
-0.0125016077567308803974160107737
-0.00268709759365583861157491679219
0.00877382266770724449768792841628
0.0108367679346197987886187045115
0.00235472254520797560426804358741
-0.00769144285995550101077537629905
-0.00956273228160356496609452782514
-0.00209514147696758076514439094043
0.00684671464094809966389909992014
0.00855648292965097111476811356605
0.00188690436981477587200798213812
-0.00616912934465374321224841895307
-0.0077416865754168684229257394507
-0.00171620010932220702322641732436
0.0056135548725454571776807172164
0.00706848455026404053745222615257
0.00157374754042792261171177202989
-0.00514976350308849401866663463663
-0.00650293795805221036661902879037
-0.00145308469307226312876066364014
0.00475674947374801007440641846188
0.00602114669855472341444414238275
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0104166666666666666666666666667
0.012037037037037037037037037037
0.00308641975308641975308641975309
-0.00690476190476190476190476190476
-0.00893518518518518518518518518519
-0.00257201646090534979423868312757
0.00509375
0.00692211466517022072577628133184
0.00210048010973936899862825788752
-0.00402422388217842763297308751854
-0.00561986279947138532997118855705
-0.00175754458161865569272976680384
0.00332282816277337381233485129589
0.00472171529819967983112028609015
0.00150577274805669867398262459991
-0.0028285237827956195911314913602
-0.00406801323151592091610166576338
-0.0013151577503429355281207133059
0.00246175538817197449537113647775
0.003571950445493156772817052026
0.00116651007110663195319279975365
-0.00217894713604628399575016657805
-0.00318304892152185071623973886118
-0.00104761457623744513809181651627
0.0019542938115938750102939815002
0.00287015324029149406507963868968
0.000950473908127494253302601333172
-0.0017715614031713104755885598187
-0.00261305643522876992273464311125
-0.000869678861485151902553431066071
0.00162003423279344974735035356019
0.0023981031986165247523054836628
0.000801456889905585414466108531988
-0.00149235725234448645656500590068
-0.00221574387358927213956308051666
-0.000743103816914008779756201059178
0.001383315961650413591897884382415
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0740740740740740740740740740741
-0.0677083333333333333333333333333
-0.0175925925925925925925925925926
0.0248842592592592592592592592593
0.0308928571428571428571428571429
0.00732638888888888888888888888889
-0.0176900492707371014249321127628
-0.0219219812925170068027210884354
-0.00583625607931163486719042274598
0.0124326726575403824081072758321
0.01605073092491923660754829586
0.00409342417076002934588793174652
-0.0101123682238863354044469225584
-0.0130832722114975018321671668325
-0.00347897210358482746225722203992
0.00821372952724384857066989749122
0.0107864651874038811768719813689
0.00280589615266423824071482065161
-0.00709330464001547888970320120492
-0.00932810651976127382053805478196
-0.0024791143345885924154153091857
0.00612256702241201897728043173856
0.00811294699596527775630014240562
0.00212792488985030840081443766606
-0.00546550569696897382346079388087
-0.00724892390447226979232975991875
-0.00192622870738950931204560735339
0.00487754629297167680762928008529
0.00649883495158804942231480780841
0.00171184729244805705079907891803
-0.00444631197969624937848782003889
-0.00592804536408808032304580085588
-0.00157521399187868697540627706471
0.00405241746925028823618458195516
0.00541944597004087050263196874039
0.00143111467297882376986820254345
-0.00374785709942627263405408639747
-0.00501449456933988886052853941434
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0208333333333333333333333333333
0.0333333333333333333333333333333
0.0266203703703703703703703703704
0.00892857142857142857142857142857
-0.00422453703703703703703703703704
-0.00421810699588477366255144032922
0.00498511904761904761904761904762
0.0125586219336219336219336219336
0.0112869268077601410934744268078
0.00320589133089133089133089133089
-0.00370169953503286836620169953503
-0.00358104190048634493078937523382
0.00224793126020804592233163661735
0.00740064699798593356016325204
0.0069116102304759712167119574527
0.00167065195143202661999654480857
-0.00304094442641944976212016361409
-0.00294773489592389374524450777174
0.00129458876622051102369545536286
0.0051711684788549210900912832639
0.00491967816586550061465811923358
0.00103521698077631695097820303884
-0.00254843352012542438522136274616
-0.002480245982381935012196731464
0.000848353584612984868182240853605
0.0039487329721068813188796132717
0.00379742629590026335979415220959
0.00070901552211984050520114432754
-0.00218544124771625944213499934953
-0.00213439926295695429815502454495
0.000602181754183510367972891952664
0.0031830515943377563180516994491
0.0030826598532535815093163530356
0.000518364126468468472520328916268
-0.00191047947138730366153771971203
-0.0018711120996350952430210808872
0.000451321444513815587454391036242


==> anc/AA604.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0416666666666666666666666666667
0.0104166666666666666666666666667
0.
-0.00260416666666666666666666666667
-0.00166666666666666666666666666667
0.
0.000850340136054421768707482993197
0.000651041666666666666666666666667
0.
-0.000416666666666666666666666666667
-0.000344352617079889807162534435262
0.
0.000246548323471400394477317554241
0.000212585034013605442176870748299
0.
-0.000162760416666666666666666666667
-0.000144175317185697808535178777393
0.
0.000115420129270544783010156971376
0.000104166666666666666666666666667
0.
-0.0000860881542699724517906336088154
-0.0000787649653434152488972904851922
0.
0.0000666666666666666666666666666667
0.0000616370808678500986193293885602
0.
-0.0000531462585034013605442176870748
-0.0000495441934205311137534680935394
0.
0.0000433576135969476240027748872702
0.0000406901041666666666666666666667
0.
-0.0000360438292964244521337946943483
-0.0000340136054421768707482993197279
0.
0.0000304358412466520574628682736791
0.000028855032317636195752539242844
0.
-0.0000260416666666666666666666666667
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0104166666666666666666666666667
0.00462962962962962962962962962963
0.
-0.00166666666666666666666666666667
-0.00115740740740740740740740740741
0.
0.000651041666666666666666666666667
0.000514403292181069958847736625514
0.
-0.000344352617079889807162534435262
-0.000289351851851851851851851851852
0.
0.000212585034013605442176870748299
0.000185185185185185185185185185185
0.
-0.000144175317185697808535178777393
-0.000128600823045267489711934156379
0.
0.000104166666666666666666666666667
0.0000944822373393801965230536659108
0.
-0.0000787649653434152488972904851922
-0.000072337962962962962962962962963
0.
0.0000616370808678500986193293885602
0.000057155921353452217649748513946
0.
-0.0000495441934205311137534680935394
-0.0000462962962962962962962962962963
0.
0.0000406901041666666666666666666667
0.0000382614018977655341291704928069
0.
-0.0000340136054421768707482993197279
-0.0000321502057613168724279835390947
0.
0.000028855032317636195752539242844
0.0000273942581634889327197019504712
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0416666666666666666666666666667
-0.0104166666666666666666666666667
0.
0.00260416666666666666666666666667
0.00166666666666666666666666666667
0.
-0.000850340136054421768707482993197
-0.000651041666666666666666666666667
0.
0.000416666666666666666666666666667
0.000344352617079889807162534435262
0.
-0.000246548323471400394477317554241
-0.000212585034013605442176870748299
0.
0.000162760416666666666666666666667
0.000144175317185697808535178777393
0.
-0.000115420129270544783010156971376
-0.000104166666666666666666666666667
0.
0.0000860881542699724517906336088154
0.0000787649653434152488972904851922
0.
-0.0000666666666666666666666666666667
-0.0000616370808678500986193293885602
0.
0.0000531462585034013605442176870748
0.0000495441934205311137534680935394
0.
-0.0000433576135969476240027748872702
-0.0000406901041666666666666666666667
0.
0.0000360438292964244521337946943483
0.0000340136054421768707482993197279
0.
-0.0000304358412466520574628682736791
-0.000028855032317636195752539242844
0.
0.0000260416666666666666666666666667
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0208333333333333333333333333333
0.0208333333333333333333333333333
0.00868055555555555555555555555556
-0.00347222222222222222222222222222
-0.00729166666666666666666666666667
-0.00277777777777777777777777777778
0.00378224206349206349206349206349
0.00610119047619047619047619047619
0.00292824074074074074074074074074
-0.00195105820105820105820105820106
-0.00391301406926406926406926406926
-0.00169402356902356902356902356902
0.00200992790278504564218849933136
0.0035424991674991674991674991675
0.0017360171657046657046657046657
-0.00133864977614977614977614977615
-0.00267124113631466572643043231279
-0.00121107786548963019551254845372
0.00136324217327506801191011717328
0.0024932693449113174898225760676
0.00123081544371651323522981276992
-0.00101681639510586879007931639511
-0.00202721344359582177592676986943
-0.000941209377910145173572283546708
0.0010303674948158753826770021102
0.00192305012650112932788932250502
0.000952714586673605063569745094529
-0.000819249991399114206131749991399
-0.00163324921894132838196410125616
-0.000769365739637956470716561259525
0.000827850770655268037837364379526
0.00156495896736601700413158765223
0.000776913162492242545641451724742
-0.000685803091493253806056686122125
-0.00136743554268122053576674713125
-0.000650463889914936450492202028199
0.00069175372988940570382940915284
0.0013192383818133395090339875405
0.000655800780582472312071908558495
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0104166666666666666666666666667
-0.00462962962962962962962962962963
0.
0.00166666666666666666666666666667
0.00115740740740740740740740740741
0.
-0.000651041666666666666666666666667
-0.000514403292181069958847736625514
0.
0.000344352617079889807162534435262
0.000289351851851851851851851851852
0.
-0.000212585034013605442176870748299
-0.000185185185185185185185185185185
0.
0.000144175317185697808535178777393
0.000128600823045267489711934156379
0.
-0.000104166666666666666666666666667
-0.0000944822373393801965230536659108
0.
0.0000787649653434152488972904851922
0.000072337962962962962962962962963
0.
-0.0000616370808678500986193293885602
-0.000057155921353452217649748513946
0.
0.0000495441934205311137534680935394
0.0000462962962962962962962962962963
0.
-0.0000406901041666666666666666666667
-0.0000382614018977655341291704928069
0.
0.0000340136054421768707482993197279
0.0000321502057613168724279835390947
0.
-0.000028855032317636195752539242844
-0.0000273942581634889327197019504712
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0138888888888888888888888888889
0.015625
0.00694444444444444444444444444444
-0.00289351851851851851851851851852
-0.00625
-0.00243055555555555555555555555556
0.00336199294532627865961199294533
0.00549107142857142857142857142857
0.00266203703703703703703703703704
-0.00178847001763668430335097001764
-0.00361201298701298701298701298701
-0.00157302188552188552188552188552
0.00187593270926604259937593270927
0.00332109296953046953046953046953
0.0016338985088985088985088985089
-0.00126428034414145525256636367747
-0.0025306494975612622671446200858
-0.00115052397221514868573692103104
0.00129832587930958858277154016502
0.00237993892014262124028518624635
0.00117730172877231700761112525818
-0.00097444904530979092382601154531
-0.00194612490585198890488969907465
-0.000905009017221293436127195717989
0.000992205735748620738874150180193
0.00185436976484037470903613241555
0.000919862359546929026894926298166
-0.000791941658352477065927358325019
-0.00158056376026580165996525928015
-0.000745323060274270331006668720165
0.000802764383665714460933201822571
0.00151893076244348709224536448598
0.000754715643563892758623124532607
-0.000666753005618441200332889285399
-0.00133047782531145781858386207365
-0.000633346419127701280742407237983
0.000674016454764036326808142251485
0.00128625742226800602130813785198
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA605.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00833333333333333333333333333333
0.00416666666666666666666666666667
0.
-0.00208333333333333333333333333333
-0.00166666666666666666666666666667
0.
0.00119047619047619047619047619048
0.00104166666666666666666666666667
0.
-0.000833333333333333333333333333333
-0.000757575757575757575757575757576
0.
0.000641025641025641025641025641026
0.000595238095238095238095238095238
0.
-0.000520833333333333333333333333333
-0.000490196078431372549019607843137
0.
0.000438596491228070175438596491228
0.000416666666666666666666666666667
0.
-0.000378787878787878787878787878788
-0.000362318840579710144927536231884
0.
0.000333333333333333333333333333333
0.000320512820512820512820512820513
0.
-0.000297619047619047619047619047619
-0.000287356321839080459770114942529
0.
0.000268817204301075268817204301075
0.000260416666666666666666666666667
0.
-0.000245098039215686274509803921569
-0.000238095238095238095238095238095
0.
0.000225225225225225225225225225225
0.000219298245614035087719298245614
0.
-0.000208333333333333333333333333333
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00416666666666666666666666666667
0.00277777777777777777777777777778
0.
-0.00166666666666666666666666666667
-0.00138888888888888888888888888889
0.
0.00104166666666666666666666666667
0.000925925925925925925925925925926
0.
-0.000757575757575757575757575757576
-0.000694444444444444444444444444444
0.
0.000595238095238095238095238095238
0.000555555555555555555555555555556
0.
-0.000490196078431372549019607843137
-0.000462962962962962962962962962963
0.
0.000416666666666666666666666666667
0.000396825396825396825396825396825
0.
-0.000362318840579710144927536231884
-0.000347222222222222222222222222222
0.
0.000320512820512820512820512820513
0.000308641975308641975308641975309
0.
-0.000287356321839080459770114942529
-0.000277777777777777777777777777778
0.
0.000260416666666666666666666666667
0.000252525252525252525252525252525
0.
-0.000238095238095238095238095238095
-0.000231481481481481481481481481481
0.
0.000219298245614035087719298245614
0.000213675213675213675213675213675
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/AA610.m <==
0.87705285360917994985641144012
-0.26654332882807141302805575833
-0.11220457863970283332085645797
-0.0105488503021348118974103339
0.01516199412927470788210574904
0.00832620122233269114097374419
-0.00200235057270902220274477999
-0.005416128447304569037701271795
-0.003089461003226188715974414001
0.000275096624446798828259302687
0.001619742214154013259305282278
0.000852784076198838325915377081
-0.000466542371516586560094930073
-0.00100539479928398015079729332
-0.000583314519399518719297489599
0.000126602552201374509058884858
0.00044135949266817323905235398
0.000226568066896011592971483174
-0.000166860861494762685278731088
-0.000340802386975430134825001446
-0.000197943123696245028504662364
0.000058410444881569106385951327
0.000177497561556083709945047897
0.000089583162878476810313015218
-0.000076957487019381023764161349
-0.000153702156349466600627510667
-0.00008916702566905603834373342
0.000030876357761389066147101079
0.000088142739498454129962546956
0.000043960958336436248421843002
-0.000041490051180149524276240071
-0.000081882046295947934704951488
-0.000047433563587352695014573253
0.000018125964942364383746546723
0.000049942296870585081413839619
0.000024693400229688990080795566
-0.000024830475636560465498638719
-0.000048646349548823446979800583
-0.000028143216738160720460939288
0.00001149817946616463645338286
4.12012250424940162929487996735
1.53129680663131861884096451831
0.844609722589751680625151190422
0.545329884360083394501117481923
0.383387462938728496020246439002
0.285627478304937155851995890367
0.222620483999785076644259550535
0.179752725049651466816670443273
0.148950323471787600867107433563
0.125694244805002816676055260112
0.107533962429920864125185025984
0.093123424947091086994174895783
0.081600024096578909022473756537
0.072279869193625456801906696076
0.064589334620697815194968940712
0.058097534926890234925399945829
0.052533213487913907118253652595
0.047744022644810912613489546456
0.043626205135465534919296226207
0.040074306483816324418723506695
0.036974817738576168373031478847
0.034229012959281056748212101952
0.031772897597973408836186615361
0.029574554005227023438440728375
0.027613991350106026967834770461
0.025864789195226043642478020444
0.024291315502757001730268618685
0.022859262526037665852246147581
0.021546542486053783566682231402
0.020344199914705056098222014863
0.019247967915344484945699885523
0.018249309258377704444282659015
0.017333651960647950314667886031
0.016485798530193877102293479261
0.01569615415410426642894811069
0.014961832429992535328471666146
0.01428233653373893607432672953
0.013654483114667873530295741876
0.013071198782183261964914430146
0.012524601670311348216562479879
1.00063329285398938672813073936
-0.3523078289029187848413471329
-0.11839440999205225416278953562
0.00107541962219769950725633962
0.02199305362962796610493712067
0.00859747724016392107692600297
-0.00416068753240024564550675237
-0.0067756241261169741570436533
-0.00293783332817964097939254345
0.00108727251137367350893084107
0.00213147330125432907173070863
0.00077499344866899900719249611
-0.000825937661543818966950393491
-0.001231115272665251862810229741
-0.000526582143950847945133565239
0.000324732390111532432847294812
0.000566224204021459458196358905
0.000192993047068004620839874066
-0.000282651617272149534135273442
-0.000413271181816061230291282297
-0.000173593804206060529134558626
0.000134123232697736322716016104
0.00022504257767040857583978837
0.000073328099178457214976634105
-0.000127718809105290988641039626
-0.00018537336749226106893187315
-0.000076788985543094397878481467
0.000067386896131207899937626873
0.000110994714320279937262849781
0.000035025558670223187776488089
-0.000068050785946252265111621493
-0.000098413403882309202135463777
-0.000040344060147977303944834475
0.000038423247652597732027188374
0.000062612577293893465039066091
0.000019294283762039389842983373
-0.000040416387930736057109802242
-0.000058328398117765486323393832
-0.000023721860970143126442470408
0.000023917694954485104324526701
-0.91610901460831672959983507099
0.15231551838973017565237455528
0.1046575369645172496857240402
0.02996437744408674166470777509
-0.000979096545644657361318266299
-0.00396028304009440699593483926
0.001422859848257248318600116633
0.004703033572843798094476951276
0.003949490005296731216812804558
0.001467141111046536146573418737
-0.000230070896748751571656361622
-0.000342858626685517050523528471
0.000406194653039530708683036476
0.000955365457565155120294896982
0.000843004553147597013661877783
0.00033332857894712336990889248
-0.000058943058696037760562504437
-0.000074112830520944414036967531
0.000157489325845359481088343288
0.000339922186114246149603623403
0.000306793371339972393963271393
0.000125984621240931770573535746
-0.000020687336120044503680266817
-0.000023574686472747932479502719
0.000076469383383402332998760242
0.000158334983333503352131996082
0.000144796968198775705951913166
0.000061139024818660067890345258
-8.763046624548195018324246e-6
-9.195269053672594775547803e-6
0.000042812432559916022977077088
0.000086387693615184505132520021
0.000079692559726595748715310842
0.000034396774311066475279308146
-4.175060708244287475766545e-6
-4.025231089848427121865151e-6
0.000026395022668810402728599621
0.000052296362017762533798462468
0.000048545092829950334436231246
0.000021334183040334801685733578
0.3484472715130689790541396178
-0.25340655012045759653105392317
-0.01096686958273718835680931909
0.03649080333572632930449767622
0.0191169014580577951665657564
-0.000548415140217204678734588719
-0.006849234381343303573053369911
-0.003798838767912294862989871318
0.00077776272419924105444636268
0.002497008045070739659184704769
0.001391207223692588734910698285
-0.000382624818836303370084899555
-0.001110882944567885474174211509
-0.000613627119089931097571132817
0.000238450582621431170656658297
0.000604718963319309789702035116
0.000334683563769223923419510073
-0.000142309628461540849214224314
-0.000354817480302645110917604455
-0.000194433158519523567827391107
0.000097379236396421183630409626
0.000230260078459620797367829868
0.000126406881986329921803379612
-0.000065698918368983382950482913
-0.000154874218035472115611889131
-0.000084316664911928036066209577
0.000048404703124712632350487557
0.00011080563615881089711806779
0.000060440226850876749572253553
-0.000035280359954294313139803666
-0.000080826665292444067659673248
-0.000043785982002622556963381117
0.00002737282461917158609831579
0.000061516493538732221651593951
0.000033390192638972523759030746
-0.000021023858157361214696893329
-0.000047347006358695771138005975
-0.000025551687655217544428937747
0.000016931629999253050346109433
0.000037604900827211560841748797
0.1398246685258673627227921088
0.03351949639520922924473822491
0.010215384974231335457606206774
0.001596065752719426240428350165
-0.002362431184596904219323102817
-0.003005992956123494768324218759
-0.002127017987838763076817163515
-0.001151956377491933839238511986
-0.000679053281609514595791130256
-0.000640005549803639144448152419
-0.000718368892349941769929456803
-0.000690881870817326488560742632
-0.000538725921645657449773757542
-0.000366939457617953757832028251
-0.000269274380388044784766992095
-0.000255722547756899771248660713
-0.000271948476380125476812965672
-0.000263135585342088272205868921
-0.000217795135670250678033291341
-0.0001631474095305617487512688
-0.000130253122243445926098644748
-0.000125927902664470160227743487
-0.000132745548776575152001574434
-0.000129753443508403861127740863
-0.00011119907072962639210262779
-0.000087771625007636048036153554
-0.000073316473645098439124117312
-0.000071737089074162070649415199
-0.000075443799128645008185950277
-0.000074311347397232384217195856
-0.000065143988388437042880756627
-0.000053162918013519757932528184
-0.000045685948702698412242129144
-0.000045065918337393216482711035
-0.000047353440326131451289008404
-0.000046905145317743317006685453
-0.000041779393206007321826564566
-0.000034897423733809100218539291
-0.000030581677349816824044383679
-0.000030340105666530923264951921
0.41190622503343737870196150652
-0.32485960920783849004145338313
0.00717498767312004197479908629
0.04871635154200344762929935363
0.01953113371017911130843144114
-0.00410889049396959632701693421
-0.00905181054973473751476772236
-0.003692878797358471250912570841
0.001853794649820826072215762196
0.00317455944446503906634117592
0.00128959371571378352198211216
-0.000847181440149085526212118906
-0.001403409556541773838411948435
-0.000551547511317088669736589315
0.00047580317793756472746983371
0.000753972425433440433179380801
0.000294334405536077326763808867
-0.000279968768705477130657323974
-0.00044126803282434673375875093
-0.00016771362191041521081248192
0.000183759441437256546354129205
0.000284390494240242938332424779
0.000107721524204732018195520235
-0.000123526665076999870013943373
-0.000191064886711100368874527637
-0.00007089924520510136057273004
0.00008889782463074269429858466
0.000136102415168229051881645086
0.000050446104462603049442055762
-0.000064766654208712413006548065
-0.000099227450267199941363909076
-0.000036186283023452616917936106
0.000049474545689359516643827703
0.000075289636814584617500068783
0.000027461789084733944518078735
-0.000038029478638375523075109846
-0.000057935252374650256454023376
-0.000020854130402169754263685727
0.000030282456978232201258973805
0.000045908365687358996009237522
-0.31627421798788329931895191294
0.18139780794984403100578163048
0.03376736042122553332565058905
-0.01825673545674942701153064051
-0.016553793443007449722690025763
-0.003687734839025972243998656804
0.003413595318241398610238237182
0.003348165275287160795121178203
0.000439910039386402748246551789
-0.001491288054728800041548514607
-0.001372039685732112247040094464
-0.000208097613781504294834649681
0.000629425071455711369987598198
0.000591815617759520696138533638
0.000041971422150969896905083962
-0.000374962263817285806968562005
-0.000346640648207273573478269774
-0.000034468698886250920191688825
0.00021020975430833857587802675
0.000196079440223369516507574174
6.877242379260328727784939e-6
-0.000145075699606429825321792869
-0.000134357070578390556832128509
-8.80104105355938235993023e-6
0.000093865268746324088300592622
0.000087310099835278609161970336
1.081013811701122444994273e-6
-0.000070422770882868108793786131
-0.000065272199843410667889935578
-2.757754572634258552592831e-6
0.000049669065393589904673976364
0.000046140427725615981255725126
-1.41118065350362848439221e-7
-0.000039308571845281718376928964
-0.000036448532640037414530496416
-9.27043130283331387999355e-7
0.000029367670707234581529774268
0.000027262221528014961950546697
-3.86385991088314128632535e-7
-0.000024117077856059705040518528
-0.36472902597193830598332198178
0.36664328656739586708001189104
0.24780596719535249688015106801
0.1222071091858154307354270901
0.05360002703692221128801085633
0.02834664241832108784826489218
0.023754394726706413638588910607
0.023519231180035170184665925678
0.02082448106486400061346592737
0.015793621764202001858443042525
0.01106440349481299465850781986
0.008402431741354274081327438988
0.007646943749381550705158142154
0.007529158061043728537908827966
0.006994165366766712812134442547
0.005881510988822489008011729672
0.004694319252094986024259114846
0.003941391426476053223849173947
0.003695904343329647253042004153
0.003647809134914578377259100956
0.003459685365897541076086532076
0.003049542345428842886140361193
0.002586321475642958617750692905
0.002275507532192671170404191642
0.002167088633136594649266376585
0.002143553290114319428987142604
0.002056769967690807366201800915
0.001862490387370012372207663446
0.001635862208320583966629433021
0.001478720536652033405463454807
0.001421672764531791014291990529
0.001408541421359145892729498683
0.001361600403677600057703718507
0.001254717809703891218912713206
0.001127412386988361569357489183
0.001037220969216375991407360418
0.001003603221732700979996790125
0.000995565294386078820913087812
0.000967371641572964054855914054
0.00090241487760355254538573581
0.97454507678036472739790951891
0.22289031564349126579571702678
0.08984193870750726655198074392
0.04534960213507285842204908022
0.027787726131523976154843088201
0.020059055715232400175630623885
0.015745910182640288765613641948
0.012533187278143367867204456949
0.009887190557444159722062988074
0.007854612240109511709792916627
0.006460849873871189591956067053
0.005551389051861954022120917653
0.004889443599174195544503172273
0.004303032845114105294887328372
0.003746641409415603097532999297
0.00325898248359946897709894768
0.002880878815643568819344673333
0.002605715558077216659765732074
0.002387924023504658633531943459
0.002183390985958314008050546305
0.001979062818012393493385571246
0.001790112024903394033550216985
0.001635339471005313107061891412
0.00151665144540971461437374601
0.001418677928240559791282897803
0.001323903262949880793304127443
0.001226664316613842351690543241
0.001134082814729099425197032869
0.001055831810376029959165555803
0.000993933485640233028159560809
0.000941520087647204901253567503
0.000889898385671835613205454351
0.000836065144663355825205963796
0.000783861433489360048541528141
0.00073883057687022085978230179
0.000702467511742602665186612472
0.000671143501624880996131473505
0.000639917623860365440084897249
0.00060699541417964073869547532
0.000574664735994705148759664027
-0.53704344857704111593221796284
0.50722294120611698833092292881
0.30667755294555667250282454862
0.13983211434063389682109781413
0.0590853828572499653778555559
0.0333523459839004895382093206
0.03013748232144730314704069966
0.029665316452427324934871170692
0.025316822617918173244560707746
0.018556150259775740544789521692
0.012902258617012119743683758478
0.010107825877690216480819632268
0.009489229148511476166224994204
0.009324571910217688334525876872
0.00847444401823020186370792129
0.006977652417896384720169603935
0.005553330305122346383717359072
0.004756740939765382371235188943
0.00454861083279141930002232257
0.004484713035051177302777286983
0.004187627641042898671512965659
0.003635646260335780855846839533
0.00307902217146544964159031349
0.002749008752437624170576942866
0.00265569820131413594350330555
0.002625076676110327646302852736
0.002488478062493187618345574685
0.002226946397942822934054287774
0.001954376339743749352822359052
0.001787187304601009293674070371
0.001737679017043844631463695369
0.001720788099886227812717595244
0.001647051487656802336379543921
0.001503146895260665270761967786
0.001349945470582242163171355068
0.001253860923985345730629355224
0.001224531738596590324453077431
0.001214266770521798787141768837
0.001170039831515222649557835791
0.00108257332519480752828579784
0.12696381347065355260639307744
-0.23236153199752609617052649665
-0.18726020485121819451340783447
-0.10806862479005717892176592763
-0.05401345469533971042753683993
-0.028340610384009257448590311193
-0.020346454606365458112343752136
-0.018833292590780736937626381104
-0.017235112006620068363543595832
-0.013979177630106857128065389039
-0.010293984047014354555799943477
-0.007679446695002411021574116317
-0.006534907912872231015596799661
-0.00622337367996752649987757208
-0.005894547919858292430965149274
-0.005173602047588607765352131046
-0.004253357499508175546583064519
-0.003522495218659948787601236828
-0.003165485663425886558500929853
-0.003055620432903960558228860026
-0.002938316709020900767425495431
-0.002672430414575678613003843918
-0.002314240995285699700092852839
-0.002014201163287162266525641446
-0.001859477571473479784047439192
-0.001808820451296910584716261926
-0.001754271995123875665997139264
-0.001628279269484302399513741427
-0.001453273442479763024990598471
-0.001302057659522694374570057351
-0.001221516819664708451090592435
-0.001194142174051173731192149301
-0.001164484682797024322923095241
-0.001095150335997016772106410033
-0.000996925924108613185255823388
-0.000910311587038301326386048922
-0.000863177036909709491590198791
-0.000846750102046950563302317405
-0.000828872983717209937579891595
-0.000786726183265983810925826721
-0.52066672080805485173238267294
0.42739422402717224515455041863
0.16887609813532849679911367691
0.04733029164963703464642146235
0.01466862127979500329669800124
0.015020740946396867498570911647
0.019270691276521617851107050987
0.018100060887255537814089680551
0.012860865454124487592105265597
0.007753379014572975875046000547
0.005231021984711506154352206519
0.005017611721340604015884187936
0.005455164589135407193467832232
0.005247907938156866258166981723
0.004250991572269041922040691856
0.003115683479810765360739731834
0.002466210905238771372695082149
0.002386442889258605171668916479
0.002507712167067438347757389415
0.002439445016489780078746018694
0.002094796886975931981229191974
0.001675346422134472932708338634
0.001419034361536541537431077295
0.001382402931339576657061344156
0.001431876969169337461974556897
0.001401563213911669446352475975
0.00124399471199923088025097071
0.00104504093236345231961679858
0.000918830498300104809699562989
0.000899236137000732532886221263
0.000924063102164597883362768394
0.000908066100536250081925443054
0.000823307440680423429416448116
0.000713757441224697524175960213
0.000642565782742511433498235879
0.000630920322439705208484763774
0.000645097044939173508683069956
0.000635652870842584853174337947
0.000584935435764746618419606362
0.00051831641027147222168053345
0.05387630571073602492315757218
0.00874173392150578640324987134
0.00178417396236780736698237762
-0.00017823777271266331295729302
0.001212886357808713640634342331
0.002273040432976989677010198281
0.002196781791524101454784311705
0.001493984748871383523265818996
0.000834682931503808649950302597
0.000532310115245453007960778944
0.000521458037425611836058780953
0.000581442925341375388840384144
0.000557338698502167047018599618
0.000440121305212092787315587692
0.000310724798824912027478664747
0.000240190156361907208090638202
0.000234506630882624771032286735
0.000249755360671708470794699452
0.000242537856499011314063717574
0.000204846069800002682789149886
0.000159958873260874289903051456
0.000133658754615088495078247647
0.00013111636346644702456110827
0.000137224395510269751808188888
0.000134265244520809493274707782
0.000117744492021550305977161239
0.000097220123617515370795009717
0.000084710350122379114007934523
0.000083397676722205558738577657
0.00008644850293891685409078403
0.000084973314340768508498491916
0.000076324103587362972646815465
0.000065287715040634954214363315
0.000058391387128171604873028253
0.000057632543255539623775450801
0.000059372600352611496117251734
0.000058536790224922626618965398
0.000053457379664629115303983949
0.000046855930653160432462801378
0.000042659541344988260968945502
-0.69774684579391171856954656505
0.58777711940035983641874781079
0.1957943827268257790850823726
0.04899023364705995769924691526
0.01744062712790218574049218849
0.02127890588523270272406064491
0.025794602948182637822515163944
0.022577005670766497277509990758
0.0151764653593322728006643419
0.009021972563073870418200116858
0.006485615439767347075036372011
0.00656986142060420322310185675
0.007039287694563919449944000388
0.006511190346992839755536620256
0.005101399837763609379737247181
0.003727532181700087936334675283
0.003066266835292504240119909023
0.003064383086128285969640416728
0.003195191421798599315904057775
0.003023896478265844942414954004
0.002535931141091643623554203207
0.00202727603596668790669459657
0.001764842837884791524764955244
0.001759150906247295570038164661
0.001812707536689846360602630934
0.001737097816068455513031953749
0.0015138339200224074896747181
0.001272276144057950369021930808
0.001142643616604708866724129376
0.001138340677973445059489755624
0.001165282747352176183327435498
0.001125504044570686965823954639
0.001005343742275898915902534229
0.000872230458282417740517533471
0.000798961101412631544264210556
0.000795961933686160421744049121
0.000811373942573370968775431845
0.000787932381294636587004135962
0.000716004494762973604556924164
0.000635012004363003151767051726
0.33113428812316958449457615643
-0.26569384904631951011995220906
-0.13940313081490348667271729638
-0.05007014592853114816015951279
-0.01615637378112094301399239814
-0.010593812407114278282046358594
-0.012863467693697196102949265088
-0.013361898702857606330666350468
-0.010652068007651867106687195518
-0.006965082745253397957564813783
-0.004494828875915945003359650709
-0.003770277958974730970417153566
-0.003958350302560875555401722042
-0.004005360883424952562175618134
-0.003485866960776541526098733115
-0.002669748354299104409229568689
-0.002042583279802869393628602084
-0.001827296068759799318351588287
-0.001873504494556057918738075791
-0.001885656397657860525042605596
-0.001705810483628474067954973092
-0.001404990940789248966028115472
-0.001159102935134432690928812469
-0.001068295346112123046608229661
-0.001085796858288743561408974556
-0.001090543836331753936052233438
-0.001008293186374902205849771719
-0.000865813675720096430795791734
-0.000745193932395592643427051234
-0.000698727470889442326193503534
-0.000707079701891219441533218271
-0.000709393964049483045624643694
-0.000665147032956155875465489631
-0.000586769145692824597846676034
-0.000518898079192089859402091358
-0.000492023245182534782728895972
-0.000496622920429088362765858298
-0.000497917591377196524740685134
-0.000471441721567931760573393745
-0.000423811736301855420547780993
-2.48357702471539276700696063926
0.178760731888172492861274532078
0.442433123112455335020800701767
0.219132007663129537009375073683
-0.004313596517820579447717243772
-0.085082076195551523046722976297
-0.049049641233373198331660317726
0.016735811225120597835937623854
0.046210988347663613310996714071
0.02882454788351118731340939793
-0.0052229047834635319028910475735
-0.0225983323399748571130756367266
-0.014001586221219886570972224293
0.0056258712150714520132600725079
0.0161732587259549921381237092757
0.0104972542414961323475808416625
-0.0027444301757374102560551804811
-0.0102138181893193365274771184958
-0.006502992180315309225641477076
0.0027771998507614837747191209135
0.0081316566604283604972602329946
0.0053582290539914087707037382013
-0.0016454925912000024323923160628
-0.0057899194941083378494057011172
-0.0037398268622893793753856226588
0.0016471404877506344140381933689
0.0048752001069014068359436163308
0.0032373741315199012725078928761
-0.0010890964663429258343435941292
-0.0037222082016090130945152876314
-0.0024258436148096948673568648094
0.0010880767555708583331922697525
0.0032437920377609451763910321467
0.0021640282945762875352821708266
-0.0007721873389393040090803247989
-0.0025925069407472049385913020419
-0.0016999413196972155677550178615
0.000771601234248138214959531622
0.0023122887749955928253304023141
0.0015473092712486623130346938723
-0.08331368425608880190491589701
0.059810961032374804502167398045
0.008880600713705216636362796205
-0.007682070509729661233687192047
-0.004313913504447112964630975781
0.002837355197611173488863753904
0.005416324836426694254444308927
0.002887971296120874853777438969
-0.001048999470992416991165979816
-0.002916171564633969788457715742
-0.001994867626158595154622940479
0.000023004757410172597142651937
0.001096476525872187227254195449
0.000566927832546988174342097
-0.000685305958134778284333793172
-0.001375198069648722087200104654
-0.001003728731103682083875456921
-0.000110098140792002332870069903
0.000418533799536063749735841084
0.0001951894340368591784338031
-0.000422082309576409174939804741
-0.000786716931147776753777396753
-0.0005938123312952695060620631854
-0.0000969632407420208083501854968
0.0002121333955964654048878503217
0.0000882522030093878276641245324
-0.0002802502842847347546485066886
-0.0005068970331667263210618350184
-0.0003904531857957820879316025227
-0.0000756961542012125204637437434
0.0001259483212135706189334150993
0.0000468356401101526977029754643
-0.0001983343785847166389253631096
-0.0003531447123234010297506934307
-0.000275734373656423012829466828
-0.0000589270421102570800601671176
0.0000826557760596079503857703552
0.0000276183460895331653938106183
-0.0001473525904237445862209082115
-0.000259898642244654169488140499
0.2093839868274801618852620777
-0.11465180939718845135300825853
-0.044221440895407160556810566148
0.011560234332210900488689455086
0.023984753624846713895624655905
0.011174008513634556795401751386
-0.003994870137208726405260163611
-0.009055694715030016618293638922
-0.004501468268055806074359936655
0.002225243037409810753008492319
0.004824701096660397661419694029
0.002471634712141631421566787141
-0.001348710600169214903210970782
-0.002951338541737227324534518922
-0.001531829657570107987132455364
0.000921153162792523516060382894
0.002002120911370920101905409158
0.001050576098351673084954309033
-0.000659773098695758828451606802
-0.001439944137302235361866996263
-0.00075961910068146671797972173
0.000499717494243754192262867347
0.001088382478288319090585595322
0.000577345296600084124723250204
-0.000389026822915370394560911546
-0.000849371982350530968210212726
-0.000451846234680861476359880945
0.0003128311644936856216252672843
0.0006824471265711101833727257795
0.0003642562829751097165530035914
-0.0002560379953740191874434495679
-0.0005594602323706286396896332291
-0.0002991405048523055792199094601
0.0002140335895973183927133720381
0.000467497445925735372698224778
0.0002505234432440487283160851068
-0.0001811250856351097707453348177
-0.0003960770577267562589992133221
-0.0002125056255116417575179146374
0.0001555736474150003337577962178
2.04505059791080290310105738172
-0.398023945290467424814226160851
-0.438351485819036003981134517426
-0.137647404747857791899908632092
0.065942205402569636042221835426
0.099033460623881901931128454581
0.033854122756730436821685529765
-0.0316213778067737192677371831
-0.045620986151439138446258558955
-0.016753251792705746671856450036
0.0162510953694667269485716626258
0.0246465433821361825472444501199
0.008862182904749707223007105792
-0.0107036465912831788473724160138
-0.0160500613709763559611220297141
-0.0059686199770158595201904433962
0.0070892949352802604726066049566
0.0108840304274044034311967743641
0.0039638020724200074372387062724
-0.0053112040523840665230690916806
-0.0080949915557916451968239931747
-0.0030161163000753799203594842595
0.003941648426254398876629597304
0.0060962931732553575558580367908
0.0022320220941857877324606157704
-0.0031621945823578168439444260307
-0.0048634567392703168132922424754
-0.0018121264651270058098312748897
0.0025033591356638082667063859545
0.0038903487390699723817003881227
0.0014283879762103228646799383969
-0.002095111412884684860755094201
-0.0032409351828239481705616586127
-0.0012070978376740903591772651671
0.0017290738264942594746719186258
0.0026960334855131976089035881851
0.000991584149668387927134585575
-0.0014892444598455228343986087594
-0.0023129553578393951745536455086
-0.0008610661661691120753505927709
-1.03003062606235040732371999184
-0.515015313031175203661859995918
-0.343343542020783469107906663946
-0.257507656515587601830929997959
-0.206006125212470081464743998367
-0.170282882121502845665064443084
-0.142980565627954820093864760739
-0.121511764765730308851972935488
-0.104924037816451632559778411791
-0.092334797615053382884047484193
-0.082559727629846509692568419973
-0.0744477711439912282945599057919
-0.0673018705723397527223152352473
-0.0609643154731539184297899695761
-0.0555466908897780683318447319414
-0.0510804230042807758416078833652
-0.0473686269356483023460789082557
-0.0440987496327170790142269480143
-0.0410531739123967922848171443952
-0.0382115818141424135141769247053
-0.0356747320623780086964177898412
-0.0335072060329294473363093080149
-0.0316493742063408215286244127228
-0.0299621201796438354201201236385
-0.0283405711749541308841023052486
-0.0267827668212037006496804344085
-0.0253577523961691046371067653405
-0.0241165226728676555174141075843
-0.0230345586804686632508041094598
-0.0220335472495018785124959144879
-0.0210513021566796249311031065236
-0.0200890051956110887798210510998
-0.0191948677986258416496255709056
-0.0184070072910756757549495463289
-0.0177132881267800256365687712225
-0.0170634018990486514037237232856
-0.0164159173565846823209896266425
-0.0157723893387665698066811843806
-0.0151678866543248821501191956769
-0.0146313156278409514890702630004
-0.6343531493338931959158344398
0.22398504218862249780008462837
0.12936774988433898288610067475
0.01530761897031438634262553448
-0.028736845242988285014179200081
-0.019023813220956208396336127293
0.005536800108906965569902929326
0.017301383477580353754142793057
0.011296434696238483253384116295
-0.00151954881970883043933281166
-0.008653804633289988527451322178
-0.0062515260394385774401050914508
0.0006118712214217768152176063055
0.0046718020326913306307928897427
0.0030505353653676881535796250149
-0.0014889230449115849690456552039
-0.0042837094200593463989236183942
-0.0032310109681368971027757232004
-0.0000649779927859883870100640474
0.0019547588521407697984329404332
0.0012249538402819980332061668648
-0.0010838807022668734018865413621
-0.0025739759984473676932941819242
-0.001993453250406357045946456804
-0.0001837086982910400614370090441
0.0010161344125501000736381435813
0.0006019161695445182263899483843
-0.0007958853369879003286993540488
-0.0017232800591608951428151849875
-0.0013585803332185402010468635845
-0.0001908879678427584414685535233
0.000601456750685383108707207193
0.0003340252985761265757561578362
-0.0006034880158530205923460445635
-0.0012369584787859251477339398266
-0.0009877437484024174554581752854
-0.0001731595239939918199566041011
0.0003881843857209984395232076011
0.0002009118632991145708356635819
-0.0004717748054987509185389280559
2.23653516886655134854322568572
-0.505217266133431613002392701953
-0.477287493224658742626350929069
-0.125990313580604920472845955034
0.087814272779741660975481212248
0.108668354019924795316084279773
0.029796345918324173188523423826
-0.039886531894369741161882763446
-0.049485926059184815127229747525
-0.014530337651241754394339321552
0.0206481317887378673989748452662
0.0267645598583453916355589259346
0.00752005009116048934003124576
-0.0133910780700938530414370098108
-0.017359388280779975103666774994
-0.0050551245025305924501379001823
0.0089118276361254445035394385992
0.0117814099815127370741383915922
0.0033107011018484190868201974573
-0.0066213884140506309409140103664
-0.0087429663503026716354646165591
-0.0025221887450083476402633883157
0.004931816495964065164809015395
0.0065886070171353662576601941857
0.0018478883510984809666323076571
-0.0039347119149782775844553257003
-0.0052484392552857300012039231279
-0.0015034859033192256736940897588
0.0031240071155912064737939390198
0.0042006325197015147653365750879
0.0011759390748881238258935472233
-0.0026038198634825725816971233713
-0.003495611828529963614289935774
-0.0009961757301221277690523469094
0.0021541403914267967961861183985
0.0029092861659843393756339814014
0.000813169210840019730684960664
-0.0018493282060009477389277421087
-0.0024937753256923823900937592077
-0.0007078761847807993935913989948
0.31857560022500630569908253165
-0.29782041814602968455232174713
-0.14011870547117307063488952816
0.0016050158418813695345293606
0.06099692227016884851375099067
0.055208544548418925781214608426
0.023474402328873064142176364563
-0.000999345662870605349377644232
-0.005454953448194353767893590872
0.003721413814262313227923727128
0.012955328230872346490046103039
0.013772959468064514427637066822
0.007360230755551961557442595287
0.000565857179810771337795515842
-0.001255557289874330339450155051
0.00175572268607089868763582134
0.005451734803098474486262678644
0.006119398642819003964469400773
0.003547264278587954796305569005
0.000453149085285388135431733244
-0.000489346812422514425769528579
0.000997228135598975073414976084
0.002983804337487804759230883423
0.003441930777925005268829533715
0.002080131914761695658775438725
0.00032414078531963435064767925
-0.000245940756360254509106111025
0.000639040572733779256489190725
0.001878518321335337089710998497
0.002202819703292187431836325846
0.00136544199848915498846191252
0.000237059262441835874435510845
-0.000143511655998843701895417754
0.000443450407228382328442341786
0.001290317357508327846391248417
0.001529751363745905352886695644
0.0009645212981605860430795394
0.000179289851167810494958779856
-0.000092352043709632494120641732
0.000325401258940360350374305694
-2.73685181529354615292959351791
0.255058942919934210809208785856
0.51085809494225952206418467859
0.232886458311745355873171238753
-0.021958356038924205920519320208
-0.103585718637445181232592328696
-0.053726415618185377572307907066
0.023226472253673165992506375136
0.053782370439152825893872512266
0.030551952066344189592789800571
-0.0089591639335276016257634748442
-0.0269550287999583317850883189441
-0.0150552304109659880100529687601
0.0078770450200561029624038675682
0.0188753922140679465614423176237
0.0111121995004744242045377819046
-0.0043187704033519429083428866723
-0.0121073857656998860642238799593
-0.0069463722839814215853383787893
0.0039004826924331341245493184405
0.00950032365678467407065242189
0.0056669608953624926205447200696
-0.0025084791765340793444777974724
-0.006843067374939492618201057132
-0.0039815610198134067330497482239
0.0023172431888893005723776573048
0.0056989886193403818412773904368
0.0034217781785324463926919123052
-0.0016330402742086216041522587695
-0.004391645286340445901172310327
-0.0025774976798903738669171081934
0.0015324403454331235246011795801
0.0037932701351286974399670997269
0.0022862837089096777375695317187
-0.0011461346968669909915755618832
-0.0030552851929762232829742532522
-0.0018038154039887151558894816284
0.0010876010447570737412727610182
0.0027046507863749413236027361232
0.0016341888948688847581883334057
-0.19358821012760774049610290604
0.30907710757787295157044993318
0.23940870100426981453091961489
0.07744285151284097061383283488
-0.048457580749165896107357930475
-0.094983696825482940752594510028
-0.075281330013238282301788257739
-0.031527763704637668847069041595
-0.001986700249296417766493853794
0.000042162497382270594703234846
-0.014341432262486196566210755102
-0.0259140586380596977411038286412
-0.0241862339085478847826375410317
-0.0128241183816331425435206834052
-0.0027081910533571133826916942786
-0.0011185015675440715345922955775
-0.0065188476219865452083813867729
-0.0118495288833598583810194495321
-0.0117390556278777280538989175417
-0.0067765856127762333737667457033
-0.0018076770194502069651995676866
-0.0008565550801907766185348284859
-0.0036931133890360493291184024411
-0.0067594752044416307983085789614
-0.0069061631837892754635340723538
-0.0041658287406020962689428383156
-0.0012347446855377402674443479318
-0.0006206982001279447910369617083
-0.0023710426401816038411733957526
-0.0043622922833132292932402688697
-0.0045416846389748589364553405702
-0.0028141645222122930262720545176
-0.0008861862579540528495146344667
-0.0004608548287068425588132266274
-0.0016492936087989094827843643338
-0.0030461575277789506287662746964
-0.0032119350134244721485433828774
-0.0020266155531936064543770740461
-0.0006638571220823978796352888872
-0.0003529935121189169629481541202
0.41493578077829362804607171711
-0.46898413068031455567446645178
-0.23586416868856001899330790841
-0.01133289493666489384121234039
0.0963365533734238630938990641
0.09952493758588918469164915297
0.052013555977181668271018511256
0.007703502929666100667791086441
-0.006547855419753969171853277711
0.004698658871344042950561127979
0.020758633687893497685137523464
0.02516237802511359305866738077
0.01637684576478580004975702847
0.004281149536844261044527089543
-0.001038523909953579554386476493
0.002387541139523756628613139787
0.008769093099342481854309846827
0.0112308261545413100408643717063
0.0078979566787186348627424854578
0.002440781558192629917769346641
-0.000251088787428114125349597549
0.001387712217626206450777504957
0.004808341265633661188728834249
0.0063314482309220886063553826075
0.0046321038817458836729804459261
0.001552768195665849480595149882
-0.000059983439745753851801641097
0.000899284694123626972015092331
0.0030305213166123191169377763795
0.0040577043555607165964614974416
0.0030407030945520602456795056904
0.0010696171051096581475172851659
-1.479131962245462983864335e-6
0.000628184650748779762093618128
0.0020831208229440366520646642566
0.0028204798749631320436637431758
0.0021478794939989231294464634647
0.0007800436129904844424106181425
0.00001794840975297438096570358
0.0004629762876967514445536210489
1.33022263444086341621641622623
-0.112218480925069698723620354796
-0.170485866446000566449123116011
-0.15719163181390623627500123395
-0.129097236765015182219818271097
-0.08690427378749252686956901839
-0.044462741244872674646749889853
-0.018292646916930529803002137537
-0.013214183796899611194086725902
-0.020330726862362771807894054049
-0.0261601328833409540243167146235
-0.0233118257002954520949890602278
-0.0141387499413857079074187301446
-0.0060910194887344708199190477791
-0.0042398297029351477301783390742
-0.0075255306767957486819420704989
-0.0109429823430353610938221386375
-0.0105985690506031335129704478601
-0.0068100508295416905666210633205
-0.0029891656240289631841527470012
-0.0020477721615512300878302788753
-0.0038869262317781319884155884374
-0.005980676481571357227538859054
-0.0060280731541187410455394401089
-0.0039874343649953210774803043409
-0.0017676799257859498152823673145
-0.0011999196446013791033983997586
-0.0023678794281499036405743947061
-0.0037637085843842807960485005802
-0.0038832663574955272765484160927
-0.0026139917374125716710827393725
-0.0011659422753869962931495245845
-0.0007867226644363713492649526045
-0.0015923423172188405809677864841
-0.0025849494458459539411439027989
-0.0027083551227954746351511331361
-0.0018445245702014999659118248045
-0.0008261589557605352456153015409
-0.0005550976032467876158711147709
-0.0011437357808621690609372482113
1.2176536099672876645172436838
0.067665188128074736500619993631
-0.135277080199806540918920620336
-0.101457810149854905689190465252
-0.024272308656549237197774409597
0.019785702428432093904239967073
0.019836157637068778902046955904
-0.000990899971136730610796281181
-0.016190018167421738070599391227
-0.014949791703413250330558852457
-0.0035512415172426976152673392574
0.0056140047716534991206752263427
0.0057940304641917895461059513375
-0.0003837911563184596107785305593
-0.0056945500093896981010125017805
-0.0055461388406500071501977342511
-0.0012095077055377243704705328716
0.0026454106405107885206612316204
0.0027554497775995256778993631847
-0.0001664962581702393630783409064
-0.002845522183542285039255980926
-0.0028391107297727181015643669382
-0.0005722073733818512032417677454
0.0015412418450006808057264162181
0.0016133140258363476162291810075
-0.00008337662243261585535784005
-0.0016937162263098863865109747774
-0.0017132890874724583715988077387
-0.0003227001562388217381601798671
0.0010102926830663266297218378382
0.0010608977467330452296143974015
-0.0000459949443482639825353162074
-0.0011194649718142605022131660653
-0.0011424886131020512933951854237
-0.0002030369951035857112816643957
0.0007140395895236608385810287934
0.000751475550408655994944538082
-0.0000270694311734904735432444015
-0.0007933292588614863463948958046
-0.0008146779177366254370065466645
-0.63027893657472755517545692783
-0.09004881198712943323542715312
0.08881053805676385113926183571
0.14657147950441470962380336132
0.123483783604530540735943568427
0.064174152200870710266426339609
0.013350063654229476654779039748
-0.005668761904924204440124722227
0.002704342207991962559145160428
0.018323198559671398493021306274
0.0239453963851146559179575373078
0.0163831748301953252636198038041
0.0043536155453426628660673826591
-0.0019297279911711672935084933391
0.0005186432676044387964412635652
0.0067598649948787882849924469577
0.0099019472826624198598831828106
0.0073569359290147355010162119078
0.0021253034574672606370372752798
-0.0009574971637079769088596477035
0.0001742611288462956588365525463
0.0034905983123002974979739125599
0.0053847133154785716790996133564
0.0041626300435145601158162440249
0.0012546255543540244112377547638
-0.0005694070484377372169162073323
0.0000768922799982398177117320203
0.0021270757227383756307657197217
0.0033794060469056466926776125598
0.0026741278837634883091313166881
0.0008269965404400473210404304573
-0.000376773728234206129734599123
0.0000398409656755910149211152594
0.001430960677200501495059774004
0.0023170531822886801253869065346
0.0018618966887828693313940457466
0.0005858514919543932936761723997
-0.0002675018471734297362795044788
0.0000229425295874532027267144802
0.0010281993092553697049769161429
1.60600904780788855674700243981
-0.053048001338201232149602787891
-0.194186219394355635886259668462
-0.221025073394982337876421029444
-0.19162482791350053464566983651
-0.12396691163556504383889590245
-0.05530038136512463256760347017
-0.017015120239036735478611343892
-0.014380325425486428679231554288
-0.029252978619852185510587950915
-0.0387920678276065883929546101558
-0.0328487640411829019689951427767
-0.0175568079835933545977947331128
-0.0057296727207052683730836395377
-0.0045621685050357452457472870647
-0.0109111139560610946842899244558
-0.0162107902570477809066485854697
-0.0148775168335217593872951534579
-0.0084530978829746250001738785481
-0.0028206882260599014392492303016
-0.002191876904244914418070302179
-0.0056556641684460170545289654267
-0.0088540650134299216427610615485
-0.0084460614845103685901680787373
-0.0049486732879299673028820165989
-0.0016704152862682087635314565798
-0.0012804381901060644599265575978
-0.0034523895011912141221321211276
-0.0055696149550219071059614815411
-0.0054349590282611959982982994207
-0.0032438633233053618557262508697
-0.0011026663797479586889224642827
-0.000837838614416791103900330554
-0.0023246922440836748357666511939
-0.0038241264793898958918871789114
-0.0037878297969973632962069534248
-0.002288867259790562965418127356
-0.0007817207209575692846657368585
-0.0005903323590930039447831185236
-0.001671287127219597345772327169
-1.16171698804579581754126138549
0.185393779132905531339672466323
0.178670459947272453363259670319
0.106855233403383685270369601858
0.062963871053389167685533324415
0.041256541811154530493379116017
0.029172368326848189403611606009
0.020888516025813326165962496685
0.015615214219679779435458386715
0.013314588393878903510513725101
0.0126423060927526861207649792447
0.0116810665359224895376763186517
0.0095577199480076816632294179972
0.006967460342661203100349152157
0.0052127636131134654830151159552
0.0048604032937912888275780809946
0.0052908649119921905767654935929
0.0054013622799046299593472020211
0.0046464782936449651226241890454
0.0034257974844395570211399632359
0.002565370983420210270963215695
0.0024925542807711882333536284649
0.0028937525149790667187219750474
0.0030972011550595893557621324268
0.0027326631528829907612365926719
0.00202830584348804641901908297
0.0015196057201425994533610192402
0.0015119040426656129375197333872
0.0018221158256341889637533549494
0.0020047270106607414559425896446
0.0017960108208403581468889926985
0.001338893511715235594559534211
0.001003367895229739471831591341
0.0010137882669013422655411775236
0.0012519821990970000946599809737
0.0014025456232100014195252375859
0.0012694390251036288872960310921
0.0009492232184614341768781024655
0.0007114633463390043266846051975
0.0007266730317392260461905102851
-1.44426166123333521440486038045
0.698418413629201269162324661483
0.3153551628578515604332491708
-0.037806113454660130487930748066
-0.142248392609325134891826629586
-0.080281604506255846546669262663
0.013270343379380981649546631927
0.053357408274884424966774172618
0.032365771155203123579186667079
-0.00870391695219283007735026088
-0.0288953205736967675310008462543
-0.018108847461839359161123595926
0.0052131202693513024274717575454
0.0175894590747442752084568210341
0.011195575811510745706461440748
-0.003726463383697614325465054817
-0.0120151269281962252584129632412
-0.0077479661234272190930120683689
0.002652633885452677505863573631
0.0086191136456841520124562842623
0.0055932028451566386645102952993
-0.0020527536075024163964052921363
-0.0065394784486271472024597765011
-0.0042734637066081865949755658901
0.0015919206603824345057613268583
0.0050952092422692631827928598304
0.0033408145970521455381335232773
-0.0012963435166354826177648026038
-0.0041037129708401435050170719192
-0.0027024896159769460668178259919
0.0010581754543024568428292137414
0.0033604452089394896185420146031
0.0022175585537562768072068087099
-0.0008919628446858185494964967698
-0.0028127553846367157330306621107
-0.0018616944122641646213273236456
0.0007533336743379579027222784566
0.0023811078554874454816158438586
0.0015781703937885680281387653079
-0.0006509047288186721108541346237
-0.06072708593434918838971370292
0.071104260193244611259768495092
-0.017413134232521314010111587947
-0.011905685065460566036001912249
0.000912707477973307420092821578
0.00574022926592229831310625165
0.003080895242299827394329306341
-0.001506916412516463446021784543
-0.0035263347231729701978343423
-0.002220073753630002106337829763
0.000281493951708393371339516643
0.001574654967321145870616754093
0.000962090451827246258528604273
-0.0004796233153177522125455689352
-0.0012658180090888893875492049162
-0.0008479767871748375282208336699
0.0001470079465880293795058265245
0.0007230828481872530384630757854
0.0004601583931998817364179095757
-0.0002343745353314222491809441878
-0.0006456546830119852487990111462
-0.0004442012115487897221143238617
0.0000872560534082684430624754971
0.0004122699415880057984681352553
0.0002677926433093733090451693288
-0.0001390667975174035437523279132
-0.000390810292398445762607062921
-0.0002728856004099764600129550084
0.000057224872374005422958434552
0.0002657127297921042960469526316
0.0001747242926799771691331707986
-0.0000921197684222393461875302194
-0.0002617976816125606401704093985
-0.0001845416242074525121263538792
0.0000402714598274298002373059626
0.0001853000450496709922506420476
0.0001228424057478964320881717239
-0.0000655290767960026635055914271
-0.000187559294414528190288570419
-0.0001330851030862882348608125806
0.14747051255199172814513985941
-0.14560854653493266822306936768
0.008255335283072872295028460215
0.034811267114711688288304588421
0.015749790848587581591538334755
-0.00551283790596671579445224413
-0.012002676944197170922073972719
-0.005883081880901859969516616149
0.002643219075036629512979302513
0.005817031129949635823648502551
0.002954592061883845363874983532
-0.001577425970431288998571296808
-0.003435452187331316000101464461
-0.001777410388196582466116742227
0.001036272443675341758927128512
0.002258840023998574826695617435
0.0011811996041844097877999889044
-0.0007337635617623979228341867955
-0.0015983385740945163169569517308
-0.0008420311925629191894848485429
0.0005455377122742641615233440134
0.0011894069355398563452185743048
0.0006297820511068411905382834054
-0.0004216726251008474693095603765
-0.0009196511489294741213781666832
-0.0004888692426089065631081287495
0.000335404301317823325043363106
0.0007320457642556526085531740746
0.0003902894674255532517673361834
-0.0002732058149031722616361647217
-0.0005965550070218638858895809934
-0.0003188260164614977586277592063
0.0002267510425418053996118330851
0.0004954070212271738477595463652
0.000265277269162509232898638806
-0.0001912375469242663929448055483
-0.0004179850034178514849172989098
-0.0002241881750342385066314939525
0.0001634266602760435720512603525
0.0003573627963469788163997196892
1.27003802547680089141124426533
-0.785530231507468430659132719046
-0.223172595215080382422820605653
0.110237857684471117987985340168
0.149580689578581237300971659647
0.051358777969987656605320814032
-0.038496764366898348621347394319
-0.056654628563572654333786846767
-0.020238748320550418459748909824
0.020101238069206322815951528919
0.0298687478173590354494892546567
0.0108949545660987181312027890842
-0.0120813425840060428498717110494
-0.0182468009523439799589242167418
-0.006681897867412917613284755187
0.0081165256242979126715346377281
0.0123356267733333923647936288436
0.0045439486126497113760474274547
-0.0057902727301246487008644882353
-0.0088649289313504788853931334397
-0.0032671340880225903904434905573
0.004352931266515567142524156683
0.0066890268388250083031955715214
0.0024714540198652174718450544422
-0.0033811931833160473566861461754
-0.0052175914087501762562811437028
-0.0019275706527212237668362016917
0.0027074027020531093320882700207
0.0041878646920396281024296892325
0.0015492388610165006740796905919
-0.0022127703680324059058984431694
-0.0034320470192656198094928140437
-0.0012693354614360217810549833022
0.0018446896515056100052368742682
0.0028659239922646657322500618825
0.0010608259451872693830819404006
-0.0015595537831796331775277840386
-0.0024275364372296832256411419735
-0.0008983380865194892552166187834
0.0013369874940735966292189772574
-0.0349561671314668406806980272
-0.017478083565733420340349013599
-0.011652055710488946893566009066
-0.0087390417828667101701745068
-0.00699123342629336813613960544
-0.004437138966355584557894115644
-0.00181913498703494549406797214
-0.000227655812068275720007888321
0.000086991130013384545178173345
-0.000294007365704003292055693372
-0.0006018753829632353160102262982
-0.0004705711466377890722771844856
-0.00005766834532494688840600053
0.0002603160703393053954584421369
0.0002700570717136784010085461624
0.0000636084350978464598110634854
-0.0001106559087797430207697990109
-0.0000947239328299114727361719496
0.000063751613838614392901139381
0.0001973674279900895685973717939
0.0001914227086978873837678312566
0.0000766229596815232658261048753
-0.0000241853128064092644184941026
-0.0000222278732121193504187129346
0.0000626777459021541482510388907
0.0001375286511544646944626917767
0.000132363257321199340626988059
0.0000611044731263146093489636287
-3.0939928578961694045020318e-6
-3.4671629582374211656312899e-6
0.0000499820741609831271145756559
0.0000983462428951459667785039429
0.0000947530863244091944183132664
0.000046679178402004316914657248
2.6049039759111732515343236e-6
1.9008033805326651850358353e-6
0.0000388429586135098090410778719
0.0000728453193487002205907016719
0.0000703774451756691117833345696
0.0000359135464352581359186897256
-0.41761425182324835025937659339
0.33235449094394492062831355158
0.0212268434360308995189193408
-0.055820255078545335025782593898
-0.03660822841631215161573571984
0.001275698117804135864923561724
0.018904626052296665402208301641
0.012302473957724200647984402083
-0.002932749776397937770748858705
-0.011038332288836341152269802292
-0.007702013486238051577851745587
0.0007022404299906590145443535
0.005607732542297424156073709108
0.003836941359691834651921604803
-0.001278427282033066179593688083
-0.0043854608271529755284192327
-0.003155865132119830257312883624
0.000407937174901674051159501213
0.0026596357466365607971996818
0.001850964168948040364014225954
-0.000692829480482817583270515994
-0.002328378097517318012160385867
-0.001699810182263431223088026923
0.0002590636748907657424096055537
0.001547047227089936146679251362
0.0010863004672873864223655006763
-0.0004317462777358503722452930725
-0.001439205820024566489070654673
-0.0010593099491018998846340485614
0.0001774796799897461035130732499
0.0010104158558148632987154322233
0.0007134215823720085327650188945
-0.0002942106193685346390325031233
-0.0009765665364503185027855702078
-0.0007225837533624956474479737187
0.000128695966063144333504683126
0.000711257218559421953571323469
0.0005040883714434016696370230141
-0.00021317734506430591554413458
-0.0007057397715882257816162950134
1.40520287258943765706931117165
-0.920883414271988458739349958985
-0.213236641794794210692987252153
0.142285816226312312122888033203
0.163249992822541965153918057777
0.045793771626107983895609666864
-0.049446005683618863626538103595
-0.061712621400575659848971416527
-0.017585967619109659636543515258
0.025404609778399699489501009281
0.032401451068573624295056322297
0.009323827820275586568170240982
-0.0152104843213161880338263989793
-0.0197674050499172509409223447828
-0.0056531759659332228955349146869
0.0101728671977440693101872556299
0.0133446709916480959754192605036
0.0038172359294607557119659693201
-0.0072448125249570956632011911047
-0.0095835551564159555209913522753
-0.0027276711165874592167539535645
0.0054350313839424713796087701018
0.0072260804922537387303819683068
0.0020549605578878664114776767141
-0.0042177124949353383891103391932
-0.0056342440650709771427726595846
-0.0015965742542746671342258087616
0.0033731658009431177704598774838
0.0045203347780883920632665772164
0.0012798104945265728065430622929
-0.0027552438612253825873282582889
-0.0037035384859822414651489746171
-0.0010458439439631662079712335105
0.0022951360140977738606387267182
0.0030917406134823457582347522539
0.0008724243105867041296209516803
-0.0019395721962453982999484537851
-0.0026183250082933657576957876913
-0.0007373969688994890613899408995
0.0016618652151504396577328312536
0.23438169411437681510790298489
-0.33991737120134442984791152051
-0.0158139347552052883646617061
0.082754203762102872083792066843
0.067725653792610149009249722005
0.020664519822084127095780129927
-0.011223884839990454915276113605
-0.014998999928084842181287773456
-0.001839861311954162269907731949
0.010443065200319978227495863747
0.011935815196678474258148006165
0.004720241624130645173148537568
-0.002808362421948775417283883716
-0.004478061967481793846938397646
-0.000651129877463343894858004868
0.003824412678325999221388006123
0.004774951073479053822625597296
0.002058925393745826164593526177
-0.001224103320097145630226339211
-0.002108841129476269585813113687
-0.000329681706788515144890173783
0.001963159374613513789618782973
0.002553844369967178425733727884
0.0011503123208788233901124984817
-0.0006782211249769828100995125579
-0.0012203401340528988966906012497
-0.0001986484436668493683946065047
0.0011911996603544937484426159295
0.0015868713668945114012660212207
0.0007338386850215079537399175168
-0.0004292712528187493586764731164
-0.0007942290604944040925596919223
-0.0001326685525193893351636323817
0.0007988478827400368569948108328
0.0010808143026933163994371182359
0.0005087038627663709655125559423
-0.0002956354202299067654552555056
-0.0005576879088538634721884128485
-0.0000948434533975549865081255799
0.0005726317049081900826032074644
-1.61115598510615631866471630929
0.817906858013629127941647390169
0.344928421482487037727808566527
-0.061970196614235698141466922636
-0.167689412242739477727249487206
-0.086183250348410913992163260387
0.022109334775992810751983362333
0.063286746438146211734539954856
0.034762658443451355489243410158
-0.013075082589608476447358756599
-0.0340137743516627358981476955234
-0.0193103668398969386702817160066
0.0078603868190756825505010598775
0.0207332599035381726176191205263
0.0119318778524442462736600983948
-0.0054803933011447639705569180293
-0.0141263747752750532230075534915
-0.0082347355750221011410446360649
0.0039058910479339466902507675295
0.0101387284710024263478779243885
0.0059419295943699900937370567206
-0.0029893045600513279285331281064
-0.00768264060229637078971025031
-0.004533342479190510005662212053
0.0023197543910724031616845908419
0.0059874769361608813046161218316
0.0035428551478220969335731627047
-0.0018772362603889961514427619875
-0.0048186670224669985317205502964
-0.0028633801146834990984629307935
0.0015330218717203673022939691607
0.0039465546334266403076552891194
0.0023490437505274222158531764795
-0.0012870111946582141755086428248
-0.003301654068939251462959774285
-0.0019708939025136933884031126842
0.0010873373376985341798700483767
0.0027952970699246609059704522639
0.0016704555794606357481514971338
-0.000936841532371568664531360522
-0.15130315106725483742522442299
0.33021963710804940310588917471
0.11821331647716184161504531383
-0.0644017945846719832415580366
-0.115650042723134362279402775981
-0.078813747599273749444781872341
-0.019003235356303910827991558393
0.016496859282742301980131319213
0.01583688891264431420268580968
-0.004109020079996904435743764981
-0.019400853454159615180294135293
-0.018283363876012507119962244189
-0.005900885029129786190655947352
0.004827959500150828968818717868
0.00573424462007630271676386017
-0.00113496323150998153799781295
-0.007689190261826354821915290487
-0.007996183535895375049337127577
-0.002869292467634974321754560147
0.002240823965582018209302305705
0.00292366117237455190531041182
-0.000498087331181820169779705231
-0.004098812778020255375869230201
-0.004469945821929190387428735007
-0.001693916150910110403540278201
0.001284252690410063389018651545
0.00176659953570359227228328137
-0.000273335220195458774780727863
-0.002542809529553047083145830149
-0.0028517726933642335719100911254
-0.0011171963380485667166016134129
0.0008302064657169191302808446752
0.001181403574600427729947654602
-0.0001708883274475439952311236325
-0.0017303468696425156309670919314
-0.0019767240954575107383650646114
-0.0007918805491385306734111964259
0.0005800747144552523492030644289
0.0008451595078939650843648239029
-0.0001163089279925470471725624492
0.311527933559272607322299109
-0.52068805428982506603635275584
-0.04484944407174656933539800767
0.12780164903612506843389387142
0.119956665910644364596735819756
0.048254395957215656150903652091
-0.009602957698176973756558506842
-0.024288913410662252969403746571
-0.006966406751218868057491927122
0.014667796555779361092430814061
0.02101856079210270901431366495
0.011378752665198921086554223955
-0.001950255129681799055010181928
-0.007245817284830818268893966993
-0.002569371250331261589811009078
0.005239972236153805221644904638
0.00841597785052608169890578137
0.005011714999944896021767851952
-0.000744781422321654795237157452
-0.003410714956246065042340477363
-0.001322407550887573588245340542
0.002659235140414652465198463834
0.004504913704731814402209308402
0.002812178079724738647339139731
-0.000377061278988389618870154354
-0.001973241385044680347930025909
-0.000803661702103776900981264109
0.0016030034859308059320821443
0.002800865210442683432894075659
0.0017983209615326302613096784184
-0.0002235353613568114121871875888
-0.0012840559054599122082903954493
-0.000539528830557905944599624978
0.0010704443886571668116229950434
0.0019084932354804889554144024777
0.0012484875206024110758335569313
-0.0001464825105863901549319398259
-0.0009015483607570288633621925703
-0.0003870462750808406661302200458
0.0007650300250265080983992756194
1.0548019718300196689853009957
-0.249928812230491572339177970062
-0.203525638461047060815508397136
-0.140395400947836943636225724645
-0.079281773772647600536531616714
-0.02847029382375326095651070625
-0.001632729095505928852008359408
-0.000384884498388813266505535736
-0.012134579153246676537545803147
-0.020826721492203695769069600427
-0.0185943070780136630999841241504
-0.0089142506379155335008076865421
-0.0006234941710766755575548491114
0.0006180778466549406298733175206
-0.0037768991076446496702527897434
-0.0081018417181459925095337160602
-0.008084005182644114834156629645
-0.004202467635349146350692529035
-0.0002955796637261731765123587066
0.0004491204841450651350935665096
-0.0018088438171538296864849536755
-0.0042856040916287774663125299588
-0.0044949545609518213623182022987
-0.0024276841766209249721871825853
-0.0001689822250993207976450781557
0.000312129872879948402922250668
-0.0010564451227361836685831360237
-0.0026471939267860765243956855365
-0.0028562790540526488466641320829
-0.0015773412093966079642617346669
-0.0001085893672614406554983262096
0.0002250945374507478603222690189
-0.0006916000541776798596005961878
-0.0017963264845740775637278424071
-0.0019739140819677942357668921418
-0.0011060483405090713343304322933
-0.0000754237595899461996907571753
0.0001688234029765425351564786427
-0.000487596847283004282140111331
-0.0012984626506783233913507810016
0.64247673436467989116493981783
-0.21992324967322915017553193936
-0.146615499782152766783687959571
-0.019768022027353059128098994967
0.041079521841452240051098766631
0.036316268201210200042582305526
0.005424766650243018757017549528
-0.015758605179847365975792249855
-0.015046559983497482278305633028
-0.00167330478341903809535897927
0.008828199153170511198839327565
0.008595593541921453447420898753
0.001041465909537668569662995566
-0.005321348711441326318658504959
-0.00530750306608355425477858104
-0.000513980517411253471436627789
0.0037097279576697777805680207092
0.003726566390075583683953738018
0.0003906868535126543402340158077
-0.0026373651845094574000376397676
-0.0026797165233460171513804568554
-0.000238155946296055526219601264
0.0020279032776370277435521384274
0.0020681727727365650639459039835
0.0001967290515305046853267611126
-0.001568913117390413174516463584
-0.0016106771947750622007921647301
-0.0001350329391999996989826477593
0.0012756745252819651491467997653
0.0013126455444990825610755972128
0.0001165666818136119915151213257
-0.0010388111168176323682259813664
-0.0010735312987126496031722300258
-0.0000862693998837883332556854989
0.0008757565175645519746011272961
0.0009064358120996643040308431614
0.000076502053904748591258970707
-0.0007380287781404282929676065248
-0.0007662008164059401577092714074
-0.0000596214664590047481914021935
-0.51975478969228072756436631607
-0.03478673854590601942988184724
0.18418357971301182171438473175
0.14785352974736865328689909974
0.062343185480542829098558695928
-0.001671024706640851559252099484
-0.020568295025317307155351525136
-0.005842302855044386686254808003
0.015490223620120606522737332845
0.023110677639267761066970782425
0.014578926203884221860091462541
0.001009976756231745832156493435
-0.005641754258212994296925439668
-0.002270897076686465977378086907
0.005211327575593612524670665749
0.008983093179709442671187067376
0.006288970626334629327533297382
0.000624991216660321200112570575
-0.002608180839753829749660918467
-0.00118957773019881075611077061
0.002581238352781901556243121827
0.004741943662038073383171362227
0.003481778043526040989180941844
0.000397382916646292522070640006
-0.001498990587853569569095794644
-0.000728773902905347889831617964
0.001535977760373221577537323477
0.002924366854022347158255161629
0.002206624681532713087789216542
0.000271192737917721832095708788
-0.000972375534086571399930711405
-0.000491411755173235451452583049
0.001017518705439776390696850976
0.001982046132593184724334709042
0.0015222614093691256898076723473
0.0001959336883737592219354505318
-0.0006815192872731459095534256223
-0.0003534836545716676357958802451
0.0007232780098774335896807220607
0.0014314192499054894013667048989
1.28761957319173570013504104281
-0.212242738646277660455583486387
-0.282088958776712370226931722976
-0.215889302730358552831716569295
-0.117242113923113925753709289833
-0.032522395053002668140874001544
0.00758317016600730729058290959
0.00372556408940880609901087986
-0.01875403439134584600097406394
-0.032492539237455810975157127456
-0.0269080919193912731000651429234
-0.0103708239622183688108472352397
0.0019526722803445557335751508793
0.0020911480919820597928354704293
-0.0060253360330354939848005950053
-0.0126312713029463585681338377299
-0.0116182603491764361744387352595
-0.0049058153952913696533065243803
0.0008989365122978801897370999453
0.0011960484332247323484793774316
-0.0029289506689816653604632973636
-0.0066758864484970586570928926548
-0.0064392385554778678533651415714
-0.002838061985187186129724019533
0.0005180015004992483267990675812
0.0007619160466738153276189554929
-0.0017253554722473482083889629781
-0.0041210932316064275648745470693
-0.0040841184163619644830210691995
-0.0018454415299404111504628633553
0.0003371104456186354724579974166
0.0005251943923666137020191081595
-0.0011357862510316363610677881008
-0.0027952107600983194586244710168
-0.00281902287847545934158773186
-0.001294697793131234594543461971
0.000236954130911464100262379172
0.0003831561316211817770666574856
-0.0008038744987861113051553982958
-0.0020198093512774840381771980917
-0.88903445275509795919788302854
0.3217350467782544605113616448
0.14770909212108106892981119867
0.06027071262926546642340443702
0.029463395293757878319625677223
0.018558484728225097013114596386
0.012717856635460205406051671363
0.009165951974735322310627043026
0.008006387772869976911889969538
0.008182449971508985647973374059
0.007839485242180807977147336321
0.006120575195218081168393340488
0.003819758727918155446449055632
0.002365978052506420133800660574
0.00237090329422058220528343957
0.003155634951219481335514219337
0.003530864311923187114805838001
0.002925881737256230843963523627
0.001793279582779452229108079388
0.001034022015178542552008699381
0.001106192054230926628000977335
0.001667161118895969998385266418
0.001995695035760139394284753268
0.0017011985259943515066276141546
0.0010349243552803495692389225459
0.0005717946005662838939823784038
0.0006358914668585188137625733328
0.001029860316129563460182269303
0.0012801341584696654398082390693
0.0011094469037163939089224781805
0.000672192513566377291675709086
0.0003609486412933066690006483281
0.0004118866005858718085366541425
0.0006990728748292992408292747365
0.0008900822728676244758967983241
0.0007798384337358678631327644733
0.0004712783545859676666025182312
0.0002479519449495913602236045171
0.0002881936444766373527753692495
0.0005055056514420085744070208926
-0.501931472869946210002795166039
0.0175923102673337415224667181045
0.19342949025483220368638066603
0.134080289228170104650768918723
-0.0119890806791224109738202885645
-0.1016305032461293548626129194
-0.0799690706522927775215024533536
0.00536715074343476015320285701868
0.0664121923338894797986297214387
0.055116821730805182208317543227
-0.00447140921001970241007943332821
-0.0501946306328373245338311788644
-0.0426667453535168738927570226274
0.00332015535730620252039911703814
0.0400137587335623719226439920527
0.0345600656691488896286467555986
-0.00281598102839641455836834555704
-0.0334085256095194750617049434571
-0.0291536673463810113602331059311
0.00235308974287271504893297434177
0.028602981471388442402071780681
0.0251511486490159905092297712337
-0.00206857355597726377275130081634
-0.025046359175316196929949207554
-0.0221488269119278062473804768844
0.00181645273040372031773046019207
0.0222519337414033734491592483156
0.0197658425164852904696032202383
-0.0016371104196008849999147959269
-0.0200341955576638154984584724229
-0.0178595389145062987156057515483
0.00147790333953617657318639086081
0.0182078512930944611372388454497
0.0162792205325842339528183132781
-0.00135520631840890161468842168361
-0.0166940819316495642659937271855
-0.0149624631814886139216647392732
0.00124536114421101195515416606192
0.0154073501939367278731375075365
0.0138379558266893493559051134557
0.524747628756812751363366583044
-0.105629273758841974941669733142
-0.217745975242299064948385754475
-0.095052726878837091510746400847
0.060773210123562286254831612964
0.116555238210343575354603845558
0.0576210978273536995488030742041
-0.0364588211707631616673731047556
-0.0769455596672215678236692203746
-0.0399291211644131118543255517193
0.026748084996949321166646258388
0.057851031050900169178636749659
0.0308060207617521151632378055218
-0.020954829803866534298204956081
-0.0462377570163696431367341534894
-0.0249987666571759923754939267276
0.0172800200852457796229738925563
0.0385489992471581403957631287786
0.0210651594972372477898969323658
-0.0146773469465175928758309952376
-0.033033486258655656717535379508
-0.0181857595400857545514928368529
0.0127685301760185282484228399441
0.0289089382776708440153023789134
0.0160073304940211026148907294294
-0.011291995666978314287899520952
-0.0256940912216138122436774086976
-0.0142899233923130156721811811569
0.0101258602239706373294818978321
0.0231264079259391721426498052193
0.012908523320062776637437606914
-0.00917525800922255312167340540002
-0.0210228671323814738751426874611
-0.0117685339658025676235097548602
0.00838969156661830446711461158619
0.0192717448476203779786652781935
0.0108150249011698147111058747918
-0.00772672627942812846204627331951
-0.0177887470095657030942312246572
-0.0100033990314891760554538455238
3.88847908178763722374262057421
1.47072312614519565308305866987
-0.473516414748622958788251617237
-1.16941827659216887209742665074
-0.69877641389942361828381551197
0.166425189606462480020332510477
0.620517454285351870912776170678
0.402871885323655048346547764282
-0.135849416964742226290633476265
-0.453216597638008002269552555897
-0.307632360051935166848460493178
0.0902863201863142626571774159837
0.339265024829046596620980599909
0.234035397272727127740687227662
-0.0786073677515513038401383869021
-0.281016336918015965304619313184
-0.197292687967706829958525826845
0.0615970676928508448487658737594
0.23326458256879144173465709948
0.164753052592754699999134779551
-0.0553815163404473300855495148279
-0.203736402498237378808008361287
-0.145287601188737224526719379996
0.0466532754554548648262691141883
0.177669874544941794100879464015
0.127067176368890621581773900956
-0.042785740233949128956886197642
-0.159827578761447392037671418897
-0.11500875730358011963880804256
0.0375151992461089088479655306698
0.143451997455587056746164077807
0.103392494372557963410685320708
-0.0348727848539583455774974296465
-0.131503379165077950278015387942
-0.0951861179544102967477982080434
0.0313586534218074823687020596628
0.120276002019824364478096290772
0.0871455220292069299194094370789
-0.0294369195111746229818301484144
-0.111713532986017696424512396946
-0.188638810275829182576609177097
0.0754533294057653435070293356817
0.0696013259470470776786890774378
0.0144321148677918073666634143356
-0.0285508228211641215433875008719
-0.0327916530436723558694959729438
-0.00789251299005851719282791614415
0.0170825540686226476881782196905
0.0205880156825485248947638722337
0.00418332415817605719808792883902
-0.013598405322219754921368881504
-0.0164001391780463153408669756377
-0.00401679295305578532207190550137
0.00997784193809380827588472426558
0.0124761558361947952751951486235
0.002689852334986746233230150724
-0.00870592067924407106771281709429
-0.0108030953095615425043968249463
-0.00260977784330659255258538876702
0.00709292159871055454239952479293
0.00897756199482838176945888271325
0.00199746271732655227435700692096
-0.00639286806898376557520848392752
-0.00804881641061607146659151807458
-0.00192671603501551447798344981747
0.00550136789223671707045212786681
0.0070105056802268427898116420415
0.00158684467412811054880253384632
-0.0050520627175407419350865218968
-0.00641483750328466528099392952726
-0.00152725196333523209761817543762
0.00449141160911965686503651119906
0.00574905630163801737229604178336
0.00131481032324747184983298753227
-0.0041773016010143164313377042395
-0.00533333516495512758465427385842
-0.00126555693449753712401548534605
0.00379374684643588502406068221313
0.00487148148220259690889394240623
0.00112159163100190605442049120906
0.5908772475637677640149168918
-0.145574648465895193037834749111
-0.240670455054513360812003501426
-0.0902729280794475826283367081636
0.0781169371623402778134773096194
0.127553081181277073803403010467
0.0545080429458097829197712537814
-0.0475081034898348608098906803779
-0.08438468915543166109450166662
-0.0378049202149963816744373920927
0.0347550499849778490148467901439
0.0634146310482043420576690924855
0.0291630662182918528238166899993
-0.0272513326099971483399506343192
-0.0506919292242943598573422146351
-0.023665987040617592548662477058
0.022463959156980607704813520721
0.0422598333154276085094411215779
0.0199421270277843170415050242967
-0.0190841973662864529360006730016
-0.0362145735215783757259828729683
-0.0172161490312856007167747324209
0.0166003582608763524313131303477
0.0316922217001347374995094489728
0.0151539408752970191983347878217
-0.0146817952715952401176555561826
-0.028168205926817031685514800584
-0.0135280374733047605758413692742
0.0131649342521440149700122507732
0.0253530643496851652825263193996
0.0122203293382890220076364334312
-0.0119294514859826481093612112177
-0.0230471277583047614559513058647
-0.0111410863088347837128589372814
0.0109077914340007784012018909273
0.021127300055325375588099706985
0.0102384367185836405295545648897
-0.0100460414625092376841264359222
-0.0195015782034736026914237799098
-0.0094700645513527991093983743949
-0.579666259490532180593612542199
0.0403454077840877133736599750986
0.230007128932720946553821399406
0.144755268689493618142377407126
-0.0271674387604221025646688947066
-0.121865422520888294575528923363
-0.0865541564224671484689917449391
0.0147985061025420982388738237341
0.0799510380666294709115721928042
0.0597859549052225481213872418396
-0.0112823729476948722557141603888
-0.0603138135547416075062678679046
-0.0462339361498910467868267637106
0.00868861232740997582335853655022
0.0481209811556459473878491542827
0.0374668199295197026291446556351
-0.00723101007731394632814722847611
-0.0401601146277986477506671425709
-0.0315981644788452938799350482067
0.00610835597920896046265220485107
0.0343919693220519090938923239791
0.0272637919765511005820865404901
-0.00533285162043920451462817185882
-0.0301107908836622126221983249332
-0.024007202316966897257835450257
0.00470469339231818222317886231368
0.0267541509304427362707943065781
0.0214255195566568000709178996734
-0.00422622349598086321943168227993
-0.0240859026170816629257116210163
-0.0193583587533224367012535207045
0.00382449351391777423458522766235
0.0218913974958841524382681587325
0.0176459426313701852902250392929
-0.00350053000725026045538009084814
-0.0200705532559390297603047228787
-0.0162182720054600136699023130338
0.00322140268275713238727167325948
0.0185241678708889792586154112445
0.0149996448585610433939109205973
0.239557658491539834321111874517
-0.0493341760215954252638196403258
-0.0991407398629524935806551343667
-0.0425294985740036033714414524487
0.0281860876549565514882688475546
0.0529348080217003895200780516661
0.0257198041621946018590996297827
-0.0169652545632473252227692575269
-0.0349633932192803074795419134163
-0.0178263000141199084719821949767
0.0124421301547813020270207383311
0.0262870298563296281952321803891
0.013754735236079133876773087258
-0.00974714046456591959308392331398
-0.0210092322877747127046668037743
-0.0111608626749698735764503863498
0.00803815627842934776295598618782
0.0175161600016485791375042446221
0.00940519662955256845481412932348
-0.00682724550166538288484941910655
-0.0150097025694718604093483526126
-0.00811931092797941241432786189502
0.00593948423880019917457656282886
0.0131357617013389284573670542246
0.00714688794375646867473563305004
-0.00525256693610134576694309467332
-0.0116748845150712602012983783223
-0.00638000080352230978851770140513
0.00471018358182185041124964011861
0.0105082463176286451678240098566
0.0057633187425865517272945265378
-0.00426796122878589574148725004359
-0.00955238853010517584261256348997
-0.00525429584758687952349144347191
0.00390257280492568627737641553215
0.00875674327955229500290691932207
0.00482861616717171476677501793356
-0.00359416769907140370422295829695
-0.0080828725866570775093093072429
-0.00446622298304448739750270026949
-5.83271862268145583561393086132
-1.49581006709485904144221057895
1.27029213135091959068978758152
1.82468950476371872887634633159
0.756989837332788009202448002929
-0.552844208377215644411332479975
-0.994601442374582641330927411074
-0.442572182460673773729539470969
0.389213388986492633701484225998
0.710860471293129008324452651123
0.332643714241567818058018614951
-0.283740233296672887133335429046
-0.540465165184375770798468329559
-0.256323530659493479048477330264
0.231061673068380218351658172561
0.44246392513247990444239194562
0.213860518847328530224863412498
-0.190224013095057689854494740503
-0.370626285405908294916027075928
-0.180090507484722694374623016158
0.164508625413210408819471240384
0.321355185417758908552655576503
0.157710822177052465691433087937
-0.142967525906626164600456499946
-0.281927297994542147079597962396
-0.138743677108701232683263811806
0.127770173024953081852469740707
0.252338233497601982392981966504
0.124947233009838474842142623606
-0.114490003542495054846516572603
-0.227461806637525365463768795668
-0.112817755163061664012205560186
0.104461372555229175750301967543
0.207739186242682722788057072083
0.103466727751207169264183862595
-0.0954626053929215587526604447674
-0.190624571656621863784860787711
-0.0950478446059110321772562143143
0.088351372992274080327717798908
0.17654314174332899543078985548
-0.106799813506054699430849268803
0.0480678964073918557392007121494
0.0366518287990681506046680952095
0.00602370287733314561537898389002
-0.0144916237505592332122409982495
-0.0148310347945887701881557071554
-0.00208962428592399583793152901797
0.00899389291028958854988295340147
0.00907010648833680770571352329189
0.000384365344252598546917715859174
-0.00759156171415388550248338093393
-0.00772724273316636410694378488989
-0.00111397044812534202127421396339
0.00520551266755237524719500460137
0.00546217101968395996072090898635
0.000238785093335699797139275347729
-0.00487905882452822686403865960116
-0.00506578977475380492248926762695
-0.000652795364565465268012801486891
0.00373601709346148374942290814437
0.00395902597908665282527737239517
0.000209297334108763260528132159548
-0.0035688971108276097400647094887
-0.00374882119587855541632847281831
-0.000439620588563788911314107040033
0.00292167240894370728228336561432
0.00311111471016607425471018285772
0.000185600230096714640640304509908
-0.00280935569782125559456964056618
-0.00297203970320217838256117867326
-0.00032458430030827310999373451902
0.00239960337676311117843787512765
0.00256310202597591169194029829682
0.000164858191579737733935034659038
-0.00231572992302787006941749244318
-0.00246135843744301923269428123567
-0.000254794449355997232205855478961
0.00203565443079283136287223223685
0.00217914401648222138716240785362
0.000147251102442505116828584050798
0.284227635708648298586154096299
-0.0772299849566043830025622492353
-0.114016103171233881185231258716
-0.0387280703648450371972848226198
0.0398933210996649813319785410942
0.0599600872072014387357351907508
0.0232798272389738261743010035288
-0.0244168373339664022536869111035
-0.0397124793880418580904857416454
-0.016150970602993249097463293342
0.017844527572863835241525944293
0.0298396324737188548944674467964
0.0124607559993120462902547726783
-0.0139950369472923821226762359228
-0.0238532917088159421123193857861
-0.0101107938253929468500012354882
0.0115355533844059168522954450197
0.0198856035126086958558156235423
0.00852049505439699682179394529831
-0.00980034964669596043286074503314
-0.0170408902329961494645563168823
-0.00735542958893367035916606190599
0.00852465421214509233091629147376
0.0149129431641670971595083646934
0.00647458720558586614123897861733
-0.00753951611695364857250733923408
-0.0132546562916871751043518715895
-0.00577977701415418692358936420385
0.00676051508491706606301676376845
0.0119300105262200141921615897638
0.00522115580249283749192413876162
-0.00612609539357920926677094500515
-0.0108449193702029362568399430082
-0.0047599860239180181804629258706
0.00560142535126223841814601306747
0.00994155209167141626825224356796
0.00437437593641248646898638555079
-0.00515890859691505027362720388843
-0.00917654946010656757836528321105
-0.00404605704899907609314860491494
3.88847908178763722374262057421
0.523690296647949735506555435397
-1.12003501845597030501482031133
-1.14751340992384486482257650384
-0.2638851687768420431549908834
0.536329018528700294337565355024
0.64325128049598727654064564041
0.157531767047520080515199923892
-0.362310815359151283159936831862
-0.453522249918928405798243810832
-0.11688450182764836546699547905
0.270021984183425892636146673215
0.347562704328379581595992680488
0.0908259325305106099493045270212
-0.216820497473798723404629443035
-0.283042551005172925152972397764
-0.0753281852034163640507621342634
0.1802440614047920448537016559
0.237983033099286092896519735373
0.0637169085187178484528432940056
-0.154761428989697319716996472086
-0.205760243458551355602955957119
-0.0556049492910244091200741319444
0.135242629132630212969309081269
0.180916589371110827647198655925
0.0490544480754237768893425082918
-0.120335028828710886839167367125
-0.161639044245251297817397871743
-0.0440750596796443081526105415567
0.108215971412453646444660703082
0.145919393477853664942747355302
0.0398731890231913505691187404395
-0.0984415607241935349314007364592
-0.133101894698599742867912662978
-0.0365082209296991153228275429371
0.090189808512526334242765586235
0.122265519344374896851386270474
0.0335852007535815426987006851735
-0.083289752248972265007110114227
-0.11313037621893594555022204579
0.
0.
0.
0.
0.
0.00138888888888888888888888888889
0.00416666666666666666666666666667
0.00694444444444444444444444444444
0.00833333333333333333333333333333
0.00813078703703703703703703703704
0.00732060185185185185185185185185
0.00706833755878894767783656672546
0.0077167383156966490299823633157
0.00864562009217267153775090283027
0.00899622464726631393298059964727
0.00850290096456184419147382110345
0.00767497505923431849357775283701
0.00724484044983590287823092055896
0.00747147296573759867410661061455
0.00795585581652618276295524972774
0.00808619398223916246403018889791
0.00763711701726181126421862446912
0.00694913232016009469583491784965
0.00655829641454310815613450702574
0.00667240300381151697616392656202
0.00700108736145729003348824747579
0.00707249859988601397246194878166
0.00669850500328901093726877853622
0.00613471745304028514586903446971
0.00580457342353943710892256356273
0.00588137135785308390595549966166
0.00613801663272061626580806218387
0.006191298086025522868826639565
0.00588126232721819133290956608934
0.00541243756958744790288549634939
0.00513490842890957127585316870744
0.00519713490282656097998526390281
0.00541303657909458070363580383379
0.00546024331794228819037587423925
0.00520008321532662561344322249756
-1.03692775514336992633136548646
0.0226977392838841325923191050421
0.340818799662303381524712154685
0.252740639471107134985091566626
0.00484776957339798986657979439934
-0.160131352423125606393469023889
-0.138602844648008412785020263676
-0.000572147476349294504946052699495
0.107032074493782213050807187834
0.0961493112214082540947637597047
-0.000894332026611321073755579882482
-0.0816760023110165475885129414489
-0.0753766634893258237326623768665
-0.000751766968642327775564412259429
0.0638444282370785327752674062097
0.0597560121353676270614336846107
-0.000792862386018200558193296324481
-0.0545050448127000900710288327589
-0.0515213765253147429100239634845
-0.000457044679285833908063191442529
0.045636121286216317646339590604
0.0434638111933595121536823138031
-0.000569494855173120816164435795859
-0.0408256113789538092588251592041
-0.0390765945064756238590419708127
-0.000275204162481533164916704217092
0.0355477939130591993347898789477
0.0341840682208405684017145930887
-0.000417869789094964343868112129413
-0.0326133621143093146492821631081
-0.0314560439792094109446303191131
-0.000169803529242281507408623097795
0.0291247827745708876226394730956
0.0281803037854381671789828747617
-0.000318822747225534863932160314867
-0.0271439598727599687150820536696
-0.0263160667799726315894085868207
-0.000106395772435265119087227733734
0.0246724203894780225625791723191
0.0239744913263404997410968680319
4.14771102057347970532546194583
0.450370659720032565388725428102
-1.22279921618017585880742615764
-1.18089024408504358818201601465
-0.226917421713085786822226433671
0.59011470733616528292822061944
0.663263010769961605699126324032
0.134859025671827324050106428538
-0.397943214683256645144003323532
-0.467402213485196305170931950944
-0.100316645439066898750352635796
0.29679719491768828355087635707
0.358274071228427109803245570488
0.0778325250662489056749009449756
-0.238223173749615964971462332573
-0.291732569786566327701965515266
-0.0646179128190176612149190437156
0.198087198746167075860047703839
0.245306880176748731241165241535
0.0546178965954257203357487706893
-0.170051747045066490930122712047
-0.212082290433326513529066071788
-0.0476902204751139763009251281
0.148623769583824384356527241547
0.18648175864354356872426476008
0.042054448337896405874267408676
-0.13222810939301496222847254615
-0.166606862724888280729676561733
-0.0377982668292048685727905052408
0.118920548959984459801225337163
0.15040715501223822717904176527
0.0341854565226149322937244582299
-0.108172458882375665669893454034
-0.137193205160733644738742265123
-0.0313075908674889073951081982693
0.0991101690380677769721051064801
0.126025431954683156440996343444
0.0287954416423634309401725115638
-0.0915236668778771404870753310036
-0.116608057777873361962432005543
0.408985915658115878504930178543
-0.252615260429474898149397923682
-0.246310572212841839201250372044
-0.0279159570427215640491861459596
0.152186413090551676707628787421
0.167988233058989829395304823956
0.0512406561791640554665637445573
-0.0716518851599382081978848276743
-0.0982920121722368409366479717364
-0.0276658691135846000089484157589
0.0584405094669421503043587827882
0.0797574444008132580440052143961
0.0268976851745101444345321566511
-0.0413826880046537755840976571366
-0.0605884828536171512715541700654
-0.0195773864392547981932804350395
0.0360088232843859993262047691212
0.0524183199530475763587375399849
0.0183771390361364142176171071995
-0.0289736844809695204983395715003
-0.0436784270732095427354299900083
-0.0149195842813432225385338054429
0.0260367835944412299455156498828
0.0390798384473221369491431208728
0.0139958843480565315348532224353
-0.0222571016539348926747854928841
-0.034118180844827618646959028691
-0.0120058078409256166452098507819
0.0204000085659108021736355871304
0.0311677200064473639858392638136
0.0113151684333561813456041086783
-0.0180567763959505287628623550744
-0.0279808768337069600330211638506
-0.010029416255532513548171661109
0.0167743322074822059230031826166
0.0259262167332550464225723104798
0.00950192651602481843013568052123
-0.0151850799070371399739588294287
-0.0237103910241472928827419874
-0.00860577823321712182767002200828
-6.22156653086021955798819291874
-1.48729841486340249172009091456
1.42314203337344157304071585123
1.93132942799461768784461599965
0.747504924638670459017021178657
-0.633626031923599971161163353556
-1.05808718530533424863715651905
-0.438140498128968129706742864906
0.442154685995334756442705416934
0.754718181891551373043362594316
0.329033790150624361131171112525
-0.323712795293689693430424523377
-0.574391477382674084679024387116
-0.253625759873611300855951971288
0.262935994639433596931148652025
0.469949818821757847288887494461
0.211577210816317699263347077993
-0.21683461601445604429171614157
-0.393811278837517003019187119486
-0.178181298669505784283551888622
0.187291806399145625121717780059
0.341357139437626991818909091878
0.156032722153267576945367568115
-0.162917900411406615952655488393
-0.299541822317223617547578254895
-0.137270143105656614987212660087
0.145494435257149474817986918113
0.268057356138790208116572044908
0.123619065095675563687697732372
-0.130448014798116057190561403317
-0.241665143803634849076322653579
-0.111618880614671529731391190122
0.118964427025009048219768470689
0.220685531089366175323985630493
0.102367264443821494732068562965
-0.108760068349396150116966540444
-0.202523901856536289833529966133
-0.0940376013994022406834175796841
0.1006237694426247064791735158
0.187548044840187595467775401607
-0.228810397603353759768746148942
0.291466013839999941934128311732
0.303938104380139061362953916898
0.0477520992316890717405446365561
-0.194383286429015494917302381018
-0.242819664504414317445164190001
-0.107346598230074253722654625324
0.0632379952467632153053348700794
0.124555561696681543578453517842
0.0512442158122751767591530975033
-0.0641481275176193354889419143417
-0.109911685991431185826131206239
-0.054631884689370939631290450396
0.0376532567795089914306852271106
0.0782755214588606175640375043142
0.0372032475821451847182519647639
-0.0369766215512112591389325171076
-0.0708744901134351042198669092109
-0.0367529891705287077463439389126
0.0266174118821018158192122900862
0.056847401474189164008966388296
0.0286385828025026579579666502824
-0.0258401642915579410260144890681
-0.052351097786291177965031480678
-0.0277658498539971379685625715752
0.0205133304802444897614713238561
0.0445599526923075672136415698091
0.0231611019421157701645233121729
-0.0198446429859069756593350111864
-0.0415321968003891659310213755741
-0.0223420794235648848087667180901
0.0166583587449351592823682455623
0.0366133602212284665997626760908
0.0194037385209655996018995301334
-0.0161079880473184702236069685298
-0.0344329893847610038567675848153
-0.0187054676486142568403582078423
0.01401016746929113186475831811
0.0310600206583751733566158126416
0.0166792862438403374880272201648
0.518463877571684963165682743229
-0.417220082283618888114660938724
-0.374176095614657895008665147448
-0.0191988025010057517449835186952
0.260346409390013361363809474917
0.27406354093865058907733518558
0.080518749784937700963721756312
-0.116253712217004103869258174733
-0.155548643717383965673798766035
-0.0400937019852870051722071567423
0.0971256006107189231383371446463
0.128685090620001328657718225135
0.0420378919785869268265581207366
-0.0672683784848979751829095946687
-0.0965312334538294796313612603798
-0.0296152100750483526450992807573
0.0592452968222605495412058845855
0.0842907413013370575807176489832
0.0287148674116926081790471725789
-0.0470957098311751385189109073559
-0.0697499738989227927880642194573
-0.0228992046502417759731500016286
0.0426347426990077751529120692783
0.0627515012774916303966532510287
0.02188279791647198586642524769
-0.0361659930407647356456926424048
-0.0545414948669969019351612716674
-0.0185582788552772640742688018369
0.0333144683177861434801705785804
0.0500092419237368624375888070487
0.0177040318033983399433804457288
-0.0293303943370657307306743653514
-0.0447566627711084441122979921984
-0.0155676801520444493979102896987
0.0273464963811900921666550140317
0.0415807247141381410349432775921
0.0148765139140031546098995485126
-0.0246579351872513168513420822408
-0.0379394722548987259285022933128
-0.0133940081870363488977726697794
-1.19875062701432379006165998481
0.0178436946948552270860157480257
0.466961895307067836441878470244
0.403474774090827352604238299733
0.0869313326856431206094661117984
-0.175222148531397964774633440096
-0.20667721115250670451868854501
-0.0497909981963092184634505675709
0.116531751351872576346593712419
0.146871200644149613881838860029
0.0412152030134293585714194438932
-0.0823766716200251351512533752289
-0.110078889916854440575575851398
-0.0316175911830307975179600722834
0.0659143506297887641541950148428
0.0899460984644225432991041089107
0.0272670588854362865962187706159
-0.0535662272169180262594175150869
-0.0748787801601023376515289674867
-0.0229213630075720623512103565216
0.0459281304346715813976251117256
0.0648591005510048920446214406548
0.0204075755408979809644919979736
-0.0396350037353109102727932843788
-0.056708733475861950755456750873
-0.0179379848340870773286153578398
0.0352400731792359215799282842158
0.0507245072730349552993921372483
0.0163143408965445942572750328805
-0.0314398027677838006159202119804
-0.0456267985250104080160349679795
-0.0147237056572532925718594534869
0.0285873076664441802168362616066
0.0416518094834895680534760974439
0.0135917316903993948559649024439
-0.0260475098948997890453471011013
-0.0381649607473489296379969527216
-0.0124823413255274725137450536073
0.0240476045687127718253668218854
0.0353337256642441307610204929506
1.57952942271241582311345961254
0.0124349132107065047249013383585
-0.613893411259621705187928524756
-0.600476861237900696217699492642
-0.206798705822279169366918746814
0.18200224636486263330091605656
0.290617008089437118882635778523
0.117401913060478370971399278478
-0.122457475083832382059083798273
-0.208907710987675723683653707614
-0.0961129131089435964051689563535
0.0812981053910465038223646444006
0.154542325919399668217464221505
0.0737228194579703906539232678117
-0.0652620762141892902654461668436
-0.126731094182108274830572838028
-0.0632891352868204583633601715299
0.0515666952381515458651374583781
0.104915195554176424120383392411
0.053223453773138073435964592883
-0.0442785987337835254309535077815
-0.0910322802775495672984843158034
-0.0472679603519835380073391702684
0.0376102159227892933440168560372
0.0793489326549482447991224577871
0.0415629069367248633233304999311
-0.0334675655906706297303835531256
-0.0710465579934557621506026727515
-0.0377411300784089987784162394175
0.029556203620804662548312941265
0.0637827036832059881172328546606
0.0340712081702165696223332485363
-0.0268889028381892631001365348237
-0.0582639969736122467792255032672
-0.03141750885570559100933974406
0.0243272323165928880191964048008
0.05331525561541044079790578312
0.0288597033203143255218070911032
-0.0224677021846210448947703524683
-0.0493827760740527943304769329757
4.14771102057347970532546194583
1.53269389343117075690472912464
-0.541161616855569095758001848271
-1.26241176216652371623053292324
-0.736570823527656647327647636676
0.195656565899449183515300646895
0.672257779366371921994122323353
0.426235793030115044656706878579
-0.155210613278425482099852216764
-0.489201602595804018304034655426
-0.324383125901224337854481185637
0.105024210114634065639724834974
0.367131297271834185103328706011
0.247352151699146806521870583688
-0.0902682593018696333592160007177
-0.303549910649588939494190837787
-0.208169377457337732279368189969
0.0713900921664085732790242161295
0.252304078351117367842196136347
0.174052481196650250824464810096
-0.0637291887939691519261330858326
-0.220139773523046211085440072151
-0.153339645151348820572295292645
0.053987381333013984910751387177
0.192130932876145478992376891113
0.134213018796243473314187705567
-0.0492847930257165343127645066616
-0.1727214148800296329069456559
-0.121399550162976600265616324572
0.0433784484235495077293248599967
0.15511065300828118147744417796
0.109195463546706707272803174827
-0.0401928302644210679112688387938
-0.142124140563185097326087725962
-0.100483372679020292677423790084
0.0362429092891682716702324890256
0.130042487024160606875931378661
0.0920308340630858283076471170642
-0.033939740329444058744521202271
-0.120742289497821678756792805401
-0.711566197550572432096973806086
-0.130692442475051871696185592248
0.298903516915006369531080811651
0.39030730950288944880503646673
0.196275186039121701074711193505
-0.0686479308599999324751133840652
-0.193604363292604024690813153472
-0.120550861543895506983070862085
0.041851095983980061568204184168
0.135898949461913013316685077101
0.0925706681791961583963226796524
-0.0261140473746239471777342969274
-0.102009025061525190712142332186
-0.0729820905387580759832840245208
0.0198134962491257606503793674991
0.0827053320945786495872312925232
0.0610937314078498511367929272781
-0.0152356729059012841668755407454
-0.0690035273103712771404264484917
-0.0520811981479482324615989645885
0.0126367587671966757026175012553
0.0594865469192157615091814758105
0.0456327979173078335684054626883
-0.0105718166363076585122985360106
-0.0520998786772598837820150292081
-0.0404514981238123674856981533847
0.00919098264177948959375765021977
0.0464553359167660819438027506046
0.0364236909894054831031593551704
-0.00803867158026094540280405364117
-0.0418398547818736959390830720101
-0.0330589589399387961196958646797
0.0071923467394302218212785732259
0.0381095811422330305117116062105
0.0303090363605995756764102519271
-0.00646374738351207401266337295328
-0.0349531995052685094353746474648
-0.0279480700373407231221754848404
0.0058954291776475396222720845382
0.0323064812546390877520254496069
1.88075319030785238373143991006
0.0843240699117806813426159472344
-0.729522568663651821468593815064
-0.773974321644324783782781998715
-0.309487921670337822454541097269
0.196178116240961840383581272977
0.371504090212818319317915583662
0.177297647766270361703970924123
-0.13245345148379909909551501567
-0.26745009383297117472626657214
-0.143308206727593856301182572791
0.0852427698778828545152515896774
0.197497898913096544038959286081
0.110189214546547469378985532443
-0.0685048910755202881731498005085
-0.162030239902910339864772355124
-0.0941860055033454879241554543758
0.0533242221915503643310512266773
0.134034694352137346255544840299
0.0792917029561507983388211259424
-0.0458139074308656879768202004529
-0.116324337387663336610833779262
-0.0702666785163570857176268721994
0.0385742866339586927288830971324
0.101351555331224513681615212049
0.0618232055648052327439416211863
-0.0343374827824789280899854065439
-0.0907589384332556409629602711911
-0.0560654573651736646047466145882
0.0301503715214591365309332468611
0.0814574916206402783314522964482
0.0506333119231728191748006275489
-0.0274359665405103409134166763418
-0.0744159623039047375403091141753
-0.0466491870931500472947132323649
0.0247214769039164022433956237452
0.0680824980269385033978137769546
0.0428628533129574618140622259988
-0.0228357330314057623850807968028
-0.0630646927377990197702855596686
-1.45884047272561115503140269826
0.0368320367929978625946018099376
0.565909455962537725877013465481
0.489881939444862138857327095307
0.112970030922566983069300478943
-0.203105206485453833416922680265
-0.246784518127580276913533947824
-0.0637891945361290917188274659535
0.135483156674503653342159387219
0.175964267955261842127708050918
0.0532495437016918487192425034272
-0.0947903832690880763672353204146
-0.131403874472336243396856689748
-0.0407545365858830374804772629919
0.0758964339989302705405217207487
0.10747695324850285961619206528
0.0352284430276148209467548872518
-0.0614092503287073848465773052647
-0.0893363025204766579887480456681
-0.029589758163919205173952206045
0.0526665056057641603215186761681
0.0774179132999369150493542046961
0.0263723736840334217063796993363
-0.0453407289057553891759899714721
-0.0676327320700585559904405397597
-0.0231717140007057494251961437415
0.0403186944535275292077454379622
0.0605119875208119085657060398925
0.0210868786353566395227717101328
-0.0359159567306473898364781763825
-0.0544019395299923922714934192748
-0.0190264947647230460282510560814
0.0326601351155565078421515840345
0.0496711537463016503490003173193
0.0175704073879976662674491860418
-0.029727228125819007965290056749
-0.045496455765341691925567497214
-0.0161338271691019546670422121368
0.0274463857053486655575349061572
0.0421265217989787008596128372089
0.87705285360917994985641144012
-0.26654332882807141302805575833
-0.404555529842762816606326938016
-0.096540399290394092847485314766
0.189102072844324973085841927161
0.217636533011803974042410769129
0.04233359607231995379431415056
-0.129849574891757195572082784411
-0.146623099232321820808780097873
-0.025025517868333513597599585269
0.098583537501707946261162736941
0.110590861313401204908951031581
0.017413304884455797295569512053
-0.079194846330224942206781195558
-0.0886516668481394409610427087997
-0.013141987217045478161643712029
0.066175333987617700985193476438
0.0739904215050554350524547317445
0.0105051751436299060264270254811
-0.056793747536656886405913791276
-0.063467335062867546929642247161
-0.0087044204637302314302328420922
0.049744095662893426045461297252
0.055569958435079475359562859434
0.007419634764431625621691295627
-0.044240786623873783619593749207
-0.0494134287022032368915068664834
-0.0064510741081566291097802958259
0.039835313839973726100470073912
0.0444872288564087196557073951641
0.0057028304514950261307216444903
-0.036223848612212546196151433786
-0.0404513933849715028289133130325
-0.0051044481090245613851302924408
0.033213612673704417001766033862
0.0370880183695635557763795939403
0.0046185007491300505951755655066
-0.03066352545449417604447242757
-0.0342396799784236804826715995255
-0.0042144009814077498894532046802
4.12012250424940162929487996735
1.53129680663131861884096451831
-0.528764445493382195806475465361
-1.25034914501792632224308476907
-0.735897093267649959891230082576
0.186456444811572657421155301765
0.663257521910936906482989105002
0.425467799613229824859692327108
-0.148503238402427008136975751364
-0.482388200572374191315373468008
-0.323765611038436136482224566646
0.0997556497447423292001939925455
0.36167759478847217115914294071
0.246847056483461489471504659198
-0.0859352060587977693179968423224
-0.299010396383165678843072052564
-0.207743187104964215265605132079
0.0677144410921288448892425187652
0.248421032126839979155024686571
0.173686395142706086042347277152
-0.0605374602248602302685396466629
-0.216747611590095583811785133445
-0.153018366548297080584709323718
0.0511682364893054229042184924153
0.189120823759254604592914001761
0.133927602060048516370390980618
-0.0467600718859830287844392731484
-0.170015920083149557345156658689
-0.121142532415177267203918396203
0.0410929529211212938754542896216
0.152654291471235706953138651091
0.108962041839596112755750566639
-0.0381050023729677420968571182071
-0.139874817113229459890775440512
-0.100269441662137389815853557066
0.0343214971044743038762024052003
0.127968238870391701243872164753
0.0918335486592751727863455975623
-0.0321600921795966245554285334392
-0.1188177782437354552878002273
1.00063329285398938672813073936
-0.3523078289029187848413471329
-0.451938840943382049738833115405
-0.072928989139840254754102778767
0.2339528311860268325391496952
0.233849951297056479608171667586
0.021803696526345638424739749307
-0.159444251547506685301706715024
-0.155601710556572658549446181115
-0.008754815756174694062752060802
0.120494610786133442819747673291
0.116570215939953764995168097715
0.004104981665221513405240592131
-0.096569732417772098941634112561
-0.093066942255909216836577702385
-0.001933339349298851828951735271
0.080558870439790406773483479755
0.0774601272468932120443459195535
0.0008388019680129461750168140815
-0.069062004797999111146508126747
-0.0663122561716302022267372422712
-0.0002145955743897524372609757879
0.060437458484118647447230582548
0.0579736059527152925342153729978
-0.0001459138750990847336239862333
-0.053716966425761948162998896885
-0.0514906250091554924017726652186
0.0003697995544267759761100682207
0.048342526772233183419355619389
0.0463136936305210389760967683703
-0.0005058970517281182493601554871
-0.043941664752471965914466951431
-0.0420797754101872909119582521976
0.000592306704352761267277178402
0.040275887607693498044842551334
0.0385561331203173804233345922013
-0.0006439263380193888777528124813
-0.03717281946350476152852962273
-0.0355756548347647190527753585183
0.0006749615358342970282531023875
-0.91610901460831672959983507099
0.15231551838973017565237455528
0.410027208500622826219002397191
0.182833871901300836238479265192
-0.12469982608024707743370251253
-0.228950138919796981215241221248
-0.10235428370559704570244641612
0.085610637153069026737492151052
0.155476247180961303334729083564
0.069352712846689429662704349001
-0.065723753376041732921770220663
-0.118172661604945274673714856758
-0.052747370624088010009688002921
0.052889336218756959887848809049
0.0950290984711362234717751315774
0.042354622435649120772522359995
-0.044358694550449649150845533462
-0.07956132029330968474710192605
-0.035456822620078497910006140105
0.038111514101465297900455597624
0.068359720423173900741923087889
0.0304387658057503198295755445613
-0.033441250067748104428999425587
-0.0599538159595540985380212790553
-0.0266906121764464381736418735
0.029762740523085516900074105842
0.0533662728365214907647497535837
0.0237450174121218696102337359505
-0.026827410348058699348902062432
-0.048095903911753763679747981603
-0.021396102379933646926410445605
0.024407348886281198847677090166
0.0437630238307343385875077368531
0.0194613017032009826680582250009
-0.0223946041701932735112835420617
-0.0401526162516678882478788594048
-0.0178530139174405101554424225676
0.0206827188429651076988329655633
0.0370874571241452834632229172108
0.0164856905127559322883614351081
0.3484472715130689790541396178
-0.25340655012045759653105392317
-0.127115960087093514708189191695
0.076082260517687882806489733353
0.127059643255883146793072917124
0.03868236267951199980569488965
-0.063979741432920518867165900683
-0.082799804447676358099609502981
-0.019683296765541744925864276045
0.050321898062444938756592732302
0.060972895502203288308261494625
0.012299007717761055608326053505
-0.040997210643419259601093057983
-0.048192938026104254736846678975
-0.008637990372961912571719867865
0.034451876340301147925964885942
0.039812587894718523850243253085
0.00651848771494511092526163436
-0.029666377587086601611631806893
-0.033907054203414882076241354347
-0.005168870608520804509096968176
0.026027979956870343614529291374
0.02952189036476775586391592243
0.0042459911254987348315888535277
-0.023175790911508798024456774783
-0.026139189909096650485268310575
-0.0035824075769153922960878552728
0.020881770138852742309587382739
0.023450509559683486113141664274
0.0030854678655213352493624028084
-0.018998321196471547629144901303
-0.021262734933008630928429448429
-0.0027016698827012614861265997733
0.01742472556750055276066100972
0.0194477963253202161628589715653
0.0023974079570877702715815399534
-0.016090842304666339884490449397
-0.0179180783321958112805072494558
-0.002151141375638900443111049984
0.0149459081359160326212029053483
0.1398246685258673627227921088
0.03351949639520922924473822491
-0.036392837867724452116657829493
-0.050119849576352029062638789488
-0.021899460727219397191782116844
0.014126382142592447129719129211
0.028200346901931613687064361062
0.014789701294112810481868475111
-0.008442294052796552511412755886
-0.019458683279162221654002395574
-0.010918926239478746542004695764
0.0061741766269497871820389512985
0.015037342586621386858629933271
0.008804401334101626943938012105
-0.0047417198831883047405942299309
-0.012152491373971067055782456775
-0.0072850368864743669734969237922
0.0039156065819876321416214655436
0.0102592041318033917429319573347
0.0062659559707805296237063984529
-0.0032894345935788085768869230483
-0.0088378338260123432575314622767
-0.0054624761508851937618301148402
0.0028639357366488179571904150013
0.0077882206010356848143665074919
0.0048641912255524081515468626781
-0.0025160750259166158898650160261
-0.0069440032596346471817287971598
-0.0043681826638164020455606834558
0.0022571107923969398492674394203
0.0062774354130470734837579168727
0.0039751695092549999560604623125
-0.002036408983001687719779090573
-0.0057185742838675886795019616577
-0.0036387188114395871938588521833
0.0018623653453080084639133746605
0.0052579205003862255402864622044
0.0033609905665773569839209476228
-0.0017100512897207407674622964691
-0.0048607640159766709028223171336
0.41190622503343737870196150652
-0.32485960920783849004145338313
-0.130127087338025750925854749219
0.10816959988756334797453566856
0.14516998478944248214013334262
0.028477085480374314049710871315
-0.084813820278470301577667705211
-0.091342451420282825343233209321
-0.010090631909523920782772145733
0.065498536677281027171438626241
0.066203726398793344257975186233
0.0040753262882729891722493437931
-0.052878093990823457719657294294
-0.051842605590241214421392419435
-0.0015681695703446226170392860141
0.044200027865379952416420448066
0.042568418558142755620143006893
0.000356641495085316887382631436
-0.03792569596651869163995411513
-0.036098897504496828070342446203
0.0002773092372528224496174102438
0.033190867576152217728122325955
0.031330286820715783058778659833
-0.0006268635340601088735672333832
-0.029498132155993405426362053093
-0.02767212835730567880178713524
0.0008230217870463027753162436267
0.026539555424995649445951013242
0.024777173553597692570145632673
-0.000932515183374065359214036076
-0.024117630318954092616217069974
-0.022429781077650693621418776905
0.0009904292868864855456954114491
0.02209895142929480093644427833
0.020488042774143971996979637214
-0.0010170298708314283009348575252
-0.020391057177077053496919921185
-0.018855391916298419782252721202
0.0010240434746139624146552234411
0.018927447678365694747210666059
-0.31627421798788329931895191294
0.18139780794984403100578163048
0.139192099750519966431967893367
-0.029887084934700617684683477517
-0.109373332875680382120393031389
-0.061112627743119670785628843148
0.032316067740218501374835957023
0.074472299451856878803365815425
0.038526643287278428797369373857
-0.026791067693111479640030627085
-0.055893638410216899079871502601
-0.027860340033632992524904584569
0.022398895338699406071352775887
0.044686615180456945083038699694
0.021784741720462414062839499846
-0.019091903392050133849063909346
-0.037184416169305025315602861253
-0.017855120342545119699696994693
0.016597754243378117119780823365
0.031833855013130266862942526182
0.0151210763297103899312450895209
-0.014657753855454230534684844115
-0.027822249346777077694316215785
-0.0131067567715775898989877400971
0.013116297166478166271108813672
0.024707423944495209845543173743
0.0115646191915599994694150293384
-0.011862476047942560987934199364
-0.0222177621974224239882394998085
-0.0103451871074859568794852521803
0.0108252246504855452927696445563
0.020183572814051532337990827606
0.0093579156151885108292626001158
-0.0099527926263238586441428755898
-0.018489867765596965210007867533
-0.0085418915947547633019671721061
0.0092096554527994644034061295285
0.0170582818359644355482727398665
0.0078565749882397783359794840773
-0.008568947482147178492044207704
-1.46492003927482036351254489111
-0.472956736199323600598796830266
-0.375642782237373214187418175472
-0.247865226258259934165920784633
-0.0115451133495559261065366980547
0.174468648158065416423136053653
0.178439554985711562830862207324
0.0301664908489783662073555250479
-0.118502403024078839206775172243
-0.138465816347230765120287088354
-0.0316596533228926318250826360161
0.0882460460376220692795300658766
0.111106336040981815736943989771
0.0284998492505009793382235440708
-0.0708433708623093626591929582783
-0.0930235723850942688681769672881
-0.0257238864376111073086045948991
0.0589200551731974312157403572217
0.0797182350101951412119354073893
0.0230432431532507055347551761483
-0.0505648143880123261784704619991
-0.0698256894506237146888127324689
-0.0208860515792644045041983178668
0.0442081228168975558620280008995
0.0620358579829973041269555193633
0.0189981515055573608524289771749
-0.0393186006333188115868617789033
-0.0558434671302828880280503004125
-0.0174395251929488818783037553668
0.035371975405492635141852915796
0.0507430602828187964991987648461
0.0160801682368283932016379436943
-0.0321664465774640911586821789021
-0.0465125491034351057007515053386
-0.0149273002874492038712639838393
0.0294787532316323929749188571691
0.0429179563273653742759980818195
0.0139116960134910909965543054091
-0.0272163708112824984382088588222
-0.0398478020018611489604159528465
0.675155327918612451955815084838
0.528845719206067501845333737697
0.682746645022736993521819052334
0.441022024267064314896105550957
-0.0236873519634669017355798935236
-0.335582547762102072271305027589
-0.293055026971464888700755258569
-0.0106248518632680375854067973773
0.224385598218452631236308151671
0.217710728660881827927862421931
0.0167833949177005696224362363375
-0.168122094297088252931573435191
-0.172397609718964924785414921525
-0.0170577594388136913690860492453
0.134558146361445651215679923617
0.142679493507669183804380272045
0.016188844866467661182590990267
-0.112104811800315173131978769868
-0.121605491099951660851312314328
-0.0149968996577369153205910833411
0.0961036393909041747635007659455
0.105961066249830900007911078643
0.0138557186842997208110540190533
-0.0840829061799214767017949734218
-0.0938590791601889363137377329573
-0.0127996433894340556653850538105
0.0747450735378807421424059427734
0.0842416513342314724212701228847
0.0118688225654765678012808928435
-0.0672675466199505569222214977233
-0.0764033599905264137044692674287
-0.011040836763047431081001207341
0.0611543383933271502005874125208
0.0699015142847707421319972859528
0.0103134920328125586716934115974
-0.0560567373723889770157558579354
-0.0644156851587117424915482964392
-0.00966679110290216284497631523395
0.0517456880803677627175980751231
0.0597293901526649501213334717347
-1.03692775514336992633136548646
-0.518463877571684963165682743229
0.
0.259231938785842481582841371614
0.209468884362007318599606430625
0.00451388888888888888888888888889
-0.142940737507253904819824699123
-0.125854395318847166717346611733
0.0016372492283950617283950617284
0.104217225745818474114618030127
0.0952163359253312086307334024084
0.00202998121509406231628453850676
-0.0772852199987430732158904728348
-0.0722571537286766430680686161836
0.000650103823094894523465952037381
0.0648253925938753382469361306373
0.0613271086391668525757654298931
0.00109752607828224251008642543034
-0.0531087593783338680556233080386
-0.0507851475919298573515367460932
0.000281063363888445744104674343437
0.0469818894172676321764400435452
0.0451820851790471735668225699341
0.000691669001122106861688463202009
-0.0404807683768920885184560789487
-0.0391718361219528999474722357249
0.000122648068660916065708861238997
0.0368275520629048828249685854213
0.0357553877459962184980792185463
0.000481844507958471558937331518341
-0.0327108847730788109552078952811
-0.0318865337036860179063725009409
0.0000460069393961977760464925367291
0.0302787707473711031386739098773
0.029580161390726113154514072717
0.000359463056805675615893280482979
-0.0274451975672133173864954172416
-0.0268876263060975231505578837118
5.80828790994854133517563282735e-6
0.0257062700404708430012819455049
0.558099153285546024253951842052
0.669364054519013653889711310132
0.864636247062309701460413870706
0.528861672859365218840006929205
-0.0594093627248414987595953950274
-0.42757958316530210783028050216
-0.349814037755015590149172174627
0.00775691634318780658546125778405
0.285654070775191509953361861876
0.259149999372416599778316136777
0.00465556314886369476454257845037
-0.214083426200199464487365090679
-0.205000587091176357753052436217
-0.00809744783980439015993132110514
0.171324581046237953381648468821
0.169533471104947983201570398181
0.00910942694808878264101028510805
-0.142744433640116636123458098934
-0.144430856362039508474249775017
-0.00915896892213516284388776429614
0.122365780375180564007841184176
0.125805985167582542104785227827
0.00889410571407011594245907895565
-0.107062468084576326973073244802
-0.111411312567495457791437289469
-0.00848895957493257841261737345415
0.0951712511352845576663304018766
0.0999753295000842808539938932341
0.00805968891416695829615174374949
-0.0856511630928932419965095757607
-0.0906597226763567778863171823382
-0.00762985215928756460028076951281
0.0778666829064279608678321638712
0.0829339108951430299102803417081
0.00722591414164552376625848178842
-0.0713764080259218058040846000616
-0.0764175789460841572876709433077
-0.00684707762158893631470473728598
0.0658869084133210937708541695225
0.0708516973446159431273897030551
-1.49847574843947221611967179708
-0.53852390051617960712270220689
-0.500857042983164285583224233963
-0.335762463387888329463088269615
-0.0103828198879078332001795798962
0.237775327173716851527144367834
0.235398353998277263350507415378
0.033552908359509565578654668706
-0.160528200817084542810679653526
-0.179970359146240971464704983898
-0.035315226824922693757474058803
0.119806848180172067289422411959
0.143780673122074726881946984076
0.0319553596689599846403972596042
-0.0960790937579041194816709915625
-0.119928105634638165410190968965
-0.0288637974346978333582530847096
0.0799548474613795262492788889158
0.102589294460013052514355827644
0.0258941543724450708210465261921
-0.0685923550671686741863719379882
-0.0897085742787781339709209612407
-0.0234787539021365478759799009309
0.059983379834559216864121145757
0.0796222935498942027529583848571
0.0213707832599929222524307253786
-0.0533404108506785158185551197023
-0.0716072312054571679152620931677
-0.0196219498384567061468956847964
0.0479919825029761956394691943514
0.0650268706363646040002412237709
0.0180992670647937232910324572804
-0.0436389453283262913666635433606
-0.0595697980811294252052116930164
-0.0168042196846791651028260073268
0.0399953629256903105493155766831
0.0549428019374363287282559801019
0.015664646300275225656615004428
-0.0369239079447886642165438340862
-0.0509912614783097828389384307402
0.985772073721694457050358165112
0.222305228433062680646178158421
0.
-0.038877782479955573723709218547
-0.0171539936468530770638073378722
0.00454861111111111111111111111111
0.00855644979001955053433491637683
0.00248153062253830477361206285289
-0.00173630302815570672713529856387
-0.000440214969214649289898856566219
0.00220868422829985489763801710969
0.00179157522850451016035431619847
-0.00121123391403431294942615836484
-0.00295402363003116513709107935681
-0.00120712713798924463260127595792
0.00214036642659954642990407453823
0.00338135572371834267020641543827
0.00112555481970443705303154533279
-0.00226561077339595299873336363616
-0.00326901444423267199124401518255
-0.000895162645933980051999973881016
0.00236882626558785809263551917645
0.00320002223188587855415836963423
0.000826724158981449624631198506211
-0.00228309267037929779242314661414
-0.00300688037177213300175027486038
-0.000706218324780726225964000197339
0.00222932066780518297933586868824
0.00286655403289891098774517282263
0.000655311839030086551075652833199
-0.00211670133382191247121084534683
-0.00269147940652376591221127932233
-0.000581687441481164066813887695014
0.00203317447575707959477077835097
0.00255500759992811299271754643818
0.000543520939180997199253350423099
-0.00192873236564778787334714605379
-0.00240904169209024808984711032666
-0.000493963706241584588801940222523
0.00184600331933861697831502043062
-0.501931472869946210002795166039
0.268558046702306846523864301124
0.18170128340994304267140285396
-0.0109918284629540481140165807989
-0.119253312061658494694435423543
-0.0916396026801940123844293455963
0.00714278927296095521788004898926
0.0753400875641909404845175037031
0.061641391673058581884671626311
-0.00465415136969534961044920606777
-0.0545776107834789589630953817164
-0.0460958388569859306579250316469
0.00366675984602527183077945017048
0.0429392760427147282779592094779
0.0369149470667432495702714828171
-0.0029528331435658340488319869508
-0.0353431016581836047970947037675
-0.0307489879715895279788015059866
0.00249651481000585975085578787044
0.0300490737219346758411544249763
0.0263619436210334756888022813079
-0.00215169730094570451092965578003
-0.0261261940028621242598406472138
-0.0230639761841713191477292109384
0.00189567789637574280537076236747
0.0231134016841804570940578418117
0.020502757038051642772826212575
-0.00169137930558224821351462635173
-0.0207213721596556482119454913294
-0.0184516554853829599985408363602
0.00152839227032965176677341531258
0.0187793316629641534539294626732
0.0167747329032411990056641634028
-0.00139310572247803715097233083477
-0.0171693062643478717402833545824
-0.0153765202331964654739355394375
0.00128042734660285401281564393425
0.0158140752946078202473014121964
0.0141939213867567675065770380402
-0.00118421061239896032040395639236
0.524747628756812751363366583044
-0.368003088137248350623353024664
-0.147326459403071081653939265714
0.0682567545528872072005429150092
0.136815391626631959463428733642
0.0659108964407083368089108347546
-0.0422833920672265078980002219884
-0.0868772817696976487725757946841
-0.0445377186265432018971153494808
0.0293218825360862991869767466179
0.0630472860555066955796694872237
0.0333319531370299581092110128033
-0.0225949309775403486939653480096
-0.0495604205112077840926400612084
-0.0266799158660942111250761944804
0.0183491305456705480651943421687
0.0408082710567055371528505294764
0.0222289802777593485296211191421
-0.0154549450527020431113523475297
-0.0346892484688929782762330809851
-0.0190550605953055682643630030912
0.0133462046159037359516091163138
0.0301636045187092499933290317164
0.0166724301923197544438971573003
-0.0117452502525429076397995543274
-0.0266836596035370668022175300187
-0.0148203176163754355219963885217
0.0104865217142431604199363200873
0.0239230276372383765991740727422
0.0133380763761008893908173039816
-0.00947187144697513188770736587882
-0.021680389975533367989191087098
-0.0121256472446505132723078701035
0.00863601354503827466706991238139
0.019821981704826513015666944879
0.0111151002689636930800816280403
-0.00793586197759595845732520669378
-0.0182571452621461059439125198273
-0.0102601419167895779260835737305
0.00734062930283738446142159851698
3.88847908178763722374262057421
-0.473516414748622958788251617237
-1.45399849884542006084362406382
-0.814280965530701653006237937808
0.236758207374311479394125808618
0.748738867855982161923512103786
0.477867291765526888038205447412
-0.140080887176027838702131385061
-0.493957759474657824820898155627
-0.330952122369739998607982427259
0.104382728709890289760223648547
0.372282650233921498934932868064
0.255923806195525738783586062078
-0.0809964114971018548359376151109
-0.297040405206096623064779799387
-0.207321929650936617954489575464
0.0671932761904258432693511737988
0.247929050773462850920706932447
0.174909465807143272930563113813
-0.056848300847597169648789464955
-0.21228918547640418722758263821
-0.150872227809628563726347460769
0.0495906968530550508548538351479
0.185887226594661371664375186685
0.132882730107705123867661114394
-0.0437692414627841804383025067504
-0.165146724885473431220816620785
-0.118569900678710731972102585457
0.0393075256385070175010126377543
0.148690331306236357832146638478
0.107146965927094564312649048127
-0.0355766281625419978121611296678
-0.135132173336438794945434710333
-0.0976562644538830854527972944614
0.0325600218059511406651310259573
0.123900712544150826429061428594
0.0897648797715792464977375300188
-0.0299653220427273197040001091988
-0.114347940975530093159716266594
-0.0830125364626224390172280022415
-0.188638810275829182576609177097
0.16977273454367993479533392423
0.0192991063432035153406695203167
-0.0377688795924935008923533937427
-0.0400965147153975674367182323405
-0.00911504143344299532408046295794
0.0200232916596198286544951627057
0.0238125666750032153112677256817
0.00529597308402367090425311297128
-0.0143894718564703488932665755717
-0.0174160622704238840546168608893
-0.00395117424161924847435768270832
0.0110952089694621805959929574801
0.0136792356431971685675542130198
0.00314399253244230113406810364611
-0.0090143809778198745654321959441
-0.0112393440540549836402554445704
-0.00258381722484736424181619248579
0.00761782445350971482569727406215
0.009563797480115922902973398117
0.00221636144186068014996891142581
-0.00657422492776495821266528677269
-0.00830356899559858638875521890104
-0.00192303555626371212844682209466
0.00579758847141843509473415814068
0.0073505587327716886889246982001
0.00171038760307227850693872971097
-0.00517408319485403159938159824705
-0.00658401196125973851613750268422
-0.00153135502403483240245808695764
0.00467948314283887900345994492444
0.00596925288148350320751158377077
0.00139250419903143026539893028653
-0.00426549594867748233239365663547
-0.00545435676426175105074654024187
-0.00127209426535651269665279141442
0.00392301666279160165616611361286
0.00502505911982406511483339837751
0.00117431318221730518299297395243
-0.00362826375257875785932230277978
0.5908772475637677640149168918
-0.441013272247779075045293195012
-0.143620689410583232120113668685
0.0902299132114374379806659179061
0.15033527962589834391614667615
0.0624556335459935089588385857839
-0.0548231694952848517688598980472
-0.0952026410674184208646905274366
-0.0421552638311340070412655062841
0.0381413000248921133106141078653
0.0691231592713381959916080556827
0.0315558352286413137940595348536
-0.029373516287742924460185549218
-0.0543313226698395831049232750328
-0.0252573521216303547400549559372
0.0238576966071583698175958491623
0.0447378293128559889270840873639
0.0210438718893903678993394631192
-0.0200935045341997331253339329876
-0.0380292180426815541254304460835
-0.0180391474584484205488393748715
0.0173523075120392124762089190489
0.033067979073410405290836787446
0.0157835450334615664195010323896
-0.0152705919568323288011942831922
-0.0292528922670731431929774675496
-0.0140301808504660597203650057415
0.013634161098983091406619331289
0.0262264876746451631122039176586
0.0126269612392792841448478103188
-0.0123148942259224282657761337297
-0.0237678955324501381792590061042
-0.0114791748022003754105101313506
0.0112281847506963082885055654696
0.0217305609911545682936934300006
0.010522502827824618809153424139
-0.0103178552271383465291370419065
-0.0200150456358669929365874596306
-0.00971312754769537110176212439592
0.0095439741970339635147398110172
-0.579666259490532180593612542199
0.330178537529353803670466246198
0.20311019040999580430471474934
-0.0277500780100470917729886424283
-0.142971653712016997078570820407
-0.0992258902205365424383048444412
0.0179019200240085325957473322294
0.0905333929722008531492416005558
0.0667968104199253835881287939294
-0.0121699793547439756990277316841
-0.0656332410433517341842480166067
-0.0499716383526879746051965542149
0.00944035328525505244972819127832
0.0516201244665945192682691028529
0.0400116096500633032860478535025
-0.00764659990389837304696392650491
-0.0424938994227442546849892573092
-0.0333308273325576984407503156768
0.00644825990538500398911803422884
0.0361266122341119896485905006475
0.0285744874370909943675568907876
-0.005564906012680267189356132399
-0.0314112613371402572453196453711
-0.0250001414140746416290129935685
0.00489915693134882685947494167889
0.0277885417740171218941744875608
0.0222237054415437459818072539798
-0.0043731259834129813330623245269
-0.0249129320334426012189386198956
-0.020000553237633495146927661479
0.00395057926320820483975772544028
0.0225779035561988847889245758449
0.0181827977248123713623067258478
-0.00360159023228208031162346771221
-0.0206423028491527261658844147326
-0.0166672601933346098731296345541
0.00330983386518336663742120111843
0.0190128780564945141184923464766
0.0153853652569204912915301911455
-0.00306141881555571138323910536606
0.239557658491539834321111874517
-0.169113005267365342424375577585
-0.0662512891818888767381087074828
0.0318260563232107668140498983263
0.0622096865141594341854220095136
0.0294464016425699299465206787039
-0.0196528884278343034438244145026
-0.0394700832051676018494814335867
-0.019883166940838240614858128948
0.013640753883232368259605527098
0.0286478574403448551833681883099
0.0148817438811134346704631702523
-0.0105102154005328306111335407936
-0.0225193946123536867643732186249
-0.0119119011875131877511218086813
0.00853529259481891958417474218864
0.0185424976195774640702034086347
0.00992456796090975069471247988919
-0.00718906021411450651755831295012
-0.0157621822997403229169228419639
-0.00850756399645721004282509632064
0.00620813243378918161277738378063
0.0137057816481718110491510394241
0.00744375597248873758173118151361
-0.00546344328952890264433673900557
-0.0121245745743287194926504341445
-0.00661685709512181612942725011833
0.00487792355029640540559144911991
0.0108701843576364943449908690615
0.00595506885520085643694935774192
-0.00440595188737665327382548300083
-0.00985117626066661772730382262709
-0.00541375945976733754783704829618
0.00401714007869167350022075050364
0.00900674591401008352876810347629
0.00496257527476343334434651533249
-0.00369145837509538307389117383927
-0.00829571501973859966134600207436
-0.00458086303371570979750232223562
0.00341457778894616317407387429234
-5.83271862268145583561393086132
1.42054924424586887636475485171
2.26749884274749228498459463415
0.871970406250529035859005645452
-0.702761766478186973898629062346
-1.18366907282120565208003914908
-0.52073497805125494612121385681
0.427704079617086037435022013721
0.782610884507091543683297089081
0.360568421205285637993116847725
-0.313593077843094916782392886071
-0.588663638018110053686519159417
-0.27855110367975464421385101044
0.245536979868855450978671832899
0.47029696835057413213023701414
0.225843606630873449737712408844
-0.202576116571476085720917242204
-0.392203392006423523955754630084
-0.190414062473748378211768900715
0.172004463650890185795602705974
0.336023394446279641557207446248
0.164324224796058063770433028864
-0.149672398657325620750237463501
-0.294107063826301444221413209219
-0.144678473124181029063159722448
0.132340263270666216431734228959
0.26137519542592463925116822615
0.129131280937825796320957573679
-0.118689682091294473675219275087
-0.235272328785338913860587775422
-0.11666502901575595754778501573
0.107535870017041033780820460618
0.213860407864864728731834631965
0.106350206997901463971587515351
-0.0983370531702560471585001502863
-0.196055257373261862203950311179
-0.0977420366797252120255154900996
0.0905602909544839404553713947729
0.180962093377520727064531546189
0.0904005530758617671112650015449
-0.106799813506054699430849268803
0.101467803160419205454625346551
0.0046065645274735801118676204432
-0.0214651687219679673381220875171
-0.0193105860524257497045441853616
-0.00287042240986348325202894935482
0.0104242785538822516249320929882
0.0106301018588857833207714539906
0.000946781093260661583379783015757
-0.00784240168131754778857718878959
-0.00797106436542904068156507723513
-0.000795444856888742796811456548268
0.0059838356996199265922217945598
0.00620357938537998661309261291671
0.000576474661816899603186802564322
-0.00489679459687444874538932284638
-0.00511115435047461615341289424809
-0.000464930629982271560244396256777
0.00413613160804924384430912332477
0.00434465481883882019240751258152
0.000391804797615907031916654834491
-0.00357481250778611443740304931782
-0.0037715291525331207454956332799
-0.000331166414793437089435196368134
0.00315518904252449293637845697007
0.00333953656604170211492443527691
0.000293704106790413119550976874298
-0.00281656795671185108882653805555
-0.00298953509716014061899916136054
-0.00025742045825681725266686142815
0.00254964522436883199557006076539
0.00271161697459632135274588600045
0.000234202343678337490293702913953
-0.00232393903610349428644215077389
-0.00247632419431363295076568646627
-0.000210486606042688435404874642124
0.00213899260538121079886357577791
0.00228237804019926242671213789234
0.000194541711786239146107425204237
-0.00197801313604201754536373862768
0.284227635708648298586154096299
-0.219343802810928532295639297385
-0.0625294465334976258501897592254
0.046784007013580373691638621417
0.07087577739154101108980639919
0.0267156529574806209590864065057
-0.0281145332243416927420434456862
-0.0447866861680685001562002891912
-0.0180086239800717227538751539979
0.0195902608462444231839738741389
0.0325272281210395162392198473312
0.0134821488652603392564019978611
-0.0150835201302745889969459474414
-0.0255657389466535679636270962669
-0.0107912572246763854644882322582
0.0122516671516219988802981886863
0.0210515946318345727111201372439
0.00899091420511421882864770324589
-0.0103184977470217676731892770049
-0.0178948199483731074135649930665
-0.00770722390280952048087941685072
0.00891087472438083594791042239074
0.0155602825146033857179446985143
0.006743482877528050342380252031
-0.0078418382320145471318890514883
-0.0137650807377092890929294340584
-0.00599438151239847647897443380849
0.00700149869568701764132136911455
0.0123409894434107637823444257584
0.00539484594413351699791205145433
-0.00632401567449427301661933520337
-0.0111840900772441455870724544305
-0.00490446323097461211936508724566
0.00576596512951424348058760704915
0.0102254117744968846505957124846
0.00449572188905535113949917530792
-0.00529848555818672935958336494776
-0.00941816937710615551974552666156
-0.00414992057080472372201057173001
0.00490107867460482729575754621584
3.88847908178763722374262057421
-1.42054924424586887636475485171
-1.46916188288793679535252393493
-0.307487146081867136061461270338
0.65412555916223384870307031967
0.756233325842735330300057757857
0.183540693185672738537018193247
-0.405313103386468786457865011467
-0.502339052734724688062336764211
-0.127442516095692250954300662156
0.295408452644104730713226167162
0.377166110858770227647559195678
0.0983116420052172191626265205968
-0.231910864345841858675545819146
-0.301591367835608626023980334921
-0.0797733346234866219611322949191
0.191064803977922859622623651868
0.251387347430240833123865893815
0.0672255012421146819824865876783
-0.162366972925603939798850454598
-0.215444199007523842053037704472
-0.0580334248774766413276411428545
0.141209196625850800587101131386
0.188530705536528605042713457716
0.0510836654037858231966619379065
-0.124903810935259711232963891636
-0.167572645493933783102978671406
-0.0456016950175657997939150534445
0.111990224419219013877980507023
0.150821862436109810992184226587
0.0411942598528985232221079652231
-0.10148622340847938734416776001
-0.137106471292136662756000727188
-0.0375556739957060177874354775909
0.0927907624917977777488590439556
0.125683912194178251917736808535
0.0345132732240790040746413757586
-0.0854628049238361200250175255509
-0.116013794008872229687895397217
-0.0319228677761879871682896844184
0.
0.
0.
0.
0.
0.00138888888888888888888888888889
0.00297619047619047619047619047619
0.00329861111111111111111111111111
0.00216049382716049382716049382716
0.000630787037037037037037037037037
-0.0000710227272727272727272727272727
0.000357785861258083480305702527925
0.00119211903066069732736399403066
0.00148007737045435458133870832284
0.000926979227905153831079757005683
0.0000689403577496748793045089341386
-0.000327755260353299568985843495647
-3.74710610762014348140156488187e-6
0.000607939907998322263151001663951
0.000857956499075464022553969643917
0.000509188442690416975501379633403
-0.0000815226930573892696283740243412
-0.000355936131133811730808983816467
-0.000101288725610315927373955913507
0.000376438445850133146274799817308
0.000585315242407754479484471935384
0.000330710770334549495769562323497
-0.000121404360886788250462386360381
-0.000332804619100828862528406875604
-0.000125653447732838532084169757996
0.000264042238298789929578825246114
0.000440438129800441231913671886635
0.00023928195732674345955821562913
-0.000127938756277169098598642900219
-0.000300788691138795106226653565973
-0.000127183652633780851952174965571
0.000201007782806437576452451106377
0.000352668384237139749439625823164
0.000186002548568081350935860247354
-0.000123654019667105372173254885711
-1.03692775514336992633136548646
0.541161616855569095758001848271
0.325686973473047293129832751324
-0.00287346027562040115844254938795
-0.197344742003487718121493458902
-0.164402641882438746097100334037
-0.00177256978192796104640055612472
0.120255812820816796840676836747
0.107197714500194205971527410261
-0.000389239464971046292938017987459
-0.0884283419983231406824021566572
-0.0809588628852368426256504220441
-0.0000925958903252114861333942940798
0.0691315435121792946324535168506
0.064455854948800332774508019452
-0.000160301818448882616598043262716
-0.0570754070606980131335993409875
-0.0537916907213283133636834861564
0.0000768454605303053876139907614309
0.0484488163496314448986396057442
0.0460372471418334155005975849314
-0.000122756729816994238538470637747
-0.0421610097697638998256232147525
-0.040295200896972601193812502895
0.0000990698494198749846616614853928
0.0372804527712264527125484062736
0.0357967660658812924624739910602
-0.00010614718493625068988672851377
-0.0334318101320548272004751578203
-0.0322171944117936656489857010938
0.0000965165990212598579937501461548
0.0302937252078458260366962146885
0.0292807928737214360205337579404
-0.0000944355420070021215109384545114
-0.0276987694150873234528121591302
-0.0268383780475804745161556115074
0.0000892371092488148122216963315698
0.0255115763503632227074264439357
0.0247709577460819697405463223036
-0.0000850528999037174726002237988614
4.14771102057347970532546194583
-1.62348485056670728727400554481
-1.52304632266019756906657644304
-0.263790831949911694076446396419
0.717794773554949083723386378048
0.779212558763736771946742647499
0.157450404481819934617794364512
-0.44549610875188908093662910499
-0.517817904169325377632986815565
-0.109253320270265324541328959766
0.324594457729293378677767319609
0.388754119903499607405366273216
0.0843074297659456172947443178074
-0.254850541074433410570969941906
-0.31086686381144827693470321455
-0.0683983443963013605412195784787
0.209953917568338882504577911829
0.259115227519683755896360134015
0.0576453234698536067421726800038
-0.178423639572485574343358208769
-0.22206879142166241505940725556
-0.0497601682539448630957671193803
0.15517110080893747142252937535
0.194326897539141944978247155977
0.0438029398430721597419986081945
-0.137254934973203179437525629862
-0.172724985570248538255544865616
-0.0391011858101952814379351779455
0.123063531663790712821379968157
0.155458873561549166088256158896
0.0353227527928984273714043422091
-0.111521474895490850285972251876
-0.141321992480062872742595958984
-0.032202289186663145706198618561
0.101965808431509490351098573565
0.129548104603681992495126965909
0.0295939161338604545221913749769
-0.0939135315766701687523765596842
-0.119580763862744073198012649963
-0.0273724825719431499875335578147
0.408985915658115878504930178543
-0.457108218258532837401863012953
-0.0779003985931919071016517562559
0.165384337048410994708378795399
0.182743849058970060129339780022
0.0455450975596307015878902729604
-0.0917001927777454498081921663035
-0.116859731721468415119838689192
-0.0348905520812560043110562843019
0.0610702815797193087468414349352
0.0841547024352358429809283377775
0.0266089376261793284228845255975
-0.046623158121148313950192885691
-0.0664594789359914119822745190489
-0.0220487918276105927047952585446
0.03727053746988439712014181084
0.0545688661429902040956078669447
0.0185214490386263545797227863554
-0.0312582157236914913746781058764
-0.0464714572475286634217049244653
-0.0161190763500267317181876737675
0.0267872877506432574301342605543
0.0403581224991032067344534238423
0.0141719020654008942735370994469
-0.0235122462429814262898778889714
-0.0357340304737477987929781478481
-0.0127028515076079078558654688016
0.0208994041868726930348877854526
0.0320158208361642502272813867776
0.0114692514359995826319465932863
-0.0188433790445404318410428454844
-0.0290292175095933529360739932426
-0.0104812497586372057399542617166
0.0171311421399688698012665342653
0.0265303934859761310250637448179
0.0096299114653674783722161147514
-0.0157216612181092357327700694067
-0.0244436611579172779061465265048
-0.0089209026181723366889850317761
0.0145132806961326039769419331426
-6.22156653086021955798819291874
1.62348485056670728727400554481
2.4146743099490432341874431276
0.863972902964536508064079111226
-0.79755861775702369125867162106
-1.2565468024558253536753476691
-0.514979157942248559070445073148
0.487685789013199337850769089265
0.831612906554417538404254630184
0.356778964495750092244927719075
-0.357073647932604159817340336853
-0.625327102931762024467331376525
-0.275579666342345136897094057846
0.279737754838871777774570673891
0.499653370521470811063370491894
0.223447323847288850165935633188
-0.230728501015924980537958799147
-0.416657537340978315818210604119
-0.18838901103434811895335077484
0.195939416226135368584675874889
0.356988281322484467296529102556
0.16257859696571525874817848364
-0.17048280252620171957706721542
-0.312449259141621377191966074504
-0.143140637922273266233028986038
0.150750839891673786500843354236
0.277680498988522511472339850048
0.127759150712253214542084659585
-0.135194933934880499321406310987
-0.24994644439060243542200254461
-0.115425129482877374375779360047
0.122494227445099730311296380533
0.227200917318023864928996291414
0.10522005780038680499303387953
-0.112012965757277075582660335228
-0.208283797669778158884255421105
-0.0967032948138805762062111700247
0.103156724092488357312387913656
0.192250150293324325606606029338
0.0894398696336285066505812237019
-0.228810397603353759768746148942
0.405871212641676821818501386203
0.109627428486805766740201709077
-0.19733620891641758299492512577
-0.250700973149515683341128908596
-0.0917904173731766846527051569384
0.0970518698804317582737694040546
0.157148164698077694566269313487
0.0687429028606552312547400337525
-0.0614295387459934376274564278718
-0.111985572197531714860041998384
-0.052182075240802697343697579148
0.0464054283045830999580528885291
0.0884666145849047838166161407905
0.0432777956406915141843876330784
-0.0362677165506861184660608221191
-0.0722838115458432643510625526926
-0.0362337903797169169625382277815
0.0302810857055089705723008920595
0.0615771150496332543200844775082
0.0315622895598882068957239131233
-0.0256476282854245894334096666635
-0.0533413955679087688807110618425
-0.027697891662953520083831899766
0.022449085492492061215867358173
0.0472358644630922937522260215056
0.0248404134565344827679978151211
-0.0198151008407621789711231289087
-0.042257607994047390367882544568
-0.0224026762892426344244320396763
0.0178304591422705157035452488689
0.0383170669557060579033450014514
0.020479799352178499936962046455
-0.0161357303612340648209692737561
-0.0349847771118536116531224716978
-0.0188023270939292695291832601998
0.0147861125434919009515078301716
0.0322329465180683001736914666154
0.0174218139160273636523804539518
-0.0136054595021309948267119870373
0.518463877571684963165682743229
-0.676452021069461369697502310338
-0.0960293740922453029322245216323
0.278567999072990028224769666544
0.292154792059300227124520441539
0.0658659505991739935053795001937
-0.152294726546599249831554811983
-0.187452163088347908989935881566
-0.0527902196268643480017367072689
0.100446756836940067759825084952
0.134701226327413404086303823011
0.04049721053363506542999223339
-0.0765455193681528938533914682637
-0.10650430186074226893979328254
-0.0339157157579319667507767756355
0.0609752637556630165019823237351
0.0873869704891524943821658785179
0.0285597742330887604054915924003
-0.0510913065876660602444046347435
-0.0744538152367422151222639235568
-0.0249661859104275540657398113992
0.0437079719047574500396992680138
0.0646391941572976974139968605166
0.0219811686497790512528054707271
-0.0383416146731373920214693040351
-0.0572458403153510505712306473514
-0.0197498534868067874752273714236
0.0340463807641845319042681415501
0.0512808021291871382753164815869
0.0178483353030755785680007084851
-0.0306844843564356617195040555851
-0.0465029185342659195401394879234
-0.0163350168195971312062130071279
0.0278779072396030024046848342383
0.0424957852179865240351554782727
0.0150179997667547046224891442479
-0.0255765665519571087113917253641
-0.0391563727582821231561449220875
-0.0139262527716481109171389438967
0.0235998326231021393703941010724
-1.19875062701432379006165998481
0.617219008202017122116845740433
0.505151803142147446942857061623
0.0814265612783294663368858102102
-0.228335630942271297190176164478
-0.249751830115197083139118634236
-0.0597065934019145051191806092894
0.130112454606540714954933363874
0.161800743122334375742034450996
0.0433127404907556353226203027252
-0.09178044702722425502259705807
-0.120450434754716399286655824093
-0.0345398674766782850922412705316
0.0704115125711163002475354560052
0.0956173862174491765080281004994
0.0284508054537499941815825608156
-0.0572581194425852792756201985942
-0.0794078457867375127134668165419
-0.0242919325176547798358584330226
0.0481479678416437565726348915601
0.0678248854622258006415798048647
0.0211300730065348355777060839801
-0.0415812216144839616551788703266
-0.0592304596026396898350424936598
-0.0187293104762881828567667024925
0.0365595178126135589415151446715
0.0525442699419354449453052686801
0.0167960809448869072504039126961
-0.032636534248619080492663894828
-0.0472300280032617366008162194637
-0.0152379557351340472834161520436
0.0294609987877070311428017610316
0.0428812887511688962374331644766
0.0139345965538940133426360165677
-0.0268563035719763256765836039752
-0.039273143126403890385449273753
-0.0128430499043980051973023791212
0.0246685317408217558929676469003
0.036219726420563602529036164272
0.0119051514552916111761506029648
1.57952942271241582311345961254
-0.777329798145501406831828467913
-0.72235476199672556545450759712
-0.196403220128790399454865825396
0.258557071878546459039744120281
0.358508309908288310153208547522
0.141054673186481259725063470194
-0.135009755106592241979969936852
-0.228835384551742588889519180615
-0.101336215538809260135909856916
0.0927559412445240816192058544425
0.169987929819006838083638771649
0.0804998852073585263093877730555
-0.069406752272750964295786556138
-0.134456608675291657549915253185
-0.0661467191408146497607896132518
0.0557272423134703799519550564961
0.111518560031741299212440767681
0.0563827458230876832135979178157
-0.0463149613975667257881850878461
-0.0951013733203147722365237320024
-0.0489892663180072900305731946841
0.0397057096919053572582335036739
0.0829850698747099462102723166571
0.0433834865417199351152492852376
-0.0346738923020844316094391166693
-0.0735522690783777662877521291112
-0.0388804082203965504310466312636
0.0308065242300840004956311039698
0.0660786874342363511065089240994
0.035253471569352884732828270559
-0.0276857727706022132644907579928
-0.0599605468071150437266533384425
-0.0322245273592761435930361537752
0.0251543574469180147088227683467
0.0548949318802049252941048576328
0.0296887406601961822563523306885
-0.0230330260351832238261114539656
-0.0506070942327292821683666112868
-0.0275124469351321414478013620238
4.14771102057347970532546194583
-0.541161616855569095758001848271
-1.56295754580968293369448793137
-0.856540549524846894412031537034
0.273358586205562325656778701913
0.809465585505829722955007010791
0.504552151452558336123864626015
-0.161989763915460387088150154355
-0.534086873749638855128036108834
-0.349512050645221084414167660338
0.120345603731324769694641228386
0.402375408857423042006332588475
0.270185872550633509128198089111
-0.0935554814818420796455060718931
-0.321130267554406652779628545493
-0.218923417554086158219925837114
0.0775246560952165637151643632424
0.267994504209449764876205284434
0.184671359456625035262067931593
-0.0656363932369112486256215194332
-0.229493456600302724139909095448
-0.159307366037893838792313035675
0.0572288338706953813355169502828
0.200937874603056604625867709295
0.140303046796452053478055559423
-0.0505282628154348718707900743497
-0.178526959273950990096797112022
-0.125196793033802974819637024476
0.0453659538591209763341932742278
0.160731346914426887986087307083
0.113131509372588109481323345705
-0.0410679815550656872834708725715
-0.146079340370318481024290099232
-0.103113452365364649059267970662
0.0375800781537880875822042865646
0.133935077171549111773283396052
0.0947791158238887749805700379879
-0.0345894822499126573347071200536
-0.12361080941655332735197223941
-0.0876510426766137214808846331867
-0.711566197550572432096973806086
0.225090656300234344352301310795
0.452812750962796188739634437678
0.203693950040371993075467675539
-0.106786854036859905590986828533
-0.236034791686952262735057291063
-0.139772043014591295720091449226
0.0473210208229290721614008405859
0.150336326698537632179251120551
0.100018181209220293276470857397
-0.0303178532008991094423456125881
-0.111458475993114210162010978935
-0.0786596224568838083308631659893
0.0214536892350247156519672758809
0.0881926658821603274339131181414
0.064541646904786641208551534922
-0.016579526886896367831794369177
-0.0730787784046363761336517582056
-0.0548078257496197861541748299525
0.0133744088342059979816630187602
0.0623305332893080427992303157468
0.0475788012717976605654261688646
-0.0112016332967462634515384099511
-0.0543633764455387573654843404117
-0.0420544460528096718574253653028
0.00960029563337373319194034755218
0.0481871565281290181923574853426
0.0376666624812278009206373582973
-0.00839738869082639284955022761659
-0.0432788765164803713071079111768
-0.0341144462083783083871090543925
0.00744976799618358934750168227172
0.0392727770611293961510506410899
0.0311698157674195435644512178482
-0.00669345531909095307109981532529
-0.0359485319704628395446821698069
-0.02869573974059464456506898605
0.00607124051157038745080058986138
0.0331408820543428427359403987936
0.02658350894697890369611827554
1.88075319030785238373143991006
-0.856052525242145510523104007794
-0.919300493400349418519197575611
-0.301960951594060560518820272511
0.289657253925795433148355532345
0.459649795888278517824401345522
0.211937539885990986741986907978
-0.145264145955029846271289090412
-0.292745565161574960417966831669
-0.151762296999662225947545148367
0.098431913485578389987130776745
0.217390387037859939533383504413
0.120148217532078852800612372837
-0.0727030027563663007970864385115
-0.171863581497182374270168345968
-0.0986053330656218491078744926672
0.057966448702625957758076838133
0.142516061937944641301963722583
0.0839439553914434395800612384287
-0.0478665625373626090169937495932
-0.121508176332240715867613834746
-0.0728901085551414789454435272412
0.040865832312616778898041180602
0.106015042809382805131682746251
0.0645073883928233845637314511306
-0.0355498778349791354511472922936
-0.0939524912924516826158728221753
-0.0577893218121723448082260945348
0.0314984993349598571861804574212
0.0843995021801976653009353539375
0.0523777735071720245502414610258
-0.0282352820812730929898000227375
-0.0765787978812686517399057926018
-0.0478650468095983546527406838614
0.0256040114683196904927116527636
0.0701053856274544169862117574278
0.0440868019422060184277925514318
-0.023402009072525486781998231814
-0.0646257803176814733437938933145
-0.0408474270202915559644658130588
-1.45884047272561115503140269826
0.766252273155803440110303159066
0.608135703831627722225042156717
0.103014125696696165868308813743
-0.268918379773659442304896712623
-0.300029438048610565339024325129
-0.0769874015084755421468850010307
0.150895116218045739866556677807
0.193531765204941726996133743123
0.0557895816992636743233856475864
-0.106019808258327233301800321203
-0.143993345492146962730898226728
-0.0445730353232304909072744402871
0.0810140024373769638865516944285
0.114191713234863329527283190464
0.0367232606475116206871679898381
-0.0657530389431804921850020945019
-0.0947997526847387071508953155004
-0.0313725906089307757952730629083
0.0551923821600250841218820759654
0.0809364083286838704617170581469
0.0272939538974506388077827107413
-0.0476124200493367900956552371265
-0.0706651816515783709396407983001
-0.0241992064356329903324121733105
0.0418195915496155684700722877437
0.0626729724742872938552765036244
0.0217040101859210547956845288273
-0.0373058070428878615919444231241
-0.0563262003476941345345310193315
-0.0196935924378539219250703696746
0.0336537086534324052502613128922
0.051132000534431795561675649856
0.0180106662669442196781682458829
-0.0306632738415336475885705664617
-0.0468248348334155845506770109536
-0.0166014826348946644035482137621
0.0281523579662521587990522936974
0.0431796457454014570081843202392
0.0153900827303203292008333188421
0.87705285360917994985641144012
-0.705069755632661387956261478394
-0.226859977290715207920956432461
0.206876248091678019607259888745
0.266334392276640247363830178974
0.060051472308199829804209163162
-0.144212003652083452527752222979
-0.166891471455037155142107666151
-0.031201254884093202522484289508
0.106935271440756125130302502817
0.121334008291102049531707814459
0.020222618603502254169551856051
-0.084670567097145314928077594022
-0.0953643437229338968383814567499
-0.014736476939929494901380259612
0.06996895045308524773933382747
0.078544263133072268666740499525
0.0114914949611942730108831151081
-0.059591013650633137707477457224
-0.0667736639231052971310194654826
-0.0093780516946228932097243507081
0.051878035732643336093516575652
0.0580700630629832126309014070796
0.0078985334248066087326624495673
-0.04592752533324467072348904943
-0.0513750508204426544096815334634
-0.006811189731065519331898070951
0.041197589283253635035601325426
0.0460639371168146093788786353994
0.0059797588111007844252529903822
-0.037349326506319863858672608894
-0.0417484656120983527602880268862
-0.0053252371549472156084028317853
0.034157198411683073713520864326
0.0381722194081854194901783179469
0.0047970060479064836913292832416
-0.031467138745580436106166742111
-0.0351604867102260674134591624052
-0.0043623987663524320290830803549
0.029169286997555338581151604857
4.12012250424940162929487996735
-0.528764445493382195806475465361
-1.54962898324759460836711847757
-0.85377581089788967538822817005
0.26438222274669109790323773268
0.799704022534614290663847037245
0.503437712072446057264855989204
-0.154882532058839968312923139769
-0.526696838058631296901146708793
-0.348735286010189883992095291781
0.114769116754631310168114949725
0.396540793196642120975566511971
0.269595456562556174974348486052
-0.0889964243915483837476995000325
-0.316325792110028492824734524241
-0.218446140703042770107450012887
0.0736783624321328942337567997456
0.263916340024595048195647365729
0.184270508986928441891531774056
-0.0623135853777918941549261750897
-0.225953074646485074118394196332
-0.15896185410272900037363365254
0.0543054358422291300178677604466
0.197810837764756791797898260979
0.139999316729521398604864249042
-0.0479193438623116803535647903062
-0.175727392388251970474445402632
-0.124925850764523065303018788153
0.0430107697340705812672673432212
0.158197400922459318839242072618
0.112886917676602196751086112748
-0.0389218030231634783551025016058
-0.143765164156818518102433425251
-0.102890550104172533737943531664
0.0356089521049997997923282994313
0.131805676498218988419393363459
0.0945743497957680542291887434776
-0.0327671049776851678984772996976
-0.121638934462992946757508859269
-0.0874616883686287463462574071969
1.00063329285398938672813073936
-0.852624475329913478205412502575
-0.217066955008102859844601693474
0.26602514156769628255002205779
0.292296022497899036342431918213
0.03888925864203411915888025492
-0.178639118871131344096550251481
-0.178522486008059118923353995667
-0.013873486958788938281262434427
0.131286723744740698631749502202
0.128453534200837710149522274019
0.006116822719331442410399397198
-0.103498294587043500436453036528
-0.100381501106906361389357519541
-0.002935191999321924491052530661
0.085316919015616038955339860715
0.0823784839450128555536733482455
0.0013767496093133834249448553406
-0.072544476476412202077521425496
-0.0698588666676114100127741001247
-0.0005389182687739058967295025119
0.063083467134893622415533664562
0.0606427238161436280393932550404
0.0000543749054349220639527313896
-0.055800575589705765566470744311
-0.0535766646227820589960527562765
0.0002368241415782354588929391896
0.050021473670398143649247995396
0.0479854789265797445458700362793
-0.0004174155826377049959469970391
-0.045325600565135575323002189394
-0.0434515769836103513603993008033
0.0005303237437249184596460643419
0.041434441661299249505354305535
0.0397005039520365299566304351718
-0.0006009798316068537869289993732
-0.038158001806436299559916199488
-0.0365458385554332513054545158404
0.0006440154117270998724586328598
0.035361224999729898104709076943
-0.91610901460831672959983507099
0.610370025693888540452292090777
0.308483529574136042450752693669
-0.124686534474166283425772532702
-0.270966923601287746424485924684
-0.125033617186257750020489127472
0.093888692511371795339188916378
0.175170635395466441727132765157
0.079377903044899946234736060407
-0.070575909616175743338551826207
-0.128771674145759396251501447027
-0.057925887676907019495425487818
0.05633508624201532045835648024
0.101869037512552969182559097476
0.045665718000296394243116243132
-0.046735157381041088732266825859
-0.0842218686075311745838077546338
-0.037666997662329460549081144447
0.039917059763056992903037789837
0.0717954955905398709149614307239
0.032063040326540283693870137771
-0.034813694598188403605896493878
-0.0625565912732484103529412508199
-0.027905951311295498460230162867
0.030865051144725496422858554393
0.0554267906927455536054989842077
0.024705856036513215231345059069
-0.027715317108809567912917812148
-0.0497536340563142975932656695563
-0.022162740575297020975809321252
0.025148320760473221150765020463
0.0451348230668419193076372093452
0.020095291577370751826123891844
-0.0230145743678058753727581078271
-0.0412998686818742281031115320626
-0.018380084419535539000797637956
0.021214396489587705437088359556
0.0380659166046834991659742717475
0.0169350644053587682694882328158
-0.0196745801832857190882809091725
0.3484472715130689790541396178
-0.427630185876992086058123732073
0.041821739993211549645846757087
0.171419230583008018837631627125
0.066193834841732840547881130441
-0.067200673367057289188532541286
-0.097136052301073661557761520383
-0.026817530693870904090839339884
0.053916529410170573384899726605
0.068036865151432509189870580742
0.015225715445435162165904465259
-0.043592813159258625340913649901
-0.052350140844429464778009415064
-0.010124099571500656535831696563
0.036342085118068725182670365845
0.042549992314952940961952262066
0.007387292515611561096393948668
-0.031082289741177939377745882443
-0.035841787001245127751353355234
-0.005723995495682610545191137799
0.027123561966160035563513845488
0.030961901901367475191394579178
0.0046255617103700358848009480725
-0.024045820474070364537997238801
-0.02725194239198758346278207417
-0.0038547755711074216155983348224
0.021588664187399900763800147503
0.024336234588021156309386386038
0.0032888004601015280211262602506
-0.019583358042172701326674539324
-0.021984257840524452709173033053
-0.0028581112739268191626953252917
0.017916739749307107899017107794
0.020046934571298835967783885971
0.0025209200597482506239311335512
-0.016510171803640217664531349068
-0.0184234554521030893379211369189
-0.0022506792460733224456086539906
0.0153074990506031720866139623062
0.0170432709771639605532361790827
0.1398246685258673627227921088
-0.036392837867724452116657829493
-0.058739168797863938279816646097
-0.022825221175558689975145417369
0.018196418933862226058328914746
0.032375932748608611456204226581
0.016092019351138087575876536024
-0.009885602245077351494312840819
-0.021588695203119050717518067095
-0.011860618631645324393730915276
0.006770785832486909507088391121
0.016183192346471971512209922416
0.009338102623283121767517055149
-0.0051588453534753751390754973608
-0.012959161128349823221603041229
-0.007707128983482031361475366215
0.0041526020537336961378277414081
0.0107959191969912009499241157918
0.0065496821067624770824484636618
-0.0034802879544326925320789610151
-0.0092570117086078844089882549082
-0.0056979189866871168886848539124
0.0029911040305179171801565012506
0.0080988087145804619789442750565
0.0050388422938528195754637090907
-0.002624482429289596477651702218
-0.0072001110208930089246879208272
-0.0045177880560721961450732459918
0.0023363722075549814402464310434
0.0064796873674194618266427667608
0.0040931346462113252425313625951
-0.0021060960471343524813300196579
-0.0058911188101580513135346903912
-0.0037420596827188917750104913956
0.0019164676357460703805144819985
0.0054000086342076071246094809498
0.0034458893536000551429653409131
-0.0017585636048513363053053445236
-0.0049848626110012424441032197939
-0.0031934640084989486545465780763
0.41190622503343737870196150652
-0.530812721724557179392434136389
0.086445985467199909101780839533
0.205764915391082661168926730474
0.058634304879391803760504807771
-0.092497901844161087733733580868
-0.109222750690219713620277023481
-0.017130358676621311462773967261
0.071102658241838590633435151441
0.0745801053958525558759335574
0.006659602146719683193030980559
-0.05661142291062090973089457692
-0.056639933641536986186348996257
-0.0027415183130480036817106461625
0.046818262313880510842926972125
0.045670186837578036119894778704
0.0009683923319028004046884675374
-0.039846864920938396753863541741
-0.038263566856599518164842923859
-0.0000694863363040710123860368293
0.034657211622487896802324501865
0.032926163304229069026214797995
-0.000417499556473294768120956298
-0.030651721737246067638230115723
-0.028896343163295700907737509045
0.0006914602542264418004840696569
0.027470256501488808288148299784
0.025745927273201000341181778316
-0.00084722478777741723973810425
-0.02488378295185183484368814766
-0.023215196270527577752461551191
0.0009341732938360836005415096323
0.022740520028850794511919679963
0.021137652415552035553857555453
-0.0009795100428852631984233760205
-0.020935960345693623297998393706
-0.019401514600051880014929248999
0.0009990584929608165173798336359
0.019395963803314986817875823587
0.017929005290617081392921823204
-0.31627421798788329931895191294
0.339534916943785680665257586952
0.018260227783957279094780139711
-0.134281159747590592508659397542
-0.085463664927919887972646249375
0.03003181631994731431469868301
0.084698320091463933476803536864
0.04619574017916569010038435303
-0.02767095622548324125006690652
-0.061465046651662065557663063557
-0.031538122325570099407116387069
0.023375495175732498298310959482
0.048116132292822168402033930873
0.023887640937378925159639693513
-0.019922765781297401347996619869
-0.039515098754983647032975940451
-0.019215565917963722869425064222
0.017263494928465181987261263158
0.033513131409999809466862186758
0.0160659884819210555991507439847
-0.015196880825651768985843030652
-0.029091508533814148196327884112
-0.0138017891372121615307046257618
0.013556232185750442891398633364
0.025698783667192652574137044165
0.012095599745958511507938545212
-0.012227714977213165567033952784
-0.0230140731255182747620129776549
-0.0107643370476847788964409624912
0.0111319830166890529758129309679
0.0208366960448267938858198886018
0.0096966364338936603356202344421
-0.0102140337802553993166678993809
-0.0190354754293009426843095168787
-0.0088214406428823596699833598172
0.0094343687329089528744293657732
0.0175206851125608557242390537398
0.0080909857371860096817983505888
-0.008764315005776851172593954767
-0.0162291080956809623696242046794
-1.46492003927482036351254489111
-0.450771338684847857024901810567
-0.218177096354031800050970827707
0.0338668604197699764746428469712
0.215158052541969398753495026686
0.19987345644098278680485835594
0.0288949994216554916110313041933
-0.13230985746104545161056299052
-0.149701472804176488416908339112
-0.0318136536255598098341894333353
0.0965663768179714833691696837301
0.119061017700079038447932526229
0.0296484473908691364019931597306
-0.0757853507343713573126159337552
-0.0983451661908695585344649358248
-0.0266079122016792413751835689022
0.0624421355149023001020865104947
0.0837306498966804954808257988282
0.0238992353724291537443919110741
-0.053062908854920433584047870043
-0.0728328802582841701971408689549
-0.0215592757166119487911818369243
0.0461478609016459692428881959283
0.0644383771450099213011909955659
0.0195960600787756504994086384998
-0.0408198242762294988999826618403
-0.0577630112995594303497225576888
-0.0179291022338683197121478707557
0.0365989565109157129899857443734
0.0523390374402279618676128107235
0.0165121163420194721683733624629
-0.033166671742560951798868921422
-0.0478408652972585356267285202422
-0.0152921744841317231055599787572
0.0303245324907855167627128568738
0.0440540407352699950136197213009
0.0142359261560473703004013559252
-0.0279300166194110060001272421338
-0.0408205123245572833497054810777
-0.0133118404608607129831623154948
0.675155327918612451955815084838
0.901542677369695714049803621134
0.488021637134899645221013766282
-0.0710379594999884302452587382938
-0.404915956262035731179759431323
-0.331626968284167086117930170228
-0.00541284317537739818249380634944
0.25214003443428994036866813803
0.238214322233474432782486893943
0.0157636902642744598151850854272
-0.183483464599209966305975477569
-0.185300495754785831747550029172
-0.0172079842139603836178086736565
0.144140766104185817969619293782
0.151380657865764378319756905993
0.0165312312938138857896803436537
-0.118712161671998607344526754898
-0.1279100894843849827224958071
-0.0154009325522846547262797955054
0.100902145635702917455620024442
0.110708520979734313816300608323
0.0142257741039678240972967111492
-0.0877424672567218736760396084732
-0.0975757581503593536016946817253
-0.0131394892274643186800145584724
0.0776175835242678350358556367374
0.0872205504626692892436688694302
0.0121660447084178996410929637818
-0.0695885956111659706190829182492
-0.0788495961147959800401926255449
-0.0113057342292839392636097535029
0.0630644185581836680871114571521
0.0719421326536976314001375246699
0.0105458329030120375255447973297
-0.057659049778719637352636473141
-0.0661463779617965073326519990541
-0.00987399474233327836811016439399
0.0531069206552582400457935991754
0.0612137683987097458403776813105
0.00927734427430638147167534848966
-1.03692775514336992633136548646
0.
0.345642585047789975443788495486
0.259231938785842481582841371614
0.00208333333333333333333333333333
-0.170043514746117209944116469965
-0.146809785126301523867443746743
-0.00078125
0.113507822845148098810480938824
0.102743701440262918559062474572
0.000473403429132595799262465929133
-0.0852516600497928789285544137009
-0.0791590488126760538155377391488
-0.000492306586986646510456034265558
0.0680901139698597613869966604754
0.0642159202597238746311868006022
0.000314974433166534225707895175682
-0.0568225209698197849225809250243
-0.0541485209261802030651788689726
-0.000331826182512682698694603456508
0.0486478705942978336979491944322
0.046713601660828661238885581672
0.000242886606008568876314702195155
-0.0426078292954647678065164996515
-0.0411447706179693111056770036226
-0.000248020374941276372033698274218
0.0378436754453563012003117549
0.0367092842824104280473207549408
0.000197751271467366115350929174049
-0.0340816969798378729892059130764
-0.0331771859098128156896633773956
-0.000197864079765919793514852387309
0.0309662820460008212004077055703
0.030234116953251264120746431827
0.000166498378994184391230845979044
-0.0283990271841780455065509568808
-0.0277949454062674882560132036574
-0.000164670780126661484759714292379
0.0262040082784665095598274725828
0.0257006069597586431734801492629
0.558099153285546024253951842052
1.20205690315959428539973816151
0.598780749668156964119940280042
-0.119615512437367057255303473824
-0.514968398023667819577081049288
-0.396110501456453162055884401246
0.0166827478152433594196396843679
0.321091899604570676927031578193
0.283769789737316877208488909107
0.00206133567474424082029046108909
-0.233618791405509589806280364975
-0.220400880362625916111521552169
-0.00738511675253069822625389097483
0.183534561092242971307207640896
0.179912983062161230094266276802
0.00891667637409990190627495866101
-0.15115368636286862165565545537
-0.15193728198526755512728589745
-0.00919928765035006372571052339499
0.128477577477214661598037418166
0.131456745074394711679406403131
0.00900228571854654918820955202176
-0.111721051236150048457353360231
-0.115831077372541876986660841233
-0.00863134320630218389728697445862
0.0988294308938801200303059380817
0.103517112687611392939182586712
0.00820305161963131453288957713881
-0.0886061027120879093813985011826
-0.0935666006793133865323891353733
-0.00777150032839557595421114127947
0.0802990402753286478535553570734
0.0853585026340386931206798387583
0.00735742454478647965620794736253
-0.0734164148984173911135612213712
-0.0784731845547511932085499232089
-0.00697026302897104893775079189641
0.0676202852150196480416957610266
0.0726145978323068017897036106119
0.00661196164162787670080688777071
-1.49847574843947221611967179708
-0.601028451579797142699869080756
-0.322228314924234246087423378793
0.039880318849484884724329905857
0.290696847833736976115771146692
0.264466397642159015719227412689
0.0315909307065199620415265286635
-0.17966835161472726881408398736
-0.195363763959385351989465302082
-0.0354949784108648829350932957252
0.130977636614745474164611472914
0.154228994045652601323766063771
0.0331897363403774339994032191911
-0.102829586291778719589286639695
-0.126934880147705951042723675476
-0.0298539552366030533961244143755
0.0847119130806738600759378988602
0.107804601266105659819391553721
0.0268425968650219223834600381452
-0.071992908219979620458979406266
-0.0936215916238208294552312158911
-0.024234053532844399520293202252
0.0626084448066185304827449789128
0.0827289436360884308139995299138
0.0220382489087173545634020849303
-0.0553812427688185694227244086461
-0.0740909915071375340482646063911
-0.0201718350280171705187982277405
0.0496539537791926731760169600716
0.0670842723162097630977345636426
0.0185830166012263501555936163341
-0.0449977999560800707106675844438
-0.0612829249643066320469067942647
-0.0172143511448127306434500185782
0.0411415426217705337777841513895
0.0564043809546912936976659941038
0.0160283947664944049505435271129
-0.0378930652384394203656182928684
-0.0522430745378789618505878944422
-0.0149904512321408352278081925061
0.985772073721694457050358165112
0.
-0.088074417082534109791007455806
-0.038877782479955573723709218547
0.003125
0.0128306989628712409336394276905
0.00465764026621002672481110685302
-0.00258946286848072562358276643991
-0.00227185612209231993405589193844
0.00112245775612548676452291214126
0.00171439764352710781282209853638
-0.000916336850537489525811343233227
-0.00286499566342309155898398870189
-0.00140453278453810288047479427528
0.00189355626074179146091103420258
0.00327204811846446327296777074878
0.00113282676128919815150863514265
-0.00226444803223709467571387529292
-0.00333192586574752494371061710932
-0.000974273257702419511984687662863
0.00234089682858592730831360108837
0.00322329970034302086954458515378
0.000841189337725784510616987681256
-0.00232166091723641362379200987036
-0.00307674786300148943206909718011
-0.000747556163051734935573225382488
0.00224639873648845757373326794913
0.00291031690955802612580115459282
0.000668144064454466516465390497488
-0.0021571587159028890202778611136
-0.00275087408127038332709050937895
-0.000606829625418593580236987493882
0.00205929038619796345548178363638
0.00259775346307703295373719876084
0.000553937671408483254519666587593
-0.00196437496889971093942301204648
-0.00245756354971578514829635187086
-0.000510807837941854757909152033125
0.00187203364947081981306916031474
0.00232761793292416195239691214758


==> anc/AA611.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.41013951126532277591252295679
-0.705069755632661387956261478394
-0.470046503755107591970840985596
-0.352534877816330693978130739197
-0.282027902253064555182504591357
-0.235023251877553795985420492798
-0.201448501609331825130360422398
-0.176267438908165346989065369598
-0.156682167918369197323613661865
-0.141013951126532277591252295679
-0.128194501024120252355683905162
-0.117511625938776897992710246399
-0.108472270097332521224040227445
-0.100724250804665912565180211199
-0.0940093007510215183941681971191
-0.0881337194540826734945326847992
-0.0829493830156072221125013503992
-0.0783410839591845986618068309326
-0.0742178690139643566269748924625
-0.0705069755632661387956261478394
-0.0671495005364439417101201407994
-0.0640972505120601261778419525812
-0.061310413533274903300544476382
-0.0587558129693884489963551231995
-0.0564055804506129110365009182715
-0.0542361350486662606120201137226
-0.0522273893061230657745378872884
-0.0503621254023329562825901055995
-0.0486255003884594060659490674754
-0.0470046503755107591970840985596
-0.0454883713311394443842749340899
-0.0440668597270413367472663423996
-0.0427315003413734174518946350542
-0.0414746915078036110562506751996
-0.0402897003218663650260720844796
-0.0391705419795922993309034154663
-0.0381118786828465615111492691024
-0.0371089345069821783134874462312
-0.0361574233657775070746800758151
-0.0352534877816330693978130739197
-1.05752889098676439161295093072
-0.528764445493382195806475465361
-0.352509630328921463870983643574
-0.26438222274669109790323773268
-0.211505778197352878322590186144
-0.176254815164460731935491821787
-0.151075555855252055944707275817
-0.13219111137334554895161886634
-0.117503210109640487956994547858
-0.105752889098676439161295093072
-0.0961389900897058537829955391565
-0.0881274075822303659677459108934
-0.0813483762297511070471500715939
-0.0755377779276260279723536379086
-0.0705019260657842927741967287147
-0.0660955556866727744758094331701
-0.0622075818227508465654677018071
-0.0587516050548202439784972739289
-0.0556594153150928627164711016169
-0.0528764445493382195806475465361
-0.0503585186184173519815690919391
-0.0480694950448529268914977695782
-0.0459795169994245387657804752487
-0.0440637037911151829838729554467
-0.0423011556394705756645180372288
-0.040674188114875553523575035797
-0.039167736703213495985664849286
-0.0377688889638130139861768189543
-0.036466513482302220400446583818
-0.0352509630328921463870983643574
-0.0341138351931214319875145461523
-0.033047777843336387237904716585
-0.0320463300299019512609985130522
-0.0311037909113754232827338509036
-0.0302151111710504111889414551635
-0.0293758025274101219892486369645
-0.0285818619185611997733229981276
-0.0278297076575464313582355508084
-0.027116125409917035682383357198
-0.026438222274669109790323773268
-1.70524895065982695641082500515
-0.852624475329913478205412502575
-0.568416316886608985470275001717
-0.426312237664956739102706251287
-0.34104979013196539128216500103
-0.284208158443304492735137500858
-0.243606992951403850915832143593
-0.213156118832478369551353125644
-0.189472105628869661823425000572
-0.170524895065982695641082500515
-0.155022631878166086946438636832
-0.142104079221652246367568750429
-0.131172996204602073570063461935
-0.121803496475701925457916071796
-0.113683263377321797094055000343
-0.106578059416239184775676562822
-0.100308761803519232730048529715
-0.0947360528144348309117125002861
-0.0897499447715698398110960529026
-0.0852624475329913478205412502575
-0.081202330983801283638610714531
-0.0775113159390830434732193184159
-0.0741412587243403024526445654413
-0.0710520396108261231837843752146
-0.068209958026393078256433000206
-0.0655864981023010367850317309673
-0.0631573685429565539411416668574
-0.0609017482378509627289580358982
-0.0588016879537871364279594829362
-0.0568416316886608985470275001717
-0.0550080306664460308519620969403
-0.0532890297081195923878382814109
-0.0516742106260553623154795456106
-0.0501543809017596163650242648574
-0.0487213985902807701831664287186
-0.0473680264072174154558562501431
-0.04608780947729262044353581095
-0.0448749723857849199055480264513
-0.0437243320682006911900211539782
-0.0426312237664956739102706251288
1.22074005138777708090458418155
0.610370025693888540452292090777
0.406913350462592360301528060518
0.305185012846944270226146045388
0.244148010277555416180916836311
0.203456675231296180150764030259
0.174391435912539582986369168793
0.152592506423472135113073022694
0.135637783487530786767176020173
0.122074005138777708090458418155
0.11097636830797973462768947105
0.101728337615648090075382015129
0.0939030808759828523772757062733
0.0871957179562697914931845843966
0.0813826700925184720603056121035
0.0762962532117360675565365113471
0.0718082383169280635826225989149
0.0678188917437653933835880100863
0.0642494763888303726791886411344
0.0610370025693888540452292090777
0.0581304786375131943287897229311
0.0554881841539898673138447355251
0.0530756544081642209088949644153
0.0508641688078240450376910075647
0.0488296020555110832361833672621
0.0469515404379914261886378531367
0.0452125944958435955890586733909
0.0435978589781348957465922921983
0.0420944845306130027898132476398
0.0406913350462592360301528060518
0.0393787113350895832549865865017
0.0381481266058680337782682556735
0.0369921227693265782092298236834
0.0359041191584640317913112994574
0.0348782871825079165972738337587
0.0339094458718826966917940050431
0.032992974361831812997421194096
0.0321247381944151863395943205672
0.0313010269586609507924252354244
0.0305185012846944270226146045388
-0.85526037175398417211624746415
-0.427630185876992086058123732073
-0.285086790584661390705415821382
-0.213815092938496043029061866037
-0.171052074350796834423249492829
-0.142543395292330695352707910691
-0.122180053107712024588035352021
-0.106907546469248021514530933018
-0.095028930194887130235138607127
-0.085526037175398417211624746415
-0.0777509428867258338287497694678
-0.0712716976461653476763539553455
-0.0657892593656910901627882664728
-0.0610900265538560122940176760104
-0.0570173581169322781410831642764
-0.0534537732346240107572654665091
-0.0503094336325873042421322037733
-0.0475144650974435651175693035637
-0.0450137037765254827429603928498
-0.0427630185876992086058123732073
-0.0407266843692373415293451173403
-0.0388754714433629169143748847339
-0.037185233554521050961575976702
-0.0356358488230826738381769776728
-0.0342104148701593668846498985658
-0.0328946296828455450813941332364
-0.0316763100649623767450462023758
-0.0305450132769280061470088380052
-0.0294917369570339369695257746257
-0.0285086790584661390705415821382
-0.027589044250128521681169273037
-0.0267268866173120053786327332546
-0.0259169809622419446095832564893
-0.0251547168162936521210661018866
-0.0244360106215424049176070704042
-0.0237572325487217825587846517818
-0.0231151451825401127598985801121
-0.0225068518882627413714801964249
-0.0219297531218970300542627554909
-0.0213815092938496043029061866037
-0.07278567573544890423331565899
-0.036392837867724452116657829493
-0.024261891911816301411105219662
-0.018196418933862226058328914746
-0.014557135147089780846663131797
-0.012130945955908150705552609831
-0.010397953676492700604759379855
-0.009098209466931113029164457373
-0.008087297303938767137035073221
-0.007278567573544890423331565898
-0.0066168796123135367484832417259
-0.0060654729779540753527763049154
-0.005598898133496069556408896845
-0.0051989768382463503023796899275
-0.0048523783823632602822210439323
-0.0045491047334655565145822286866
-0.0042815103373793473078420975874
-0.0040436486519693835685175366103
-0.0038308250387078370649113504729
-0.0036392837867724452116657829493
-0.0034659845588309002015864599517
-0.003308439806156768374241620863
-0.0031645945971934306188398112602
-0.0030327364889770376763881524577
-0.0029114270294179561693326263594
-0.0027994490667480347782044484225
-0.0026957657679795890456783577402
-0.0025994884191231751511898449637
-0.0025098508874292725597695054822
-0.0024261891911816301411105219662
-0.0023479250237241582010746986769
-0.0022745523667327782572911143433
-0.002205626537437845582827747242
-0.0021407551686896736539210487937
-0.002079590735298540120951875971
-0.0020218243259846917842587683051
-0.001967180425282402817116639432
-0.0019154125193539185324556752364
-0.0018662993778320231854696322817
-0.0018196418933862226058328914746
-1.06162544344911435878486827278
-0.530812721724557179392434136389
-0.353875147816371452928289424259
-0.265406360862278589696217068195
-0.212325088689822871756973654556
-0.17693757390818572646414471213
-0.15166077763558776554069546754
-0.132703180431139294848108534097
-0.117958382605457150976096474753
-0.106162544344911435878486827278
-0.0965114039499194871622607520707
-0.0884687869540928632320723560648
-0.0816634956499318737526821748291
-0.0758303888177938827703477337699
-0.0707750295632742905856578848519
-0.0663515902155696474240542670486
-0.0624485554970067269873451925164
-0.0589791913027285754880482373766
-0.0558750233394270715149930669883
-0.0530812721724557179392434136389
-0.0505535925451959218468984891799
-0.0482557019749597435811303760354
-0.0461576279760484503819507944686
-0.0442343934770464316160361780324
-0.0424650177379645743513947309111
-0.0408317478249659368763410874145
-0.039319460868485716992032158251
-0.0379151944088969413851738668849
-0.036607773912038426164995457682
-0.0353875147816371452928289424259
-0.0342459820467456244769312346057
-0.0331757951077848237120271335243
-0.0321704679833064957207535840236
-0.0312242777485033634936725962582
-0.0303321555271175531081390935079
-0.0294895956513642877440241186883
-0.0286925795526787664536450884535
-0.0279375116697135357574965334942
-0.027221165216643957917560724943
-0.0265406360862278589696217068195
0.6790698338875713613305151739
0.339534916943785680665257586952
0.226356611295857120443505057968
0.169767458471892840332628793476
0.135813966777514272266103034781
0.113178305647928560221752528984
0.097009976269653051618645024843
0.084883729235946420166314396738
0.075452203765285706814501685989
0.06790698338875713613305151739
0.0617336212625064873936831976276
0.056589152823964280110876264492
0.0522361410682747201023473210695
0.0485049881348265258093225124217
0.0452713222591714240887010115936
0.042441864617973210083157198369
0.0399452843463277271370891278767
0.0377261018826428534072508429947
0.0357405175730300716489744828371
0.0339534916943785680665257586952
0.0323366587565510172062150082811
0.0308668106312532436968415988138
0.029524775386416146144805007561
0.028294576411982140055438132246
0.0271627933555028544532206069562
0.0261180705341373600511736605348
0.0251507345884285689381672286631
0.0242524940674132629046612562109
0.0234162011685369434941556956519
0.0226356611295857120443505057968
0.0219054785125023019784037152872
0.0212209323089866050415785991845
0.0205778737541688291312277325425
0.0199726421731638635685445639384
0.0194019952539306103237290049687
0.0188630509413214267036254214973
0.0183532387537181449008247344298
0.0178702587865150358244872414185
0.0174120470227582400341157736898
0.0169767458471892840332628793476
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00416666666666666666666666666667
0.00972222222222222222222222222222
0.0132936507936507936507936507937
0.0137524801587301587301587301587
0.0122340718694885361552028218695
0.0106196263227513227513227513228
0.0100202421035754369087702421036
0.01028891343995510662177328844
0.0105901910589410589410589410589
0.0103023178320797368416416035464
0.00947893819694414932510170605409
0.00863245955949638985353271067557
0.00818924702282654838677247640833
0.00814476405252676698755130127679
0.00816231045522420789632937650039
0.00793659647393282088936666557188
0.0074562230426418645565953611979
0.00695729162882386013743820024227
0.00666629343961175281266593569894
0.00659668848011110602591876468878
0.00657085423450143909395843995355
0.00641094581340097929122269502301
0.00610043244661547783046433328679
0.00577466842321941531541172606306
0.00557398632339538055857644548757
0.00551270046207345078158688942205
0.00548185567298065684189196967716
0.00536560106816988371531722372288
0.00514936506721190552597379935329
0.00492074510095105226298381411395
0.00477513027389905524205421251256
0.00472494063108084770003318228678
0.00469672326877800864382542355393
0.00460915814870108448140509950125
0.00445023019101593609117442563449
0.00428120323346950247291702213345
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00833333333333333333333333333333
0.0208333333333333333333333333333
0.030753968253968253968253968254
0.0347222222222222222222222222222
0.0338927469135802469135802469136
0.0316840277777777777777777777778
0.0307465027256693923360590027257
0.0314466214726631393298059964727
0.032466231684981684981684981685
0.0324596285273368606701940035273
0.0312224655855608236560617512998
0.0295996261509654366797223940081
0.0285353601348108525979674439058
0.0282570950220689804023137356471
0.0282476474175741876243129375961
0.0278614873831112670398384684099
0.0269256312125010646085742791092
0.0258078546940580816631236799304
0.0249921683714846980560658029427
0.0246241914183172946571647359778
0.0244358909626970361730773072343
0.0240551876134374655363992087517
0.0233615688578290931313042770565
0.0225592703303180935570693973615
0.0219427788278941799133223190526
0.0216119709674194967571343696609
0.0214047260855289408878631834147
0.0210803962766322054048998671367
0.0205529653551114123549365689153
0.0199520362784329268179394301664
0.0194756832571323580007375622765
0.0191962867960194849143576483111
0.0190057685275997591744721968269
0.0187361018053144538386601351895
0.0183234397172237477132197766914
0.0178572333607725434778788245899
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.137077838904018869706034597221
-0.205616758356028304559051895831
-0.19876286641082736107375016597
-0.154212568767021228419288921873
-0.111620525964701079617771029165
-0.0908140682739125011802479206586
-0.0890190013358836826483831818855
-0.0921603684774341150791464747384
-0.089036803652624464319773575989
-0.078407707913581507645246396547
-0.0664348225541470473075295647578
-0.0593010005899388125406852917175
-0.057992559653969503839103507076
-0.0587384078473970564174657595607
-0.0572989488750802228636386844838
-0.0526476801906640865469814945076
-0.0471015819411194331294628251542
-0.0435512169009336254287042523469
-0.0427587457107088083389243548832
-0.0430522192783709462469100497484
-0.0422367020506359703919043586443
-0.039640541501173080060560819304
-0.0364542962631372899094743130346
-0.0343376414669728905931343748687
-0.0338191598986830932065564499015
-0.0339670287588751965812694526587
-0.0334442288759909375091948141029
-0.0317903763587442318079515780076
-0.0297249110775370571009959650988
-0.0283214241382403900172208896253
-0.0279583845952333752095197178019
-0.0280446395137170935488676338211
-0.0276815255600564731071272419166
-0.0265365606717169874184228556951
-0.0250898402292244964238009270584
-0.0240916959457894222620052360898
-0.0238240799295889990212187307529
-0.023879495978310821010617328064
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.274155677808037739412069194441
0.452900183378723275784770458328
0.476692399488321388814166998606
0.39962884123774616054228154745
0.304391845580195810029192851981
0.245706344219782674318167798989
0.230830385828733855596589996928
0.234911994985858404005609653936
0.230853818716412720755720220532
0.209921852334145157193269616506
0.182005295227575166277083172492
0.161612723211497409741765427297
0.154350244615231522762929891083
0.154338932989580645006102860646
0.151840355753859182971763915506
0.142355293301971961406011301256
0.129245964122895228626486299169
0.119046151375180602452203702595
0.114975016714945251963835588379
0.114626004832965870238010329593
0.113074129837290907937307202151
0.107693717133093256898054738082
0.100111467632246183711720144141
0.0940146994829814508804572413093
0.0914365912142608459909671699183
0.0911070940087993614160811194298
0.0900659471749789563169989191142
0.0866063880851922199027721634369
0.081671496628947323692226150638
0.0776224669601657451958804249795
0.075849346377636550248256946631
0.0755776107377262840889559846688
0.0748345513395576644568963278272
0.0724249725073388487382245006543
0.0689592150071654243990572590832
0.0660764852073987301941437602375
0.0647841311815244419646850542006
0.0645639757732260629767503656004
0.
0.
-0.274155677808037739412069194441
-0.411233516712056609118103791662
-0.397525732821654722147500331939
-0.308425137534042456838577843746
-0.223241051929402159235542058331
-0.181628136547825002360495841317
-0.178038002671767365296766363771
-0.184320736954868230158292949477
-0.178073607305248928639547151978
-0.156815415827163015290492793094
-0.132869645108294094615059129516
-0.118602001179877625081370583435
-0.115985119307939007678207014152
-0.117476815694794112834931519121
-0.114597897750160445727277368968
-0.105295360381328173093962989015
-0.0942031638822388662589256503083
-0.0871024338018672508574085046937
-0.0855174914214176166778487097665
-0.0861044385567418924938200994967
-0.0844734041012719407838087172885
-0.079281083002346160121121638608
-0.0729085925262745798189486260693
-0.0686752829339457811862687497374
-0.0676383197973661864131128998031
-0.0679340575177503931625389053175
-0.0668884577519818750183896282057
-0.0635807527174884636159031560152
-0.0594498221550741142019919301976
-0.0566428482764807800344417792506
-0.0559167691904667504190394356037
-0.0560892790274341870977352676423
-0.0553630511201129462142544838333
-0.0530731213434339748368457113901
-0.0501796804584489928476018541168
-0.0481833918915788445240104721795
-0.0476481598591779980424374615058
-0.0477589919566216420212346561279
0.
0.901542677369695714049803621134
0.901542677369695714049803621134
0.67615700802727178553735271585
0.450771338684847857024901810567
0.315539937079393499917431267397
0.27046280321090871421494108634
0.268852905572748543296995008445
0.264023212658268030543156774761
0.237620891392441227488841097284
0.199627307131861193825313658965
0.16933196066830161382396473858
0.156306425232278412760582835612
0.155048742961507929585923661872
0.153298280834261645842574499853
0.143717138282120292977413593612
0.12863419869663016019896423795
0.115595418524793218527454436358
0.109511449128751470183904202865
0.108780838132154400432865853886
0.107893858589526551431537973325
0.102989592290002617275558974538
0.0949483741375926389985591629129
0.0877257329058824539893807788744
0.0842167035896471558298055477194
0.0837515770742597904949662685644
0.0832181644685740880380296364556
0.080246087166125013465242863725
0.0752584322456928807003088644312
0.0706773059355038175182300548786
0.0683973928408101459853839240761
0.0680776006801995380242475385881
0.0677221102758179151183040594285
0.0657302835029997411442362929747
0.0623370776258221086845693675937
0.0591744720134068981829348159206
0.0575751619589904955293419830579
0.057342448134137538981343372723
0.057088785735785423560836327567
0.0556615660923907879718154193778
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.601028451579797142699869080756
-0.601028451579797142699869080756
-0.429938005351514523691568477233
-0.263014225789898571349934540378
-0.169734958052928999944954178265
-0.14672718626758993646075437502
-0.154671364958551938917573391874
-0.156511782424736006252757073826
-0.139276196113479336844412583375
-0.112559891963969671945751834853
-0.092333503605907986256220199297
-0.085808494959584579906026622713
-0.087925766064968007972384975398
-0.088694481126578453346691499163
-0.082631542472722683404641366461
-0.0721402372684724211057254390392
-0.0634925636033265637902440720498
-0.0604433298576072798277946955563
-0.0613927854935343567640729778863
-0.0618014777683521156494006357778
-0.0587356545520513898511086587153
-0.0531656381527491477037568928837
-0.0483866417478930363332139362572
-0.0466246270734250544057204751886
-0.0471587318632955692833680957767
-0.0474102199422880577488306616469
-0.0455638800251692753030533625701
-0.0421162142501112829775482785981
-0.0390882915652916614745969822247
-0.0379414905487610758030353355459
-0.0382826783305762782349036385667
-0.0384524869137279777573386045036
-0.0372197366098288420124596054947
-0.0348770683769539099120091501413
-0.0327879217139021684144486736309
-0.0319823284439028216140378062633
-0.0322187413307220995809228757524
-0.0323409182574156217680089109188
-0.0314597837746240526490059174654
0.
1.20205690315959428539973816151
1.20205690315959428539973816151
0.901542677369695714049803621134
0.601028451579797142699869080756
0.420719916105857999889908356529
0.360617070947878285619921448453
0.358470540763664724395993344594
0.352030950211024040724209033014
0.316827855189921636651788129713
0.26616974284248159176708487862
0.22577594755773548509861965144
0.208408566976371217014110447483
0.206731657282010572781231549163
0.204397707779015527790099333138
0.191622851042827057303218124817
0.171512264928840213598618983934
0.154127224699724291369939248477
0.14601526550500196024520560382
0.145041117509539200577154471848
0.1438584781193687352420506311
0.13731945638667015636741196605
0.126597832183456851998078883884
0.116967643874509938652507705166
0.112288938119529541106407396959
0.111668769432346387326621691419
0.110957552624765450717372848607
0.1069947828881666846203238183
0.100344576327590507600411819242
0.0942364079140050900243067398382
0.0911965237877468613138452321014
0.0907701342402660506989967181175
0.0902961470344238868244054125713
0.0876403780039996548589817239663
0.0831161035010961449127591567916
0.0788992960178758642439130878942
0.0767668826119873273724559774106
0.0764565975121833853084578302973
0.076118380981047231414448436756
0.0742154214565210506290872258371
0.
-0.601028451579797142699869080756
-0.601028451579797142699869080756
-0.450771338684847857024901810567
-0.300514225789898571349934540378
-0.210359958052928999944954178265
-0.180308535473939142809960724227
-0.179235270381832362197996672297
-0.176015475105512020362104516507
-0.158413927594960818325894064856
-0.13308487142124079588354243931
-0.11288797377886774254930982572
-0.104204283488185608507055223741
-0.103365828641005286390615774581
-0.102198853889507763895049666569
-0.0958114255214135286516090624083
-0.085756132464420106799309491967
-0.0770636123498621456849696242384
-0.07300763275250098012260280191
-0.0725205587547696002885772359238
-0.0719292390596843676210253155501
-0.0686597281933350781837059830251
-0.0632989160917284259990394419419
-0.0584838219372549693262538525829
-0.0561444690597647705532036984796
-0.0558343847161731936633108457096
-0.0554787763123827253586864243037
-0.05349739144408334231016190915
-0.0501722881637952538002059096208
-0.0471182039570025450121533699191
-0.0455982618938734306569226160507
-0.0453850671201330253494983590587
-0.0451480735172119434122027062857
-0.0438201890019998274294908619831
-0.0415580517505480724563795783958
-0.0394496480089379321219565439471
-0.0383834413059936636862279887053
-0.0382282987560916926542289151487
-0.038059190490523615707224218378
-0.0371077107282605253145436129185
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00416666666666666666666666666667
0.00694444444444444444444444444444
0.00644841269841269841269841269841
0.00404265873015873015873015873016
0.00195381393298059964726631393298
0.00135967813051146384479717813051
0.00192204785954785954785954785955
0.00256053841991341991341991341991
0.00252241360748305192749637194082
0.00187418234231230262976294722326
0.00120658528041133861239681345501
0.000996617340785867571581857296143
0.00122672934651554224383356036017
0.00151164917856720445811637844006
0.00151103960832591411284876975247
0.00121629279393731917248633876806
0.00089090385750678461817498328789
0.000783523557436360113917048439927
0.000907048148577936359262513374853
0.00106687672096312138726063976877
0.00107073025994151836016850982456
0.000902642028390491838815676804534
0.000710198485341508281464516891242
0.000644794394867924260728807697805
0.000721455150244193825923521921119
0.000823372223667501990273798362438
0.000827315545460505183397792154818
0.00071871757769330014339763106271
0.000591579411778065565574020984581
0.00054749858050785883355524578207
0.000599592103558175304489677275769
0.000670132735915738774992087493703
0.000673508823005105792940545021422
0.00059757001755269693005811611494
0.000507318272328417486853501840108
0.000475571307389395361927496363093
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00833333333333333333333333333333
0.0152777777777777777777777777778
0.0160714285714285714285714285714
0.0122023809523809523809523809524
0.00779872134038800705467372134039
0.00577656525573192239858906525573
0.00622835497835497835497835497835
0.00735261844636844636844636844637
0.0074651827082382637938193493749
0.00629701353907703114052320401527
0.00479993332407353571374735395899
0.00401754139911381974874038366102
0.004168193899683891513956873434
0.0046419816103922095855906417168
0.00470598442583136497251850995688
0.00416691641027131573861961923619
0.00343088626732492112464764293527
0.00302570604291388340321576561314
0.00310365957485296644781024252712
0.00336684236493807054088823840079
0.003409341547460078722958328722
0.00310196652852891417079327338618
0.00266667206232070892384589960027
0.00242025673846900789198091251615
0.00246838064024300627064618783351
0.00263606597305705333832294219596
0.0026661752873330742765372522317
0.00246812943597636290714175448779
0.00218102162115552382640583379155
0.0020156259807464422192179298311
0.00204837591527438150382649380121
0.00216457200880118028891655567706
0.00218691587201992791639503531262
0.00204882920459580820302920483727
0.00184538056781364239260251889849
0.00172676245032107363132413039372
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.137077838904018869706034597221
-0.137077838904018869706034597221
-0.0822467033424113218236207583323
-0.0342694597260047174265086493051
-0.0169715419595451933921757120368
-0.0234174641461032235747809103585
-0.0344417136240983919320916292884
-0.036404501462902630377287164361
-0.0284960695052095503853183393392
-0.0185331595356839004230529910958
-0.0138816227525928532916592312032
-0.0155943349561263890915577237495
-0.0192696855589921329654786024557
-0.0201213741679158189391198310237
-0.0170972849663326053237487914399
-0.0128876718419182184258485963974
-0.0107476737000706397170890927237
-0.0115126550138117925052274118477
-0.0133272788143769143566332305718
-0.0137936406216466722705963832255
-0.0122077089319811457018991865547
-0.00989446456882042553916249062435
-0.0086674565349768884754116399472
-0.00909702503111607408991787243588
-0.0101750167367019241918979689007
-0.0104678422743697341451188930433
-0.00949315944320527714244346808036
-0.00803243073423937260543569275245
-0.00723761859425374902578163075927
-0.0075118307353422916935809676139
-0.0082252057655089360935791115632
-0.00842579142051014253204236535735
-0.00776657337020044896081419754251
-0.00676098244061867596268959177291
-0.00620444456646350825742537385195
-0.0063944048952192897285806655346
-0.00690112344983537994263507847157
-0.00704699962213375343264531961386
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.274155677808037739412069194441
0.315822344474704406078735861108
0.218660073351489310313908183331
0.108353734266824249667832113425
0.0530237717497782174721821119043
0.0543696505144286693717840429392
0.0768039519395548085555412832682
0.0863484072677889678176464711593
0.0735703908218058327922893352517
0.051330827065455821389152980265
0.0370470895730079490087354909979
0.0370961513708013491827274695805
0.044541345511380316373664694276
0.0483203499974487745543781829021
0.0435561788234988115914441413736
0.0342378519536347065835607541438
0.0277579292269905886443995627138
0.0276877690130415821147195853082
0.0313485942886141578384320171864
0.0333483018887737114647799378679
0.0308772126702387720081514958425
0.0257757958651869197103666703236
0.0220857345924884541633884232884
0.0220125723129282582320574214895
0.0241811419824374321978184591478
0.0254142730142029040805318227245
0.0239047898655949870384115939473
0.0206901573951047126125566862495
0.018309449660088521956731934849
0.0182477998983498968197863580708
0.0196799921774798552641618942342
0.0205152842390229731983523371434
0.0194982568227646267115227005529
0.0172881797578678110120687822032
0.0156255638272830855525387302928
0.0155752914056262414205383675172
0.0165910834713000003724158731634
0.0171939351714396320452368496389
0.
0.
-0.274155677808037739412069194441
-0.274155677808037739412069194441
-0.164493406684822643647241516665
-0.0685389194520094348530172986103
-0.0339430839190903867843514240736
-0.046834928292206447149561820717
-0.0688834272481967838641832585768
-0.0728090029258052607545743287221
-0.0569921390104191007706366786784
-0.0370663190713678008461059821915
-0.0277632455051857065833184624063
-0.0311886699122527781831154474989
-0.0385393711179842659309572049115
-0.0402427483358316378782396620475
-0.0341945699326652106474975828797
-0.0257753436838364368516971927948
-0.0214953474001412794341781854473
-0.0230253100276235850104548236954
-0.0266545576287538287132664611436
-0.027587281243293344541192766451
-0.0244154178639622914037983731095
-0.0197889291376408510783249812487
-0.0173349130699537769508232798944
-0.0181940500622321481798357448718
-0.0203500334734038483837959378015
-0.0209356845487394682902377860867
-0.0189863188864105542848869361607
-0.0160648614684787452108713855049
-0.0144752371885074980515632615185
-0.0150236614706845833871619352278
-0.0164504115310178721871582231264
-0.0168515828410202850640847307147
-0.015533146740400897921628395085
-0.0135219648812373519253791835458
-0.0124088891329270165148507477039
-0.0127888097904385794571613310692
-0.0138022468996707598852701569431
-0.0140939992442675068652906392277
0.
0.901542677369695714049803621134
0.601028451579797142699869080756
0.300514225789898571349934540378
0.150257112894949285674967270189
0.125214260745791071395806058491
0.150257112894949285674967270189
0.163672926546284043324517919313
0.145487045818919149621793706056
0.110904059517700663236285366092
0.0844301872457334081411720851538
0.0773943383085889574627410780576
0.0829991671229243673252200159139
0.086977717574250601681658186438
0.0811792030693005615695476406755
0.0685926472327218121877025496238
0.0579287953560198253380597259611
0.0547105289473520572637230745188
0.0571032068236299940980873783227
0.0589930079422889981513398705704
0.0561838170878942839536570195909
0.0497272250671471597304396935007
0.0440017620113830709119233288776
0.0421683552609087762905931901744
0.0434867633083714109524688079712
0.0445881729576484973436809418835
0.0429367591444022567013223884804
0.0390182699226585366496883782539
0.0354522638726907651542562577694
0.0342705217436010729824477158438
0.0351038224989036097981747865609
0.0358244544114775810928886866203
0.0347388648838570483324981203591
0.0321101056183430786149651032342
0.0296774762521556365132773547029
0.02885310191181797994346409485
0.0294269560303719920681899956216
0.0299349844667984698218006481139
0.029167420762521585980216016111
0.0272824112981127825947493290145
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.601028451579797142699869080756
-0.40068563438653142846657938717
-0.179509483859932380899956360252
-0.075171408596632857116644846793
-0.0671567293860829364860929278827
-0.094119821295045555529343259491
-0.107709861083766081793064856262
-0.0943242746670513319642057981584
-0.0680865393845223704350074104339
-0.0491383560848313042142579546902
-0.0459094555296619807630216917512
-0.0521332483485656781662466267092
-0.0561608354511952671016857239199
-0.0519002898125125454537742630976
-0.0423353594164202879207907924571
-0.0346728299067565929514089405688
-0.0331116799708319039021179358976
-0.0358129141004211142605055076081
-0.0377306584088814914933937584512
-0.0356727462378569402665779351229
-0.0307653578632147703469011113972
-0.026645787748398588514304377369
-0.0257367197080386126712849911699
-0.027239362478443712822524193774
-0.0283589457569386735833700439103
-0.0271517595460648062904080856872
-0.0241735502781518652272433763193
-0.0216060400102570618819253488159
-0.0210131874652053972428794535885
-0.0219687258524838776231137785492
-0.0227020828923628784157602975087
-0.0219097083007518455820448230247
-0.0199118493728255946522963537174
-0.0181596701642195007451296071874
-0.0177430735724635472570557967778
-0.0184038781518212558633056078748
-0.0189212922582320486296246847775
-0.0183616610833481839847198459382
-0.0169291244555959676914935833431
0.
1.20205690315959428539973816151
0.801371268773062856933158774341
0.40068563438653142846657938717
0.200342817193265714233289693585
0.166952347661054761861074744654
0.200342817193265714233289693585
0.218230568728378724432690559084
0.193982727758558866162391608075
0.147872079356934217648380488122
0.112573582994311210854896113538
0.10319245107811860995032143741
0.110665556163899156433626687885
0.115970290099000802242210915251
0.108238937425734082092730187567
0.0914568629769624162502700661651
0.0772383938080264337840796346148
0.0729473719298027430182974326918
0.0761376090981733254641165044303
0.0786573439230519975351198274273
0.0749117561171923786048760261212
0.0663029667561962129739195913343
0.0586690160151774278825644385035
0.0562244736812117017207909202325
0.0579823510778285479366250772949
0.0594508972768646631249079225113
0.0572490121925363422684298513072
0.0520243598968780488662511710052
0.0472696851635876868723416770259
0.0456940289914680973099302877917
0.0468050966652048130642330487479
0.0477659392153034414571849154937
0.0463184865118093977766641604787
0.0428134741577907714866201376456
0.0395699683362075153510364729372
0.0384708025490906399246187931334
0.0392359413738293227575866608287
0.0399133126223979597624008641519
0.038889894350028781306954688148
0.036376548397483710126332438686
0.
-0.601028451579797142699869080756
-0.40068563438653142846657938717
-0.200342817193265714233289693585
-0.100171408596632857116644846793
-0.0834761738305273809305373723272
-0.100171408596632857116644846793
-0.109115284364189362216345279542
-0.0969913638792794330811958040373
-0.0739360396784671088241902440612
-0.0562867914971556054274480567692
-0.0515962255390593049751607187051
-0.0553327780819495782168133439426
-0.0579851450495004011211054576253
-0.0541194687128670410463650937836
-0.0457284314884812081251350330825
-0.0386191969040132168920398173074
-0.0364736859649013715091487163459
-0.0380688045490866627320582522151
-0.0393286719615259987675599137136
-0.0374558780585961893024380130606
-0.0331514833780981064869597956671
-0.0293345080075887139412822192517
-0.0281122368406058508603954601162
-0.0289911755389142739683125386474
-0.0297254486384323315624539612556
-0.0286245060962681711342149256536
-0.0260121799484390244331255855026
-0.0236348425817938434361708385129
-0.0228470144957340486549651438958
-0.0234025483326024065321165243739
-0.0238829696076517207285924577468
-0.0231592432559046988883320802394
-0.0214067370788953857433100688228
-0.0197849841681037576755182364686
-0.0192354012745453199623093965667
-0.0196179706869146613787933304144
-0.0199566563111989798812004320759
-0.019444947175014390653477344074
-0.018188274198741855063166219343
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00416666666666666666666666666667
0.009375
0.0112599206349206349206349206349
0.00871155753968253968253968253968
0.00435819003527336860670194003527
0.00177083333333333333333333333333
0.00233855168751002084335417668751
0.00449338686968895302228635561969
0.00558315125589431144986700542256
0.00438993634461144381779302414223
0.00200632739174405841072507739174
0.000519520203958758026218343678661
0.000965628401291989643997113651642
0.00249416671936057294367285030217
0.00336522789435782575289840184102
0.00266237240032350638727692473167
0.00106317861357869822878633420394
0.0000446552120047595415772989832917
0.00041340197207961874373824355953
0.00159952984842439700640587090445
0.00231241455844359660178483605041
0.00182581789550197875695932645781
0.000625155030506295078758177828716
-0.000148561424349640963782640991593
0.000160332935595892843015737553402
0.00112644102141794318828079241226
0.00172448472797158614275572069078
0.00135458050821570993239859384064
0.000392879907391542937841776975389
-0.000231709686384092525431060506762
0.0000318113982338086355860943427313
0.000845185031398952690883804672474
0.00135812713100514528997025518625
0.00106015785964710943744197837091
0.000257501493011084113920228426016
-0.000266784414292839074732312858951
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00416666666666666666666666666667
0.00972222222222222222222222222222
0.0123015873015873015873015873016
0.0104290674603174603174603174603
0.0063671186067019400352733686067
0.00363963293650793650793650793651
0.00390725208433541766875100208434
0.005920627405002405002405002405
0.00712154486460042015597571153127
0.00612402033408977853422297866742
0.00378735596964763631430298096965
0.00212606161119615980727091838203
0.00231363739966061102849151401906
0.00369746585189129394311467140599
0.00460714838394222465102279016149
0.00401736177477572011445502362337
0.00243916113908720052054578847752
0.00128789900318111204572381281236
0.00146205127181242022519240245894
0.00253669809695709498923118467046
0.00327721236821828548880648411259
0.00287829878237445536813850065978
0.00169713757236339534110633088714
0.000823488005470017345299726009678
0.000982136653667350370701771979452
0.0018623507633278893350888978144
0.00248570172459970662238150911264
0.00219058816021290116274623714651
0.00124912205684329719901167142916
0.000546734345171626268846434027767
0.000689809520287574178969533168945
0.00143496073886382341473121526726
0.00197210381164565229660903689357
0.00174023900761290886798043470611
0.000958115862970895534360033910908
0.000371142890277294734337191562693
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00833333333333333333333333333333
0.0208333333333333333333333333333
0.0287698412698412698412698412698
0.0277777777777777777777777777778
0.0209683641975308641975308641975
0.0151909722222222222222222222222
0.0147837502004168670835337502004
0.0184489362874779541446208112875
0.0214239008162619273730384841496
0.0203000532774838330393885949442
0.0159135952781786115119448452782
0.0120201101624712735823846934958
0.0114891645171137176272563760892
0.0137671890533683688445593207498
0.0157786680526907831279872494019
0.0150622629729100876587649074422
0.0120108405854903412259688103359
0.00922292597860894624044328370503
0.00884472243438684507547852529883
0.0105766049375987779803253361098
0.0121623420225570552108663365925
0.0116926226547303916898086304286
0.00939667985627147071428765183246
0.00726043310670312021427583802593
0.00699578424853487889844173969857
0.0084160506279879825106811324038
0.00974220059751353190992266703862
0.00941752890490206651662979531028
0.00759238945807979876935926470068
0.00587316345927207838837758239704
0.00568261607154944674585295450427
0.00689352617211820465743785251041
0.00803814732050359322273117931051
0.00780321535445924879923637506202
0.00629495440503234429183811138241
0.00486164274784410036282383201958
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.137077838904018869706034597221
-0.205616758356028304559051895831
-0.157639514739621700161939786804
-0.0514041895890070761397629739577
0.0238254339047461368774774418978
0.0234174641461032235747809103585
-0.0273339738290751912806676131362
-0.0681717466692308128805904202248
-0.0607622740890779747339801410493
-0.017138809560588787846281289968
0.0196723207813304469578124243253
0.0189340001258171951397529064779
-0.0118326358715176950630941294513
-0.0388032746593100697852169402326
-0.0361137487496399374178791751435
-0.00870235564439719586966675442798
0.015796272891819766651640450195
0.0152738130835789506987585679206
-0.00669275565864756106668855884323
-0.0266786342065151168499768704848
-0.025333188144923148775570393961
-0.00532144899455852902892789451584
0.0130790559567790382436401727137
0.0127102742291254909922108452448
-0.00434151110419509209552111741909
-0.0201821524515490972057186684395
-0.0193857389393946725595573288456
-0.00361547973740323446279239631254
0.01113261448092005852944167539
0.0108619893727959484327905346768
-0.00306169778038999490080801231829
-0.0161697220713671276999119768721
-0.0156469542452912697223804329455
-0.00262908066620168584834590773655
0.00968264474002446130826776501546
0.00947655674113307070265570950271
-0.00228428928978439030162789747916
-0.0134589558503872634043008599774
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.274155677808037739412069194441
0.452900183378723275784770458328
0.394445696145910066990546240274
0.182900971770606744872118540508
0.0011586560000315357688546400138
-0.0323102920488202037633184344736
0.0573749031255225166001359317398
0.151467066919128460396269443792
0.154488884235249943069890391965
0.070917118685032298277443894976
-0.0164151163920642947475971091942
-0.0326956146088399400226766651764
0.0224416678782653998150724066612
0.0844945661051592629410458682801
0.0912594809459526251388574518021
0.0397745885452037701636989692169
-0.0177453822116664567381781820051
-0.0285786362760405571292302850419
0.0110266854813939652836660090691
0.0570284471232430084033619547248
0.0635239618974925067890393603006
0.0263240802189572887501823142
-0.0166305673069758181845040872413
-0.0248138942530532516785721793658
0.0060187463917913088337830322766
0.0424887948480833962955460895117
0.0482709377071904676910574241737
0.0191334625941044235180790363743
-0.0151744196530344575836136851856
-0.0217790482561145063909816403106
0.00343585960447254790261472232591
0.0336177641064847248960505221048
0.0387266107033447931954956458046
0.0147685775083271201498169329571
-0.0138054324825859205558262154875
-0.0193557343784388634298468719309
0.001960966488861267262063802468
0.0276917287507938267673074158142
0.
0.
-0.274155677808037739412069194441
-0.411233516712056609118103791662
-0.315279029479243400323879573607
-0.102808379178014152279525947915
0.0476508678094922737549548837957
0.046834928292206447149561820717
-0.0546679476581503825613352262725
-0.13634349333846162576118084045
-0.121524548178155949467960282099
-0.0342776191211775756925625799359
0.0393446415626608939156248486505
0.0378680002516343902795058129558
-0.0236652717430353901261882589026
-0.0776065493186201395704338804652
-0.072227497499279874835758350287
-0.017404711288794391739333508856
0.03159254578363953330328090039
0.0305476261671579013975171358412
-0.0133855113172951221333771176865
-0.0533572684130302336999537409695
-0.0506663762898462975511407879221
-0.0106428979891170580578557890317
0.0261581119135580764872803454274
0.0254205484582509819844216904896
-0.00868302220839018419104223483818
-0.040364304903098194411437336879
-0.0387714778787893451191146576911
-0.00723095947480646892558479262507
0.02226522896184011705888335078
0.0217239787455918968655810693535
-0.00612339556077998980161602463658
-0.0323394441427342553998239537442
-0.0312939084905825394447608658911
-0.00525816133240337169669181547309
0.0193652894800489226165355300309
0.0189531134822661414053114190054
-0.00456857857956878060325579495833
-0.0269179117007745268086017199549
0.
-0.450771338684847857024901810567
-0.450771338684847857024901810567
-0.187821391118686607093709087736
0.0751285564474746428374836350945
0.157769968539696749958715633698
0.0601028451579797142699869080756
-0.0818364632731420216622589596565
-0.13201160632913401527157838738
-0.0633584159373702821262778655963
0.0422150936228667040705860425769
0.0846659803341508069119823692899
0.0366536290546770227176814098491
-0.043488858787125300840829093219
-0.0766491404171308229212872499266
-0.0375622455246992403948555219943
0.0289643976780099126690298629806
0.0577977092623966092637272181788
0.0262041211525607380429084122712
-0.0294965039711444990756699352852
-0.0539469292947632757157689866625
-0.0266311836114277287725596405184
0.0220008810056915354559616644388
0.0438628664529412269946903894372
0.0203649701406378724386683698741
-0.0222940864788242486718404709417
-0.0416090822342870440190148182278
-0.0206139086217332384077772427356
0.0177261319363453825771281288847
0.0353386529677519087591150274393
0.0166467851709532680936045687576
-0.0179122272057387905464443433101
-0.0338610551379089575591520297142
-0.0168100889423283312646355948703
0.0148387381260778182566386773514
0.0295872360067034490914674079603
0.0140741029643092517305759937182
-0.014967492233399234910900324057
-0.0285443928678927117804181637835
-0.0141895773971390026885330451817
0.
0.901542677369695714049803621134
0.901542677369695714049803621134
0.375642782237373214187418175472
-0.150257112894949285674967270189
-0.315539937079393499917431267397
-0.120205690315959428539973816151
0.163672926546284043324517919313
0.264023212658268030543156774761
0.126716831874740564252555731193
-0.0844301872457334081411720851538
-0.16933196066830161382396473858
-0.0733072581093540454353628196982
0.086977717574250601681658186438
0.153298280834261645842574499853
0.0751244910493984807897110439887
-0.0579287953560198253380597259611
-0.115595418524793218527454436358
-0.0524082423051214760858168245423
0.0589930079422889981513398705704
0.107893858589526551431537973325
0.0532623672228554575451192810369
-0.0440017620113830709119233288776
-0.0877257329058824539893807788744
-0.0407299402812757448773367397482
0.0445881729576484973436809418835
0.0832181644685740880380296364556
0.0412278172434664768155544854712
-0.0354522638726907651542562577694
-0.0706773059355038175182300548786
-0.0332935703419065361872091375152
0.0358244544114775810928886866203
0.0677221102758179151183040594285
0.0336201778846566625292711897405
-0.0296774762521556365132773547029
-0.0591744720134068981829348159206
-0.0281482059286185034611519874364
0.0299349844667984698218006481139
0.057088785735785423560836327567
0.0283791547942780053770660903634
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.601028451579797142699869080756
-0.601028451579797142699869080756
-0.229595188158248809458278783648
0.137671408596632857116644846793
0.245429402497373444389398622709
0.0980438729090523174393476234658
-0.107641656718686716713699776896
-0.17852181328893353711695460469
-0.0793733538189040563564951200309
0.0702695214087049614212484950141
0.127742350256942137290371233448
0.0562297255361575491006495790954
-0.0590741542935815698054487451432
-0.105335691203428411149030253883
-0.0482786825437354058051828908011
0.0464843707881153493768587100228
0.0859518703869509390346006422701
0.0390975850793931360572570874061
-0.0408513421128552557346860636006
-0.0748336570945033178317170181602
-0.0347786288885580000955181338667
0.0346339997631888096752079311144
0.0646945915032126545105816655714
0.0299085603611204002261423519364
-0.0312590802325243734191761285018
-0.0580629037232818107191159972472
-0.02720475333905086213907436709
0.0275732818147130141248327838055
0.0518469305136117871607389558125
0.0241995610293836531601193557335
-0.0253279797550321427229488021284
-0.0474442683563179724415502125507
-0.0223492516364085932369790064188
0.0228950103327267772194432942526
0.0432490969995615774191622968259
0.0203140717798805987593024662532
-0.0212940301146043688254374490885
-0.0401138248738673212929733725787
-0.018968582931172110117385067401
0.
1.20205690315959428539973816151
1.20205690315959428539973816151
0.500857042983164285583224233963
-0.200342817193265714233289693585
-0.420719916105857999889908356529
-0.160274253754612571386631754868
0.218230568728378724432690559084
0.352030950211024040724209033014
0.16895577583298741900340764159
-0.112573582994311210854896113538
-0.22577594755773548509861965144
-0.0977430108124720605804837595976
0.115970290099000802242210915251
0.204397707779015527790099333138
0.100165988065864641052948058652
-0.0772383938080264337840796346148
-0.154127224699724291369939248477
-0.0698776564068286347810890993898
0.0786573439230519975351198274273
0.1438584781193687352420506311
0.0710164896304739433934923747159
-0.0586690160151774278825644385035
-0.116967643874509938652507705166
-0.0543065870417009931697823196643
0.0594508972768646631249079225113
0.110957552624765450717372848607
0.0549704229912886357540726472949
-0.0472696851635876868723416770259
-0.0942364079140050900243067398382
-0.0443914271225420482496121833536
0.0477659392153034414571849154937
0.0902961470344238868244054125713
0.0448269038462088833723615863207
-0.0395699683362075153510364729372
-0.0788992960178758642439130878942
-0.0375309412381580046148693165818
0.0399133126223979597624008641519
0.076118380981047231414448436756
0.0378388730590373405027547871511
0.
-0.601028451579797142699869080756
-0.601028451579797142699869080756
-0.250428521491582142791612116982
0.100171408596632857116644846793
0.210359958052928999944954178265
0.0801371268773062856933158774341
-0.109115284364189362216345279542
-0.176015475105512020362104516507
-0.0844778879164937095017038207951
0.0562867914971556054274480567692
0.11288797377886774254930982572
0.0488715054062360302902418797988
-0.0579851450495004011211054576253
-0.102198853889507763895049666569
-0.0500829940329323205264740293258
0.0386191969040132168920398173074
0.0770636123498621456849696242384
0.0349388282034143173905445496949
-0.0393286719615259987675599137136
-0.0719292390596843676210253155501
-0.0355082448152369716967461873579
0.0293345080075887139412822192517
0.0584838219372549693262538525829
0.0271532935208504965848911598321
-0.0297254486384323315624539612556
-0.0554787763123827253586864243037
-0.0274852114956443178770363236474
0.0236348425817938434361708385129
0.0471182039570025450121533699191
0.0221957135612710241248060916768
-0.0238829696076517207285924577468
-0.0451480735172119434122027062857
-0.0224134519231044416861807931604
0.0197849841681037576755182364686
0.0394496480089379321219565439471
0.0187654706190790023074346582909
-0.0199566563111989798812004320759
-0.038059190490523615707224218378
-0.0189194365295186702513773935756
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
2.84109848849173775272950970342
1.42054924424586887636475485171
0.
-0.710274622122934438182377425855
-0.568219697698347550545901940684
0.
0.405871212641676821818501386203
0.355137311061467219091188712928
0.
-0.284109848849173775272950970342
-0.258281680771976159339046336675
0.
0.218546037576287519440731515648
0.202935606320838410909250693101
0.
-0.177568655530733609545594356464
-0.167123440499513985454677041378
0.
0.149531499394301986985763668601
0.142054924424586887636475485171
0.
-0.129140840385988079669523168337
-0.123526021238771206640413465366
0.
0.113643939539669510109180388137
0.109273018788143759720365757824
0.
-0.101467803160419205454625346551
-0.0979689133962668190596382656352
0.
0.0916483383384431533138551517232
0.0887843277653668047727971782319
0.
-0.0835617202497569927273385206888
-0.0811742425283353643637002772406
0.
0.076786445634911831154851613606
0.0747657496971509934928818343005
0.
-0.0710274622122934438182377425855
-2.84109848849173775272950970342
-1.42054924424586887636475485171
0.
0.710274622122934438182377425855
0.568219697698347550545901940684
0.
-0.405871212641676821818501386203
-0.355137311061467219091188712928
0.
0.284109848849173775272950970342
0.258281680771976159339046336675
0.
-0.218546037576287519440731515648
-0.202935606320838410909250693101
0.
0.177568655530733609545594356464
0.167123440499513985454677041378
0.
-0.149531499394301986985763668601
-0.142054924424586887636475485171
0.
0.129140840385988079669523168337
0.123526021238771206640413465366
0.
-0.113643939539669510109180388137
-0.109273018788143759720365757824
0.
0.101467803160419205454625346551
0.0979689133962668190596382656352
0.
-0.0916483383384431533138551517232
-0.0887843277653668047727971782319
0.
0.0835617202497569927273385206888
0.0811742425283353643637002772406
0.
-0.076786445634911831154851613606
-0.0747657496971509934928818343005
0.
0.0710274622122934438182377425855
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-3.24696970113341457454801108962
-1.62348485056670728727400554481
0.
0.811742425283353643637002772406
0.649393940226682914909602217925
0.
-0.463852814447630653506858727089
-0.405871212641676821818501386203
0.
0.324696970113341457454801108962
0.295179063739401324958910099057
0.
-0.24976690008718573650369316074
-0.231926407223815326753429363545
0.
0.202935606320838410909250693101
0.19099821771373026909105947586
0.
-0.170893142164916556555158478401
-0.162348485056670728727400554481
0.
0.147589531869700662479455049528
0.141172595701452807589043960418
0.
-0.129878788045336582981920443585
-0.12488345004359286825184658037
0.
0.115963203611907663376714681772
0.111964472452876364639586589297
0.
-0.104740958101077889501548744827
-0.101467803160419205454625346551
0.
0.0954991088568651345455297379301
0.0927705628895261307013717454178
0.
-0.0877559378684706641769732726925
-0.0854465710824582782775792392006
0.
0.0811742425283353643637002772406
3.24696970113341457454801108962
1.62348485056670728727400554481
0.
-0.811742425283353643637002772406
-0.649393940226682914909602217925
0.
0.463852814447630653506858727089
0.405871212641676821818501386203
0.
-0.324696970113341457454801108962
-0.295179063739401324958910099057
0.
0.24976690008718573650369316074
0.231926407223815326753429363545
0.
-0.202935606320838410909250693101
-0.19099821771373026909105947586
0.
0.170893142164916556555158478401
0.162348485056670728727400554481
0.
-0.147589531869700662479455049528
-0.141172595701452807589043960418
0.
0.129878788045336582981920443585
0.12488345004359286825184658037
0.
-0.115963203611907663376714681772
-0.111964472452876364639586589297
0.
0.104740958101077889501548744827
0.101467803160419205454625346551
0.
-0.0954991088568651345455297379301
-0.0927705628895261307013717454178
0.
0.0877559378684706641769732726925
0.0854465710824582782775792392006
0.
-0.0811742425283353643637002772406
-1.08232323371113819151600369654
-0.541161616855569095758001848271
0.
0.270580808427784547879000924135
0.216464646742227638303200739308
0.
-0.154617604815876884502286242363
-0.135290404213892273939500462068
0.
0.108232323371113819151600369654
0.0983930212464671083196366996856
0.
-0.0832556333623952455012310535801
-0.0773088024079384422511431211815
0.
0.0676452021069461369697502310338
0.0636660725712434230303531586201
0.
-0.0569643807216388521850528261337
-0.0541161616855569095758001848271
0.
0.0491965106232335541598183498428
0.0470575319004842691963479868061
0.
-0.0432929293484455276606401478616
-0.04162781668119762275061552679
0.
0.0386544012039692211255715605908
0.0373214908176254548798621964325
0.
-0.0349136527003592965005162482755
-0.0338226010534730684848751155169
0.
0.03183303628562171151517657931
0.0309235209631753769004572484726
0.
-0.0292519792894902213923244242308
-0.0284821903608194260925264130669
0.
0.0270580808427784547879000924135
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00416666666666666666666666666667
0.00590277777777777777777777777778
0.00322420634920634920634920634921
-0.00114087301587301587301587301587
-0.00338541666666666666666666666667
-0.00215153769841269841269841269841
0.000728703202661535994869328202662
0.0023497144894714339158783603228
0.00143540953002758558314113869669
-0.000794418393004702528512052321576
-0.00209094652989328915254841180767
-0.0013614117258012967338364163761
0.00047666820933080561932102548349
0.00158218434036258272434224296451
0.00100233310759517770099780681791
-0.000534594099316428077976557017296
-0.00147241414863416499719168935003
-0.000970197100956725131355110938651
0.000370688291031587877881696705946
0.0012033529585147623769900541599
0.000776865903956175475635199982142
-0.000397657641463017975526092821434
-0.00113303997997709187238784024177
-0.000751389489480711218299455326427
0.000303771552209339290805873683216
0.000971452517008580106698912777308
0.000634380513696157250871082872462
-0.000316014072006764143396010578556
-0.000920652706635812148120495839775
-0.000613034302381766553336314629934
0.000256900807864069946004838835014
0.000814257283116083184063990728152
0.000535784938292650779921147937357
-0.000262229083700005713318533257813
-0.000775472831773278927689904345636
-0.000517848369978646085804535574317
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00416666666666666666666666666667
0.00625
0.00396825396825396825396825396825
-0.000334821428571428571428571428571
-0.00290316358024691358024691358025
-0.00209077380952380952380952380952
0.000598494869328202661535994869328
0.00233897966102827213938325049436
0.00165635033690589246144801700357
-0.000488842754467754467754467754468
-0.00192839634216949031763846578661
-0.00142458461034849923738812627702
0.000312638236181872386354179071266
0.00151236386332293908287268594354
0.00110428599793994617859836461897
-0.000359429189969393304016627030043
-0.00138689769403253292179232925902
-0.00104039117503848845116080346164
0.00023014787746526957276092933407
0.00113556562813685894008846564731
0.000841982195139474299144546828948
-0.00027286695629697298648311867925
-0.00107455755140459871710111419265
-0.000813037510737542447909950202918
0.000187044786316988795929622728728
0.000912951998116117310077184900925
0.000683426792346910491650317679352
-0.000217435385493064627685849806359
-0.00087508464396921301940892216746
-0.000665648827646868071370776477001
0.000158696156406565803518711541971
0.000764312594139792962955280241894
0.000575925795453824109302989606507
-0.000179967335305226262928364374472
-0.000737501631626297721620902469401
-0.000563020076119328411663841500442
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.00833333333333333333333333333333
0.0138888888888888888888888888889
0.0109126984126984126984126984127
0.00260416666666666666666666666667
-0.00372299382716049382716049382716
-0.00368055555555555555555555555556
0.000973775452942119608786275452942
0.0048971652704291593180482069371
0.00439411347397458508569619680731
0.000406431090954900478710002519526
-0.0030331211141396326581511766697
-0.00289888541082117471006359895249
0.000176119658317224843835488093191
0.00291631145387207997437274333218
0.00273606789686811790682578763893
0.0000725283228538436871770205103538
-0.00233417176966212321095014913283
-0.00224196730754092492979967161559
0.0000227932374565486715762539287983
0.00210041260464471811632508269838
0.00200880128246222834975401392718
-1.93698234369985910130860271388e-6
-0.00186288270013557313515769598766
-0.0018006510404157979745015405268
-0.000014289095868133722238379774739
0.00165345918773759957552078402852
0.00159763547365419399636028084139
-0.000020227923939167521107788383374
-0.00153975978303735664070599135778
-0.00149592042651125571129464510656
-0.0000227427174577151171424112528562
0.00136876054700068698785859118682
0.00133093266655074544792678227335
-0.0000234017733995130228966153192634
-0.00130817850444076992280245919084
-0.00127593779706243532171832657827
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.137077838904018869706034597221
-0.102808379178014152279525947915
0.00685389194520094348530172986103
0.079962072694011007328520181712
0.0678861678381807735687028481473
0.00257020947945035380698814869788
-0.0481494975145002789026950890105
-0.0435711702230631407279895684022
0.00121204106476821879382933188235
0.0385599416877326889932005059939
0.035492760375720097277456691988
0.000666845114581780107498512461587
-0.0295043693222804105268635088307
-0.027710178529762230663566193872
0.00040698034147542237997206272248
0.0254050737302627450249969109853
0.0240406098180907943176405333373
0.000267353836350172379700140235317
-0.0212392443096751331607443378152
-0.0202900947141697176499559734071
0.000185505443917397776581395198311
0.0189561896443261552143270663635
0.0181876469915552261114109514489
0.000134258886068723450249140712394
-0.0165810344359455649028352646919
-0.0159956953153609726850375909282
0.000100477220721697156308971716733
0.0151240679040116156781130215715
0.0146314658396973822031117363376
0.000077269094404641732393911642701
-0.0135945359600709145932109550351
-0.0131980742256944855903042002102
0.0000607757668939400432483445873557
0.0125832359611648263817461798494
0.0122406691720044799715232428132
0.0000487184416355689025002540929238
-0.0115178573965294335503693580203
-0.0112317737928474828602136599352
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.274155677808037739412069194441
0.247283425022694971225718562497
0.0321255494429314463627298736113
-0.145803775017651644286669993054
-0.155613605517631388407246966136
-0.0333241160488477975610662444857
0.086095162724473808834196762383
0.0998296541061581954561471052264
0.0167915506724058881641908976087
-0.0706976918639468162032889643255
-0.0818770721013248777729299353259
-0.0174530065304945234713364923531
0.0529575748465160105029039608258
0.0634555024692854506144154870352
0.0117351834352144953119907522444
-0.0464149212370848202452219574851
-0.0554265713597542389985245738948
-0.0117205231749574232279610121371
0.0382444343157183054067424710138
0.0465029746182760415416807642497
0.00897501247526006396843227317257
-0.0345530499328063635893137394215
-0.0419016843171748153846791088733
-0.00882296415019188803962594163379
0.0299136075243611067464821679623
0.0366850036845703484915410226735
0.0072472737159375333367370618866
-0.027528443856179695249943140327
-0.0336906737763613190527224300639
-0.00707882921723737560685588278714
0.0245549367013108571302332826271
0.0302829591962613695788068210237
0.00606935414275963186790371004566
-0.022882294008813651012470500464
-0.028174859247444740161053501608
-0.00591360275065783552022660948254
0.0208203999858016982962735751186
0.0257797864241540911867952084079
0.
0.
-0.274155677808037739412069194441
-0.205616758356028304559051895831
0.0137077838904018869706034597221
0.159924145388022014657040363424
0.135772335676361547137405696295
0.00514041895890070761397629739577
-0.0962989950290005578053901780209
-0.0871423404461262814559791368045
0.0024240821295364375876586637647
0.0771198833754653779864010119878
0.070985520751440194554913383976
0.00133369022916356021499702492317
-0.0590087386445608210537270176614
-0.055420357059524461327132387744
0.000813960682950844759944125444959
0.0508101474605254900499938219706
0.0480812196361815886352810666746
0.000534707672700344759400280470633
-0.0424784886193502663214886756304
-0.0405801894283394352999119468143
0.000371010887834795553162790396623
0.037912379288652310428654132727
0.0363752939831104522228219028978
0.000268517772137446900498281424788
-0.0331620688718911298056705293837
-0.0319913906307219453700751818565
0.000200954441443394312617943433465
0.030248135808023231356226043143
0.0292629316793947644062234726752
0.000154538188809283464787823285402
-0.0271890719201418291864219100703
-0.0263961484513889711806084004205
0.000121551533787880086496689174711
0.0251664719223296527634923596988
0.0244813383440089599430464856264
0.0000974368832711378050005081858476
-0.0230357147930588671007387160405
-0.0224635475856949657204273198705
0.
-0.450771338684847857024901810567
-0.150257112894949285674967270189
0.150257112894949285674967270189
0.225385669342423928512450905283
0.095162838166801214260812604453
-0.0751285564474746428374836350945
-0.134426452786374271648497504223
-0.0592680834196744404606815343523
0.0554520297588503316181426830459
0.0998136535659305969126568294826
0.0459688111798563281806118302611
-0.0414995835614621836626100079569
-0.077524371480753964792961830936
-0.0360595388824805421365134295889
0.0342963236163609060938512748119
0.0643170993483150800994821189752
0.0304424447887205806318656809194
-0.0285516034118149970490436891614
-0.0543904190660772002164329269428
-0.0258550207508161337389404768671
0.0248636125335735798652198467503
0.0474741870687963194992795814564
0.02277868882248683884939379435
-0.0217433816541857054762344039856
-0.0418757885371298952474831342822
-0.0201407026620859156683536239876
0.0195091349613292683248441891269
0.0376292161228464403501544322156
0.0182033920959513722678911695174
-0.0175519112494518048990873932805
-0.034038800340099769012123769294
-0.0164916226959804333929029695347
0.0160550528091715393074825516171
0.0311685388129110543422846837968
0.0151606850507944591197353605353
-0.0147134780151859960340949978108
-0.0286712240670687694906716863615
-0.013960682486631918790310155728
0.0136412056490563912973746645072
0.
0.901542677369695714049803621134
0.300514225789898571349934540378
-0.300514225789898571349934540378
-0.450771338684847857024901810567
-0.190325676333602428521625208906
0.150257112894949285674967270189
0.268852905572748543296995008445
0.118536166839348880921363068705
-0.110904059517700663236285366092
-0.199627307131861193825313658965
-0.0919376223597126563612236605222
0.0829991671229243673252200159139
0.155048742961507929585923661872
0.0721190777649610842730268591778
-0.0685926472327218121877025496238
-0.12863419869663016019896423795
-0.0608848895774411612637313618387
0.0571032068236299940980873783227
0.108780838132154400432865853886
0.0517100415016322674778809537342
-0.0497272250671471597304396935007
-0.0949483741375926389985591629129
-0.0455573776449736776987875887
0.0434867633083714109524688079712
0.0837515770742597904949662685644
0.0402814053241718313367072479752
-0.0390182699226585366496883782539
-0.0752584322456928807003088644312
-0.0364067841919027445357823390349
0.0351038224989036097981747865609
0.0680776006801995380242475385881
0.0329832453919608667858059390694
-0.0321101056183430786149651032342
-0.0623370776258221086845693675937
-0.0303213701015889182394707210706
0.0294269560303719920681899956216
0.057342448134137538981343372723
0.027921364973263837580620311456
-0.0272824112981127825947493290145
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.601028451579797142699869080756
-0.200342817193265714233289693585
0.221176150526599047566623026919
0.321347559123231904683267873711
0.130703228666846063458861250382
-0.11232418637441063489442262457
-0.193430045514107494473128947429
-0.0828403406501009000381103585603
0.0812962781411361270487640241906
0.142427115789526830836244058678
0.0633286222989625893208934463517
-0.0616862900856351930135392517796
-0.111287470862870722541766211446
-0.0501998138627522793306114250824
0.050473527959478729647032972214
0.0919231308292780842523249601885
0.0420499646426197757342340828041
-0.0423305026556130167123645736919
-0.0779940479382787349890802966364
-0.035927616987022121893920767112
0.0366534983380133487438481107407
0.0679005143522442880274426678564
0.0315036750634900452385073982534
-0.0321982474819637481040160470121
-0.0600173113489862967135437745944
-0.0279615672030731548339834290603
0.028784475251256598197216058827
0.0538399402110379844660080347889
0.0251927580927225401734005981339
-0.0259748878547567860276925369882
-0.0487713045022475567218144279953
-0.0228838031393171067708119801837
0.023699597062370615309231493998
0.0446057119223808392210800433452
0.0209900591760772106780368718581
-0.0217661307061793144052878766044
-0.0410735210581723202489687978087
-0.0193657955314322952579317555181
0.0201423963208485281432639708632
0.
1.20205690315959428539973816151
0.40068563438653142846657938717
-0.40068563438653142846657938717
-0.601028451579797142699869080756
-0.253767568444803238028833611875
0.200342817193265714233289693585
0.358470540763664724395993344594
0.158048222452465174561817424939
-0.147872079356934217648380488122
-0.26616974284248159176708487862
-0.12258349647961687514829821403
0.110665556163899156433626687885
0.206731657282010572781231549163
0.0961587703532814456973691455705
-0.0914568629769624162502700661651
-0.171512264928840213598618983934
-0.081179852769921548351641815785
0.0761376090981733254641165044303
0.145041117509539200577154471848
0.0689467220021763566371746049789
-0.0663029667561962129739195913343
-0.126597832183456851998078883884
-0.0607431701932982369317167849333
0.0579823510778285479366250772949
0.111668769432346387326621691419
0.0537085404322291084489429973003
-0.0520243598968780488662511710052
-0.100344576327590507600411819242
-0.0485423789225369927143764520465
0.0468050966652048130642330487479
0.0907701342402660506989967181175
0.0439776605226144890477412520926
-0.0428134741577907714866201376456
-0.0831161035010961449127591567916
-0.0404284934687852243192942947608
0.0392359413738293227575866608287
0.0764565975121833853084578302973
0.037228486631018450107493748608
-0.036376548397483710126332438686
0.
-0.601028451579797142699869080756
-0.200342817193265714233289693585
0.200342817193265714233289693585
0.300514225789898571349934540378
0.126883784222401619014416805937
-0.100171408596632857116644846793
-0.179235270381832362197996672297
-0.0790241112262325872809087124697
0.0739360396784671088241902440612
0.13308487142124079588354243931
0.0612917482398084375741491070148
-0.0553327780819495782168133439426
-0.103365828641005286390615774581
-0.0480793851766407228486845727852
0.0457284314884812081251350330825
0.085756132464420106799309491967
0.0405899263849607741758209078925
-0.0380688045490866627320582522151
-0.0725205587547696002885772359238
-0.0344733610010881783185873024895
0.0331514833780981064869597956671
0.0632989160917284259990394419419
0.0303715850966491184658583924667
-0.0289911755389142739683125386474
-0.0558343847161731936633108457096
-0.0268542702161145542244714986502
0.0260121799484390244331255855026
0.0501722881637952538002059096208
0.0242711894612684963571882260232
-0.0234025483326024065321165243739
-0.0453850671201330253494983590587
-0.0219888302613072445238706260463
0.0214067370788953857433100688228
0.0415580517505480724563795783958
0.0202142467343926121596471473804
-0.0196179706869146613787933304144
-0.0382282987560916926542289151487
-0.018614243315509225053746874304
0.018188274198741855063166219343
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
2.84109848849173775272950970342
0.
-0.947032829497245917576503234474
-0.710274622122934438182377425855
0.
0.473516414748622958788251617237
0.405871212641676821818501386203
0.
-0.315677609832415305858834411491
-0.284109848849173775272950970342
0.
0.236758207374311479394125808618
0.218546037576287519440731515648
0.
-0.189406565899449183515300646895
-0.177568655530733609545594356464
0.
0.157838804916207652929417205746
0.149531499394301986985763668601
0.
-0.135290404213892273939500462068
-0.129140840385988079669523168337
0.
0.118379103687155739697062904309
0.113643939539669510109180388137
0.
-0.105225869944138435286278137164
-0.101467803160419205454625346551
0.
0.0947032829497245917576503234474
0.0916483383384431533138551517232
0.
-0.0860938935906587197796821122249
-0.0835617202497569927273385206888
0.
0.0789194024581038264647086028728
0.076786445634911831154851613606
0.
-0.0728486791920958398135771718826
-0.0710274622122934438182377425855
-2.84109848849173775272950970342
0.
0.947032829497245917576503234474
0.710274622122934438182377425855
0.
-0.473516414748622958788251617237
-0.405871212641676821818501386203
0.
0.315677609832415305858834411491
0.284109848849173775272950970342
0.
-0.236758207374311479394125808618
-0.218546037576287519440731515648
0.
0.189406565899449183515300646895
0.177568655530733609545594356464
0.
-0.157838804916207652929417205746
-0.149531499394301986985763668601
0.
0.135290404213892273939500462068
0.129140840385988079669523168337
0.
-0.118379103687155739697062904309
-0.113643939539669510109180388137
0.
0.105225869944138435286278137164
0.101467803160419205454625346551
0.
-0.0947032829497245917576503234474
-0.0916483383384431533138551517232
0.
0.0860938935906587197796821122249
0.0835617202497569927273385206888
0.
-0.0789194024581038264647086028728
-0.076786445634911831154851613606
0.
0.0728486791920958398135771718826
0.0710274622122934438182377425855
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-3.24696970113341457454801108962
0.
1.08232323371113819151600369654
0.811742425283353643637002772406
0.
-0.541161616855569095758001848271
-0.463852814447630653506858727089
0.
0.360774411237046063838667898847
0.324696970113341457454801108962
0.
-0.270580808427784547879000924135
-0.24976690008718573650369316074
0.
0.216464646742227638303200739308
0.202935606320838410909250693101
0.
-0.180387205618523031919333949424
-0.170893142164916556555158478401
0.
0.154617604815876884502286242363
0.147589531869700662479455049528
0.
-0.135290404213892273939500462068
-0.129878788045336582981920443585
0.
0.120258137079015354612889299616
0.115963203611907663376714681772
0.
-0.108232323371113819151600369654
-0.104740958101077889501548744827
0.
0.0983930212464671083196366996856
0.0954991088568651345455297379301
0.
-0.0901936028092615159596669747118
-0.0877559378684706641769732726925
0.
0.0832556333623952455012310535801
0.0811742425283353643637002772406
3.24696970113341457454801108962
0.
-1.08232323371113819151600369654
-0.811742425283353643637002772406
0.
0.541161616855569095758001848271
0.463852814447630653506858727089
0.
-0.360774411237046063838667898847
-0.324696970113341457454801108962
0.
0.270580808427784547879000924135
0.24976690008718573650369316074
0.
-0.216464646742227638303200739308
-0.202935606320838410909250693101
0.
0.180387205618523031919333949424
0.170893142164916556555158478401
0.
-0.154617604815876884502286242363
-0.147589531869700662479455049528
0.
0.135290404213892273939500462068
0.129878788045336582981920443585
0.
-0.120258137079015354612889299616
-0.115963203611907663376714681772
0.
0.108232323371113819151600369654
0.104740958101077889501548744827
0.
-0.0983930212464671083196366996856
-0.0954991088568651345455297379301
0.
0.0901936028092615159596669747118
0.0877559378684706641769732726925
0.
-0.0832556333623952455012310535801
-0.0811742425283353643637002772406
-1.08232323371113819151600369654
0.
0.360774411237046063838667898847
0.270580808427784547879000924135
0.
-0.180387205618523031919333949424
-0.154617604815876884502286242363
0.
0.120258137079015354612889299616
0.108232323371113819151600369654
0.
-0.0901936028092615159596669747118
-0.0832556333623952455012310535801
0.
0.0721548822474092127677335797694
0.0676452021069461369697502310338
0.
-0.0601290685395076773064446498078
-0.0569643807216388521850528261337
0.
0.051539201605292294834095414121
0.0491965106232335541598183498428
0.
-0.0450968014046307579798334873559
-0.0432929293484455276606401478616
0.
0.0400860456930051182042964332052
0.0386544012039692211255715605908
0.
-0.0360774411237046063838667898847
-0.0349136527003592965005162482755
0.
0.0327976737488223694398788998952
0.03183303628562171151517657931
0.
-0.0300645342697538386532223249039
-0.0292519792894902213923244242308
0.
0.0277518777874650818337436845267
0.0270580808427784547879000924135


==> anc/CFLIST.m <==
{CHPL1[1,x],
CHPL1[2,x],
CHPL2[1,x],
CHPL2[2,x],
CHPL2[3,x],
CHPL2[4,x],
CHPL2[5,x],
CHPL2[6,x],
CHPL3[1,x],
CHPL3[2,x],
CHPL3[3,x],
CHPL3[4,x],
CHPL3[5,x],
CHPL3[6,x],
CHPL3[7,x],
CHPL3[8,x],
CHPL3[9,x],
CHPL3[10,x],
CHPL3[11,x],
CHPL3[12,x],
CHPL3[13,x],
CHPL3[14,x],
CHPL3[15,x],
CHPL3[16,x],
CHPL3[17,x],
CHPL3[18,x],
CHPL4[1,x],
CHPL4[2,x],
CHPL4[3,x],
CHPL4[4,x],
CHPL4[5,x],
CHPL4[6,x],
CHPL4[7,x],
CHPL4[8,x],
CHPL4[9,x],
CHPL4[10,x],
CHPL4[11,x],
CHPL4[12,x],
CHPL4[13,x],
CHPL4[14,x],
CHPL4[15,x],
CHPL4[16,x],
CHPL4[17,x],
CHPL4[18,x],
CHPL5[1,x],
CHPL5[2,x],
CHPL5[3,x],
CHPL5[4,x],
CHPL5[5,x],
CHPL5[6,x],
CHPL5[7,x],
CHPL5[8,x],
CHPL5[9,x],
CHPL5[10,x],
CHPL5[11,x],
CHPL5[12,x],
CHPL5[13,x],
CHPL5[14,x],
CHPL5[15,x],
CHPL5[16,x],
CHPL5[17,x],
CHPL5[18,x],
CHPL5[19,x],
CHPL5[20,x],
CHPL5[21,x],
CHPL5[22,x],
CHPL5[23,x],
CHPL5[24,x],
CHPL5[25,x],
CHPL5[26,x],
CHPL5[27,x],
CHPL5[28,x],
CHPL5[29,x],
CHPL5[30,x],
CHPL5[31,x],
CHPL5[32,x],
CHPL5[33,x],
CHPL5[34,x],
CHPL5[35,x],
CHPL5[36,x],
CHPL5[37,x],
CHPL5[38,x],
CHPL6[1,x],
CHPL6[2,x],
CHPL6[3,x],
CHPL6[4,x],
CHPL6[5,x],
CHPL6[6,x],
CHPL6[7,x],
CHPL6[8,x],
CHPL6[9,x],
CHPL6[10,x],
CHPL6[11,x],
CHPL6[12,x],
CHPL6[13,x],
CHPL6[14,x],
CHPL6[15,x],
CHPL6[16,x],
CHPL6[17,x],
CHPL6[18,x],
CHPL6[19,x],
CHPL6[20,x],
CHPL6[21,x],
CHPL6[22,x],
CHPL6[23,x],
CHPL6[24,x],
CHPL6[25,x],
CHPL6[26,x],
CHPL6[27,x],
CHPL6[28,x],
CHPL6[29,x],
CHPL6[30,x],
CHPL6[31,x],
CHPL6[32,x],
CHPL6[33,x],
CHPL6[34,x],
CHPL6[35,x],
CHPL6[36,x],
CHPL6[37,x],
CHPL6[38,x],
CHPL6[39,x],
CHPL6[40,x],
CHPL6[41,x],
CHPL6[42,x],
CHPL6[43,x],
CHPL6[44,x],
CHPL6[45,x],
CHPL6[46,x],
CHPL6[47,x],
CHPL6[48,x],
CHPL6[49,x],
CHPL6[50,x],
CHPL6[51,x],
CHPL6[52,x],
CHPL6[53,x],
CHPL6[54,x],
CHPL6[55,x],
CHPL6[56,x],
CHPL6[57,x],
CHPL6[58,x],
CHPL6[59,x],
CHPL6[60,x],
CHPL6[61,x],
CHPL6[62,x],
CHPL6[63,x],
CHPL6[64,x],
CHPL6[65,x],
CHPL6[66,x],
CHPL6[67,x],
CHPL6[68,x],
CHPL6[69,x],
CHPL6[70,x],
CHPL6[71,x],
CHPL6[72,x],
CHPL6[73,x],
CHPL6[74,x],
CHPL6[75,x],
CHPL6[76,x],
CHPL6[77,x],
CHPL6[78,x],
CHPL6[79,x],
CHPL6[80,x],
CHPL6[81,x],
CHPL6[82,x],
CHPL6[83,x],
CHPL6[84,x],
CHPL6[85,x],
CHPL6[86,x],
CHPL6[87,x],
CHPL6[88,x],
CHPL6[89,x],
CHPL6[90,x],
CHPL6[91,x],
CHPL6[92,x],
CHPL6[93,x],
CHPL6[94,x],
CHPL6[95,x],
CHPL6[96,x],
CHPL6[97,x],
CHPL6[98,x],
CHPL6[99,x],
CHPL6[100,x],
CHPL6[101,x],
CHPL6[102,x],
CHPL6[103,x],
CHPL6[104,x],
CHPL6[105,x],
CHPL6[106,x],
CHPL6[107,x],
CHPL6[108,x],
CHPL6[109,x],
CHPL6[110,x],
CHPL6[111,x],
CHPL6[112,x],
CHPL6[113,x],
CHPL6[114,x],
CHPL6[115,x],
CHPL6[116,x],
CHPL6[117,x],
CHPL6[118,x],
CHPL6[119,x],
CHPL6[120,x],
CHPL6[121,x],
CHPL6[122,x],
CHPL6[123,x],
CHPL6[124,x]}





==> anc/CHPL_prepare.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10535,        309]
NotebookOptionsPosition[      9776,        280]
NotebookOutlinePosition[     10142,        296]
CellTagsIndexPosition[     10099,        293]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\

Convert  the usual HarmonicSums-expressions for polynomials out of HPLs and \
cyclotomic HPLs
 into the form requested by HPOLY.f and CPOLY.f : \
\>", "Text",
 CellChangeTimes->{{3.749189102829729*^9, 3.749189237130041*^9}, 
   3.7491903033448067`*^9},
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T1", "=", 
    RowBox[{"<<", "CLIST.m"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.749044503888092*^9, 3.749044516999585*^9}, {
  3.749188065577178*^9, 3.749188069588099*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T2", "=", 
    RowBox[{"<<", "CFLIST.m"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7490454493018084`*^9, 3.749045461742332*^9}, {
  3.7491880554366617`*^9, 3.7491880630313663`*^9}}],

Cell["\<\

Use the basis representation for both the HPLs and CHPLs of HPOLY.f and \
CPOLY.f;  the HPLs have to be mapped before to x \\in [0,Sqrt[2]-1] and the \
CHPLs to x \\in [-1,1].\
\>", "Text",
 CellChangeTimes->{{3.749269863761063*^9, 3.74926996958961*^9}, {
  3.749270037275956*^9, 3.749270055721835*^9}},
 FontColor->RGBColor[1, 0, 1]],

Cell["\<\

HINP denotes the expression to be converted;  Ai are the corresponding \
prefactors\
\>", "Text",
 CellChangeTimes->{{3.7491243551279097`*^9, 3.7491244027861443`*^9}},
 FontColor->RGBColor[0, 0, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"HINP1", "=", 
   RowBox[{
    RowBox[{"A1", "*", 
     RowBox[{"T1", "[", 
      RowBox[{"[", "100", "]"}], "]"}]}], "+", 
    RowBox[{"A2", "*", 
     RowBox[{"T1", "[", 
      RowBox[{"[", "20", "]"}], "]"}], "*", 
     RowBox[{"T1", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "+", 
    RowBox[{"A3", "*", 
     RowBox[{"T1", "[", 
      RowBox[{"[", "51", "]"}], "]"}]}], "+", 
    RowBox[{"A4", "*", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "x"}], "]"}], "*", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"A5", "*", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "x"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.74912424756196*^9, 3.7491242587627783`*^9}, {
   3.749124411569337*^9, 3.749124451801278*^9}, 3.749126549634632*^9, {
   3.749187463214682*^9, 3.749187486707271*^9}, {3.74918760089713*^9, 
   3.749187603968028*^9}, {3.749187661026944*^9, 3.749187668143846*^9}, {
   3.749260697278165*^9, 3.749260714179147*^9}, {3.74926973854642*^9, 
   3.749269739785377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}], ",", "x"}], "]"}], " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "0"}], "}"}], ",", "1", ",", "0", ",", "x"}], "]"}]}],
   "+", 
  RowBox[{"A4", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "x"}], "]"}], " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "x"}], "]"}]}], "+", 
  RowBox[{"A3", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "0"}], "}"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "x"}], "]"}]}], "+", 
  RowBox[{"A1", " ", 
   RowBox[{"H", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0"}], "}"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "x"}], "]"}]}], "+", 
  RowBox[{"A5", " ", 
   RowBox[{"H", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "x"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.749126550257535*^9, 3.7491869455933037`*^9, {3.749187491756538*^9, 
   3.749187520565723*^9}, 3.749187610948036*^9, 3.749187668577764*^9, 
   3.749187976159189*^9, 3.749189357677499*^9, 3.749189494358046*^9, 
   3.749190045947404*^9, 3.7491900892206993`*^9, 3.74926072420706*^9, 
   3.7492607940403557`*^9, {3.749268126041766*^9, 3.749268142330592*^9}, {
   3.749269717359342*^9, 3.7492697424735613`*^9}, 3.749270075937396*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"convert", "[", "ex_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "length", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"length", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Length", "[", "ex", "]"}], "-", "1"}], ")"}]}], ";", 
      RowBox[{"ex", "/.", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"A__", ",", "x"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<H\>\"", "<>", 
           RowBox[{"ToString", "[", "length", "]"}]}], "]"}], "[", 
         RowBox[{"A", ",", "x"}], "]"}]}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.749189544226213*^9, 3.749189553253345*^9}, {
  3.749189609921154*^9, 3.749189686500104*^9}, {3.74918982446425*^9, 
  3.7491898287203283`*^9}, {3.749189924586425*^9, 3.7491900101984262`*^9}, {
  3.749260780942231*^9, 3.7492607859943247`*^9}, {3.749268105625602*^9, 
  3.749268115844592*^9}, {3.7492681799931726`*^9, 3.749268180876195*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rename", "[", "ex_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "erg", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"ex", ",", 
            RowBox[{"{", 
             RowBox[{"6", ",", "0"}], "}"}]}], "]"}], "\[Equal]", "False"}], "||", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"ex", ",", 
            RowBox[{"{", 
             RowBox[{"6", ",", "1"}], "}"}]}], "]"}], "\[Equal]", "False"}], "||", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"ex", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Equal]", "False"}], "||", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"ex", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Equal]", "False"}]}],
         ",", 
        RowBox[{"{", 
         RowBox[{"erg", "=", 
          RowBox[{"ex", "//.", 
           RowBox[{
            RowBox[{"H", "[", 
             RowBox[{"a__", ",", "x"}], "]"}], ":>", 
            RowBox[{"T2", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"T1", ",", 
                  RowBox[{"H", "[", 
                   RowBox[{"a", ",", "x"}], "]"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"erg", "=", 
          RowBox[{"ex", "/.", 
           RowBox[{
            RowBox[{"H", "[", 
             RowBox[{"A__", ",", "x"}], "]"}], ":>", 
            RowBox[{"convert", "[", 
             RowBox[{"H", "[", 
              RowBox[{"A", ",", "x"}], "]"}], "]"}]}]}]}], "}"}]}], "]"}], 
      ";", "\[IndentingNewLine]", "erg"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.749187686790489*^9, {3.749187723914797*^9, 3.749187921792191*^9}, {
   3.749268085249372*^9, 3.749268095224327*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FORTout", "=", 
  RowBox[{"FortranForm", "[", 
   RowBox[{"HINP1", "/.", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"A__", ",", "x"}], "]"}], ":>", 
     RowBox[{"rename", "[", 
      RowBox[{"H", "[", 
       RowBox[{"A", ",", "x"}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.749187924891013*^9, 3.749187953195915*^9}, {
   3.749187987617687*^9, 3.749188009764464*^9}, 3.749190066280197*^9}],

Cell["\<\
        A2*CHPL1(2,x)*CHPL3(12,x) + 
     -  A3*CHPL5(7,x) + 
     -  A1*CHPL6(18,x) + 
     -  A4*H1(-1,x)*H4(-1,1,0,-1,x) + 
     -  A5*H8(0,-1,-1,1,1,0,1,-1,x)\
\>", "Output",
 CellChangeTimes->{{3.7491879539870443`*^9, 3.749188010151022*^9}, 
   3.749189357710334*^9, 3.74918949438652*^9, {3.749190020325366*^9, 
   3.74919008925202*^9}, 3.749260724240862*^9, 3.749260812451213*^9, {
   3.749268126289125*^9, 3.749268153610084*^9}, 3.74926818881641*^9, 
   3.749269717391781*^9, 3.749269751193828*^9, 3.749270076034378*^9}]
}, Open  ]],

Cell["\<\

FORTout is the FORTRAN expression one would like to process with HPOLY.f and \
CPOLY.f further; the \[OpenCurlyDoubleQuote]-\[OpenCurlyDoubleQuote] sign in \
front of the expressions is the placeholder for continuation in position 6
of the card.\
\>", "Text",
 CellChangeTimes->{{3.749189269258226*^9, 3.7491893345873413`*^9}, {
   3.749190070940647*^9, 3.749190072650339*^9}, 3.749190309306254*^9, {
   3.749269778661055*^9, 3.749269825817728*^9}},
 FontColor->RGBColor[0, 0, 1]]
},
WindowSize->{1476, 983},
WindowMargins->{{174, Automatic}, {-11, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"10.2 for Linux x86 (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 294, 8, 148, "Text"],
Cell[855, 30, 247, 6, 101, "Input"],
Cell[1105, 38, 254, 6, 101, "Input"],
Cell[1362, 46, 345, 8, 148, "Text"],
Cell[1710, 56, 209, 6, 106, "Text"],
Cell[CellGroupData[{
Cell[1944, 66, 1328, 34, 140, "Input"],
Cell[3275, 102, 1643, 44, 137, "Output"]
}, Open  ]],
Cell[4933, 149, 1088, 25, 179, "Input"],
Cell[6024, 176, 2235, 61, 335, "Input"],
Cell[CellGroupData[{
Cell[8284, 241, 442, 11, 61, "Input"],
Cell[8729, 254, 537, 11, 216, "Output"]
}, Open  ]],
Cell[9281, 268, 491, 10, 190, "Text"]
}
]
*)

(* End of internal cache information *)


==> anc/CLIST.m <==
{H[{6, 0}, x], H[{6, 1}, x], H[0, {6, 0}, x], H[0, {6, 1}, x], 
 H[{6, 0}, 0, x], H[{6, 0}, 1, x], H[{6, 1}, 0, x], H[{6, 1}, 1, x], 
 H[0, 0, {6, 0}, x], H[0, 0, {6, 1}, x], H[0, 1, {6, 0}, x], 
 H[0, 1, {6, 1}, x], H[0, {6, 0}, 1, x], H[0, {6, 1}, 1, x], 
 H[{6, 0}, 0, -1, x], H[{6, 0}, 0, 0, x], H[{6, 0}, 0, 1, x], 
 H[{6, 0}, 0, {6, 0}, x], H[{6, 0}, 0, {6, 1}, x], H[{6, 0}, 1, 0, x], 
 H[{6, 1}, 0, -1, x], H[{6, 1}, 0, 0, x], H[{6, 1}, 0, 1, x], 
 H[{6, 1}, 0, {6, 0}, x], H[{6, 1}, 0, {6, 1}, x], H[{6, 1}, 1, 0, x], 
 H[0, {6, 0}, 0, 0, x], H[0, {6, 1}, 0, 0, x], H[{6, 0}, 0, -1, 0, x], 
 H[{6, 0}, 0, 0, -1, x], H[{6, 0}, 0, 0, 0, x], H[{6, 0}, 0, 0, 1, x], 
 H[{6, 0}, 0, 1, 0, x], H[{6, 0}, 1, 0, 0, x], H[{6, 0}, 1, 1, 0, x], 
 H[{6, 1}, 0, -1, 0, x], H[{6, 1}, 0, 0, -1, x], H[{6, 1}, 0, 0, 0, x], 
 H[{6, 1}, 0, 0, 1, x], H[{6, 1}, 0, 1, 0, x], H[{6, 1}, 1, 0, 0, x], 
 H[{6, 1}, 1, 1, 0, x], H[0, {6, 0}, 0, -1, 0, x], H[0, {6, 0}, 0, 0, 0, x], 
 H[0, {6, 0}, 0, 1, 0, x], H[0, {6, 0}, 1, 0, 0, x], 
 H[0, {6, 1}, 0, -1, 0, x], H[0, {6, 1}, 0, 0, 0, x], 
 H[0, {6, 1}, 0, 1, 0, x], H[0, {6, 1}, 1, 0, 0, x], 
 H[{6, 0}, 0, -1, 0, 0, x], H[{6, 0}, 0, -1, 0, 1, x], 
 H[{6, 0}, 0, -1, 1, 0, x], H[{6, 0}, 0, 0, -1, 0, x], 
 H[{6, 0}, 0, 0, 0, 0, x], H[{6, 0}, 0, 0, 0, 1, x], 
 H[{6, 0}, 0, 0, 1, 0, x], H[{6, 0}, 0, 1, -1, 0, x], 
 H[{6, 0}, 0, 1, 0, 0, x], H[{6, 0}, 0, 1, 0, 1, x], 
 H[{6, 0}, 0, 1, 1, 0, x], H[{6, 0}, 1, 0, -1, 0, x], 
 H[{6, 0}, 1, 0, 0, 0, x], H[{6, 0}, 1, 0, 0, 1, x], 
 H[{6, 0}, 1, 0, 1, 0, x], H[{6, 0}, 1, 1, 0, 0, x], 
 H[{6, 1}, 0, -1, 0, 0, x], H[{6, 1}, 0, -1, 0, 1, x], 
 H[{6, 1}, 0, -1, 1, 0, x], H[{6, 1}, 0, 0, -1, 0, x], 
 H[{6, 1}, 0, 0, 0, 0, x], H[{6, 1}, 0, 0, 0, 1, x], 
 H[{6, 1}, 0, 0, 1, 0, x], H[{6, 1}, 0, 1, -1, 0, x], 
 H[{6, 1}, 0, 1, 0, 0, x], H[{6, 1}, 0, 1, 0, 1, x], 
 H[{6, 1}, 0, 1, 1, 0, x], H[{6, 1}, 1, 0, -1, 0, x], 
 H[{6, 1}, 1, 0, 0, 0, x], H[{6, 1}, 1, 0, 0, 1, x], 
 H[{6, 1}, 1, 0, 1, 0, x], H[{6, 1}, 1, 1, 0, 0, x], 
 H[0, 0, {6, 0}, 0, -1, 0, x], H[0, 0, {6, 0}, 0, 0, 0, x], 
 H[0, 0, {6, 0}, 0, 1, 0, x], H[0, 0, {6, 0}, 1, 0, 0, x], 
 H[0, 0, {6, 1}, 0, -1, 0, x], H[0, 0, {6, 1}, 0, 0, 0, x], 
 H[0, 0, {6, 1}, 0, 1, 0, x], H[0, 0, {6, 1}, 1, 0, 0, x], 
 H[0, 1, {6, 0}, 0, -1, 0, x], H[0, 1, {6, 0}, 0, 0, 0, x], 
 H[0, 1, {6, 0}, 0, 1, 0, x], H[0, 1, {6, 0}, 1, 0, 0, x], 
 H[0, 1, {6, 1}, 0, -1, 0, x], H[0, 1, {6, 1}, 0, 0, 0, x], 
 H[0, 1, {6, 1}, 0, 1, 0, x], H[0, 1, {6, 1}, 1, 0, 0, x], 
 H[0, {6, 0}, 0, -1, 0, 0, x], H[0, {6, 0}, 0, -1, 0, 1, x], 
 H[0, {6, 0}, 0, -1, 1, 0, x], H[0, {6, 0}, 0, 0, -1, 0, x], 
 H[0, {6, 0}, 0, 0, 0, 0, x], H[0, {6, 0}, 0, 0, 0, 1, x], 
 H[0, {6, 0}, 0, 0, 1, 0, x], H[0, {6, 0}, 0, 1, -1, 0, x], 
 H[0, {6, 0}, 0, 1, 0, 0, x], H[0, {6, 0}, 0, 1, 0, 1, x], 
 H[0, {6, 0}, 0, 1, 1, 0, x], H[0, {6, 0}, 1, 0, -1, 0, x], 
 H[0, {6, 0}, 1, 0, 0, 0, x], H[0, {6, 0}, 1, 0, 0, 1, x], 
 H[0, {6, 0}, 1, 0, 1, 0, x], H[0, {6, 0}, 1, 1, 0, 0, x], 
 H[0, {6, 1}, 0, -1, 0, 0, x], H[0, {6, 1}, 0, -1, 0, 1, x], 
 H[0, {6, 1}, 0, -1, 1, 0, x], H[0, {6, 1}, 0, 0, -1, 0, x], 
 H[0, {6, 1}, 0, 0, 0, 0, x], H[0, {6, 1}, 0, 0, 0, 1, x], 
 H[0, {6, 1}, 0, 0, 1, 0, x], H[0, {6, 1}, 0, 1, -1, 0, x], 
 H[0, {6, 1}, 0, 1, 0, 0, x], H[0, {6, 1}, 0, 1, 0, 1, x], 
 H[0, {6, 1}, 0, 1, 1, 0, x], H[0, {6, 1}, 1, 0, -1, 0, x], 
 H[0, {6, 1}, 1, 0, 0, 0, x], H[0, {6, 1}, 1, 0, 0, 1, x], 
 H[0, {6, 1}, 1, 0, 1, 0, x], H[0, {6, 1}, 1, 1, 0, 0, x], 
 H[{6, 0}, 0, -1, -1, 0, 0, x], H[{6, 0}, 0, -1, 0, -1, 0, x], 
 H[{6, 0}, 0, -1, 0, 0, 0, x], H[{6, 0}, 0, -1, 0, 0, 1, x], 
 H[{6, 0}, 0, -1, 0, 1, 0, x], H[{6, 0}, 0, -1, 1, 0, 0, x], 
 H[{6, 0}, 0, 0, -1, -1, 0, x], H[{6, 0}, 0, 0, -1, 0, 0, x], 
 H[{6, 0}, 0, 0, -1, 0, 1, x], H[{6, 0}, 0, 0, -1, 1, 0, x], 
 H[{6, 0}, 0, 0, 0, -1, 0, x], H[{6, 0}, 0, 0, 0, 0, 0, x], 
 H[{6, 0}, 0, 0, 0, 0, 1, x], H[{6, 0}, 0, 0, 0, 1, 0, x], 
 H[{6, 0}, 0, 0, 1, -1, 0, x], H[{6, 0}, 0, 0, 1, 0, 0, x], 
 H[{6, 0}, 0, 0, 1, 0, 1, x], H[{6, 0}, 0, 0, 1, 1, 0, x], 
 H[{6, 0}, 0, 1, -1, 0, 0, x], H[{6, 0}, 0, 1, 0, -1, 0, x], 
 H[{6, 0}, 0, 1, 0, 0, 0, x], H[{6, 0}, 0, 1, 0, 0, 1, x], 
 H[{6, 0}, 0, 1, 0, 1, 0, x], H[{6, 0}, 0, 1, 1, 0, 0, x], 
 H[{6, 0}, 0, {6, 0}, 0, -1, 0, x], H[{6, 0}, 0, {6, 0}, 0, 0, 0, x], 
 H[{6, 0}, 0, {6, 0}, 0, 1, 0, x], H[{6, 0}, 0, {6, 0}, 1, 0, 0, x], 
 H[{6, 0}, 0, {6, 1}, 0, -1, 0, x], H[{6, 0}, 0, {6, 1}, 0, 0, 0, x], 
 H[{6, 0}, 0, {6, 1}, 0, 1, 0, x], H[{6, 0}, 0, {6, 1}, 1, 0, 0, x], 
 H[{6, 0}, 1, 0, -1, 0, 0, x], H[{6, 0}, 1, 0, 0, -1, 0, x], 
 H[{6, 0}, 1, 0, 0, 0, 0, x], H[{6, 0}, 1, 0, 0, 1, 0, x], 
 H[{6, 0}, 1, 0, 1, 0, 0, x], H[{6, 0}, 1, 1, 0, 0, 0, x], 
 H[{6, 1}, 0, -1, -1, 0, 0, x], H[{6, 1}, 0, -1, 0, -1, 0, x], 
 H[{6, 1}, 0, -1, 0, 0, 0, x], H[{6, 1}, 0, -1, 0, 0, 1, x], 
 H[{6, 1}, 0, -1, 0, 1, 0, x], H[{6, 1}, 0, -1, 1, 0, 0, x], 
 H[{6, 1}, 0, 0, -1, -1, 0, x], H[{6, 1}, 0, 0, -1, 0, 0, x], 
 H[{6, 1}, 0, 0, -1, 0, 1, x], H[{6, 1}, 0, 0, -1, 1, 0, x], 
 H[{6, 1}, 0, 0, 0, -1, 0, x], H[{6, 1}, 0, 0, 0, 0, 0, x], 
 H[{6, 1}, 0, 0, 0, 0, 1, x], H[{6, 1}, 0, 0, 0, 1, 0, x], 
 H[{6, 1}, 0, 0, 1, -1, 0, x], H[{6, 1}, 0, 0, 1, 0, 0, x], 
 H[{6, 1}, 0, 0, 1, 0, 1, x], H[{6, 1}, 0, 0, 1, 1, 0, x], 
 H[{6, 1}, 0, 1, -1, 0, 0, x], H[{6, 1}, 0, 1, 0, -1, 0, x], 
 H[{6, 1}, 0, 1, 0, 0, 0, x], H[{6, 1}, 0, 1, 0, 0, 1, x], 
 H[{6, 1}, 0, 1, 0, 1, 0, x], H[{6, 1}, 0, 1, 1, 0, 0, x], 
 H[{6, 1}, 0, {6, 0}, 0, -1, 0, x], H[{6, 1}, 0, {6, 0}, 0, 0, 0, x], 
 H[{6, 1}, 0, {6, 0}, 0, 1, 0, x], H[{6, 1}, 0, {6, 0}, 1, 0, 0, x], 
 H[{6, 1}, 0, {6, 1}, 0, -1, 0, x], H[{6, 1}, 0, {6, 1}, 0, 0, 0, x], 
 H[{6, 1}, 0, {6, 1}, 0, 1, 0, x], H[{6, 1}, 0, {6, 1}, 1, 0, 0, x], 
 H[{6, 1}, 1, 0, -1, 0, 0, x], H[{6, 1}, 1, 0, 0, -1, 0, x], 
 H[{6, 1}, 1, 0, 0, 0, 0, x], H[{6, 1}, 1, 0, 0, 1, 0, x], 
 H[{6, 1}, 1, 0, 1, 0, 0, x], H[{6, 1}, 1, 1, 0, 0, 0, x]}


==> anc/CPOLY.f <==
*--------------------------------------------------------------    
      PROGRAM CPOLY
*--------------------------------------------------------------    
*          
*--------------------------------------------------------------    
*   
*     numerical evaluation of special cyclotomic HPLs 
*     up to weight w = 6  
*     needed for the massive 3-loop Formfactor
*   
*     J. Bluemlein, 22.10.2018   
*   
*     At any use of this code the paper:
*     ---------------------------------- 
*
*     J. Ablinger, J. Bl\"umlein, P. Marquard, N. Rana and C. Schneider:
*      
*     "Automated Solution of First Order Factorizable Systems of Differential Equations
*     in One Variable"
*
*     DESY 18–053, DO–TH 18/09  
*   
*     has to be quoted. 
*   
*--------------------------------------------------------------    
*
      IMPLICIT NONE
*
      INTEGER IW
*
      COMMON /WEIGHT/  IW
*
*---  default setting of IW
*     
      IW = 6
*
      WRITE(6,*) 
     &'**********************************************' 
      WRITE(6,*) 
     &'*  CPOLY.f: J. Bluemlein 23.09.2018 **********' 
      WRITE(6,*) 
     &'**********************************************' 
      WRITE(6,*) 
     &'**** CPOLY: calculation of CHPLS up to w=6 ****' 
*
      CALL UCPOLYIN
* 
      CALL CPOLYIN
*
      WRITE(6,*) '**** CPOLY: initialization finished ****' 
*
      CALL UCPOLY
*  
      WRITE(6,*) 
     &'**********************************************' 
      WRITE(6,*) '**** CPOLY: calculation    finished ****' 
      WRITE(6,*) 
     &'**********************************************' 
*      
      STOP
      END
*--------------------------------------------------------------    
      SUBROUTINE UCPOLYIN
*--------------------------------------------------------------    
* 
*     USER INPUT, IW setting mandatory 
* 
*--------------------------------------------------------------    
* 
      IMPLICIT NONE
      INTEGER   IW 
      COMMON/WEIGHT/ IW
*
      IW = 6
      WRITE(6,*) '**** CHPLs up to weight w =', IW
* 
      RETURN
      END  
*--------------------------------------------------------------    
      SUBROUTINE UCPOLY
*--------------------------------------------------------------    
* 
*     TEST HPL calculation
* 
*--------------------------------------------------------------    
* 
      IMPLICIT NONE
*
      INTEGER IW,J 
      REAL*8 X,TT,PI,TR,TI,START,END
      COMPLEX*16 CHPL1,CHPL2,CHPL3,CHPL4,CHPL5,CHPL6,TC
*
      COMMON/WEIGHT/ IW 
      DATA PI/3.14159265358979323846264338328D0/
*  
      CALL CPU_TIME(START)
*
      X=0.8D0
*
       OPEN(UNIT=14,FILE="o0R1",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
       OPEN(UNIT=15,FILE="o0I1",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
      DO 1 J=1,2
      TC=CHPL1(J,X)
      TR=DREAL(TC)
      TI=DIMAG(TC)
      WRITE(6,*) 'X,J,CHPL1=',X,J,TC
      WRITE(14,*) 'T(',J,'):=',TR,';'
      WRITE(15,*) 'T(',J,'):=',TI,';'
1     CONTINUE
      CLOSE(14)
      CLOSE(15)
       OPEN(UNIT=14,FILE="o0R2",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
       OPEN(UNIT=15,FILE="o0I2",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
      DO 2 J=1,6
      TC=CHPL2(J,X)
      TR=DREAL(TC)
      TI=DIMAG(TC)
      WRITE(6,*) 'X,J,CHPL2=',X,J,TC
      WRITE(14,*) 'T(',J,'):=',TR,';'
      WRITE(15,*) 'T(',J,'):=',TI,';'
2     CONTINUE
      CLOSE(14)
      CLOSE(15)
       OPEN(UNIT=14,FILE="o0R3",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
       OPEN(UNIT=15,FILE="o0I3",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
      DO 3 J=1,18
      TC=CHPL3(J,X)
      TR=DREAL(TC)
      TI=DIMAG(TC)
      WRITE(6,*) 'X,J,CHPL3=',X,J,TC
      WRITE(14,*) 'T(',J,'):=',TR,';'
      WRITE(15,*) 'T(',J,'):=',TI,';'
3     CONTINUE
      CLOSE(14)
      CLOSE(15)
*
       OPEN(UNIT=14,FILE="o0R4",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
       OPEN(UNIT=15,FILE="o0I4",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
      DO 4 J=1,18
      TC=CHPL4(J,X)
      TR=DREAL(TC)
      TI=DIMAG(TC)
      WRITE(6,*) 'X,J,CHPL4=',X,J,TC
      WRITE(14,*) 'T(',J,'):=',TR,';'
      WRITE(15,*) 'T(',J,'):=',TI,';'
4     CONTINUE
      CLOSE(14)
      CLOSE(15)
       OPEN(UNIT=14,FILE="o0R5",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
       OPEN(UNIT=15,FILE="o0I5",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
      DO 5 J=1,38
      TC=CHPL5(J,X)
      TR=DREAL(TC)
      TI=DIMAG(TC)
      WRITE(14,*) 'T(',J,'):=',TR,';'
      WRITE(15,*) 'T(',J,'):=',TI,';'
      WRITE(6,*) 'X,J,CHPL5=',X,J,TC
5     CONTINUE
      CLOSE(14)
      CLOSE(15)
       OPEN(UNIT=14,FILE="o0R6",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
       OPEN(UNIT=15,FILE="o0I6",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="WRITE")
      DO 6 J=1,124
      TC=CHPL6(J,X)
      TR=DREAL(TC)
      TI=DIMAG(TC)
      WRITE(14,*) 'T(',J,'):=',TR,';'
      WRITE(15,*) 'T(',J,'):=',TI,';'
      WRITE(6,*) 'X,J,CHPL6=',X,J,TC
6     CONTINUE
      CLOSE(14)
      CLOSE(15)
*
      CALL CPU_TIME(END)
*
      WRITE(6,*) 'RUN TIME/SEC=',END-START
*
      STOP
      END  
*--------------------------------------------------------------    
      SUBROUTINE CPOLYIN
*--------------------------------------------------------------    
*
*     READ IN THE CONSTANT FIELDS 
*
*--------------------------------------------------------------    
      IMPLICIT NONE
*
      INTEGER   IW 
      INTEGER   LEN(6),K
      INTEGER   I1,I2,I3,I4,I5,I6,I7,I8,J
      REAL*8 DA10,DA200,DA300,DA400,DA500,DA600
      REAL*8 DA201,DA301,DA401,DA501,DA601
      REAL*8 DA302,DA402,DA502,DA602
      REAL*8 DA403,DA503,DA603,DA504,DA604,DA605
      REAL*8 CA10,CA210,CA211,CA310,CA311,CA410,CA411,CA510,CA511
      REAL*8 CA610,CA611
      REAL*8 START,FINISH
      REAL*8 CM1RE0,CM1RE1,CM1IM0,CM1IM1,CM1IM2,CM1RE2
      REAL*8 VALM1RE,VALM1IM
*
      COMMON /WEIGHT/  IW
      COMMON /DLIST1/  DA10(80)
      COMMON /DLIST2/  DA200(240),DA201(240)
      COMMON /DLIST3/  DA300(720),DA301(720),DA302(720)
      COMMON /DLIST4/  DA400(720),DA401(720),DA402(720),DA403(720)
      COMMON /DLIST5/  DA500(1520),DA501(1520),DA502(1520),DA503(1520),
     &                 DA504(1520)
      COMMON /DLIST6/  DA600(4960),DA601(4960),DA602(4960),DA603(4960),
     &                 DA604(4960),DA605(4960)
*
      COMMON /CLIST1/  CA10(80)
      COMMON /CLIST2/  CA210(240),CA211(240)
      COMMON /CLIST3/  CA310(720),CA311(720)
      COMMON /CLIST4/  CA410(720),CA411(720)
      COMMON /CLIST5/  CA510(1520),CA511(1520)
      COMMON /CLIST6/  CA610(4960),CA611(4960)
*
      COMMON /ELIST/ CM1RE0(8240),CM1RE1(8240),CM1IM0(8240),CM1IM1(8240)
      COMMON /ELIST1/ CM1RE2(8240),CM1IM2(8240)
      COMMON /VLIST/ VALM1RE(206),VALM1IM(206)
*
      DATA LEN/80,240,720,720,1520,4960/
*
      CALL CPU_TIME(START) 
*
*     x = -1: input
*
      OPEN(UNIT=14,FILE="RESre0.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="RESre1.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=18,FILE="RESre2.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=16,FILE="RESim0.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=17,FILE="RESim1.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=19,FILE="RESim2.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
*
      DO 71 K=1,8240
      READ(UNIT=14,FMT=*) CM1RE0(K)
      CM1RE0(K)=1.0D0*CM1RE0(K)
71    CONTINUE       
      DO 72 K=1,8240
      READ(UNIT=15,FMT=*) CM1RE1(K)
      CM1RE1(K)=1.0D0*CM1RE1(K)
72    CONTINUE       
      DO 73 K=1,8240
      READ(UNIT=16,FMT=*) CM1IM0(K)
      CM1IM0(K)=1.0D0*CM1IM0(K)
73    CONTINUE       
      DO 74 K=1,8240
      READ(UNIT=17,FMT=*) CM1IM1(K)
      CM1IM1(K)=1.0D0*CM1IM1(K)
74    CONTINUE       
      DO 75 K=1,8240
      READ(UNIT=18,FMT=*) CM1RE2(K)
      CM1RE2(K)=1.0D0*CM1RE2(K)
75    CONTINUE       
      DO 76 K=1,8240
      READ(UNIT=19,FMT=*) CM1IM2(K)
      CM1IM2(K)=1.0D0*CM1IM2(K)
76    CONTINUE       
      CLOSE(14)
      CLOSE(15)
      CLOSE(16)
      CLOSE(17)
      OPEN(UNIT=14,FILE="VAL1RE.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="VAL1IM.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 81 K=1,206
      READ(UNIT=14,FMT=*) VALM1RE(K)
      VALM1RE(K)=1.0D0*VALM1RE(K)
81    CONTINUE       
      DO 82 K=1,206
      READ(UNIT=15,FMT=*) VALM1IM(K)
      VALM1IM(K)=1.0D0*VALM1IM(K)
82    CONTINUE       
*
      IF(IW.EQ.1) GOTO 11      
      IF(IW.EQ.2) GOTO 12     
      IF(IW.EQ.3) GOTO 13      
      IF(IW.EQ.4) GOTO 14      
      IF(IW.EQ.5) GOTO 15      
      IF(IW.EQ.6) GOTO 16      
*
      WRITE(6,*) '**** IW = ',IW,'  NOT ALLOWED, STOP: HPOLYIN ***' 
*     
10    GOTO 100
*
11    OPEN(UNIT=14,FILE="AA10.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 21  K=1,LEN(1)
      READ(UNIT=14,FMT=*) DA10(K)
      DA10(K)=DA10(K)*1.0D0 
21    CONTINUE
      CLOSE(14)
      GOTO 100
*
12    OPEN(UNIT=14,FILE="AA200.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA201.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 22  K=1,LEN(2)
      READ(UNIT=14,FMT=*) DA200(K)
      READ(UNIT=15,FMT=*) DA201(K)
      DA200(K)=DA200(K)*1.0D0 
      DA201(K)=DA201(K)*1.0D0 
22    CONTINUE
      CLOSE(14)
      CLOSE(15)
      GOTO 11
*
13    OPEN(UNIT=14,FILE="AA300.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA301.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=16,FILE="AA302.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 23  K=1,LEN(3)
      READ(UNIT=14,FMT=*) DA300(K)
      READ(UNIT=15,FMT=*) DA301(K)
      READ(UNIT=16,FMT=*) DA302(K)
      DA300(K)=DA300(K)*1.0D0 
      DA301(K)=DA301(K)*1.0D0 
      DA302(K)=DA302(K)*1.0D0 
23    CONTINUE
      CLOSE(14)
      CLOSE(15)
      CLOSE(16)
      GOTO 12
*
14    OPEN(UNIT=14,FILE="AA400.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA401.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=16,FILE="AA402.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=17,FILE="AA403.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 24  K=1,LEN(4)
      READ(UNIT=14,FMT=*) DA400(K)
      READ(UNIT=15,FMT=*) DA401(K)
      READ(UNIT=16,FMT=*) DA402(K)
      READ(UNIT=17,FMT=*) DA403(K)
      DA400(K)=DA400(K)*1.0D0 
      DA401(K)=DA401(K)*1.0D0 
      DA402(K)=DA402(K)*1.0D0 
      DA403(K)=DA403(K)*1.0D0 
24    CONTINUE
      CLOSE(14)
      CLOSE(15)
      CLOSE(16)
      CLOSE(17)
      GOTO 13
*
15    OPEN(UNIT=14,FILE="AA500.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA501.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=16,FILE="AA502.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=17,FILE="AA503.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=18,FILE="AA504.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 25  K=1,LEN(5)
      READ(UNIT=14,FMT=*) DA500(K)
      READ(UNIT=15,FMT=*) DA501(K)
      READ(UNIT=16,FMT=*) DA502(K)
      READ(UNIT=17,FMT=*) DA503(K)
      READ(UNIT=18,FMT=*) DA504(K)
      DA500(K)=DA500(K)*1.0D0 
      DA501(K)=DA501(K)*1.0D0 
      DA502(K)=DA502(K)*1.0D0 
      DA503(K)=DA503(K)*1.0D0 
      DA504(K)=DA504(K)*1.0D0 
25    CONTINUE
      CLOSE(14)
      CLOSE(15)
      CLOSE(16)
      CLOSE(17)
      CLOSE(18)
      GOTO 14
*
16    CONTINUE
      OPEN(UNIT=14,FILE="AA600.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA601.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=16,FILE="AA602.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=17,FILE="AA603.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=18,FILE="AA604.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=19,FILE="AA605.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 26  K=1,LEN(6)
      READ(UNIT=14,FMT=*) DA600(K)
      READ(UNIT=15,FMT=*) DA601(K)
      READ(UNIT=16,FMT=*) DA602(K)
      READ(UNIT=17,FMT=*) DA603(K)
      READ(UNIT=18,FMT=*) DA604(K)
      READ(UNIT=19,FMT=*) DA605(K)
      DA600(K)=DA600(K)*1.0D0 
      DA601(K)=DA601(K)*1.0D0 
      DA602(K)=DA602(K)*1.0D0 
      DA603(K)=DA603(K)*1.0D0 
      DA604(K)=DA604(K)*1.0D0 
      DA605(K)=DA605(K)*1.0D0 
26    CONTINUE
      CLOSE(14)
      CLOSE(15)
      CLOSE(16)
      CLOSE(17)
      CLOSE(18)
      CLOSE(19)
      GOTO 15
*
41    OPEN(UNIT=14,FILE="AA11.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 31  K=1,LEN(1)
      READ(UNIT=14,FMT=*) CA10(K)
      CA10(K)=CA10(K)*1.0D0 
31    CONTINUE
      CLOSE(14)
      GOTO 101
*
42    OPEN(UNIT=14,FILE="AA210.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA211.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 32  K=1,LEN(2)
      READ(UNIT=14,FMT=*) CA210(K)
      READ(UNIT=15,FMT=*) CA211(K)
      CA210(K)=CA210(K)*1.0D0 
      CA211(K)=CA211(K)*1.0D0 
32    CONTINUE
      CLOSE(14)
      CLOSE(15)
      GOTO 41
*
43    OPEN(UNIT=14,FILE="AA310.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA311.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 33  K=1,LEN(3)
      READ(UNIT=14,FMT=*) CA310(K)
      READ(UNIT=15,FMT=*) CA311(K)
      CA310(K)=CA310(K)*1.0D0 
      CA311(K)=CA311(K)*1.0D0 
33    CONTINUE
      CLOSE(14)
      CLOSE(15)
      GOTO 42
*
44    OPEN(UNIT=14,FILE="AA410.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA411.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
*      DO 34  K=1,LEN(4)
      DO 34  K=1,1
      READ(UNIT=14,FMT=*) CA410(K)
      READ(UNIT=15,FMT=*) CA411(K)
      CA410(K)=CA410(K)*1.0D0 
      CA411(K)=CA411(K)*1.0D0 
34    CONTINUE
      CLOSE(14)
      CLOSE(15)
      GOTO 43
*
45    OPEN(UNIT=14,FILE="AA510.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA511.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 35  K=1,LEN(5)
      READ(UNIT=14,FMT=*) CA510(K)
      READ(UNIT=15,FMT=*) CA511(K)
      CA510(K)=CA510(K)*1.0D0 
      CA511(K)=CA511(K)*1.0D0 
35    CONTINUE
      CLOSE(14)
      CLOSE(15)
      GOTO 44
*
46    CONTINUE
      OPEN(UNIT=14,FILE="AA610.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      OPEN(UNIT=15,FILE="AA611.m",FORM="FORMATTED",STATUS="OLD",
     &     ACTION="READ")
      DO 36  K=1,LEN(6)
      READ(UNIT=14,FMT=*) CA610(K)
      READ(UNIT=15,FMT=*) CA611(K)
      CA610(K)=CA610(K)*1.0D0 
      CA611(K)=CA611(K)*1.0D0 
36    CONTINUE
      CLOSE(14)
      CLOSE(15)
      GOTO 45
*
100   CONTINUE
*
      IF(IW.EQ.1) GOTO 41      
      IF(IW.EQ.2) GOTO 42     
      IF(IW.EQ.3) GOTO 43      
      IF(IW.EQ.4) GOTO 44      
      IF(IW.EQ.5) GOTO 45      
      IF(IW.EQ.6) GOTO 46      
*
101   CONTINUE
*
      CALL CPU_TIME(FINISH)
      WRITE(6,*) 'READ-IN TIME=',-START+FINISH, ' SEC'  
      RETURN
      END
*----------------------------------------------------
      COMPLEX*16 FUNCTION CHPL1(J,X)
*----------------------------------------------------
*
      INTEGER J,K
      REAL*8 X,XM,XP
      REAL*8 DA10,CA10
      REAL*8 T1,T2,T3,TT
      REAL*8 T1R,T2R,T1I,T2I
      REAL*8 CH1,HH
      REAL*8 CM1RE0,CM1RE1,CM1IM0,CM1IM1
      REAL*8 VALM1RE,VALM1IM
      DIMENSION CH1(2)
*
      COMMON /DLIST1/  DA10(80)
      COMMON /CLIST1/  CA10(80)
      COMMON /ELIST/ CM1RE0(8240),CM1RE1(8240),CM1IM0(8240),CM1IM1(8240)
      COMMON /VLIST/ VALM1RE(206),VALM1IM(206)
*
      DATA CH1/1.209199576156145372607397803222D0,
     &         0.604599788078072686303698901611D0/
*
      IF(X.EQ.0.0D0) GOTO 300
      XM=1.0D0-X
      XP=1.0D0+X
*
      IF(X.GT.1.0D0.OR.X.LT.-1.0D0)    GOTO 100
*
      IF(X.GE.-0.5D0.AND.X.LE.0.5D0)   GOTO 1
      IF(X.GE.-1.0D0.AND.X.LT.-0.5D0)  GOTO 2
      IF(X.GT.0.5D0.AND.X.LE.1.0D0)    GOTO 3
*
*-----------------------------------------     
*
*     Expansion around 0
*
*-----------------------------------------     
*
1     CONTINUE
      T1 = 0.0D0
      DO 10 K = 1,40
      T1= T1+X**K*DA10((J-1)*40+K)
10    CONTINUE
      TT=T1
      GOTO 200
*
*-----------------------------------------     
*
*     Expansion around -1
*
*-----------------------------------------     
*
2     CONTINUE
      WRITE(6,*) '3rd track'
*
      HH = DLOG(1.0D0+X)
      T1R = 0.0D0
      DO 61 K = 1,40
      T1R = T1R + XP**K*CM1RE0((J-1)*40+K)
61    CONTINUE
      T2R = 0.0D0
      DO 62 K = 1,40
      T2R = T2R + XP**K*CM1RE1((J-1)*40+K)
62    CONTINUE
      T1I = 0.0D0
      DO 63 K = 1,40
      T1I = T1I + XP**K*CM1IM0((J-1)*40+K)
63    CONTINUE
      T2I = 0.0D0
      DO 64 K = 1,40
      T2I = T2I + XP**K*CM1IM1((J-1)*40+K)
64    CONTINUE
*
*      WRITE(6,*) 'T1R,T2R,T1I,T2I=',T1R,T2R,T1I,T2I
      CHPL1 = DCMPLX(T1R+T2R*HH,T1I+T2I*HH)      
     &      + DCMPLX(VALM1RE(J),VALM1IM(J))
      RETURN
*
*-----------------------------------------     
*
*     Expansion around 1
*
*-----------------------------------------     
*
3     CONTINUE
      T1 = CH1(J)
      DO 20 K = 1,40
      T1= T1+XM**K*CA10((J-1)*40+K)
20    CONTINUE
*      
200   CHPL1 = DCMPLX(T1,0.0D0)
      RETURN
300   CHPL1 =DCMPLX(0.0D0,0.0D0)
      RETURN
100   WRITE(6,*) 'X =',X, 'OUT OF RANGE, STOP ***'    
      STOP
      END
*----------------------------------------------------
      COMPLEX*16 FUNCTION CHPL2(J,X)
*----------------------------------------------------
*
      INTEGER J,KK
      REAL*8 X,XM,XP,PI,XXM
      REAL*8 DA200,DA201,CA210,CA211  
      REAL*8 T1R,T2R,T1I,T2I
      REAL*8 T1,T2
      REAL*8 CH2(6)
      REAL*8 CH1,HH
      REAL*8 CM1RE0,CM1RE1,CM1IM0,CM1IM1
      REAL*8 VALM1RE,VALM1IM
      COMPLEX*16 II,TT,TT2,XL,ONE
*
      COMMON /DLIST2/  DA200(240),DA201(240)
      COMMON /CLIST2/  CA210(240),CA211(240)
      COMMON /ELIST/ CM1RE0(8240),CM1RE1(8240),CM1IM0(8240),CM1IM1(8240)
      COMMON /VLIST/ VALM1RE(206),VALM1IM(206)
      DATA PI/3.14159265358979323846264338328D0/
      DATA CH2/1.171953619344729524698323075427D0,
     &         0.311821131864327028004879593936D0, 
     &        -1.171953619344729524698323075427D0,
     &         1.171953619344729524698323075427D0, 
     &        -0.311821131864327028004879593936D0,
     &         0.860132487480402496693443481490D0/   
*
      IF(X.EQ.0.0D0) GOTO 300
      ONE=DCMPLX(1.0D0,0.0D0)
      II =DCMPLX(0.0D0,1.0D0)
      XM=1.0D0-X
      XP=1.0D0+X
*
      IF(X.GT.1.0D0.OR.X.LT.-1.0D0)    GOTO 100
*
      IF(X.GE.-0.5D0.AND.X.LE.0.5D0)   GOTO 1
      IF(X.GE.-1.0D0.AND.X.LT.-0.5D0)  GOTO 2
      IF(X.GT.0.5D0.AND.X.LE.1.0D0)    GOTO 3
*
*-----------------------------------------     
*
*     Expansion around 0
*
*-----------------------------------------     
*
1     CONTINUE
      XL=DLOG(DABS(X))
      IF(X.GT.0.0D0) KK = 0
      IF(X.LE.0.0D0) KK = 1
      T1 = 0.0D0
      DO 10 K = 1,40
      T1 = T1+X**K*DA200((J-1)*40+K)
      IF(J.EQ.3) WRITE(6,*) DA200((J-1)*40+K)
10    CONTINUE
      T2 = 0.0D0
      DO 11 K = 1,40
      T2 = T2+X**K*DA201((J-1)*40+K)
11    CONTINUE
      IF(KK.EQ.0)  TT =  T1+T2*XL
      IF(KK.EQ.1)  TT =  T1+T2*(XL+II*PI)
*      WRITE(6,*) 'T2=',T2
      GOTO 200
*
*-----------------------------------------     
*
*     Expansion around -1
*
*-----------------------------------------     
*
2     CONTINUE
      WRITE(6,*) '3rd track'
*
      HH = DLOG(1.0D0+X)
      T1R = 0.0D0
      DO 61 K = 1,40
      T1R = T1R + XP**K*CM1RE0(80+(J-1)*40+K)
61    CONTINUE
      T2R = 0.0D0
      DO 62 K = 1,40
      T2R = T2R + XP**K*CM1RE1(80+(J-1)*40+K)
62    CONTINUE
      T1I = 0.0D0
      DO 63 K = 1,40
      T1I = T1I + XP**K*CM1IM0(80+(J-1)*40+K)
63    CONTINUE
      T2I = 0.0D0
      DO 64 K = 1,40
      T2I = T2I + XP**K*CM1IM1(80+(J-1)*40+K)
64    CONTINUE
*
*      WRITE(6,*) 'T1R,T2R,T1I,T2I=',T1R,T2R,T1I,T2I
      CHPL2 = DCMPLX(T1R+T2R*HH,T1I+T2I*HH)      
     &      + DCMPLX(VALM1RE(2+J),VALM1IM(2+J))
      RETURN
*
*-----------------------------------------     
*
*     Expansion around 1
*
*-----------------------------------------     
*
3     CONTINUE
      T1 = 0.0D0 
      DO 20 K = 1,40
      T1 = T1+XM**K*CA210((J-1)*40+K)
20    CONTINUE
      T2 = 0.0D0
      DO 21 K = 1,40
      T2 = T2+XM**K*CA211((J-1)*40+K)
21    CONTINUE
*  
      TT=T1-T2*DLOG(1.0D0-X)+1.0D0*CH2(J)
*      
200   CHPL2 = TT
      RETURN
300   CHPL2 =DCMPLX(0.0D0,0.0D0)
      RETURN
100   WRITE(6,*) 'X =',X, 'OUT OF RANGE, STOP ***'    
      STOP
      END
*----------------------------------------------------
      COMPLEX*16 FUNCTION CHPL3(J,X)
*----------------------------------------------------
*
      INTEGER J
      REAL*8 X,XM,XP,PI
      REAL*8 T1,T2,T3,T4
      REAL*8 DA300,DA301,DA302
      REAL*8 CA310,CA311
      REAL*8 CH3(18)
      REAL*8 T1R,T2R,T1I,T2I
      REAL*8 HH
      COMPLEX*16 TT,II,XL
*
      REAL*8 CM1RE0,CM1RE1,CM1IM0,CM1IM1
      REAL*8 VALM1RE,VALM1IM
      COMMON /DLIST3/  DA300(720),DA301(720),DA302(720)
      COMMON /CLIST3/  CA310(720),CA311(720)
      COMMON /ELIST/ CM1RE0(8240),CM1RE1(8240),CM1IM0(8240),CM1IM1(8240)
      COMMON /VLIST/ VALM1RE(206),VALM1IM(206)
*
      DATA  PI/3.14159265358979323846264338328D0/
      DATA CH3/1.105029764687599946881846335600D0,
     &         0.151829247957268487212445506884D0,
     &         0.773520835281319985021752927423D0,
     &         0.247547879320796082591726872124D0,
     &         0.442011905875039967650508287988D0,
     &         0.221005952937519983825254143994D0,
     &         0.528554167303197486305066377099D0,
     &         1.105029764687599946881846335600D0,
     &         0.773520835281319985021752927423D0,
     &         0.685161003854544037316998128517D0,
     &         0.121574548989752034833244920264D0,
     &        -1.215532741156359897161109984154D0,
     &         0.340390207765402519335395936650D0,
     &         0.151829247957268487212445506884D0,
     &         0.525972955960523846918874824041D0,
     &         0.453083478396032024448913944070D0,
     &         0.090011342913768666029739051737D0,
     &        -0.746978908898043858499704583664D0/
*
      IF(X.EQ.0.0D0)  GOTO 300
      II=DCMPLX(0.0D0,1.0D0)
      XM=1.0D0-X
      XP=1.0D0+X
*
      IF(X.GT.1.0D0.OR.X.LT.-1.0D0)    GOTO 100
*
      IF(X.GE.-0.5D0.AND.X.LE.0.5D0)   GOTO 1
      IF(X.GE.-1.0D0.AND.X.LT.-0.5D0)  GOTO 2
      IF(X.GT.0.5D0.AND.X.LE.1.0D0)    GOTO 3
*
*-----------------------------------------     
*
*     Expansion around 0
*
*-----------------------------------------     
*
1     CONTINUE
      IF(X.GE.0.0D0) XL=DLOG(X)*DCMPLX(1.0D0,0.0D0) 
      IF(X.LT.0.0D0) XL=DCMPLX(DLOG(DABS(X)),PI) 
      T1 = 0.0D0
      DO 10 K = 1,40
      T1= T1+X**K*DA300((J-1)*40+K)
10    CONTINUE
      T2 = 0.0D0
      DO 11 K = 1,40
      T2= T2+X**K*DA301((J-1)*40+K)
11    CONTINUE
      T3 = 0.0D0
      DO 12 K = 1,40
      T3= T3+X**K*DA302((J-1)*40+K)
12    CONTINUE
      TT= T1+T2*XL+T3*XL**2
      GOTO 200
*
*-----------------------------------------     
*
*     Expansion around -1
*
*-----------------------------------------     
*
2     CONTINUE
      WRITE(6,*) '3rd track'
*
      HH = DLOG(1.0D0+X)
      T1R = 0.0D0
      DO 61 K = 1,40
      T1R = T1R + XP**K*CM1RE0(320+(J-1)*40+K)
61    CONTINUE
      T2R = 0.0D0
      DO 62 K = 1,40
      T2R = T2R + XP**K*CM1RE1(320+(J-1)*40+K)
62    CONTINUE
      T1I = 0.0D0
      DO 63 K = 1,40
      T1I = T1I + XP**K*CM1IM0(320+(J-1)*40+K)
63    CONTINUE
      T2I = 0.0D0
      DO 64 K = 1,40
      T2I = T2I + XP**K*CM1IM1(320+(J-1)*40+K)
64    CONTINUE
*
      WRITE(6,*) 'T1R,T2R,T1I,T2I=',T1R,T2R,T1I,T2I
      CHPL3 = DCMPLX(T1R+T2R*HH,T1I+T2I*HH)      
     &      + DCMPLX(VALM1RE(8+J),VALM1IM(8+J))
      RETURN
*
*-----------------------------------------     
*
*     Expansion around 1
*
*-----------------------------------------     
*
3     CONTINUE
      T1 = 0.0D0 
      DO 20 K = 1,40
      T1 = T1+XM**K*CA310((J-1)*40+K)
20    CONTINUE
      T2 = 0.0D0
      DO 21 K = 1,40
      T2 = T2+XM**K*CA311((J-1)*40+K)
21    CONTINUE
*  
      TT=T1-T2*DLOG(1.0D0-X)+1.0D0*CH3(J)
*      
200   CHPL3 = TT
      RETURN
300   CHPL3 =DCMPLX(0.0D0,0.0D0)
      RETURN
100   WRITE(6,*) 'X =',X, 'OUT OF RANGE, STOP ***'    
      STOP
      END
*----------------------------------------------------
      COMPLEX*16 FUNCTION CHPL4(J,X)
*----------------------------------------------------
*
      INTEGER J
      REAL*8 X,XM,XP,PI
      REAL*8 T1,T2,T3,T4
      REAL*8 DA400,DA401,DA402,DA403
      REAL*8 CH4(18)
      REAL*8 CA410,CA411
      REAL*8 T1R,T2R,T1I,T2I
      REAL*8 HH
*
      REAL*8 CM1RE0,CM1RE1,CM1IM0,CM1IM1
      REAL*8 VALM1RE,VALM1IM
      COMPLEX*16 II,XL,TT
*
      COMMON /DLIST4/  DA400(720),DA401(720),DA402(720),DA403(720)
      COMMON /CLIST4/  CA410(720),CA411(720)
      COMMON /ELIST/ CM1RE0(8240),CM1RE1(8240),CM1IM0(8240),CM1IM1(8240)
      COMMON /VLIST/ VALM1RE(206),VALM1IM(206)
*
      DATA PI/3.14159265358979323846264338328D0/
      DATA CH4/3.172586672960293174838852792163,
     &         0.218357027206346726577734784769,
     &        -1.410139511265322775912522956787,
     &         0.563392724905258157619414305373,
     &        -1.057528890986764391612950930721,
     &         0.671780248019354431221472623292,
     &        -1.705248950659826956410825005150,
     &         1.220740051387777080904584181553,
     &        -1.146039983429428588124210364185,
     &        -0.855260371753984172116247464146,
     &         0.365444023356943814562214356556, 
     &        -0.072785675735448904233315658985,
     &         0.446126749665441302283852564869,
     &        -1.061625443449114358784868272778,
     &         0.679069833887571361330515173904,
     &        -0.913751380105257804409291111369,
     &        -0.877052853609179949856411440123,
     &        -4.120122504249401629294879967347/
*
      IF(X.EQ.0.0D0)  GOTO 300
      II=DCMPLX(0.0D0,1.0D0)
      XM=1.0D0-X
      XP=1.0D0+X
*
      IF(X.GT.1.0D0.OR.X.LT.-1.0D0)    GOTO 100
*
      IF(X.GE.-0.5D0.AND.X.LE.0.5D0)   GOTO 1
      IF(X.GE.-1.0D0.AND.X.LT.-0.5D0)  GOTO 2
      IF(X.GT.0.5D0.AND.X.LE.1.0D0)    GOTO 3
*
*-----------------------------------------     
*
*     Expansion around 0
*
*-----------------------------------------     
*
1     CONTINUE
      IF(X.GE.0.0D0) XL=DLOG(X)*DCMPLX(1.0D0,0.0D0) 
      IF(X.LT.0.0D0) XL=DCMPLX(DLOG(DABS(X)),PI) 
      T1 = 0.0D0
      DO 10 K = 1,40
      T1= T1+X**K*DA400((J-1)*40+K)
10    CONTINUE
      T2 = 0.0D0
      DO 11 K = 1,40
      T2= T2+X**K*DA401((J-1)*40+K)
11    CONTINUE
      T3 = 0.0D0
      DO 12 K = 1,40
      T3= T3+X**K*DA402((J-1)*40+K)
12    CONTINUE
      T4=0.0D0
      DO 13 K = 1,40
      T4= T4+X**K*DA403((J-1)*40+K)
13    CONTINUE
      TT= T1+T2*XL+T3*XL**2+T4*XL**3
      GOTO 200
*
*-----------------------------------------     
*
*     Expansion around -1
*
*-----------------------------------------     
*
2     CONTINUE
      WRITE(6,*) '3rd track'
*
      HH = DLOG(1.0D0+X)
      T1R = 0.0D0
      DO 61 K = 1,40
      T1R = T1R + XP**K*CM1RE0(1040+(J-1)*40+K)
61    CONTINUE
      T2R = 0.0D0
      DO 62 K = 1,40
      T2R = T2R + XP**K*CM1RE1(1040+(J-1)*40+K)
62    CONTINUE
      T1I = 0.0D0
      DO 63 K = 1,40
      T1I = T1I + XP**K*CM1IM0(1040+(J-1)*40+K)
63    CONTINUE
      T2I = 0.0D0
      DO 64 K = 1,40
      T2I = T2I + XP**K*CM1IM1(1040+(J-1)*40+K)
64    CONTINUE
*
      WRITE(6,*) 'T1R,T2R,T1I,T2I=',T1R,T2R,T1I,T2I
      CHPL4 = DCMPLX(T1R+T2R*HH,T1I+T2I*HH)      
     &      + DCMPLX(VALM1RE(26+J),VALM1IM(26+J))
      RETURN
*
*-----------------------------------------     
*
*     Expansion around 1
*
*-----------------------------------------     
*
3     CONTINUE
      T1 = 0.0D0 
      DO 20 K = 1,40
      T1 = T1+XM**K*CA410((J-1)*40+K)
20    CONTINUE
      T2 = 0.0D0
      DO 21 K = 1,40
      T2 = T2+XM**K*CA411((J-1)*40+K)
21    CONTINUE
*  
      TT=T1-T2*DLOG(1.0D0-X)+1.0D0*CH4(J)
*      
200   CHPL4 = TT
*      WRITE(6,*) T1,T2
      RETURN
300   CHPL4 =DCMPLX(0.0D0,0.0D0)
      RETURN
100   WRITE(6,*) 'X =',X, 'OUT OF RANGE, STOP ***'    
      STOP
      END
*----------------------------------------------------
      COMPLEX*16 FUNCTION CHPL5(J,X)
*----------------------------------------------------
*
      INTEGER J
      REAL*8 X,XM,XP
      REAL*8 T1,T2,T3,T4,T5,PI
      REAL*8 DA500,DA501,DA502,DA503,DA504
      REAL*8 T1R,T2R,T1I,T2I
      REAL*8 HH
      REAL*8 CH5(38)
*
      REAL*8 CM1RE0,CM1RE1,CM1IM0,CM1IM1
      REAL*8 VALM1RE,VALM1IM
      REAL*8 CA510,CA511
      COMPLEX*16 II,XL,TT
*
      COMMON /DLIST5/  DA500(1520),DA501(1520),DA502(1520),DA503(1520),
     &                 DA504(1520)
      COMMON /CLIST5/  CA510(1520),CA511(1520)
      COMMON /ELIST/ CM1RE0(8240),CM1RE1(8240),CM1IM0(8240),CM1IM1(8240)
      COMMON /VLIST/ VALM1RE(206),VALM1IM(206)
      DATA PI/3.14159265358979323846264338328D0/
      DATA CH5/
     &     -1.000633292853989386728130739357D0,
     &      0.916109014608316729599835070985D0,
     &     -0.348447271513068979054139617801D0,
     &     -0.139824668525867362722792108798D0,
     &     -0.411906225033437378701961506522D0,
     &      0.316274217987883299318951912937D0,
     &      2.483577024715392767006960639264D0,
     &      0.083313684256088801904915897012D0,
     &     -0.209383986827480161885262077703D0,
     &     -2.045050597910802903101057381718D0,
     &      1.030030626062350407323719991837D0,
     &      0.634353149333893195915834439802D0,
     &     -2.236535168866551348543225685717D0,
     &     -0.318575600225006305699082531646D0,
     &      2.736851815293546152929593517911D0,
     &      0.193588210127607740496102906036D0,
     &     -0.414935780778293628046071717108D0,
     &     -1.330222634440863416216416226234D0,
     &     -1.217653609967287664517243683804D0,
     &      0.630278936574727555175456927827D0,
     &     -1.606009047807888556747002439806D0,
     &      1.161716988045795817541261385486D0,
     &      1.444261661233335214404860380455D0,
     &      0.060727085934349188389713702918D0,
     &     -0.147470512551991728145139859407D0,
     &     -1.270038025476800891411244265328D0,
     &      0.034956167131466840680698027199D0,
     &      0.417614251823248350259376593385D0,
     &     -1.405202872589437657069311171654D0,
     &     -0.234381694114376815107902984892D0,
     &      1.611155985106156318664716309286D0,
     &      0.151303151067254837425224422987D0,
     &     -0.311527933559272607322299109001D0,
     &     -1.054801971830019668985300995701D0,
     &     -0.642476734364679891164939817827D0,
     &      0.519754789692280727564366316074D0,
     &     -1.287619573191735700135041042813D0,
     &      0.889034452755097959197883028537D0/
*
      IF(X.EQ.0.0D0)  GOTO 300
      II=DCMPLX(0.0D0,1.0D0)
      XM=1.0D0-X
      XP=1.0D0+X
*
      IF(X.GT.1.0D0.OR.X.LT.-1.0D0)    GOTO 100
*
      IF(X.GE.-0.5D0.AND.X.LE.0.5D0)   GOTO 1
      IF(X.GE.-1.0D0.AND.X.LT.-0.5D0)  GOTO 2
      IF(X.GT.0.5D0.AND.X.LE.1.0D0)    GOTO 3
*
*-----------------------------------------     
*
*     Expansion around 0
*
*-----------------------------------------     
*
1     CONTINUE
      IF(X.GE.0.0D0) XL=DLOG(X)*DCMPLX(1.0D0,0.0D0) 
      IF(X.LT.0.0D0) XL=DCMPLX(DLOG(DABS(X)),PI) 
      T1 = 0.0D0
      DO 10 K = 1,40
      T1= T1+X**K*DA500((J-1)*40+K)
10    CONTINUE
      T2 = 0.0D0
      DO 11 K = 1,40
      T2= T2+X**K*DA501((J-1)*40+K)
11    CONTINUE
      T3 = 0.0D0
      DO 12 K = 1,40
      T3= T3+X**K*DA502((J-1)*40+K)
12    CONTINUE
      T4=0.0D0
      DO 13 K = 1,40
      T4= T4+X**K*DA503((J-1)*40+K)
13    CONTINUE
      T5=0.0D0
      DO 14 K = 1,40
      T5= T5+X**K*DA504((J-1)*40+K)
14    CONTINUE
      TT= T1+T2*XL+T3*XL**2+T4*XL**3+T5*XL**4
      GOTO 200
*
*-----------------------------------------     
*
*     Expansion around -1
*
*-----------------------------------------     
*
2     CONTINUE
      WRITE(6,*) '3rd track'
*
      HH = DLOG(1.0D0+X)
      T1R = 0.0D0
      DO 61 K = 1,40
      T1R = T1R + XP**K*CM1RE0(1760+(J-1)*40+K)
61    CONTINUE
      T2R = 0.0D0
      DO 62 K = 1,40
      T2R = T2R + XP**K*CM1RE1(1760+(J-1)*40+K)
62    CONTINUE
      T1I = 0.0D0
      DO 63 K = 1,40
      T1I = T1I + XP**K*CM1IM0(1760+(J-1)*40+K)
63    CONTINUE
      T2I = 0.0D0
      DO 64 K = 1,40
      T2I = T2I + XP**K*CM1IM1(1760+(J-1)*40+K)
64    CONTINUE
*
      WRITE(6,*) 'T1R,T2R,T1I,T2I=',T1R,T2R,T1I,T2I
      CHPL5 = DCMPLX(T1R+T2R*HH,T1I+T2I*HH)      
     &      + DCMPLX(VALM1RE(44+J),VALM1IM(44+J))
      RETURN
*
*-----------------------------------------     
*
*     Expansion around 1
*
*-----------------------------------------     
*
3     CONTINUE
      T1 = 0.0D0 
      DO 20 K = 1,40
      T1 = T1+XM**K*CA510((J-1)*40+K)
20    CONTINUE
      T2 = 0.0D0
      DO 21 K = 1,40
      T2 = T2+XM**K*CA511((J-1)*40+K)
21    CONTINUE
*  
      TT=T1+T2*DLOG(1.0D0-X)+1.0D0*CH5(J)
*      
200   CHPL5 = TT
*      WRITE(6,*) TT,T1
      RETURN
300   CHPL5 =DCMPLX(0.0D0,0.0D0)
      RETURN
100   WRITE(6,*) 'X =',X, 'OUT OF RANGE, STOP ***'    
      STOP
      END
*----------------------------------------------------
      COMPLEX*16 FUNCTION CHPL6(J,X)
*----------------------------------------------------
*
      INTEGER J,J1
      REAL*8 X,XM,XP,PI
      REAL*8 T1,T2,T3,T4,T5,T6
      REAL*8 DA600,DA601,DA602,DA603,DA604,DA605
      REAL*8 T1R,T2R,T1I,T2I,T3R,T3I
      REAL*8 HH
*
      REAL*8 CM1RE0,CM1RE1,CM1IM0,CM1IM1
      REAL*8 CM1RE2,CM1IM2
      REAL*8 VALM1RE,VALM1IM
      REAL*8 CA610,CA611
      REAL*8 CH6
      DIMENSION CH6(124)
      COMPLEX*16 II,XL,TT
*
      COMMON /CLIST6/  CA610(4960),CA611(4960) 
      COMMON /DLIST6/  DA600(4960),DA601(4960),DA602(4960),DA603(4960),
     &                 DA604(4960),DA605(4960)
      COMMON /ELIST/ CM1RE0(8240),CM1RE1(8240),CM1IM0(8240),CM1IM1(8240)
      COMMON /ELIST1/ CM1RE2(8240),CM1IM2(8240)
      COMMON /VLIST/ VALM1RE(206),VALM1IM(206)
*
      DATA PI/3.14159265358979323846264338328D0/
      DATA CH6/-0.501461695310083221954755572369D0,
     & -10.153278746053551628847344545648D0,
     & -0.549359402505792071558232692041D0,
     &  0.618617060776823546319747038069D0,
     & -0.131810362521457807849500909469D0,
     & -0.169162745578642165211746828390D0,
     & -0.150120379347318727569771112940D0,
     &  0.134757388427600682812013133116D0,
     & -0.670242318950227455864876446867D0,
     & -1.510273726444401276580720150378D0,
     & -0.772775898412370820800276760565D0,
     &  0.669051657768761631750464857760D0,
     & -0.290359770220998791856459320115D0,
     & -0.079929505093180697183896654678D0,
     & -0.345499881873391756492708282167D0,
     &  0.257783797793639191109349440012D0,
     &  1.706322870488149678891431904049D0,
     &  0.030420311553804462584293943905D0,
     & -0.085709236015748188619589598147D0,
     & -1.204861175178066678981281256711D0,
     &  5.076639373026775814423672272824D0,
     &  0.321807219439848690711869494407D0,
     & -1.282734661462116454444526425505D0,
     & -0.113766565942653205545376238206D0,
     &  1.832094063967908637025061580061D0,
     &  0.054620813379608113002916525147D0,
     & -0.137868016471018067781173499498D0,
     & -0.359828624703991239996980766591D0,
     & -1.023109395173851909888185218733D0,
     &  0.139565035988112817744166704870D0,
     & -0.412468957837116789733045152389D0,
     &  0.367665550434789767386689618434D0,
     &  0.627518354335381167707907934528D0,
     &  0.016725183815891272315345972288D0,
     & -0.044547181480237126038890238533D0,
     & -0.495707991813923387613982640687D0,
     &  0.084581372789321082605873414195D0,
     &  0.145551501384191706023329970776D0,
     & -0.536287004470423100954690198705D0,
     & -0.062236674668716386593647627024D0,
     &  0.686407383817741800768885696016D0,
     &  0.032768820236224821540460538927D0,
     & -0.077555433034446286111318613621D0,
     & -0.211376806309153592033922564042D0,
     & -0.318640720224314388797637320749D0,
     &  0.087816678279506829585265847982D0,
     & -0.246525172654227020530015579425D0,
     &  0.202682245123382176466009241267D0,
     &  0.278430255351155564458309754627D0,
     & -0.252789934468201693551492326151D0,
     & -3.647334498976625649646621241118D0,
     &  0.079359430796424240694975082988D0,
     & -0.276422266098412638957171338916D0,
     &  0.311996852034706673162389733989D0,
     & -0.115139313873045392999650005095D0,
     &  4.617840313220863635024215909652D0,
     &  0.043641546475879838817846234633D0,
     & -0.130931100977626252435115361550D0,
     & -2.676939817087886641644445262500D0,
     & -1.015327874605355340520418394590D0,
     &  0.618473009058861156184150331683D0,
     & -2.795699255675293315448470821138D0,
     & -0.166100852369898466243114398821D0,
     &  4.834916214243998311417271906976D0,
     &  0.072755012363934723484959476991D0,
     & -0.196134551846882249082071325574D0,
     &  0.470972069731909248613277441109D0,
     & -0.495975868781368400828313269812D0,
     & -3.833975497485301975331140056369D0,
     &  0.179686078355504819104027092180D0,
     & -0.559502994818487198180889663490D0,
     &  0.544820057491634868185315099254D0,
     & -0.384196438709733079086561247095D0,
     & -3.819115162157089127248354998301D0,
     & -0.425030110604817101815910973528D0,
     &  0.449107692873742192496422376280D0,
     & -0.112921900713733661114623885169D0,
     & -0.100195582845998165666401291674D0,
     & -0.129421454506637251258283072275D0,
     &  0.112516978900743191971400847251D0,
     &  2.353797410137765222515326968278D0,
     & -1.925895163395085374347104334447D0,
     &  1.214271223164788526815982550033D0,
     & -2.104838737667759307470305429888D0,
     &  2.590824713995560912849214219023D0,
     & -1.167770107307328553147840466409D0,
     &  0.188673154007884230631830746461D0,
     & -0.177788444584495414213520803060D0,
     & -2.058338786894100991275990963914D0,
     &  0.057601836588433624752880746200D0,
     & -0.195663974446085880964929515358D0,
     &  0.213078187432742427454002154263D0,
     & -0.081003538909028824366309606830D0,
     &  2.773749003173461069593486172380D0,
     &  0.031867558726663677837187549358D0,
     & -0.092972609469580941299327037086D0,
     & -1.683930004844332861679845336766D0,
     & -0.016916274557864218602842854011D0,
     &  0.405695755947373004612899194399D0,
     & -1.768334525173683724474926748371D0,
     & -0.120542257090530804952699384103D0,
     &  2.920645289995737137189735221909D0,
     &  0.055294146315674079505964044756D0,
     & -0.144176690238366544960513238038D0,
     &  0.337308972286927910566589616792D0,
     & -0.371296755724077887084177973520D0,
     & -2.175899321269738617701250404934D0,
     &  0.139552031872376497423360319772D0,
     & -0.422461176612325961521321460168D0,
     &  0.394184995061752696532408890562D0,
     & -0.276837542785797752209475675045D0,
     & -2.165581137427983637877559885965D0,
     & -0.308291996537211288043067725084D0,
     &  0.314386525271341310538986135725D0,
     & -0.087324412163958448074296825325D0,
     & -0.063286012631565399799704607631D0,
     & -0.100643370274023716270939132755D0,
     &  0.085337911508181804598471842382D0,
     &  1.833852397967323577532283707114D0,
     & -1.542515616950707935117748093035D0,
     &  0.623635010373513209991358507978D0,  
     & -1.694222105035232406322620590799D0,
     &  2.028715279668508841837137879338D0,
     & -0.875194173284547960456336568313D0/
*
      IF(X.EQ.0.0D0)  GOTO 300
      II=DCMPLX(0.0D0,1.0D0)
      XM=1.0D0-X
      XP=1.0D0+X
*
      IF(X.GT.1.0D0.OR.X.LT.-1.0D0)    GOTO 100
*
      IF(X.GE.-0.5D0.AND.X.LE.0.5D0)   GOTO 1
      IF(X.GE.-1.0D0.AND.X.LT.-0.5D0)  GOTO 2
      IF(X.GT.0.5D0.AND.X.LE.1.0D0)    GOTO 3
*
*-----------------------------------------     
*
*     Expansion around 0
*
*-----------------------------------------     
*
1     CONTINUE
      IF(X.GE.0.0D0) XL=DLOG(X)*DCMPLX(1.0D0,0.0D0) 
      IF(X.LT.0.0D0) XL=DCMPLX(DLOG(DABS(X)),PI) 
      T1 = 0.0D0
      DO 10 K = 1,40
      T1= T1+X**K*DA600((J-1)*40+K)
10    CONTINUE
      T2 = 0.0D0
      DO 11 K = 1,40
      T2= T2+X**K*DA601((J-1)*40+K)
11    CONTINUE
      T3 = 0.0D0
      DO 12 K = 1,40
      T3= T3+X**K*DA602((J-1)*40+K)
12    CONTINUE
      T4=0.0D0
      DO 13 K = 1,40
      T4= T4+X**K*DA603((J-1)*40+K)
13    CONTINUE
      T5=0.0D0
      DO 14 K = 1,40
      T5= T5+X**K*DA604((J-1)*40+K)
14    CONTINUE
      T6=0.0D0
      DO 15 K = 1,40
      T6= T6+X**K*DA605((J-1)*40+K)
15    CONTINUE
      TT= T1+T2*XL+T3*XL**2+T4*XL**3+T5*XL**4+T6*XL**5
      GOTO 200
*
*-----------------------------------------     
*
*     Expansion around -1
*
*-----------------------------------------     
*
2     CONTINUE
      WRITE(6,*) '3rd track'
*
      HH = DLOG(1.0D0+X)
      T1R = 0.0D0
      DO 61 K = 1,40
      T1R = T1R + XP**K*CM1RE0(3280+(J-1)*40+K)
61    CONTINUE
      T2R = 0.0D0
      DO 62 K = 1,40
      T2R = T2R + XP**K*CM1RE1(3280+(J-1)*40+K)
62    CONTINUE
      T1I = 0.0D0
      DO 63 K = 1,40
      T1I = T1I + XP**K*CM1IM0(3280+(J-1)*40+K)
63    CONTINUE
      T2I = 0.0D0
      DO 64 K = 1,40
      T2I = T2I + XP**K*CM1IM1(3280+(J-1)*40+K)
64    CONTINUE
      T3R = 0.0D0
      DO 65 K = 1,40
      T3R = T3R + XP**K*CM1RE2(3280+(J-1)*40+K)
65    CONTINUE
      T3I = 0.0D0
      DO 66 K = 1,40
      T3I = T3I + XP**K*CM1IM2(3280+(J-1)*40+K)
66    CONTINUE
*
      J1=J+82
*
      CHPL6 = DCMPLX(T1R,T1I)
     &      + DCMPLX(T2R,T2I)*HH
     &      + DCMPLX(T3R,T3I)*HH*HH
     &      + DCMPLX(VALM1RE(82+J),VALM1IM(82+J))
      RETURN
*
*-----------------------------------------     
*
*     Expansion around 1
*
*-----------------------------------------     
*
3     CONTINUE
      T1 = 0.0D0
      DO 20 K = 1,40
      T1 = T1+XM**K*CA610((J-1)*40+K)
20    CONTINUE
      T2 = 0.0D0
      DO 21 K = 1,40
      T2 = T2+XM**K*CA611((J-1)*40+K)
21    CONTINUE
*
      TT=T1+T2*DLOG(1.0D0-X)+1.0D0*CH6(J)
*      
200   CHPL6 = TT
*      WRITE(6,*) TT,T1,T2,CH6(J)
      RETURN
300   CHPL6 =DCMPLX(0.0D0,0.0D0)
      RETURN
100   WRITE(6,*) 'X =',X, 'OUT OF RANGE, STOP ***'    
      STOP
      END
*--------------------------------------------------------------    


==> anc/EXPANSIONS/largeQV1.m <==
1 + asr*Cf*(-4 + 2*z2 + 2*x*(-2 + Log[x]) - 3*Log[x] - Log[x]^2 + 
   (2*x^3*(-38 + 33*Log[x]))/9 + (2*x^5*(-1018 + 1065*Log[x]))/225 + 
   x^6*(47/18 + 4*z2 - (38*Log[x])/3 - 2*Log[x]^2) + 
   x^4*(9/4 + 4*z2 - 11*Log[x] - 2*Log[x]^2) + 
   x^2*(1 + 4*z2 - 8*Log[x] - 2*Log[x]^2) + 
   (-4*x^2*Log[x] - 4*x^4*Log[x] - 4*x^6*Log[x] - 2*(1 + Log[x]))/Ep + 
   Ep*(2*(-4 + z2 + 2*z3) + (-8 + z2)*Log[x] - (3*Log[x]^2)/2 - Log[x]^3/3 + 
     x*(-2*(5 + z2) + 6*Log[x] + Log[x]^2) + 
     x^5*(-444547/13500 - (142*z2)/15 + (383*Log[x])/15 + (71*Log[x]^2)/15) + 
     (x^3*(-661 - 198*z2 + 432*Log[x] + 99*Log[x]^2))/27 + 
     x^6*(119839/5400 + (38*z2)/3 + 8*z3 + (-1721/45 + 2*z2)*Log[x] - 
       (19*Log[x]^2)/3 - (2*Log[x]^3)/3) + 
     x^4*(2251/144 + 11*z2 + 8*z3 + (-179/6 + 2*z2)*Log[x] - 
       (11*Log[x]^2)/2 - (2*Log[x]^3)/3) + 
     x^2*(4 + 8*z2 + 8*z3 + (-19 + 2*z2)*Log[x] - 4*Log[x]^2 - 
       (2*Log[x]^3)/3)) + Ep^2*(-16 + 6*z2 + (14*z2^2)/5 + (20*z3)/3 + 
     ((-96 + 9*z2 + 28*z3)*Log[x])/6 + ((-8 + z2)*Log[x]^2)/2 - Log[x]^3/2 - 
     Log[x]^4/12 + x*(-2*(13 + 4*z2 + 2*z3) - (-16 + z2)*Log[x] + 
       3*Log[x]^2 + Log[x]^3/3) + x^3*(-10367/162 - (182*z2)/9 - (44*z3)/3 + 
       (42 - (11*z2)/3)*Log[x] + 8*Log[x]^2 + (11*Log[x]^3)/9) + 
     x^5*(-75351089/810000 - (6763*z2)/225 - (284*z3)/15 - 
       ((-978 + 71*z2)*Log[x])/15 + (383*Log[x]^2)/30 + (71*Log[x]^3)/45) + 
     x^6*(24370013/324000 + (791*z2)/20 + (28*z2^2)/5 + (76*z3)/3 + 
       ((-2757 + 190*z2 + 280*z3)*Log[x])/30 + (-1721/90 + z2)*Log[x]^2 - 
       (19*Log[x]^3)/9 - Log[x]^4/6) + x^4*(85225/1728 + (743*z2)/24 + 
       (28*z2^2)/5 + 22*z3 + ((-417 + 33*z2 + 56*z3)*Log[x])/6 + 
       (-179/12 + z2)*Log[x]^2 - (11*Log[x]^3)/6 - Log[x]^4/6) + 
     x^2*(17 + (39*z2)/2 + (28*z2^2)/5 + 16*z3 + (-46 + 4*z2 + (28*z3)/3)*
        Log[x] + (-19/2 + z2)*Log[x]^2 - (4*Log[x]^3)/3 - Log[x]^4/6))) + 
 asr^2*(Cf*nl*Tf*((x^5*(216049 + 42600*z2 - 199400*Log[x] - 21300*Log[x]^2))/
      3375 + (4*x^3*(347 + 66*z2 - 281*Log[x] - 33*Log[x]^2))/27 + 
     (4*x*(50 + 6*z2 - 37*Log[x] - 3*Log[x]^2))/9 + 
     x^6*(-143339/4050 - (232*z2)/9 - (32*z3)/3 + (8*(1273 + 90*z2)*Log[x])/
        135 + (116*Log[x]^2)/9 + (8*Log[x]^3)/9) + 
     (2*(212 - 42*z2 - 72*z3 + (209 + 36*z2)*Log[x] + 57*Log[x]^2 + 
        6*Log[x]^3))/27 + (4*x^2*(-3*(17 + 44*z2 + 24*z3) + 
        (266 + 36*z2)*Log[x] + 66*Log[x]^2 + 6*Log[x]^3))/27 + 
     (x^4*(-2791 - 2544*z2 - 1152*z3 + 8*(817 + 72*z2)*Log[x] + 
        1272*Log[x]^2 + 96*Log[x]^3))/108 + 
     ((-8*x^2*Log[x])/3 - (8*x^4*Log[x])/3 - (8*x^6*Log[x])/3 - 
       (4*(1 + Log[x]))/3)/Ep^2 + ((40*x^2*Log[x])/9 + (40*x^4*Log[x])/9 + 
       (40*x^6*Log[x])/9 + (20*(1 + Log[x]))/9)/Ep + 
     Ep*(x^5*(307820167/607500 + (139388*z2)/675 + (1136*z3)/15 - 
         (2*(76967 + 3834*z2)*Log[x])/405 - (10274*Log[x]^2)/135 - 
         (284*Log[x]^3)/45) - (2*x*(-4*(476 + 219*z2 + 54*z3) + 
          (1327 + 54*z2)*Log[x] + 276*Log[x]^2 + 18*Log[x]^3))/27 - 
       (2*x^3*(-42907 - 18864*z2 - 7128*z3 + 3*(9917 + 594*z2)*Log[x] + 
          6354*Log[x]^2 + 594*Log[x]^3))/243 + 
       x^4*(-363355/1296 - (9413*z2)/54 - (192*z2^2)/5 - (1112*z3)/9 + 
         (2*(14867 + 1071*z2 - 432*z3)*Log[x])/81 + (2171/27 + 4*z2)*
          Log[x]^2 + (278*Log[x]^3)/27 + (2*Log[x]^4)/3) + 
       x^6*(-1239239/3000 - (3263*z2)/15 - (192*z2^2)/5 - (1232*z3)/9 + 
         (4*(50036 + 3015*z2 - 1080*z3)*Log[x])/405 + (1514/15 + 4*z2)*
          Log[x]^2 + (308*Log[x]^3)/27 + (2*Log[x]^4)/3) + 
       (-4*(-6505 + 660*z2 + 1944*z2^2 + 3150*z3) + 
         5*(5813 + 666*z2 - 432*z3)*Log[x] + 30*(281 + 27*z2)*Log[x]^2 + 
         1410*Log[x]^3 + 135*Log[x]^4)/405 + 
       (x^2*(-6*(6745 + 7435*z2 + 2592*z2^2 + 6720*z3) + 
          10*(9119 + 828*z2 - 432*z3)*Log[x] + 30*(703 + 54*z2)*Log[x]^2 + 
          3360*Log[x]^3 + 270*Log[x]^4))/405)) + 
   Cf*nh*Tf*((-4*x*(196 + 198*z2 + 109*Log[x] + 39*Log[x]^2))/9 + 
     (4*x^6*(36*(98 + 3529*z2) + (19489 - 32022*z2)*Log[x] + 13722*Log[x]^2 - 
        5340*Log[x]^3))/27 + (4*x^2*(12*(98 + 393*z2) + 
        (2401 - 54*z2)*Log[x] + 606*Log[x]^2 - 12*Log[x]^3))/27 + 
     (2*(766 - 36*z2 + (265 + 54*z2)*Log[x] + 57*Log[x]^2 + 6*Log[x]^3))/27 + 
     (4*x^3*(-6*(98 + 883*z2) + 21*(-73 + 24*z2)*Log[x] - 613*Log[x]^2 + 
        84*Log[x]^3))/9 + (4*x^5*(-10*(98 + 2451*z2) + 
        (-4381 + 4968*z2)*Log[x] - 2675*Log[x]^2 + 828*Log[x]^3))/9 - 
     (4*x^4*(-24*(98 + 1569*z2) + (-8809 + 5562*z2)*Log[x] - 4188*Log[x]^2 + 
        930*Log[x]^3))/27 + 
     Ep*((2*x*(-574 - 3288*z2 + 4320*ln2*z2 - 1584*z3 - (2623 + 54*z2)*
           Log[x] - 708*Log[x]^2 - 162*Log[x]^3))/27 + 
       x^6*(427358069/121500 + (6602981/135 - (265600*ln2)/3)*z2 + 472*z2^2 + 
         (391616*z3)/9 + (4*(810077 + 134925*z2 + 533900*z3)*Log[x])/225 + 
         (594844/135 - 2372*z2)*Log[x]^2 + (47348*Log[x]^3)/27 - 
         (1780*Log[x]^4)/3) + (x^2*((239350 - 420480*ln2)*z2 - 216*z2^2 + 
          25*(43 + 7872*z3) + 40*(4087 + 135*z2 + 66*z3)*Log[x] + 
          (47260 - 540*z2)*Log[x]^2 + 8860*Log[x]^3 - 180*Log[x]^4))/135 + 
       x^4*(-2486201/1296 + (870235/54 - (78080*ln2)/3)*z2 + 80*z2^2 + 
         (114304*z3)/9 + ((114915 + 5916*z2 + 29728*z3)*Log[x])/18 + 
         (45647/27 - 412*z2)*Log[x]^2 + (12614*Log[x]^3)/27 - 
         (310*Log[x]^4)/3) + (20690 + 80*(-101 + 126*ln2)*z2 - 216*z2^2 - 
         8280*z3 + 15*(573 + 54*z2 - 56*z3)*Log[x] + 10*(281 + 27*z2)*
          Log[x]^2 + 470*Log[x]^3 + 45*Log[x]^4)/135 + 
       x^5*(20496373/13500 + (4*(-5146561 + 8622000*ln2)*z2)/675 - 
         (1104*z2^2)/5 - (225440*z3)/9 + (-103634794/10125 - (42116*z2)/45 - 
           4416*z3)*Log[x] + (-383162/135 + 1104*z2)*Log[x]^2 - 
         (127916*Log[x]^3)/135 + 276*Log[x]^4) + 
       (2*x^3*(8*(31055 + 30*(-5803 + 9162*ln2)*z2 - 567*z2^2 - 132750*z3) - 
          5*(130019 + 4410*z2 + 18144*z3)*Log[x] + 60*(-2677 + 378*z2)*
           Log[x]^2 - 40290*Log[x]^3 + 5670*Log[x]^4))/405)) + 
   Ca*Cf*(-1595/27 + (-7/9 + 24*ln2)*z2 - (3*z2^2)/5 + (134*z3)/3 + 
     (-2545/54 - (22*z2)/3 + 26*z3)*Log[x] + (-233/18 + 2*z2)*Log[x]^2 - 
     (11*Log[x]^3)/9 + x^5*(-72567343909/1620000 + (1509233/90 - 720*ln2)*
        z2 + (46784*z2^2)/5 - 26920*z3 + (80217169/3000 + (127432*z2)/15 - 
         33144*z3)*Log[x] + (-335609/45 + 3524*z2)*Log[x]^2 + 
       (19466*Log[x]^3)/45 - (53*Log[x]^4)/6) + 
     x^4*(10313417/648 + (-132329/18 + 576*ln2)*z2 - (19604*z2^2)/5 + 
       (41296*z3)/3 + (-262757/27 - 4044*z2 + 13448*z3)*Log[x] + 
       (17417/6 - 1408*z2)*Log[x]^2 - 188*Log[x]^3 - (10*Log[x]^4)/3) + 
     x^2*(8723/18 + (32*(-214 + 81*ln2)*z2)/9 - (1408*z2^2)/5 + (5188*z3)/3 - 
       (4*(2242 + 2421*z2 - 5454*z3)*Log[x])/27 + (931/9 - 72*z2)*Log[x]^2 - 
       (94*Log[x]^3)/9 - (7*Log[x]^4)/3) + 
     x^3*(-325328/81 + (24478/9 - 432*ln2)*z2 + (6312*z2^2)/5 - 5784*z3 + 
       (64331/27 + (4688*z2)/3 - 4184*z3)*Log[x] + (-7292/9 + 444*z2)*
        Log[x]^2 + (490*Log[x]^3)/9 - Log[x]^4/6) + 
     x*(-904/9 + (494/3 - 144*ln2)*z2 + 28*z2^2 - 200*z3 + 
       (341/9 + 44*z2 - 72*z3)*Log[x] + (-25/3 + 8*z2)*Log[x]^2 + 
       (8*Log[x]^3)/3 + Log[x]^4/6) + x^6*(27403223447/270000 + 
       (-7439629/225 + 864*ln2)*z2 - (96712*z2^2)/5 + (139556*z3)/3 + 
       (-8139098/135 - (46988*z2)/3 + 69080*z3)*Log[x] + 
       (7213277/450 - 7320*z2)*Log[x]^2 - (8306*Log[x]^3)/9 + 11*Log[x]^4) + 
     ((22*x^2*Log[x])/3 + (22*x^4*Log[x])/3 + (22*x^6*Log[x])/3 + 
       (11*(1 + Log[x]))/3)/Ep^2 + (-49/9 + 2*z2 - 2*z3 + 
       (-67/9 + 2*z2)*Log[x] + x^4*(51/4 - 4*z2 - 16*z3 + 
         (-601/18 - 8*z2)*Log[x] - 4*Log[x]^2 - 4*Log[x]^3) - 
       (4*x^2*(9*(-1 + z2 + 2*z3) + 47*Log[x] + 9*Log[x]^2 + 3*Log[x]^3))/9 - 
       (2*x^6*(-301 + 54*z2 + 324*z3 + 3*(209 + 72*z2)*Log[x] + 54*Log[x]^2 + 
          90*Log[x]^3))/27)/Ep + Ep*(-28745/162 - 96*li4half - 4*ln2^4 - 
       (71*z2)/27 + 12*ln2*z2 - 48*ln2^2*z2 + (637*z2^2)/5 + (1577*z3)/9 - 
       2*z2*z3 - 157*z5 + (-70165/324 - (575*z2)/18 + (88*z2^2)/5 + 
         (260*z3)/3)*Log[x] + (-3337/54 - (11*z2)/2 + 26*z3)*Log[x]^2 + 
       ((-565 + 72*z2)*Log[x]^3)/54 - (11*Log[x]^4)/12 + 
       x^6*(-2306795924317/4860000 - 3456*li4half - 144*ln2^4 + 
         (48897091*z2)/450 + (1647424*ln2*z2)/15 - 1728*ln2^2*z2 + 
         (618944*z2^2)/3 + (38191502*z3)/225 - 6300*z2*z3 - 608266*z5 + 
         (67526138401/202500 - (13882093*z2)/225 + (402572*z2^2)/5 - 
           (1036624*z3)/3)*Log[x] + (-2554928647/27000 + (95993*z2)/3 + 
           30636*z3)*Log[x]^2 + (24372433/1350 - (26284*z2)/3)*Log[x]^3 - 
         (13393*Log[x]^4)/18 - (161*Log[x]^5)/5) + 
       x^4*(-909347609/15552 - 2304*li4half - 96*ln2^4 + (2799733*z2)/216 + 
         21632*ln2*z2 - 1152*ln2^2*z2 + (660476*z2^2)/15 + (364607*z3)/18 - 
         688*z2*z3 - 121208*z5 + (29091475/648 - (94693*z2)/9 + 
           (79936*z2^2)/5 - (161792*z3)/3)*Log[x] + 
         (-700781/54 + (10637*z2)/3 + 6184*z3)*Log[x]^2 + 
         (6295/2 - 1604*z2)*Log[x]^3 - (2875*Log[x]^4)/18 - 
         (124*Log[x]^5)/15) + x^2*(-25015/27 - 1152*li4half - 48*ln2^4 - 
         (41933*z2)/54 + 2112*ln2*z2 - 576*ln2^2*z2 + (19996*z2^2)/5 + 
         (154*z3)/9 + 148*z2*z3 - 8178*z5 + (155567/162 - (6002*z2)/9 + 
           1052*z2^2 - (5168*z3)/3)*Log[x] + (-18413/54 - 125*z2 + 476*z3)*
          Log[x]^2 + (3260/27 - 52*z2)*Log[x]^3 - (53*Log[x]^4)/6 - 
         (19*Log[x]^5)/15) + x*(-12683/27 + 576*li4half + 24*ln2^4 + 
         (4448*z2)/9 - 864*ln2*z2 + 288*ln2^2*z2 - (2944*z2^2)/5 + 272*z3 + 
         8*z2*z3 + 768*z5 + (5639/54 + 115*z2 - (482*z2^2)/5 + 44*z3)*
          Log[x] + (134/9 + 26*z2 - 38*z3)*Log[x]^2 + 
         ((-17 + 16*z2)*Log[x]^3)/3 + (11*Log[x]^4)/6 + Log[x]^5/10) + 
       x^3*(11403767/972 + 1728*li4half + 72*ln2^4 - (5704*z2)/3 - 
         7200*ln2*z2 + 864*ln2^2*z2 - (233356*z2^2)/15 - (30746*z3)/9 + 
         104*z2*z3 + 38376*z5 + (-842488/81 + (9235*z2)/3 - (25422*z2^2)/5 + 
           (41132*z3)/3)*Log[x] - ((-49237 + 7284*z2 + 33516*z3)*Log[x]^2)/
          18 + (-835 + (1532*z2)/3)*Log[x]^3 + (130*Log[x]^4)/3 + 
         (61*Log[x]^5)/30) + x^5*(9229077500753/48600000 + 2880*li4half + 
         120*ln2^4 - (234747271*z2)/5400 - (787232*ln2*z2)/15 + 
         1440*ln2^2*z2 - (7677791*z2^2)/75 - (2024399*z3)/30 + 2792*z2*z3 + 
         293016*z5 + (-18733311929/135000 + (6227153*z2)/225 - 
           (194246*z2^2)/5 + (2266336*z3)/15)*Log[x] + 
         (133338617/3375 - (187879*z2)/15 - 14534*z3)*Log[x]^2 + 
         (-22211869/2700 + (12724*z2)/3)*Log[x]^3 + (3401*Log[x]^4)/10 + 
         (139*Log[x]^5)/10))) + Cf^2*(46 + (39 - 48*ln2)*z2 - (118*z2^2)/5 - 
     44*z3 + (85/2 - 32*z3)*Log[x] + (55/2 - 4*z2)*Log[x]^2 + 
     (20*Log[x]^3)/3 + (7*Log[x]^4)/6 + 
     x^6*(43671884801/405000 + (-3900194/45 - 1728*ln2)*z2 - 
       (179052*z2^2)/5 + (72056*z3)/3 + (-585607123/13500 - (1664*z2)/15 + 
         37232*z3)*Log[x] + (1628657/450 - 7124*z2)*Log[x]^2 + 
       (23876*Log[x]^3)/15 - (34*Log[x]^4)/3) + 
     x*(6*(-5 + 48*ln2)*z2 + (128*z2^2)/5 - 22*(1 + 4*z3) + 
       (13 + 36*z2 - 48*z3)*Log[x] + (-37 + 8*z2)*Log[x]^2 - 
       (28*Log[x]^3)/3 - Log[x]^4/3) + 
     x^3*(-411998/81 + (16174/3 + 864*ln2)*z2 + (10496*z2^2)/5 - 
       (8792*z3)/3 + (75085/27 + (1772*z2)/3 - 2512*z3)*Log[x] + 
       (59*(-91 + 72*z2)*Log[x]^2)/9 - (1064*Log[x]^3)/9 + Log[x]^4/3) + 
     x^2*(1307/2 - 4*(245 + 144*ln2)*z2 - (1756*z2^2)/5 + 808*z3 + 
       (-365 - 376*z2 + 496*z3)*Log[x] + (214 - 84*z2)*Log[x]^2 + 
       32*Log[x]^3 + (26*Log[x]^4)/3) + 
     x^4*(23998555/1296 + (-308383/18 - 1152*ln2)*z2 - 6784*z2^2 + 7028*z3 + 
       (-1817009/216 - (3016*z2)/3 + 7552*z3)*Log[x] + 
       (43427/36 - 1392*z2)*Log[x]^2 + (3214*Log[x]^3)/9 + 14*Log[x]^4) + 
     x^5*(-40053357449/810000 + (3125287/75 + 1440*ln2)*z2 + (85952*z2^2)/5 - 
       (207112*z3)/15 + (286218821/13500 + (12916*z2)/15 - 18192*z3)*Log[x] + 
       (-503599/225 + 3512*z2)*Log[x]^2 - (34624*Log[x]^3)/45 + 
       (53*Log[x]^4)/3) + (8*x^2*Log[x]*(1 + Log[x]) + 2*(1 + Log[x])^2 + 
       8*x^4*Log[x]*(1 + 2*Log[x]) + 8*x^6*Log[x]*(1 + 3*Log[x]))/Ep^2 + 
     (x*(8 + 4*Log[x] - 4*Log[x]^2) + 2*(1 + Log[x])*(4 - 2*z2 + 3*Log[x] + 
         Log[x]^2) - (4*x^3*(-38 - 41*Log[x] + 51*Log[x]^2))/9 - 
       (4*x^5*(-1018 - 2753*Log[x] + 3165*Log[x]^2))/225 + 
       x^2*(-2 - 8*z2 + (30 - 16*z2)*Log[x] + 32*Log[x]^2 + 8*Log[x]^3) + 
       x^4*(-9/2 - 8*z2 + (59/2 - 32*z2)*Log[x] + 70*Log[x]^2 + 
         16*Log[x]^3) + x^6*(-47/9 - 8*z2 + (208/9 - 48*z2)*Log[x] + 
         (352*Log[x]^2)/3 + 24*Log[x]^3))/Ep + 
     Ep*(4 + 192*li4half + 8*ln2^4 + 163*z2 - 24*ln2*z2 + 96*ln2^2*z2 - 
       160*z2^2 - (346*z3)/3 - 12*z2*z3 - 18*z5 + 
       (479/4 + 17*z2 - (106*z2^2)/5 - (284*z3)/3)*Log[x] - 
       ((-459 + 224*z3)*Log[x]^2)/6 + (137/6 - (8*z2)/3)*Log[x]^3 + 
       (11*Log[x]^4)/3 + Log[x]^5/2 + x^5*(4966394287739/24300000 - 
         5760*li4half - 240*ln2^4 - (294732443*z2)/4500 + 
         (1574464*ln2*z2)/15 - 2880*ln2^2*z2 - (3178918*z2^2)/25 - 
         (849839*z3)/25 - 90064*z2*z3 + 301008*z5 + 
         (-47478069179/405000 + (7028152*z2)/75 - (329588*z2^2)/5 + 
           (757428*z3)/5)*Log[x] + (310739387/13500 - (212284*z2)/15 - 
           2612*z3)*Log[x]^2 + (-253163/450 + (6232*z2)/3)*Log[x]^3 - 
         (30376*Log[x]^4)/45 - (139*Log[x]^5)/5) + 
       x^3*(739555/81 - 3456*li4half - 144*ln2^4 + (28078*z2)/9 + 
         14400*ln2*z2 - 1728*ln2^2*z2 - (85056*z2^2)/5 + (44284*z3)/9 - 
         11088*z2*z3 + 37488*z5 + (-1148171/162 + (31558*z2)/3 - 
           (41636*z2^2)/5 + 16596*z3)*Log[x] + (57860/27 - (2282*z2)/3 - 
           356*z3)*Log[x]^2 + ((-14609 + 9144*z2)*Log[x]^3)/27 - 
         (869*Log[x]^4)/9 - (61*Log[x]^5)/15) + 
       x*(-2*(-105 + 576*li4half + 24*ln2^4 + 290*z2 - 864*ln2*z2 + 
           288*ln2^2*z2 - 22*z2^2 + 78*z3 + 104*z2*z3 - 240*z5) + 
         (-335/2 + 282*z2 - (668*z2^2)/5 + 300*z3)*Log[x] + 
         (-96 + 34*z2 + 4*z3)*Log[x]^2 + ((-131 + 40*z2)*Log[x]^3)/3 - 
         6*Log[x]^4 - Log[x]^5/5) + x^2*(-1951/4 + 2304*li4half + 96*ln2^4 - 
         1164*z2 - 4224*ln2*z2 + 1152*ln2^2*z2 + 3212*z2^2 - 2000*z3 + 
         1656*z2*z3 - 6252*z5 + (464 - 2206*z2 + (5992*z2^2)/5 - (7792*z3)/3)*
          Log[x] + (185 - 72*z2 - (268*z3)/3)*Log[x]^2 + 
         (178 - (476*z2)/3)*Log[x]^3 + (74*Log[x]^4)/3 + (58*Log[x]^5)/15) + 
       x^4*(-497252095/7776 + 4608*li4half + 192*ln2^4 + (279151*z2)/24 - 
         43264*ln2*z2 + 2304*ln2^2*z2 + (796598*z2^2)/15 + (9961*z3)/3 + 
         35488*z2*z3 - 120096*z5 + (104308889/2592 - (324887*z2)/9 + 
           (129016*z2^2)/5 - (172636*z3)/3)*Log[x] + 
         ((-1248133 + 673440*z2 + 105600*z3)*Log[x]^2)/144 + 
         (68527/108 - 1104*z2)*Log[x]^3 + (5969*Log[x]^4)/18 + 
         (278*Log[x]^5)/15) + x^6*(-348142490431/675000 + 6912*li4half + 
         288*ln2^4 + (26827817*z2)/135 - (3294848*ln2*z2)/15 + 
         3456*ln2^2*z2 + (3952846*z2^2)/15 + (564933*z3)/5 + 187480*z2*z3 - 
         626268*z5 + (14285487161/50625 - (46015918*z2)/225 + 
           (679288*z2^2)/5 - (4944568*z3)/15)*Log[x] + 
         (-1342244603/27000 + (102814*z2)/3 + 4796*z3)*Log[x]^2 - 
         ((107431 + 662200*z2)*Log[x]^3)/150 + (21859*Log[x]^4)/15 + 
         (1006*Log[x]^5)/15)))) + 
 asr^3*(Cf*nl^2*Tf^2*((16*x*(-2*(353 + 183*z2 + 36*z3) + 
        (545 + 36*z2)*Log[x] + 111*Log[x]^2 + 6*Log[x]^3))/81 + 
     (16*x^3*(-2*(8021 + 3897*z2 + 1188*z3) + 3*(3853 + 396*z2)*Log[x] + 
        2529*Log[x]^2 + 198*Log[x]^3))/729 + 
     (2*x^5*(-115012939 - 50551200*z2 - 15336000*z3 + 12000*(7432 + 639*z2)*
         Log[x] + 17946000*Log[x]^2 + 1278000*Log[x]^3))/455625 + 
     (x^6*(37863173 + 19807200*z2 + 3758400*z2^2 + 12528000*z3 - 
        800*(52973 + 7830*z2 + 540*z3)*Log[x] - 14400*(629 + 45*z2)*
         Log[x]^2 - 1044000*Log[x]^3 - 54000*Log[x]^4))/91125 + 
     (x^4*(9*(230695 + 141760*z2 + 33408*z2^2 + 101760*z3) - 
        80*(30655 + 5724*z2 + 432*z3)*Log[x] - 720*(805 + 72*z2)*Log[x]^2 - 
        76320*Log[x]^3 - 4320*Log[x]^4))/7290 + 
     (8*x^2*(9*(5185 + 5560*z2 + 2088*z2^2 + 5280*z3) - 
        20*(4345 + 1188*z2 + 108*z3)*Log[x] - 360*(65 + 9*z2)*Log[x]^2 - 
        3960*Log[x]^3 - 270*Log[x]^4))/3645 + 
     (8*(2*(-9170 - 2745*z2 + 4698*z2^2 + 6480*z3) - 
        5*(4919 + 2052*z2 + 216*z3)*Log[x] - 45*(203 + 36*z2)*Log[x]^2 - 
        1710*Log[x]^3 - 135*Log[x]^4))/3645 + 
     ((-64*x^2*Log[x])/27 - (64*x^4*Log[x])/27 - (64*x^6*Log[x])/27 - 
       (32*(1 + Log[x]))/27)/Ep^3 + ((64*x^2*Log[x])/81 + 
       (64*x^4*Log[x])/81 + (64*x^6*Log[x])/81 + (32*(1 + Log[x]))/81)/Ep + 
     ((320*x^2*Log[x])/81 + (320*x^4*Log[x])/81 + (320*x^6*Log[x])/81 + 
       (160*(1 + Log[x]))/81)/Ep^2) + nc^3*(-554267/2916 - (1727*z2^2)/30 + 
     (8156*z2^3)/315 + (33197*z3)/162 - (16*z3^2)/3 + 
     (z2*(23773 + 8136*z3))/216 - (875*z5)/3 + 
     (-669127/5832 - (71*z2^2)/10 + (4297*z3)/54 - (z2*(31609 + 702*z3))/
        324 + 15*z5)*Log[x] - ((-3070 - 593*z2 + 288*z2^2 + 1258*z3)*
       Log[x]^2)/72 + ((6373 + 999*z2 - 2646*z3)*Log[x]^3)/324 + 
     (1141/432 - (2*z2)/3)*Log[x]^4 - (3*Log[x]^5)/8 - Log[x]^6/8 + 
     x^5*(-16840204366873/777600000 + (587066659*z2^2)/9000 - 
       (313992*z2^3)/5 + z2*(464547929477/1620000 - (2174824*z3)/15) - 
       (9164715421*z3)/27000 + 3344*z3^2 + (1606276*z5)/5 + 
       (-7448818016173/38880000 + (17354107*z2^2)/150 + 
         z2*(7387897141/54000 - 4304*z3) - (268832393*z3)/900 + 35056*z5)*
        Log[x] + (150160827703/1080000 - (1210099*z2)/50 + (177724*z2^2)/5 - 
         (988139*z3)/6)*Log[x]^2 + (-5576271881/108000 + (3013679*z2)/180 + 
         (61304*z3)/3)*Log[x]^3 + (159056381/21600 - (13586*z2)/3)*Log[x]^4 - 
       (2293*Log[x]^5)/360) + x*(-149093/324 + (5291*z2^2)/60 - 
       (4794*z2^3)/35 + z2*(122195/108 - 278*z3) - (24647*z3)/9 + 18*z3^2 + 
       2154*z5 + (-1451/81 + (401*z2^2)/2 - (3391*z3)/3 + 
         z2*(8221/12 + 12*z3) + 96*z5)*Log[x] + 
       (-13525/108 + (22*z2)/3 + (306*z2^2)/5 - 130*z3)*Log[x]^2 + 
       (-3095/108 - (197*z2)/12 + 40*z3)*Log[x]^3 + (1319/72 - 9*z2)*
        Log[x]^4 + (5*Log[x]^5)/8) + x^3*(-135919019/11664 + 
       (347254*z2^2)/45 - (875116*z2^3)/105 + z2*(26960629/648 - 15886*z3) - 
       (2380175*z3)/36 + 604*z3^2 + (192830*z5)/3 + 
       (-11156431/1296 + (369059*z2^2)/30 - (958277*z3)/18 + 
         z2*(37865/2 + 472*z3) + 10320*z5)*Log[x] + 
       (5050397/648 + (7573*z2)/6 + (16176*z2^2)/5 - (31719*z3)/2)*Log[x]^2 + 
       ((-1058089 + 246234*z2 + 546624*z3)*Log[x]^3)/216 + 
       (375607/432 - 532*z2)*Log[x]^4 + (59*Log[x]^5)/24) + 
     x^2*(521947/216 - (120907*z2^2)/90 + (516347*z2^3)/315 + 
       (1655092*z3)/81 + 93*z3^2 + z2*(-6272521/648 + (24502*z3)/9) - 
       18684*z5 + (724091/2916 - (12376*z2^2)/5 + (352654*z3)/27 + 
         z2*(-1172257/216 + (223*z3)/3) - (5998*z5)/3)*Log[x] - 
       ((-124255 + 176555*z2 + 205896*z2^2 - 767060*z3)*Log[x]^2)/360 - 
       ((-1165405 + 1548*z2 + 944568*z3)*Log[x]^3)/1944 + 
       ((-61187 + 41064*z2)*Log[x]^4)/432 - (541*Log[x]^5)/540 - 
       (71*Log[x]^6)/180) + x^4*(9247438393/559872 - (26744329*z2^2)/1080 + 
       (1639712*z2^3)/63 + (47627413*z3)/288 - 1972*z3^2 + 
       z2*(-1908042421/15552 + (994495*z3)/18) - (476179*z5)/3 + 
       (11122593883/186624 - (3951239*z2^2)/90 + (10123309*z3)/72 + 
         z2*(-145574339/2592 + 29*z3) - (76042*z5)/3)*Log[x] + 
       (-2733850705/62208 + (3442211*z2)/864 - (172292*z2^2)/15 + 
         (2140975*z3)/36)*Log[x]^2 - 
       ((-292293775 + 86192136*z2 + 128979648*z3)*Log[x]^3)/15552 + 
       (-14504347/5184 + (10625*z2)/6)*Log[x]^4 + (2383*Log[x]^5)/2160 - 
       (11*Log[x]^6)/180) + x^6*(1266289100564461/69984000000 - 
       (7873845697*z2^2)/54000 + (4477903*z2^3)/35 + (200358536177*z3)/
        324000 - (3905*z3^2)/3 + z2*(-11145619022171/19440000 + 
         (943340*z3)/3) - (25966444*z5)/45 + 
       (3446072993887/7200000 - (58501162*z2^2)/225 + (1471383593*z3)/2700 + 
         z2*(-611284083/2000 + (68911*z3)/3) - 7506*z5)*Log[x] + 
       (-659874204551/1944000 + (110214383*z2)/1350 - (438107*z2^2)/5 + 
         (67520671*z3)/180)*Log[x]^2 - 
       ((-631410429 + 221641220*z2 + 232897800*z3)*Log[x]^3)/5400 + 
       (-415416997/25920 + (90076*z2)/9)*Log[x]^4 + (2693*Log[x]^5)/2700 + 
       (91*Log[x]^6)/60) + (-(x^2*Log[x]*(467 + 252*Log[x] + 27*Log[x]^2))/
        27 - (x^4*Log[x]*(467 + 504*Log[x] + 81*Log[x]^2))/27 - 
       (x^6*Log[x]*(467 + 756*Log[x] + 171*Log[x]^2))/27 + 
       (-350 - 467*Log[x] - 126*Log[x]^2 - 9*Log[x]^3)/54)/Ep^3 + 
     ((x*(-28 - 20*Log[x] + 11*Log[x]^2 + 3*Log[x]^3))/6 + 
       (x^3*(-532 - 796*Log[x] + 537*Log[x]^2 + 207*Log[x]^3))/54 + 
       (x^5*(-14252 - 49996*Log[x] + 28551*Log[x]^2 + 18495*Log[x]^3))/1350 + 
       (x^2*(18*(-103 + 208*z2 + 248*z3) + (8983 + 3672*z2 + 1944*z3)*
           Log[x] + 9*(-41 + 36*z2)*Log[x]^2 - 2064*Log[x]^3 - 270*Log[x]^4))/
        324 + (2750 - 360*z2 + 1116*z3 + (3290 - 522*z2 + 324*z3)*Log[x] - 
         9*(97 + 18*z2)*Log[x]^2 - 702*Log[x]^3 - 81*Log[x]^4)/324 + 
       x^4*((2*(-87 + 52*z2 + 124*z3))/9 + (54409/1296 + (364*z2)/9 + 18*z3)*
          Log[x] + (-173/48 + 11*z2)*Log[x]^2 - (547*Log[x]^3)/36 - 
         (7*Log[x]^4)/6) + x^6*(-34363/972 + (104*z2)/9 + (124*z3)/3 + 
         (16811/324 + (626*z2)/9 + 38*z3)*Log[x] + (17/8 + 33*z2)*Log[x]^2 - 
         (1873*Log[x]^3)/54 - (5*Log[x]^4)/6))/Ep^2 + 
     (x^5*(56260404719/1620000 - (8460289*z2)/450 - 8976*z2^2 + 
         (423732*z3)/25 + (36985174969/1620000 - (6489722*z2)/225 - 
           (56644*z2^2)/5 + (227489*z3)/5)*Log[x] + 
         (-65426897/3600 - (270257*z2)/30 + 26656*z3)*Log[x]^2 + 
         (14496037/2700 - 3332*z2)*Log[x]^3 - (5141*Log[x]^4)/180) + 
       x*(109/2 - (469*z2)/6 - (102*z2^2)/5 + 124*z3 + 
         (457/12 - (323*z2)/3 - (102*z2^2)/5 + 169*z3)*Log[x] + 
         (-41/6 - (71*z2)/2 + 48*z3)*Log[x]^2 + (40/3 - 6*z2)*Log[x]^3 + 
         (3*Log[x]^4)/4) + x^3*(529897/162 - (16277*z2)/6 - 1156*z2^2 + 
         (32732*z3)/9 + (247123/162 - (11381*z2)/3 - (5984*z2^2)/5 + 6581*z3)*
          Log[x] + (-147587/108 - (2647*z2)/2 + 2816*z3)*Log[x]^2 + 
         (5176/9 - 352*z2)*Log[x]^3 + (7*Log[x]^4)/4) + 
       (x^2*(757944*z2^2 - 60*z2*(-32975 + 756*z3) - 
          15*(84209 + 238508*z3 - 4320*z5) + 3*(925920*z2 + 263592*z2^2 - 
            5*(33271 + 346800*z3))*Log[x] + 30*(19889 + 35568*z2 - 58716*z3)*
           Log[x]^2 + 10*(-31061 + 18018*z2)*Log[x]^3 - 9180*Log[x]^4 - 
          2718*Log[x]^5))/3240 + (4608*z2^2 - 70*z2*(23 + 36*z3) + 
         20*(637 - 1100*z3 + 324*z5) + (21845 - 1610*z2 + 4608*z2^2 - 
           16860*z3)*Log[x] + 10*(1852 + 171*z2 - 594*z3)*Log[x]^2 - 
         30*(-56 + 27*z2)*Log[x]^3 - 1200*Log[x]^4 - 225*Log[x]^5)/1080 + 
       x^6*(-470930493859/6075000 + (465187*z2^2)/25 + 
         z2*(309624277/8100 - (266*z3)/3) - (8842339*z3)/300 + 20*z5 + 
         (-12229654297/194400 + (14170672*z2)/225 + (131977*z2^2)/5 - 
           (4161257*z3)/45)*Log[x] + (15108579097/324000 + (1655311*z2)/90 - 
           (186575*z3)/3)*Log[x]^2 + ((-50551039 + 30894525*z2)*Log[x]^3)/
          4050 + (5951*Log[x]^4)/60 - (1103*Log[x]^5)/180) + 
       x^4*(-583904371/46656 + (18254*z2^2)/5 + z2*(1717979/216 - 42*z3) - 
         (209875*z3)/24 + 28*z5 + (-25288001/3888 + (1227371*z2)/108 + 
           (61988*z2^2)/15 - (348743*z3)/18)*Log[x] + 
         (30011803/5184 + (15447*z2)/4 - (29101*z3)/3)*Log[x]^2 + 
         ((-2486629 + 1499976*z2)*Log[x]^3)/1296 + (1769*Log[x]^4)/216 - 
         (31*Log[x]^5)/12))/Ep) + 
   nl*(Cf*nh*Tf^2*((32*x*(-169 + 1068*z2 + 468*z3 + (473 + 252*z2)*Log[x] + 
          291*Log[x]^2 + 42*Log[x]^3))/81 + 
       x^5*(-446664394/30375 + (23936992*z2)/675 - 17664*z2^2 + 
         (342400*z3)/27 + (67825616/3375 - (59648*z2)/27 - 11776*z3)*Log[x] + 
         (3690032/675 - 5888*z2)*Log[x]^2 - (29824*Log[x]^3)/81 - 
         (1472*Log[x]^4)/3) - (16*(951 - 97*z2 + 108*z2^2 + 234*z3 + 
          (463 + 243*z2 + 78*z3)*Log[x] + (203 + 36*z2)*Log[x]^2 + 
          38*Log[x]^3 + 3*Log[x]^4))/81 + 
       (16*x^2*(1565 - 9166*z2 + 432*z2^2 - 4848*z3 - 
          6*(1251 + 447*z2 - 46*z3)*Log[x] + (-3373 + 144*z2)*Log[x]^2 - 
          442*Log[x]^3 + 12*Log[x]^4))/81 - 
       (32*x^3*(20555 - 59616*z2 + 13608*z2^2 - 22068*z3 - 
          36*(885 + 178*z2 - 252*z3)*Log[x] + 9*(-1397 + 504*z2)*Log[x]^2 - 
          1068*Log[x]^3 + 378*Log[x]^4))/243 + 
       (x^4*(554427 - 1503208*z2 + 535680*z2^2 - 536064*z3 + 
          (-813430 - 36576*z2 + 356928*z3)*Log[x] + 20*(-13763 + 8928*z2)*
           Log[x]^2 - 6016*Log[x]^3 + 14880*Log[x]^4))/81 + 
       (8*x^6*(97942106 - 210772200*z2 + 144180000*z2^2 - 82332000*z3 + 
          75*(-1877771 + 447420*z2 + 1281480*z3)*Log[x] + 
          300*(-97009 + 160200*z2)*Log[x]^2 + 5596500*Log[x]^3 + 
          4005000*Log[x]^4))/30375 + ((32*x^2*z2*Log[x])/9 + 
         (32*x^4*z2*Log[x])/9 + (32*x^6*z2*Log[x])/9 + (16*z2*(1 + Log[x]))/
          9)/Ep) + 
     Tf*(Ca*Cf*((2*(647875 + 155520*li4half + 6480*ln2^4 + 67680*z2 - 
            136080*ln2*z2 + 77760*ln2^2*z2 - 295164*z2^2 - 700200*z3 + 
            4860*z2*z3 + 362070*z5 + (774595 + 263880*z2 - 10692*z2^2 - 
              293220*z3)*Log[x] + 180*(1469 + 108*z2 - 162*z3)*Log[x]^2 - 
            90*(-487 + 36*z2)*Log[x]^3 + 2970*Log[x]^4))/3645 + 
         x^5*(37752963692849/145800000 - 2560*li4half - (320*ln2^4)/3 - 
           (29942209*z2)/270 + (12148352*ln2*z2)/225 - 1280*ln2^2*z2 - 
           (1800832*z2^2)/225 + (183911878*z3)/675 - 19872*z2*z3 - 
           (632992*z5)/3 + (-15210253679/151875 - (60896566*z2)/675 + 
             (271616*z2^2)/15 + (2833304*z3)/15)*Log[x] + 
           (1269127777/81000 - (1215836*z2)/45 + (102472*z3)/3)*Log[x]^2 + 
           (18563336/2025 - (18280*z2)/3)*Log[x]^3 - (36343*Log[x]^4)/90 - 
           (1198*Log[x]^5)/45) + x^3*(37800479/1458 - 1536*li4half - 
           64*ln2^4 - (1612768*z2)/81 + (91520*ln2*z2)/9 - 768*ln2^2*z2 + 
           (6088*z2^2)/45 + (450224*z3)/9 - (7712*z2*z3)/3 - 28416*z5 + 
           (2*(-6124085 - 9163260*z2 + 1556496*z2^2 + 16917120*z3)*Log[x])/
            1215 + (89009/27 - 4592*z2 + (12808*z3)/3)*Log[x]^2 + 
           (76340/81 - 728*z2)*Log[x]^3 - (1825*Log[x]^4)/27 - 
           (182*Log[x]^5)/45) + x^2*((4*(-374470 + 103680*li4half + 
              4320*ln2^4 + 613545*z2 - 388800*ln2*z2 + 51840*ln2^2*z2 - 
              46314*z2^2 - 1435460*z3 + 51120*z2*z3 + 682560*z5))/405 + 
           (1311029/729 + (109804*z2)/27 - 552*z2^2 - (18704*z3)/3)*Log[x] + 
           (2*(-2591 + 4860*z2 - 3896*z3)*Log[x]^2)/9 + 
           (2*(-11161 + 11052*z2)*Log[x]^3)/243 + (232*Log[x]^4)/9 + 
           (364*Log[x]^5)/135) + x^4*(-1128249457/11664 + 2048*li4half + 
           (256*ln2^4)/3 + (1372166*z2)/27 - (73216*ln2*z2)/3 + 
           1024*ln2^2*z2 + (95696*z2^2)/45 - (10368602*z3)/81 + 
           (24400*z2*z3)/3 + (266648*z5)/3 + (28954706/729 + 
             (3351512*z2)/81 - (112448*z2^2)/15 - (734176*z3)/9)*Log[x] + 
           ((-447319 + 666528*z2 - 758016*z3)*Log[x]^2)/54 + 
           (16*(-5825 + 3978*z2)*Log[x]^3)/27 + (2140*Log[x]^4)/9 + 
           (248*Log[x]^5)/15) - (2*x*(4*(-60865 + 25920*li4half + 
              1080*ln2^4 + 63705*z2 - 84240*ln2*z2 + 12960*ln2^2*z2 - 
              3906*z2^2 - 81225*z3 + 3240*z2*z3 + 31050*z5) - 
            4*(-26595*z2 + 3186*z2^2 + 35*(-619 + 810*z3))*Log[x] + 
            60*(-13 + 390*z2 - 261*z3)*Log[x]^2 + 60*(20 + 27*z2)*Log[x]^3 + 
            870*Log[x]^4 + 45*Log[x]^5))/405 + 
         x^6*(-12496590879427/21870000 + 3072*li4half + 128*ln2^4 + 
           (12770404949*z2)/60750 - (959744*ln2*z2)/9 + 1536*ln2^2*z2 + 
           (977648*z2^2)/45 - (1036064608*z3)/2025 + (371776*z2*z3)/9 + 
           (1310720*z5)/3 + (399192001031/1822500 + (118759708*z2)/675 - 
             (550744*z2^2)/15 - (10158736*z3)/27)*Log[x] + 
           (-1588939783/60750 + (1378960*z2)/27 - (645488*z3)/9)*Log[x]^2 + 
           ((-119578181 + 77175000*z2)*Log[x]^3)/6075 + (70010*Log[x]^4)/81 + 
           (8396*Log[x]^5)/135) + ((352*x^2*Log[x])/27 + (352*x^4*Log[x])/
            27 + (352*x^6*Log[x])/27 + (176*(1 + Log[x]))/27)/Ep^3 + 
         ((8*(-149 + 18*z2 - 18*z3 + (-167 + 18*z2)*Log[x]))/81 - 
           (32*x^2*(9*(-1 + z2 + 2*z3) + 97*Log[x] + 9*Log[x]^2 + 
              3*Log[x]^3))/81 - (16*x^6*(-301 + 54*z2 + 324*z3 + 
              9*(103 + 24*z2)*Log[x] + 54*Log[x]^2 + 90*Log[x]^3))/243 - 
           (2*x^4*(9*(-51 + 16*z2 + 64*z3) + (2002 + 288*z2)*Log[x] + 
              144*Log[x]^2 + 144*Log[x]^3))/81)/Ep^2 + 
         ((4*(89 - 120*z2 + 372*z3 + (209 - 120*z2 + 252*z3)*Log[x]))/81 + 
           (8*x^2*(120*(-1 + z2 + 2*z3) + (389 + 252*z3)*Log[x] + 
              120*Log[x]^2 + 40*Log[x]^3))/81 + 
           (4*x^4*(15*(-51 + 16*z2 + 64*z3) + 8*(191 + 60*z2 + 63*z3)*Log[
                x] + 240*Log[x]^2 + 240*Log[x]^3))/81 + 
           (8*x^6*(20*(-301 + 54*z2 + 324*z3) + 3*(3467 + 1440*z2 + 756*z3)*
               Log[x] + 1080*Log[x]^2 + 1800*Log[x]^3))/729)/Ep) + 
       Cf^2*(-2011/81 - (512*li4half)/3 - (64*ln2^4)/9 - (962*z2)/3 + 
         (448*ln2*z2)/3 - (256*ln2^2*z2)/3 + (12232*z2^2)/45 + (2752*z3)/9 - 
         48*z2*z3 + 40*z5 + (2*(-47030 - 15345*z2 + 5292*z2^2 + 44460*z3)*
           Log[x])/405 - ((18817 + 2700*z2 - 2088*z3)*Log[x]^2)/81 - 
         (2*(1016 + 87*z2)*Log[x]^3)/27 - (355*Log[x]^4)/27 - Log[x]^5 + 
         (x^2*(-9*(129755 + 92160*li4half + 3840*ln2^4 - 263570*z2 - 
              345600*ln2*z2 + 46080*ln2^2*z2 + 3824*z2^2 + 257280*z3 + 
              45120*z2*z3 - 253920*z5) + (582100 + 1945530*z2 - 275616*z2^2 - 
              615600*z3)*Log[x] + 10*(-63707 + 18720*z2 - 3816*z3)*Log[x]^2 + 
            30*(-6893 + 1980*z2)*Log[x]^3 - 35970*Log[x]^4 - 3348*Log[x]^5))/
          405 + x^6*(-24969714604807/72900000 - 6144*li4half - 256*ln2^4 + 
           (29575346*z2)/75 + (1919488*ln2*z2)/9 - 3072*ln2^2*z2 + 
           (5492192*z2^2)/75 - (322678012*z3)/675 - 100928*z2*z3 + 
           (2000800*z5)/3 - ((-4358666051 - 24401609400*z2 + 9858456000*z2^
                2 + 3651984000*z3)*Log[x])/101250 + 
           (844694383/40500 + (387416*z2)/15 - (37424*z3)/3)*Log[x]^2 + 
           (2*(-9452627 + 5438700*z2)*Log[x]^3)/2025 - (29177*Log[x]^4)/15 - 
           (5884*Log[x]^5)/45) + x^4*(-391934777/5832 - 4096*li4half - 
           (512*ln2^4)/3 + (2488565*z2)/27 + (146432*ln2*z2)/3 - 
           2048*ln2^2*z2 + (367216*z2^2)/45 - (2470736*z3)/27 - 
           (57632*z2*z3)/3 + 125328*z5 + (60082067/3888 + (2771221*z2)/54 - 
             (272032*z2^2)/15 - (99400*z3)/9)*Log[x] + 
           ((87505 + 1933128*z2 - 790272*z3)*Log[x]^2)/324 + 
           (8*(-3361 + 1430*z2)*Log[x]^3)/9 - (15034*Log[x]^4)/27 - 
           (1696*Log[x]^5)/45) + (2*x*(6*(-2095 + 11520*li4half + 480*ln2^4 + 
              8500*z2 - 37440*ln2*z2 + 5760*ln2^2*z2 - 524*z2^2 + 5660*z3 + 
              1440*z2*z3 - 4920*z5) + (5925 - 43770*z2 + 6192*z2^2 + 5040*z3)*
             Log[x] - 30*(-854 + 89*z2 - 12*z3)*Log[x]^2 + (8590 - 1080*z2)*
             Log[x]^3 + 880*Log[x]^4 + 30*Log[x]^5))/135 + 
         x^5*(12499589328643/72900000 + 5120*li4half + (640*ln2^4)/3 - 
           (2068129751*z2)/10125 - (24296704*ln2*z2)/225 + 2560*ln2^2*z2 - 
           (6821632*z2^2)/225 + (151685132*z3)/675 + 48576*z2*z3 - 
           (956992*z5)/3 + (-5251555696/151875 - (81165668*z2)/675 + 
             (142816*z2^2)/3 + (314032*z3)/15)*Log[x] + 
           (-256223129/40500 - (128060*z2)/9 + (19504*z3)/3)*Log[x]^2 + 
           (10938544/2025 - (7888*z2)/3)*Log[x]^3 + (39473*Log[x]^4)/45 + 
           (2396*Log[x]^5)/45) + (2*x^3*(8*(1855630 + 233280*li4half + 
              9720*ln2^4 - 2456610*z2 - 1544400*ln2*z2 + 116640*ln2^2*z2 - 
              91017*z2^2 + 1988370*z3 + 458460*z2*z3 - 2912760*z5) + 
            (-6235715 - 11077830*z2 + 3643056*z2^2 + 2991600*z3)*Log[x] - 
            30*(-34606 + 52443*z2 - 19764*z3)*Log[x]^2 - 
            30*(-28169 + 8748*z2)*Log[x]^3 + 93510*Log[x]^4 + 4914*Log[x]^5))/
          1215 + ((32*x^2*Log[x]*(1 + Log[x]))/3 + (8*(1 + Log[x])^2)/3 + 
           (32*x^4*Log[x]*(1 + 2*Log[x]))/3 + (32*x^6*Log[x]*(1 + 3*Log[x]))/
            3)/Ep^3 + ((-4*(1 + Log[x])*(4 + 6*z2 + Log[x] - 3*Log[x]^2))/9 - 
           (8*x*(-2 - Log[x] + Log[x]^2))/3 - 
           (8*x^3*(-38 - 41*Log[x] + 51*Log[x]^2))/27 - 
           (8*x^5*(-1018 - 2753*Log[x] + 3165*Log[x]^2))/675 - 
           (2*x^6*(47 + 72*z2 + 8*(13 + 54*z2)*Log[x] - 336*Log[x]^2 - 
              216*Log[x]^3))/27 - (4*x^2*(3 + 12*z2 + (7 + 24*z2)*Log[x] - 
              8*Log[x]^2 - 12*Log[x]^3))/9 + 
           (x^4*(-3*(9 + 16*z2) - (31 + 192*z2)*Log[x] + 100*Log[x]^2 + 
              96*Log[x]^3))/9)/Ep^2 + 
         ((4*x*(1 + Log[x])*(-2*(15 + z2) + 22*Log[x] + Log[x]^2))/3 - 
           (4*x^3*(1801 + 198*z2 + (1837 + 306*z2)*Log[x] - 2871*Log[x]^2 - 
              153*Log[x]^3))/81 - (2*(1 + Log[x])*(235 - 108*z2 + 72*z3 + 
              (364 + 90*z2)*Log[x] + 117*Log[x]^2 + 6*Log[x]^3))/27 + 
           (x^5*(-1055347 - 127800*z2 - (2601647 + 379800*z2)*Log[x] + 
              3306600*Log[x]^2 + 189900*Log[x]^3))/10125 + 
           (x^4*(3871 + 4464*z2 + 1152*z3 + (-8713 + 12816*z2 + 2304*z3)*Log[
                x] - 16*(2179 + 360*z2)*Log[x]^2 - 8232*Log[x]^3 - 
              384*Log[x]^4))/108 + x^6*(190339/4050 + (392*z2)/9 + 
             (32*z3)/3 + (-40828/2025 + (1832*z2)/9 + (128*z3)/3)*Log[x] + 
             (-75284/135 - 80*z2)*Log[x]^2 - (356*Log[x]^3)/3 - 
             (16*Log[x]^4)/3) - (4*x^2*(-9*(9 + 28*z2 + 8*z3) + 
              (635 - 270*z2)*Log[x] + (971 + 180*z2)*Log[x]^2 + 
              249*Log[x]^3 + 12*Log[x]^4))/27)/Ep))))


==> anc/EXPANSIONS/largeQV2.m <==
asr*Cf*(-4*x*Log[x] - 4*x^3*Log[x] - 4*x^5*Log[x] + 
   Ep*(8*x^2*(-1 + Log[x]) + (16*x^4*(-5 + 6*Log[x]))/9 + 
     (8*x^6*(-259 + 345*Log[x]))/225 + x^5*(5/2 + 4*z2 - 22*Log[x] - 
       2*Log[x]^2) + x^3*(2 + 4*z2 - 20*Log[x] - 2*Log[x]^2) + 
     x*(4*z2 - 16*Log[x] - 2*Log[x]^2)) + 
   Ep^2*((-4*x^4*(359 + 72*z2 - 342*Log[x] - 36*Log[x]^2))/27 + 
     4*x^2*(-2*(5 + z2) + 8*Log[x] + Log[x]^2) + 
     x^6*(-203911/3375 - (184*z2)/15 + (956*Log[x])/15 + (92*Log[x]^2)/15) + 
     x^5*(2189/72 + 22*z2 + 8*z3 + (-214/3 + 2*z2)*Log[x] - 11*Log[x]^2 - 
       (2*Log[x]^3)/3) + x^3*(21 + 20*z2 + 8*z3 + 2*(-28 + z2)*Log[x] - 
       10*Log[x]^2 - (2*Log[x]^3)/3) + 
     x*(8*(2*z2 + z3) + 2*(-16 + z2)*Log[x] - 8*Log[x]^2 - 
       (2*Log[x]^3)/3))) + 
 asr^2*(Cf*nl*Tf*((32*x^6*(259 - 345*Log[x]))/675 - 
     (32*x^2*(-1 + Log[x]))/3 - (64*x^4*(-5 + 6*Log[x]))/27 - 
     (2*x^5*(15 + 24*z2 - 136*Log[x] - 12*Log[x]^2))/9 - 
     (8*x^3*(3 + 6*z2 - 31*Log[x] - 3*Log[x]^2))/9 - 
     (8*x*(6*z2 - 25*Log[x] - 3*Log[x]^2))/9 + 
     Ep*((4*x^6*(622093 + 124200*z2 - 659100*Log[x] - 62100*Log[x]^2))/
        10125 + (16*x^4*(1097 + 216*z2 - 1050*Log[x] - 108*Log[x]^2))/81 + 
       (16*x^2*(92 + 18*z2 - 74*Log[x] - 9*Log[x]^2))/9 + 
       x^5*(-2209/18 - (808*z2)/9 - 32*z3 + (8164/27 + 8*z2)*Log[x] + 
         (404*Log[x]^2)/9 + (8*Log[x]^3)/3) + 
       (4*x*(-12*(37*z2 + 18*z3) + (961 + 54*z2)*Log[x] + 222*Log[x]^2 + 
          18*Log[x]^3))/27 + (4*x^3*(-3*(191 + 184*z2 + 72*z3) + 
          (1621 + 54*z2)*Log[x] + 276*Log[x]^2 + 18*Log[x]^3))/27)) + 
   Cf*nh*Tf*((8*x*(102 - 18*z2 + 25*Log[x] + 3*Log[x]^2))/9 - 
     (32*x^2*(17 + 48*z2 + 31*Log[x] + 6*Log[x]^2))/3 + 
     (8*x^3*(306 + 2394*z2 + (769 - 216*z2)*Log[x] + 273*Log[x]^2 - 
        36*Log[x]^3))/9 + (64*x^4*(-17 - 252*z2 + (-62 + 36*z2)*Log[x] - 
        28*Log[x]^2 + 6*Log[x]^3))/3 + 
     (32*x^6*(-3*(17 + 592*z2) + 9*(-31 + 48*z2)*Log[x] - 194*Log[x]^2 + 
        72*Log[x]^3))/3 - (8*x^5*(-30*(17 + 405*z2) + (-2257 + 2376*z2)*
         Log[x] - 1335*Log[x]^2 + 396*Log[x]^3))/9 + 
     Ep*((16*x^2*(-148 - 750*z2 + 1296*ln2*z2 - 612*z3 - 542*Log[x] - 
          189*Log[x]^2 - 24*Log[x]^3))/9 + 
       (4*x*(1146 + 96*(2 + 9*ln2)*z2 - 576*z3 + (961 + 54*z2)*Log[x] + 
          222*Log[x]^2 + 18*Log[x]^3))/27 + 
       x^5*(-95981/54 + (280984/9 - 50560*ln2)*z2 + (1056*z2^2)/5 + 
         (74240*z3)/3 + (287668/27 + 1064*z2 + 4224*z3)*Log[x] + 
         (27572/9 - 1056*z2)*Log[x]^2 + 968*Log[x]^3 - 264*Log[x]^4) + 
       x^3*((16*(-2615 + 17930*z2 - 27720*ln2*z2 + 54*z2^2 + 13440*z3))/45 + 
         (84460/27 + 104*z2 + 384*z3)*Log[x] + (7352/9 - 96*z2)*Log[x]^2 + 
         (536*Log[x]^3)/3 - 24*Log[x]^4) + 
       x^6*(-26083408/10125 - (769376*z2)/15 + 88832*ln2*z2 - (2304*z2^2)/5 - 
         (130624*z3)/3 - (16*(641411 + 111600*z2 + 388800*z3)*Log[x])/675 + 
         (-217712/45 + 2304*z2)*Log[x]^2 - (16384*Log[x]^3)/9 + 
         576*Log[x]^4) + (16*x^4*(46055 + 2160*(-187 + 294*ln2)*z2 - 
          1944*z2^2 - 309960*z3 - 30*(5359 + 288*z2 + 1296*z3)*Log[x] + 
          360*(-125 + 27*z2)*Log[x]^2 - 11520*Log[x]^3 + 2430*Log[x]^4))/
        405)) + Ca*Cf*((2*x*(6*(9 + (-61 + 72*ln2)*z2 + 60*z3) - 173*Log[x] + 
        3*Log[x]^2))/9 + x^6*(-58644223/600 + (96886/3 - 576*ln2)*z2 + 
       18864*z2^2 - 45840*z3 + (26103679/450 + 15664*z2 - 67104*z3)*Log[x] + 
       (-699632/45 + 7200*z2)*Log[x]^2 + (2768*Log[x]^3)/3 - 18*Log[x]^4) + 
     x^3*(9391/3 + (16*(-469 + 54*ln2)*z2)/3 - (5448*z2^2)/5 + 5424*z3 - 
       (4*(4309 + 3222*z2 - 8280*z3)*Log[x])/9 + (2204/3 - 376*z2)*Log[x]^2 - 
       (140*Log[x]^3)/3 + (2*Log[x]^4)/3) + 
     x^2*((656 - 192*ln2)*z2 + (1104*z2^2)/5 - (56*(11 + 78*z3))/3 + 
       (8*(29 + 138*z2 - 204*z3)*Log[x])/3 + 8*(-9 + 8*z2)*Log[x]^2 + 
       (32*Log[x]^3)/3 + (2*Log[x]^4)/3) - 
     (4*x^4*(97096 + 648*(-73 + 4*ln2)*z2 - 24948*z2^2 + 89640*z3 - 
        6*(9823 + 4554*z2 - 14112*z3)*Log[x] + (18261 - 9180*z2)*Log[x]^2 - 
        1278*Log[x]^3 + 9*Log[x]^4))/27 + 
     x^5*(9130217/216 + (-49046/3 + 480*ln2)*z2 - (44472*z2^2)/5 + 26320*z3 + 
       (-455767/18 - 8192*z2 + 31776*z3)*Log[x] + (64699/9 - 3336*z2)*
        Log[x]^2 - (1216*Log[x]^3)/3 + 10*Log[x]^4) + 
     Ep*(x*(78 - 384*li4half - 16*ln2^4 - (1768*z2)/9 + 576*ln2*z2 - 
         192*ln2^2*z2 + (1504*z2^2)/5 - 264*z3 + (-8057/27 - 38*z2 + 48*z3)*
          Log[x] + (-250/9 - 8*z2)*Log[x]^2 + (2*Log[x]^3)/3) + 
       x^5*(-1378886387/7776 - 1920*li4half - 80*ln2^4 + (735293*z2)/18 + 
         50496*ln2*z2 - 960*ln2^2*z2 + 98440*z2^2 + (555076*z3)/9 - 
         3168*z2*z3 - 280800*z5 + (84452383/648 - (79016*z2)/3 + 
           (184488*z2^2)/5 - 144208*z3)*Log[x] + 
         (-445519/12 + 11824*z2 + 13968*z3)*Log[x]^2 + (213979/27 - 4072*z2)*
          Log[x]^3 - 326*Log[x]^4 - (66*Log[x]^5)/5) + 
       x^3*(-161635/18 - 1152*li4half - 48*ln2^4 + (14486*z2)/9 + 
         6336*ln2*z2 - 576*ln2^2*z2 + 14004*z2^2 + 1776*z3 - 224*z2*z3 - 
         33792*z5 + (216892/27 - 2610*z2 + (21848*z2^2)/5 - 11808*z3)*
          Log[x] + (-18313/9 + 252*z2 + 1648*z3)*Log[x]^2 + 
         (760 - (1352*z2)/3)*Log[x]^3 - (121*Log[x]^4)/3 - 
         (26*Log[x]^5)/15) + x^2*(2672/9 + 768*li4half + 32*ln2^4 + 664*z2 - 
         1536*ln2*z2 + 384*ln2^2*z2 - (16032*z2^2)/5 + 608*z3 - 224*z2*z3 + 
         5760*z5 + (-5912/9 + 656*z2 - (4104*z2^2)/5 + 1168*z3)*Log[x] + 
         4*(-1 + 40*z2 - 62*z3)*Log[x]^2 + (8*(-19 + 20*z2)*Log[x]^3)/3 + 
         (20*Log[x]^4)/3 + (2*Log[x]^5)/5) + x^4*(4313569/81 + 1536*li4half + 
         64*ln2^4 - (110584*z2)/9 - 19456*ln2*z2 + 768*ln2^2*z2 - 
         (207616*z2^2)/5 - 17096*z3 + 352*z2*z3 + 112752*z5 + 
         (-1104910/27 + (30904*z2)/3 - (75888*z2^2)/5 + 49824*z3)*Log[x] + 
         (101666/9 - 3104*z2 - 5504*z3)*Log[x]^2 + 
         (16*(-1579 + 885*z2)*Log[x]^3)/9 + (442*Log[x]^4)/3 + 
         (28*Log[x]^5)/5) + x^6*(1113415086313/2430000 + 2304*li4half + 
         96*ln2^4 - (47506201*z2)/450 - (1576448*ln2*z2)/15 + 1152*ln2^2*z2 - 
         (1004516*z2^2)/5 - (808378*z3)/5 + 5472*z2*z3 + 590112*z5 + 
         (-3255011378/10125 + (910736*z2)/15 - (393768*z2^2)/5 + 334336*z3)*
          Log[x] + (61054157/675 - 30700*z2 - 29304*z3)*Log[x]^2 + 
         (-778247/45 + 8640*z2)*Log[x]^3 + 714*Log[x]^4 + 
         (138*Log[x]^5)/5))) + 
   Cf^2*(x*((60 - 192*ln2)*z2 + 16*z3 + (62 - 48*z2)*Log[x] + 34*Log[x]^2 + 
       8*Log[x]^3) + x^5*(5075495/108 - 24*(1649 + 40*ln2)*z2 - 
       (83232*z2^2)/5 + 13520*z3 + (-180451/9 - 752*z2 + 17472*z3)*Log[x] + 
       (19348/9 - 3456*z2)*Log[x]^2 + (2264*Log[x]^3)/3 - 20*Log[x]^4) + 
     x^2*(-232 + 752*z2 + 384*ln2*z2 + (1056*z2^2)/5 - 864*z3 + 
       8*(29 + 26*z2 - 56*z3)*Log[x] + 8*(-25 + 8*z2)*Log[x]^2 - 
       (64*Log[x]^3)/3 - (4*Log[x]^4)/3) + 
     x^3*(4348 - 4*(1175 + 144*ln2)*z2 - (9504*z2^2)/5 + 2736*z3 + 
       (-2378 - 544*z2 + 2240*z3)*Log[x] + (574 - 448*z2)*Log[x]^2 + 
       (352*Log[x]^3)/3 - (4*Log[x]^4)/3) + 
     x^4*(-151652/9 + 768*(21 + ln2)*z2 + (31584*z2^2)/5 - 7104*z3 + 
       (32*(727 + 60*z2 - 672*z3)*Log[x])/3 + 16*(-73 + 82*z2)*Log[x]^2 - 
       (976*Log[x]^3)/3 + (8*Log[x]^4)/3) + 
     x^6*(-468589973/4500 + 4*(21091 + 288*ln2)*z2 + (173664*z2^2)/5 - 
       24096*z3 + (9425237/225 - 400*z2 - 36288*z3)*Log[x] + 
       (-158516/45 + 6912*z2)*Log[x]^2 - (4544*Log[x]^3)/3 + 36*Log[x]^4) + 
     (8*x*Log[x]*(1 + Log[x]) + 8*x^3*Log[x]*(1 + 3*Log[x]) + 
       8*x^5*Log[x]*(1 + 5*Log[x]))/Ep + 
     Ep*(x*(-20 + 768*li4half + 32*ln2^4 + 492*z2 - 1152*ln2*z2 + 
         384*ln2^2*z2 - (1192*z2^2)/5 + 128*z3 + (249 - 116*z2 - 192*z3)*
          Log[x] + (74 - 16*z2)*Log[x]^2 + (94*Log[x]^3)/3 + 
         (14*Log[x]^4)/3) + x^6*(602387130857/1215000 - 4608*li4half - 
         192*ln2^4 - (13881577*z2)/75 + (3152896*ln2*z2)/15 - 2304*ln2^2*z2 - 
         (1288648*z2^2)/5 - (316556*z3)/3 - 181440*z2*z3 + 609984*z5 + 
         (-5533517791/20250 + (2920616*z2)/15 - 132336*z2^2 + 319120*z3)*
          Log[x] + (32878244/675 - 32736*z2 - 5328*z3)*Log[x]^2 + 
         (6146/45 + 4032*z2)*Log[x]^3 - (4036*Log[x]^4)/3 - 
         (276*Log[x]^5)/5) - 
       (4*x^2*(6*(400 + 960*li4half + 40*ln2^4 - 1375*z2 - 1920*ln2*z2 + 
            480*ln2^2*z2 + 1772*z2^2 - 1670*z3 + 680*z2*z3 - 2880*z5) + 
          6*(-245 - 810*z2 + 606*z2^2 - 930*z3)*Log[x] - 
          15*(-77 + 66*z2 - 20*z3)*Log[x]^2 + (910 - 320*z2)*Log[x]^3 + 
          50*Log[x]^4 + 3*Log[x]^5))/15 + x^3*(-8258 + 2304*li4half + 
         96*ln2^4 - 4284*z2 - 12672*ln2*z2 + 1152*ln2^2*z2 + (77296*z2^2)/5 - 
         5520*z3 + 10048*z2*z3 - 33216*z5 + (6491 - 8684*z2 + 
           (37904*z2^2)/5 - 14368*z3)*Log[x] + 2*(-953 + 220*z2 + 152*z3)*
          Log[x]^2 - (2*(-845 + 448*z2)*Log[x]^3)/3 + (284*Log[x]^4)/3 + 
         (52*Log[x]^5)/15) + x^5*(-768515155/3888 + 3840*li4half + 
         160*ln2^4 + (545639*z2)/9 - 100992*ln2*z2 + 1920*ln2^2*z2 + 
         122280*z2^2 + (283456*z3)/9 + 87360*z2*z3 - 289152*z5 + 
         (36898391/324 - (262792*z2)/3 + (319728*z2^2)/5 - 144576*z3)*
          Log[x] + (-133579/6 + 12832*z2 + 2448*z3)*Log[x]^2 + 
         (19936/27 - 1984*z2)*Log[x]^3 + (1954*Log[x]^4)/3 + 
         (132*Log[x]^5)/5) - (2*x^4*(-1276435 + 69120*li4half + 2880*ln2^4 + 
          136200*z2 - 875520*ln2*z2 + 34560*ln2^2*z2 + 1142856*z2^2 + 
          7440*z3 + 741600*z2*z3 - 2546640*z5 + 120*(6863 - 5952*z2 + 
            4590*z2^2 - 9954*z3)*Log[x] + 10*(-18451 + 8856*z2 + 2448*z3)*
           Log[x]^2 - 60*(-349 + 332*z2)*Log[x]^3 + 6330*Log[x]^4 + 
          252*Log[x]^5))/45))) + 
 asr^3*(Cf*nl^2*Tf^2*((-32*x^6*(69697 + 13800*z2 - 74000*Log[x] - 
        6900*Log[x]^2))/10125 - (128*x^4*(123 + 24*z2 - 118*Log[x] - 
        12*Log[x]^2))/81 - (128*x^2*(31 + 6*z2 - 25*Log[x] - 3*Log[x]^2))/
      27 - (32*x*(-6*(25*z2 + 12*z3) + (317 + 36*z2)*Log[x] + 75*Log[x]^2 + 
        6*Log[x]^3))/81 - (32*x^3*(-6*(32 + 31*z2 + 12*z3) + 
        (539 + 36*z2)*Log[x] + 93*Log[x]^2 + 6*Log[x]^3))/81 - 
     (4*x^5*(-2219 - 1632*z2 - 576*z3 + 32*(170 + 9*z2)*Log[x] + 
        816*Log[x]^2 + 48*Log[x]^3))/81) + 
   nc^3*(x^2*(-71695/27 + (13537*z2^2)/15 - (41788*z2^3)/35 + 
       z2*(73108/9 - 1956*z3) - (156496*z3)/9 - 168*z3^2 + 16112*z5 + 
       (19669/27 + (8344*z2^2)/5 - (32768*z3)/3 + z2*(36889/9 + 48*z3) + 
         1656*z5)*Log[x] + (-10907/9 + 733*z2 + (2142*z2^2)/5 - 1130*z3)*
        Log[x]^2 + (-593/3 - 126*z2 + 332*z3)*Log[x]^3 - 
       18*(-7 + 4*z2)*Log[x]^4) + x^6*(-3354516081601/194400000 + 
       (42276917*z2^2)/300 - (4359804*z2^3)/35 + 
       z2*(6747334723/12000 - 305356*z3) - (182285321*z3)/300 + 2040*z3^2 + 
       568140*z5 + (-1508560961017/3240000 + (1254146*z2^2)/5 + 
         z2*(65174399/225 - 18960*z3) - (8074493*z3)/15 + 16824*z5)*Log[x] + 
       (70763678869/216000 - (4461391*z2)/60 + (421518*z2^2)/5 - 362248*z3)*
        Log[x]^2 + (-1210927457/10800 + 38886*z2 + 41804*z3)*Log[x]^3 + 
       (2824403/180 - 9584*z2)*Log[x]^4 - (138*Log[x]^5)/5) + 
     x^4*(-33696725/1944 + 23193*z2^2 - (855168*z2^3)/35 + 
       z2*(703805/6 - 51536*z3) - (475309*z3)/3 + 1968*z3^2 + 153320*z5 + 
       (-8697769/162 + (201124*z2^2)/5 - 135910*z3 + (2*z2*(75605 + 1584*z3))/
          3 + 26400*z5)*Log[x] + (352297/9 - (5242*z2)/3 + (52824*z2^2)/5 - 
         54562*z3)*Log[x]^2 + (-912649/54 + 4810*z2 + 7712*z3)*Log[x]^3 + 
       (24239/9 - 1628*z2)*Log[x]^4 - (22*Log[x]^5)/3) + 
     x^3*(1082845/108 - (103502*z2^2)/15 + (260156*z2^3)/35 + (558422*z3)/9 - 
       564*z3^2 + z2*(-1030447/27 + 13834*z3) - 59648*z5 + 
       (1040393/162 - (52984*z2^2)/5 + z2*(-154387/9 - 408*z3) + 
         (149228*z3)/3 - 9936*z5)*Log[x] + (-568147/108 - (11993*z2)/6 - 
         (13416*z2^2)/5 + 13621*z3)*Log[x]^2 + 
       (228983/54 - (1833*z2)/2 - 2192*z3)*Log[x]^3 + 
       (-14021/18 + 460*z2)*Log[x]^4 - (21*Log[x]^5)/4) + 
     x*(548/3 + (329*z2^2)/15 + (4697*z3)/3 + z2*(-39005/54 + 154*z3) - 
       732*z5 + (2255/162 - (4100*z2)/9 - (246*z2^2)/5 + (754*z3)/3)*Log[x] + 
       (7201/54 + (133*z2)/6 - 13*z3)*Log[x]^2 + ((554 + 513*z2)*Log[x]^3)/
        54 - (227*Log[x]^4)/36 - (5*Log[x]^5)/4) + 
     x^5*(556033405/31104 - (310543*z2^2)/5 + (2118148*z2^3)/35 + 
       (11945197*z3)/36 - 3708*z3^2 + z2*(-60119905/216 + 138754*z3) - 
       312360*z5 + (238219603/1296 - (549408*z2^2)/5 + (877709*z3)/3 + 
         z2*(-2331589/18 + 3576*z3) - 38352*z5)*Log[x] + 
       (-113147155/864 + 19961*z2 - (165072*z2^2)/5 + 157063*z3)*Log[x]^2 + 
       (10643615/216 - (31477*z2)/2 - 19480*z3)*Log[x]^3 + 
       (-64004/9 + 4298*z2)*Log[x]^4 + (29*Log[x]^5)/12) + 
     (-(x*Log[x]*(14 + 17*Log[x] + 3*Log[x]^2))/3 - 
       (x^3*Log[x]*(14 + 51*Log[x] + 15*Log[x]^2))/3 - 
       (x^5*Log[x]*(14 + 85*Log[x] + 39*Log[x]^2))/3)/Ep^2 + 
     ((-2*x^2*(1 + Log[x])*(-1165 + 3870*z2 + 1224*z2^2 - 7080*z3 + 
          10*(67 + 177*z2 - 288*z3)*Log[x] + 90*(-7 + 4*z2)*Log[x]^2))/15 + 
       x^6*(2022214217/27000 - (111716*z2)/3 - (90576*z2^2)/5 + 28944*z3 + 
         (1580787697/27000 - (183224*z2)/3 - 25296*z2^2 + 90288*z3)*Log[x] + 
         (-9804736/225 - 17900*z2 + 59520*z3)*Log[x]^2 + 
         (180049/15 - 7440*z2)*Log[x]^3 - (328*Log[x]^4)/3) + 
       x^4*(307771/27 - 7536*z2 - (17136*z2^2)/5 + 8416*z3 + 
         (146299/27 - 10752*z2 - (18768*z2^2)/5 + 18368*z3)*Log[x] + 
         (-43486/9 - 3664*z2 + 8832*z3)*Log[x]^2 + (5378/3 - 1104*z2)*
          Log[x]^3 - (40*Log[x]^4)/3) + 
       (x*(-36 + 170*z2 - 264*z3 + (224*z2 - 9*(5 + 28*z3))*Log[x] + 
          (-34 + 54*z2)*Log[x]^2 - 46*Log[x]^3 - 9*Log[x]^4))/6 + 
       x^3*(-15905/6 + (7285*z2)/3 + 1020*z2^2 - 3396*z3 + 
         (-6739/6 + 3336*z2 + 1020*z2^2 - 5874*z3)*Log[x] + 
         (2107/2 + 1169*z2 - 2400*z3)*Log[x]^2 + 4*(-128 + 75*z2)*Log[x]^3 - 
         (37*Log[x]^4)/6) + x^5*(-887812/27 + 18071*z2 + (43044*z2^2)/5 - 
         16540*z3 + (-4438901/216 + (81808*z2)/3 + (53244*z2^2)/5 - 43650*z3)*
          Log[x] + (400105/24 + 8537*z2 - 25056*z3)*Log[x]^2 + 
         (-30575/6 + 3132*z2)*Log[x]^3 + (59*Log[x]^4)/6))/Ep) + 
   nl*(Cf*nh*Tf^2*((256*x^2*(2 + 138*z2 + 72*z3 + (121 + 36*z2)*Log[x] + 
          60*Log[x]^2 + 6*Log[x]^3))/27 - 
       (64*x*(105 + 348*z2 + 36*z3 + (317 + 36*z2)*Log[x] + 75*Log[x]^2 + 
          6*Log[x]^3))/81 + (64*x^3*(3*(941 - 2960*z2 + 648*z2^2 - 1092*z3) - 
          4*(1307 + 252*z2 - 324*z3)*Log[x] + 3*(-661 + 216*z2)*Log[x]^2 - 
          168*Log[x]^3 + 54*Log[x]^4))/81 - 
       (128*x^4*(9*(453 - 1260*z2 + 432*z2^2 - 448*z3) + 
          (-6142 - 360*z2 + 2592*z3)*Log[x] + 18*(-119 + 72*z2)*Log[x]^2 - 
          60*Log[x]^3 + 108*Log[x]^4))/81 + 
       (4*x^5*(293119 - 722832*z2 + 342144*z2^2 - 256320*z3 + 
          8*(-50983 + 4032*z2 + 28512*z3)*Log[x] + 24*(-4799 + 4752*z2)*
           Log[x]^2 + 5376*Log[x]^3 + 9504*Log[x]^4))/81 - 
       (64*x^6*(4120661 - 9142200*z2 + 5832000*z2^2 - 3492000*z3 + 
          250*(-23401 + 4824*z2 + 15552*z3)*Log[x] + 48600*(-27 + 40*z2)*
           Log[x]^2 + 201000*Log[x]^3 + 162000*Log[x]^4))/10125) + 
     Tf*(Ca*Cf*((8*x*(6*(-279 + 576*li4half + 24*ln2^4 + 1010*z2 - 
              1584*ln2*z2 + 288*ln2^2*z2 - 162*z2^2 - 1233*z3) + 
            4*(1385 + 657*z2 - 432*z3)*Log[x] + 3*(157 + 90*z2)*Log[x]^2 + 
            24*Log[x]^3))/81 + x^6*(4008150219509/7290000 - 2048*li4half - 
           (256*ln2^4)/3 - (138860182*z2)/675 + (1515008*ln2*z2)/15 - 
           1024*ln2^2*z2 - (64336*z2^2)/3 + (67451384*z3)/135 - 39168*z2*z3 - 
           422976*z5 + (-2128488229/10125 - (23389016*z2)/135 + 
             (182592*z2^2)/5 + (1099808*z3)/3)*Log[x] + 
           (4275425/162 - (153056*z2)/3 + 69216*z3)*Log[x]^2 + 
           (7647616/405 - 12448*z2)*Log[x]^3 - (7738*Log[x]^4)/9 - 
           (264*Log[x]^5)/5) - (8*x^2*(2*(-19690 + 5760*li4half + 240*ln2^4 + 
              45420*z2 - 24480*ln2*z2 + 2880*ln2^2*z2 - 3267*z2^2 - 
              96450*z3 + 2160*z2*z3 + 39420*z5) + (9500 + 60180*z2 - 
              9144*z2^2 - 78600*z3)*Log[x] + 30*(-415 + 517*z2 - 294*z3)*
             Log[x]^2 + 20*(-23 + 63*z2)*Log[x]^3 + 290*Log[x]^4 + 
            15*Log[x]^5))/135 + x^5*(-1435186057/5832 + (5120*li4half)/3 + 
           (640*ln2^4)/9 + 108624*z2 - 49408*ln2*z2 + (2560*ln2^2*z2)/3 + 
           6704*z2^2 - (7101008*z3)/27 + 19648*z2*z3 + 202272*z5 + 
           (46825789/486 + (2375344*z2)/27 - (85088*z2^2)/5 - (547328*z3)/3)*
            Log[x] + (-444785/27 + (77152*z2)/3 - 32768*z3)*Log[x]^2 + 
           (4*(-59771 + 39384*z2)*Log[x]^3)/27 + (1084*Log[x]^4)/3 + 
           (376*Log[x]^5)/15) + (8*x^3*(3*(-351590 + 17280*li4half + 
              720*ln2^4 + 310385*z2 - 133920*ln2*z2 + 8640*ln2^2*z2 - 
              7758*z2^2 - 772410*z3 + 41400*z2*z3 + 423540*z5) + 
            (447895 + 716310*z2 - 109188*z2^2 - 1281600*z3)*Log[x] + 
            60*(-3074 + 3453*z2 - 3168*z3)*Log[x]^2 + 180*(-241 + 179*z2)*
             Log[x]^3 + 2910*Log[x]^4 + 171*Log[x]^5))/405 - 
         (2*x^4*(-53301745 + 829440*li4half + 34560*ln2^4 + 29538000*z2 - 
            13063680*ln2*z2 + 414720*ln2^2*z2 + 1229904*z2^2 - 73757520*z3 + 
            4354560*z2*z3 + 49921920*z5 - 12*(-1797835 - 2028780*z2 + 
              376704*z2^2 + 3892680*z3)*Log[x] + 
            270*(27424*z2 - 3*(6367 + 9632*z3))*Log[x]^2 + 
            8640*(-218 + 159*z2)*Log[x]^3 + 137610*Log[x]^4 + 6696*Log[x]^5))/
          1215) + Cf^2*((-4*x*(4*(-15 + 1920*li4half + 80*ln2^4 + 1700*z2 - 
              5280*ln2*z2 + 960*ln2^2*z2 - 492*z2^2 + 1040*z3) - 
            5*(-1043 + 794*z2 + 312*z3)*Log[x] + 10*(367 + 21*z2)*Log[x]^2 + 
            1040*Log[x]^3 + 100*Log[x]^4))/45 + 
         x^5*(-228815161/1458 - (10240*li4half)/3 - (1280*ln2^4)/9 + 
           (1773352*z2)/9 + 98816*ln2*z2 - (5120*ln2^2*z2)/3 + 
           (152896*z2^2)/5 - (5913920*z3)/27 - 47744*z2*z3 + 306112*z5 + 
           (12886027/486 + (3026368*z2)/27 - (231936*z2^2)/5 - (58976*z3)/3)*
            Log[x] + 4*(1927 + 3854*z2 - 1552*z3)*Log[x]^2 + 
           (28*(-1673 + 816*z2)*Log[x]^3)/9 - (2360*Log[x]^4)/3 - 
           (752*Log[x]^5)/15) + (16*x^2*(30*(573 + 384*li4half + 16*ln2^4 - 
              1615*z2 - 1632*ln2*z2 + 192*ln2^2*z2 + 210*z2^2 + 1056*z3 + 
              144*z2*z3 - 1116*z5) + 12*(-2435*z2 + 462*z2^2 + 
              25*(-47 + 59*z3))*Log[x] - 15*(-831 + 406*z2 - 132*z3)*
             Log[x]^2 + (3545 - 900*z2)*Log[x]^3 + 290*Log[x]^4 + 
            15*Log[x]^5))/135 + x^6*(242779036157/729000 + 4096*li4half + 
           (512*ln2^4)/3 - (263866172*z2)/675 - (3030016*ln2*z2)/15 + 
           2048*ln2^2*z2 - (206720*z2^2)/3 + (62571344*z3)/135 + 
           96768*z2*z3 - 650112*z5 + (-429754187/10125 - (6237712*z2)/27 + 
             (476544*z2^2)/5 + (113792*z3)/3)*Log[x] + 
           (-40985639/2025 - (77312*z2)/3 + 12864*z3)*Log[x]^2 + 
           (720680/81 - 5056*z2)*Log[x]^3 + (15404*Log[x]^4)/9 + 
           (528*Log[x]^5)/5) - (4*x^3*(3*(216435 + 23040*li4half + 
              960*ln2^4 - 341180*z2 - 178560*ln2*z2 + 11520*ln2^2*z2 - 
              14496*z2^2 + 273360*z3 + 63840*z2*z3 - 379920*z5) + 
            6*(-39940 - 86695*z2 + 31104*z2^2 + 24380*z3)*Log[x] - 
            30*(-1424 + 3161*z2 - 984*z3)*Log[x]^2 - 50*(-877 + 264*z2)*
             Log[x]^3 + 4480*Log[x]^4 + 228*Log[x]^5))/135 + 
         (8*x^4*(6*(532245 + 23040*li4half + 960*ln2^4 - 769390*z2 - 
              362880*ln2*z2 + 11520*ln2^2*z2 - 54288*z2^2 + 715980*z3 + 
              146880*z2*z3 - 997920*z5) + (-779185 - 2338920*z2 + 
              887328*z2^2 + 612720*z3)*Log[x] - 180*(33 + 1778*z2 - 768*z3)*
             Log[x]^2 - 30*(-4783 + 1872*z2)*Log[x]^3 + 21180*Log[x]^4 + 
            1116*Log[x]^5))/405 + ((16*x*Log[x]*(1 + Log[x]))/3 + 
           (16*x^3*Log[x]*(1 + 3*Log[x]))/3 + (16*x^5*Log[x]*(1 + 5*Log[x]))/
            3)/Ep^2 + ((32*x^2*(-1 + Log[x]^2))/3 - 
           (8*x*(1 + Log[x])*(-2*z2 + 12*Log[x] + Log[x]^2))/3 + 
           (64*x^4*(-5 - 8*Log[x] + 15*Log[x]^2))/27 + 
           (32*x^6*(-259 - 864*Log[x] + 1395*Log[x]^2))/675 + 
           (2*x^5*(5 + 8*z2 + (-47 + 40*z2)*Log[x] - 272*Log[x]^2 - 
              20*Log[x]^3))/3 + (8*x^3*(1 + 2*z2 + (-13 + 6*z2)*Log[x] - 
              39*Log[x]^2 - 3*Log[x]^3))/3)/Ep))))


==> anc/EXPANSIONS/smallQV1.m <==
1 + asr*(((2*Cf*(1 - x)^2)/3 + (2*Cf*(1 - x)^3)/3 + (17*Cf*(1 - x)^4)/30)/
    Ep + (Cf*(1 - x)^2)/2 + (Cf*(1 - x)^3)/2 + (19*Cf*(1 - x)^4)/60 + 
   Ep*(Cf*(1 - x)^4*(19/12 + (17*z2)/60) + Cf*(1 - x)^2*(2 + z2/3) + 
     Cf*(1 - x)^3*(2 + z2/3)) + Ep^2*(Cf*(1 - x)^2*(4 + z2/4 - (2*z3)/9) + 
     Cf*(1 - x)^3*(4 + z2/4 - (2*z3)/9) + Cf*(1 - x)^4*
      (3 + (19*z2)/120 - (17*z3)/90))) + 
 asr^2*((((-11*Ca*Cf)/9 + (4*Cf*nl*Tf)/9)*(1 - x)^2 + 
     ((-11*Ca*Cf)/9 + (4*Cf*nl*Tf)/9)*(1 - x)^3 + 
     ((-187*Ca*Cf)/180 + (2*Cf^2)/9 + (17*Cf*nl*Tf)/45)*(1 - x)^4)/Ep^2 + 
   ((1 - x)^2*((-20*Cf*nl*Tf)/27 + Ca*Cf*(94/27 - (4*z2)/3)) + 
     (1 - x)^3*((-20*Cf*nl*Tf)/27 + Ca*Cf*(94/27 - (4*z2)/3)) + 
     (1 - x)^4*(Cf^2/3 - (17*Cf*nl*Tf)/27 + Ca*Cf*(89/30 - (17*z2)/15)))/Ep + 
   (1 - x)^4*(Cf*nh*Tf*(6571/810 - (28*z2)/5) + 
     Cf*nl*Tf*(-2071/810 - (68*z2)/45) + Ca*Cf*(5867/1080 - (1067*z2)/240 + 
       (76*ln2*z2)/5 - (91*z3)/15) + Cf^2*(5557/1620 + (20669*z2)/1800 - 
       (152*ln2*z2)/5 + (38*z3)/5)) + (1 - x)^2*(Cf*nh*Tf*(1099/81 - 9*z2) + 
     Cf*nl*Tf*(-283/81 - (16*z2)/9) + Ca*Cf*(2579/324 - (155*z2)/18 + 
       24*ln2*z2 - (26*z3)/3) + Cf^2*(47/36 + (175*z2)/9 - 48*ln2*z2 + 
       12*z3)) + (1 - x)^3*(Cf*nh*Tf*(1099/81 - 9*z2) + 
     Cf*nl*Tf*(-283/81 - (16*z2)/9) + Ca*Cf*(2579/324 - (155*z2)/18 + 
       24*ln2*z2 - (26*z3)/3) + Cf^2*(47/36 + (175*z2)/9 - 48*ln2*z2 + 
       12*z3)) + 
   Ep*((1 - x)^4*(Ca*Cf*(49969/972 - (304*li4half)/5 - (38*ln2^4)/15 - 
         (6493*z2)/240 + (7217*ln2*z2)/120 - (152*ln2^2*z2)/5 + 
         (353*z2^2)/15 - (2297*z3)/96) + Cf*nh*Tf*(6331/324 - 
         (10631*z2)/540 + (94*ln2*z2)/3 - (4867*z3)/270) + 
       Cf*nl*Tf*(-64993/4860 - (1363*z2)/270 - (136*z3)/45) + 
       Cf^2*(-1538647/48600 + (608*li4half)/5 + (76*ln2^4)/15 + 
         (2088619*z2)/27000 - (7217*ln2*z2)/60 + (304*ln2^2*z2)/5 - 
         (1596*z2^2)/25 + (566393*z3)/10800)) + 
     (1 - x)^2*(Ca*Cf*(134327/1944 - 96*li4half - 4*ln2^4 - (1297*z2)/27 + 
         (289*ln2*z2)/3 - 48*ln2^2*z2 + (608*z2^2)/15 - (1487*z3)/36) + 
       Cf*nh*Tf*(635/18 - (937*z2)/27 + (154*ln2*z2)/3 - (1601*z3)/54) + 
       Cf*nl*Tf*(-8827/486 - (181*z2)/27 - (32*z3)/9) + 
       Cf^2*(-11713/216 + 192*li4half + 8*ln2^4 + (6763*z2)/54 - 
         (578*ln2*z2)/3 + 96*ln2^2*z2 - (504*z2^2)/5 + (1567*z3)/18)) + 
     (1 - x)^3*(Ca*Cf*(134327/1944 - 96*li4half - 4*ln2^4 - (1297*z2)/27 + 
         (289*ln2*z2)/3 - 48*ln2^2*z2 + (608*z2^2)/15 - (1487*z3)/36) + 
       Cf*nh*Tf*(635/18 - (937*z2)/27 + (154*ln2*z2)/3 - (1601*z3)/54) + 
       Cf*nl*Tf*(-8827/486 - (181*z2)/27 - (32*z3)/9) + 
       Cf^2*(-11713/216 + 192*li4half + 8*ln2^4 + (6763*z2)/54 - 
         (578*ln2*z2)/3 + 96*ln2^2*z2 - (504*z2^2)/5 + (1567*z3)/18)))) + 
 asr^3*((((121*nc^3)/81 - (176*Ca*Cf*nl*Tf)/81 + (32*Cf*nl^2*Tf^2)/81)*
      (1 - x)^2 + ((121*nc^3)/81 - (176*Ca*Cf*nl*Tf)/81 + 
       (32*Cf*nl^2*Tf^2)/81)*(1 - x)^3)/Ep^3 + 
   ((1 - x)^2*((-160*Cf*nl^2*Tf^2)/243 + (4*nc^3*(-335 + 99*z2))/243 + 
       nl*((8*Cf^2*Tf)/9 - (16*Ca*Cf*Tf*(-97 + 18*z2))/243)) + 
     (1 - x)^3*((-160*Cf*nl^2*Tf^2)/243 + (4*nc^3*(-335 + 99*z2))/243 + 
       nl*((8*Cf^2*Tf)/9 - (16*Ca*Cf*Tf*(-97 + 18*z2))/243)))/Ep^2 + 
   ((1 - x)^2*((-32*Cf*nl^2*Tf^2)/243 + 
       (nc^3*(1419 - 1360*z2 + 432*z2^2 + 60*z3))/162 + 
       nl*((-16*Cf*nh*Tf^2*z2)/27 + (4*Ca*Cf*Tf*(-389 + 240*z2 - 252*z3))/
          243 + (2*Cf^2*Tf*(-55 + 48*z3))/27)) + 
     (1 - x)^3*((-32*Cf*nl^2*Tf^2)/243 + 
       (nc^3*(1419 - 1360*z2 + 432*z2^2 + 60*z3))/162 + 
       nl*((-16*Cf*nh*Tf^2*z2)/27 + (4*Ca*Cf*Tf*(-389 + 240*z2 - 252*z3))/
          243 + (2*Cf^2*Tf*(-55 + 48*z3))/27)))/Ep + 
   (1 - x)^3*(nl*(Ca*Cf*Tf*((256*li4half)/3 + (32*ln2^4)/9 - 
         (1768*ln2*z2)/9 + (128*ln2^2*z2)/3 - 
         (2*(651610 - 235665*z2 + 171072*z2^2 - 328455*z3))/10935) + 
       (Cf^2*Tf*(15535 - 138240*li4half - 5760*ln2^4 - 196760*z2 + 
          318240*ln2*z2 - 69120*ln2^2*z2 + 96768*z2^2 - 99000*z3))/810 + 
       (4*Cf*nh*Tf^2*(-2522 + 6*(223 + 162*ln2)*z2 - 543*z3))/243) + 
     (4*Cf*nl^2*Tf^2*(7381 + 6264*z2 + 3024*z3))/2187 + 
     nc^3*(4961563/69984 - (280*z2^2)/9 - (7127*z3)/324 + 
       z2*(8977/486 + (92*z3)/3) + 5*z5 - (1112*z3*H[0, 1 - x]^2)/15)) + 
   (1 - x)^2*(nl*(Ca*Cf*Tf*((256*li4half)/3 + (32*ln2^4)/9 - 
         (1768*ln2*z2)/9 + (128*ln2^2*z2)/3 - 
         (2*(651610 - 235665*z2 + 171072*z2^2 - 328455*z3))/10935) + 
       (Cf^2*Tf*(15535 - 138240*li4half - 5760*ln2^4 - 196760*z2 + 
          318240*ln2*z2 - 69120*ln2^2*z2 + 96768*z2^2 - 99000*z3))/810 + 
       (4*Cf*nh*Tf^2*(-2522 + 6*(223 + 162*ln2)*z2 - 543*z3))/243) + 
     (4*Cf*nl^2*Tf^2*(7381 + 6264*z2 + 3024*z3))/2187 + 
     nc^3*(4961563/69984 - (280*z2^2)/9 - (7127*z3)/324 + 
       z2*(8977/486 + (92*z3)/3) + 5*z5 + (268*z3*H[0, 1 - x]^2)/15)))


==> anc/EXPANSIONS/smallQV2.m <==
asr*(2*Cf + Ep*(8*Cf - (5*Cf*(1 - x)^2)/3 - (5*Cf*(1 - x)^3)/3 - 
     (13*Cf*(1 - x)^4)/10) - (Cf*(1 - x)^2)/3 - (Cf*(1 - x)^3)/3 - 
   (4*Cf*(1 - x)^4)/15 + Ep^2*(Cf*(1 - x)^2*(-4 - z2/6) + 
     Cf*(1 - x)^3*(-4 - z2/6) + Cf*(1 - x)^4*(-91/30 - (2*z2)/15) + 
     Cf*(16 + z2))) + 
 asr^3*((((-11*nc^3)/18 + (8*Cf^2*nl*Tf)/9)*(1 - x)^2 + 
     ((-11*nc^3)/18 + (8*Cf^2*nl*Tf)/9)*(1 - x)^3)/Ep^2 + 
   (16*Cf*nl^2*Tf^2*(317 + 72*z2))/81 + 
   nl*((32*Cf*nh*Tf^2*(-61 + 36*z2))/81 + 
     (16*Ca*Cf*Tf*(-2411 + 432*li4half + 18*ln2^4 + 693*z2 - 1620*ln2*z2 + 
        216*ln2^2*z2 - 297*z2^2 + 513*z3))/81 - 
     (2*Cf^2*Tf*(-1125 + 768*li4half + 32*ln2^4 + 2528*z2 - 2880*ln2*z2 + 
        384*ln2^2*z2 - 528*z2^2 + 864*z3))/9) + 
   nc^3*(104147/648 - 24*z2^2 + (80*z3)/3 + z2*(962/9 + 48*z3) - 20*z5) + 
   (1 - x)^2*((-8*Cf*nl^2*Tf^2*(467 + 72*z2))/243 + 
     nl*((8*Cf*nh*Tf^2*(1478 - 162*(5 + 2*ln2)*z2 + 189*z3))/243 + 
       (Cf^2*Tf*(-37959 + 35328*li4half + 1472*ln2^4 + 73104*z2 - 
          96576*ln2*z2 + 17664*ln2^2*z2 - 24288*z2^2 + 35856*z3))/270 - 
       (2*Ca*Cf*Tf*(-66565 + 39744*li4half + 1656*ln2^4 + 61830*z2 - 
          108648*ln2*z2 + 19872*ln2^2*z2 - 27324*z2^2 + 42282*z3))/1215) + 
     nc^3*(3236461/155520 + (46*z2^2)/5 + z2*(-22849/720 - (72*z3)/5) - 
       (407*z3)/36 + 6*z5)) + 
   ((1 - x)^2*((-16*Cf^2*nl*Tf)/3 + (nc^3*(31 + 8*z2))/12) + 
     (1 - x)^3*((-16*Cf^2*nl*Tf)/3 + 
       nc^3*(73/12 + z2*(73/15 - 12*warny[8, 7]) - 24*warny[80, 7])))/Ep + 
   (1 - x)^3*((-8*Cf*nl^2*Tf^2*(467 + 72*z2))/243 + 
     nl*((8*Cf*nh*Tf^2*(1478 - 162*(5 + 2*ln2)*z2 + 189*z3))/243 + 
       (Cf^2*Tf*(-37959 + 35328*li4half + 1472*ln2^4 + 73104*z2 - 
          96576*ln2*z2 + 17664*ln2^2*z2 - 24288*z2^2 + 35856*z3))/270 - 
       (2*Ca*Cf*Tf*(-66565 + 39744*li4half + 1656*ln2^4 + 61830*z2 - 
          108648*ln2*z2 + 19872*ln2^2*z2 - 27324*z2^2 + 42282*z3))/1215) + 
     nc^3*(8318077/155520 + 6*z5 + (2*z2^2*(23 + 96*warny[2, 7]))/5 + 
       z3*(989/180 + 12*warny[8, 7]) + z2*(39247/3600 - (72*z3)/5 - 
         64*warny[8, 7] - 24*warny[23, 7] + 102*warny[26, 7] + 
         36*warny[29, 7] + 24*warny[35, 7]) - 128*warny[80, 7] + 
       48*warny[233, 7] + 48*warny[239, 7] + 54*warny[242, 7] + 
       36*warny[245, 7] + 48*warny[251, 7] + 72*warny[269, 7] + 
       48*warny[323, 7]))) + 
 asr^2*((-100*Cf*nl*Tf)/9 + ((4*Cf^2*(1 - x)^2)/3 + (4*Cf^2*(1 - x)^3)/3 + 
     (41*Cf^2*(1 - x)^4)/45)/Ep + Cf*nh*Tf*(476/9 - 32*z2) + 
   Ca*Cf*(317/9 - 12*z2 + 24*ln2*z2 - 6*z3) + 
   Cf^2*(-31 + 40*z2 - 48*ln2*z2 + 12*z3) + 
   (1 - x)^2*((62*Cf*nl*Tf)/27 + Cf*nh*Tf*(-622/27 + 14*z2) + 
     Cf^2*(77/5 - (122*z2)/5 + (184*ln2*z2)/5 - (46*z3)/5) + 
     Ca*Cf*(-1699/270 + (137*z2)/15 - (92*ln2*z2)/5 + (23*z3)/5)) + 
   (1 - x)^3*((62*Cf*nl*Tf)/27 + Cf*nh*Tf*(-622/27 + 14*z2) + 
     Cf^2*(77/5 - (122*z2)/5 + (184*ln2*z2)/5 - (46*z3)/5) + 
     Ca*Cf*(-1699/270 + (137*z2)/15 - (92*ln2*z2)/5 + (23*z3)/5)) + 
   (1 - x)^4*((242*Cf*nl*Tf)/135 + Cf*nh*Tf*(-2044/135 + (46*z2)/5) + 
     Cf^2*(94/9 - (26773*z2)/2400 + (124*ln2*z2)/5 - (31*z3)/5 + 
       36*z2*warny[7, 7] - 14*z2*warny[8, 7] + 4*warny[71, 7] + 
       8*warny[77, 7] - 6*warny[80, 7]) + 
     Ca*Cf*(-202/135 + (25621*z2)/4800 - (62*ln2*z2)/5 + (31*z3)/10 + 
       12*z2*warny[2, 7] - 18*z2*warny[7, 7] + 7*z2*warny[8, 7] + 
       12*warny[26, 7] - 2*warny[71, 7] - 4*warny[77, 7] + 3*warny[80, 7])) + 
   Ep*(Cf*nl*Tf*(-1922/27 - 12*z2) + Cf*nh*Tf*(2254/27 - (308*z2)/3 + 
       192*ln2*z2 - 112*z3) + Ca*Cf*(12881/54 - 96*li4half - 4*ln2^4 - 
       (313*z2)/3 + 192*ln2*z2 - 48*ln2^2*z2 + (252*z2^2)/5 - 72*z3) + 
     Cf^2*(-1243/6 + 192*li4half + 8*ln2^4 + (944*z2)/3 - 384*ln2*z2 + 
       96*ln2^2*z2 - (504*z2^2)/5 + 176*z3) + 
     (1 - x)^2*(Cf*nl*Tf*(1405/81 + 2*z2) + 
       Cf^2*(19666/225 - (736*li4half)/5 - (92*ln2^4)/15 - (3704*z2)/25 + 
         (14164*ln2*z2)/75 - (368*ln2^2*z2)/5 + (1932*z2^2)/25 - 
         (7201*z3)/75) + Ca*Cf*(-485453/8100 + (368*li4half)/5 + 
         (46*ln2^4)/15 + (8983*z2)/150 - (7082*ln2*z2)/75 + 
         (184*ln2^2*z2)/5 - (966*z2^2)/25 + (6281*z3)/150) + 
       Cf*nh*Tf*(-4247/81 + (490*z2)/9 - 84*ln2*z2 + 49*z3)) + 
     (1 - x)^3*(Cf*nl*Tf*(1405/81 + 2*z2) + 
       Cf^2*(19666/225 - (736*li4half)/5 - (92*ln2^4)/15 - (3704*z2)/25 + 
         (14164*ln2*z2)/75 - (368*ln2^2*z2)/5 + (1932*z2^2)/25 - 
         (7201*z3)/75) + Ca*Cf*(-485453/8100 + (368*li4half)/5 + 
         (46*ln2^4)/15 + (8983*z2)/150 - (7082*ln2*z2)/75 + 
         (184*ln2^2*z2)/5 - (966*z2^2)/25 + (6281*z3)/150) + 
       Cf*nh*Tf*(-4247/81 + (490*z2)/9 - 84*ln2*z2 + 49*z3)) + 
     (1 - x)^4*(Cf*nl*Tf*(5344/405 + (8*z2)/5) + 
       Cf*nh*Tf*(-2497/81 + (3023*z2)/90 - (276*ln2*z2)/5 + (161*z3)/5) + 
       Ca*Cf*(-845269/25920 + (248*li4half)/5 + (31*ln2^4)/15 + 
         (1863319*z2)/48000 - (194047*ln2*z2)/2400 + (124*ln2^2*z2)/5 - 
         (651*z2^2)/25 + (296531*z3)/9600 + (69*z2^2*warny[1, 7])/5 + 
         44*z2*warny[2, 7] - (307*z2^2*warny[2, 7])/10 - 14*z3*warny[2, 7] - 
         (69*z2^2*warny[3, 7])/5 + 24*z2*warny[5, 7] - 132*z2*warny[7, 7] + 
         24*ln2*z2*warny[7, 7] - 34*z3*warny[7, 7] + 14*z2*warny[8, 7] + 
         6*z3*warny[8, 7] + 24*ln2*z2*warny[9, 7] + 2*z3*warny[9, 7] - 
         24*z2*warny[11, 7] - 36*z2*warny[16, 7] + 14*z2*warny[17, 7] + 
         84*z2*warny[22, 7] - 32*z2*warny[23, 7] - 6*z2*warny[25, 7] + 
         44*warny[26, 7] - 3*z2*warny[26, 7] - 24*z2*warny[28, 7] + 
         8*z2*warny[29, 7] + 36*z2*warny[34, 7] - 14*z2*warny[35, 7] + 
         24*warny[53, 7] - 12*warny[71, 7] - 104*warny[77, 7] + 
         32*warny[80, 7] + 24*warny[83, 7] - 28*warny[89, 7] - 
         24*warny[107, 7] - 4*warny[152, 7] - 8*warny[158, 7] + 
         6*warny[161, 7] + 12*warny[206, 7] + 20*warny[212, 7] - 
         20*warny[215, 7] - 8*warny[224, 7] + 24*warny[230, 7] - 
         18*warny[233, 7] - 18*warny[239, 7] + warny[242, 7] - 
         8*warny[260, 7] - 8*warny[266, 7] + 4*warny[269, 7] - 
         8*warny[278, 7] + 4*warny[314, 7] + 8*warny[320, 7] - 
         6*warny[323, 7]) + Cf^2*(394697/7200 - (496*li4half)/5 - 
         (62*ln2^4)/15 - (5014661*z2)/72000 + (194047*ln2*z2)/1200 - 
         (248*ln2^2*z2)/5 + (1302*z2^2)/25 - (301139*z3)/4800 - 
         (138*z2^2*warny[1, 7])/5 - 8*z2*warny[2, 7] + (307*z2^2*warny[2, 7])/
          5 + 4*z3*warny[2, 7] + (138*z2^2*warny[3, 7])/5 + 
         264*z2*warny[7, 7] - 48*ln2*z2*warny[7, 7] + 68*z3*warny[7, 7] - 
         100*z2*warny[8, 7] - 12*z3*warny[8, 7] - 48*ln2*z2*warny[9, 7] - 
         4*z3*warny[9, 7] + 72*z2*warny[16, 7] - 28*z2*warny[17, 7] - 
         168*z2*warny[22, 7] + 64*z2*warny[23, 7] + 12*z2*warny[25, 7] - 
         8*warny[26, 7] + 6*z2*warny[26, 7] + 48*z2*warny[28, 7] - 
         16*z2*warny[29, 7] - 72*z2*warny[34, 7] + 28*z2*warny[35, 7] + 
         24*warny[71, 7] + 64*warny[77, 7] - 40*warny[80, 7] + 
         8*warny[89, 7] + 8*warny[152, 7] + 16*warny[158, 7] - 
         12*warny[161, 7] - 24*warny[206, 7] - 40*warny[212, 7] + 
         40*warny[215, 7] + 16*warny[224, 7] - 48*warny[230, 7] + 
         36*warny[233, 7] + 36*warny[239, 7] - 2*warny[242, 7] + 
         16*warny[260, 7] + 16*warny[266, 7] - 8*warny[269, 7] + 
         16*warny[278, 7] - 8*warny[314, 7] - 16*warny[320, 7] + 
         12*warny[323, 7]))))


==> anc/EXPANSIONS/threxpV1.m <==
1 + 
 asr^3*((beta^4*((128*Cf^2*nl*Tf)/27 + Cf*((-1408*Ca*nl*Tf)/405 + 
         (256*nl^2*Tf^2)/405) + nc^3*(-352/405 - (72*z2)/35)) + 
     (9*nc^3*z2)/2 + ((I/8)*nc^3*Pi*z2)/beta^3 - 8*Cf^2*nl*Tf*z2 + 
     beta^2*(Cf*((-704*Ca*nl*Tf)/81 + (128*nl^2*Tf^2)/81) + 
       nc^3*(484/81 + (7*z2)/20) - 4*Cf^2*nl*Tf*z2) + 
     ((11*nc^3*z2)/4 - 4*Cf^2*nl*Tf*z2)/beta^2 + 
     beta^3*(((-224*I)/45)*Cf^2*nl*Pi*Tf + nc^3*(((134*I)/45)*Pi + 
         (I/8)*Pi*z2)) + beta*(((-32*I)/9)*Cf^2*nl*Pi*Tf + 
       Cf*(((88*I)/27)*Ca*nl*Pi*Tf - ((16*I)/27)*nl^2*Pi*Tf^2) + 
       nc^3*(((11*I)/54)*Pi + ((3*I)/8)*Pi*z2)) + 
     (Cf*(((88*I)/27)*Ca*nl*Pi*Tf - ((16*I)/27)*nl^2*Pi*Tf^2) + 
       nc^3*(((-121*I)/54)*Pi + ((3*I)/8)*Pi*z2))/beta)/Ep^3 + 
   Cf^2*nl*Tf*(12902/135 + (6112*li4half)/45 + (764*ln2^4)/135 - 
     (424586*z2)/3375 + (107072*ln2*z2)/225 + (9488*ln2^2*z2)/45 - 
     (352*ln2^3*z2)/3 - ((24056*I)/225)*Pi*z2 - ((4768*I)/15)*ln2*Pi*z2 + 
     (176*I)*ln2^2*Pi*z2 - (21418*z2^2)/225 + 88*ln2*z2^2 + (132*I)*Pi*z2^2 + 
     (38468*z3)/45 + (728*z2*z3)/3) + Cf*(nl^2*Tf^2*(-880/27 - (128*z2)/3) + 
     nh*nl*Tf^2*(-1664/9 + (13952*z2)/135) + 
     Ca*nl*Tf*(12824/45 - (9664*li4half)/45 - (1208*ln2^4)/135 - 
       (938876*z2)/3375 + (13288*ln2*z2)/25 + (1312*ln2^2*z2)/45 - 
       ((13432*I)/75)*Pi*z2 + ((384*I)/5)*ln2*Pi*z2 + (76516*z2^2)/225 + 
       (3338*z3)/45)) + nc^3*(-102923/360 + (17459*li4half)/45 + 
     (1142*li5half)/5 + (768*li4half*ln2)/5 + (17459*ln2^4)/1080 + 
     (1349*ln2^5)/300 - (557351*z2)/1125 + (2215*ln2*z2)/108 - 
     (54289*ln2^2*z2)/90 - (2939*ln2^3*z2)/15 - ((41777*I)/900)*Pi*z2 + 
     ((869*I)/3)*ln2*Pi*z2 + (155*I)*ln2^2*Pi*z2 - (104039*z2^2)/400 + 
     (178219*ln2*z2^2)/600 - ((881*I)/12)*Pi*z2^2 - (1473169*z3)/2160 - 
     (17485*z2*z3)/48 - (277337*z5)/960 - (128*Pi*z2*GI[0, r2])/3 - 
     110*z2*GR[r2, -1] + (288*z2*GR[r2, 1, -1])/5 + (495*GR[0, 0, r4, 1])/2 + 
     (864*GR[0, 0, r2, 1, -1])/5) + 
   (Ca*Cf*nl*Tf*((26864*z2)/75 - (768*ln2*z2)/5 + ((384*I)/5)*Pi*z2) + 
     Cf^2*nl*Tf*((48112*z2)/225 + (9536*ln2*z2)/15 - 352*ln2^2*z2 - 
       ((4768*I)/15)*Pi*z2 + (352*I)*ln2*Pi*z2 + 88*z2^2) + 
     nc^3*((41777*z2)/450 - (1738*ln2*z2)/3 - 310*ln2^2*z2 + 
       ((2681*I)/15)*Pi*z2 + (150*I)*ln2*Pi*z2 + (1013*z2^2)/6))*Log[beta] + 
   ((-384*Ca*Cf*nl*Tf*z2)/5 + nc^3*((-2681*z2)/15 - 150*ln2*z2 + 
       (11*I)*Pi*z2) + Cf^2*nl*Tf*((4768*z2)/15 - 352*ln2*z2 + 
       (176*I)*Pi*z2))*Log[beta]^2 + 
   ((-22*nc^3*z2)/3 - (352*Cf^2*nl*Tf*z2)/3)*Log[beta]^3 + 
   beta^4*(Cf^2*nl*Tf*(-48915434/637875 - (4864*li4half)/105 - 
       (608*ln2^4)/315 - (3840200398*z2)/10418625 + (26974796*ln2*z2)/33075 - 
       (25016*ln2^2*z2)/105 - ((8298088*I)/33075)*Pi*z2 + 
       ((20536*I)/105)*ln2*Pi*z2 + (35606*z2^2)/525 + (398617*z3)/14175) + 
     Cf*(nh*nl*Tf^2*(3136/729 - (2048*z2)/405 + (256*z3)/405) + 
       nl^2*Tf^2*(-7645616/1366875 + (2432*z2)/675 + (3584*z3)/405) + 
       Ca*nl*Tf*(-1739262164/9568125 + (12224*li4half)/315 + 
         (1528*ln2^4)/945 - (106051696*z2)/1488375 + (23672*ln2*z2)/525 - 
         (13856*ln2^2*z2)/315 - ((96688*I)/1575)*Pi*z2 + 
         ((896*I)/15)*ln2*Pi*z2 + (43004*z2^2)/1575 + (509602*z3)/4725)) + 
     nc^3*(473574791/1063125 + (90771*li4half)/350 - (696*li5half)/35 - 
       (512*li4half*ln2)/35 + (30257*ln2^4)/2800 - (233*ln2^5)/525 - 
       (295284712271*z2)/216090000 + (156807842*ln2*z2)/694575 - 
       (15975403*ln2^2*z2)/44100 - (53852*ln2^3*z2)/105 + 
       ((72665633*I)/771750)*Pi*z2 - ((149017*I)/4410)*ln2*Pi*z2 + 
       ((19872*I)/35)*ln2^2*Pi*z2 + (808447441*z2^2)/1764000 + 
       (33609*ln2*z2^2)/50 + ((160*I)/7)*Pi*z2^2 - (141094139*z3)/283500 - 
       (10609*z2*z3)/140 + (212263*z5)/5040 + (256*Pi*z2*GI[0, r2])/63 - 
       (49708*z2*GR[r2, -1])/175 - (192*z2*GR[r2, 1, -1])/35 + 
       (111843*GR[0, 0, r4, 1])/175 - (576*GR[0, 0, r2, 1, -1])/35) + 
     (Ca*Cf*nl*Tf*((193376*z2)/1575 - (1792*ln2*z2)/15 + 
         ((896*I)/15)*Pi*z2) + Cf^2*nl*Tf*((16596176*z2)/33075 - 
         (41072*ln2*z2)/105 + ((20536*I)/105)*Pi*z2) + 
       nc^3*((-72665633*z2)/385875 + (149017*ln2*z2)/2205 - 
         (39744*ln2^2*z2)/35 - ((5365933*I)/22050)*Pi*z2 + 
         ((4032*I)/5)*ln2*Pi*z2 + (17408*z2^2)/35))*Log[beta] + 
     ((-896*Ca*Cf*nl*Tf*z2)/15 - (20536*Cf^2*nl*Tf*z2)/105 + 
       nc^3*((5365933*z2)/22050 - (4032*ln2*z2)/5 + ((9504*I)/35)*Pi*z2))*
      Log[beta]^2 - (6336*nc^3*z2*Log[beta]^3)/35) + 
   (nc^3*((I/2)*Pi*z2 - (12*I)*ln2*Pi*z2 + ((27*I)/4)*ln2^2*Pi*z2 - 
       ((9*I)/2)*ln2^3*Pi*z2 - 36*z2^2 + (81*ln2*z2^2)/2 - 
       (81*ln2^2*z2^2)/2 - ((63*I)/16)*Pi*z2^2 + ((63*I)/8)*ln2*Pi*z2^2 - 
       (135*z2^3)/8 + ((97*I)/8)*Pi*z2*z3) + 
     nc^3*((-12*I)*Pi*z2 + ((27*I)/2)*ln2*Pi*z2 - ((27*I)/2)*ln2^2*Pi*z2 + 
       (81*z2^2)/2 - 81*ln2*z2^2 + ((63*I)/8)*Pi*z2^2)*Log[beta] + 
     nc^3*(((27*I)/4)*Pi*z2 - ((27*I)/2)*ln2*Pi*z2 - (81*z2^2)/2)*
      Log[beta]^2 - ((9*I)/2)*nc^3*Pi*z2*Log[beta]^3)/beta^3 + 
   beta^2*(Cf^2*nl*Tf*(-395306/2835 + (4608*li4half)/35 + (192*ln2^4)/35 - 
       (11290576*z2)/385875 - (1454612*ln2*z2)/11025 + (4652*ln2^2*z2)/105 - 
       (176*ln2^3*z2)/3 + ((1040486*I)/11025)*Pi*z2 - ((14636*I)/105)*ln2*Pi*
        z2 + (88*I)*ln2^2*Pi*z2 - (131527*z2^2)/525 + 44*ln2*z2^2 + 
       (66*I)*Pi*z2^2 - (238582*z3)/945 + (364*z2*z3)/3) + 
     Cf*(nh*nl*Tf^2*(29824/729 - (75968*z2)/2835 + (128*z3)/81) + 
       Ca*nl*Tf*(-19825088/76545 + (6592*li4half)/315 + (824*ln2^4)/945 - 
         (12538958*z2)/11907 + (54016*ln2*z2)/105 - (35104*ln2^2*z2)/315 - 
         ((19216*I)/63)*Pi*z2 + (128*I)*ln2*Pi*z2 + (24692*z2^2)/525 + 
         (14008*z3)/945) + nl^2*Tf^2*(4720/2187 + (640*z2)/27 + 
         (1792*z3)/81)) + nc^3*(1033944433/3061800 + (12329*li4half)/315 - 
       (504*li5half)/5 - (512*li4half*ln2)/7 + (12329*ln2^4)/7560 - 
       (1159*ln2^5)/525 + (388940163137*z2)/833490000 + 
       (86866007*ln2*z2)/330750 + (1905173*ln2^2*z2)/2100 - 
       (57497*ln2^3*z2)/105 + ((34249493*I)/147000)*Pi*z2 - 
       ((4745849*I)/6300)*ln2*Pi*z2 + ((6019*I)/10)*ln2^2*Pi*z2 - 
       (169748*z2^2)/315 + (77021*ln2*z2^2)/100 - ((1431*I)/40)*Pi*z2^2 + 
       (32742421*z3)/226800 - (598*z2*z3)/15 + (814697*z5)/5040 + 
       (1280*Pi*z2*GI[0, r2])/63 + (34*z2*GR[r2, -1])/5 - 
       (192*z2*GR[r2, 1, -1])/7 - (153*GR[0, 0, r4, 1])/10 - 
       (576*GR[0, 0, r2, 1, -1])/7) + 
     (Ca*Cf*nl*Tf*((38432*z2)/63 - 256*ln2*z2 + (128*I)*Pi*z2) + 
       Cf^2*nl*Tf*((-2080972*z2)/11025 + (29272*ln2*z2)/105 - 176*ln2^2*z2 - 
         ((14636*I)/105)*Pi*z2 + (176*I)*ln2*Pi*z2 + 44*z2^2) + 
       nc^3*((-34249493*z2)/73500 + (4745849*ln2*z2)/3150 - 
         (6019*ln2^2*z2)/5 - ((3786361*I)/6300)*Pi*z2 + ((4099*I)/5)*ln2*Pi*
          z2 + (11683*z2^2)/20))*Log[beta] + 
     (-128*Ca*Cf*nl*Tf*z2 + Cf^2*nl*Tf*((14636*z2)/105 - 176*ln2*z2 + 
         (88*I)*Pi*z2) + nc^3*((3786361*z2)/6300 - (4099*ln2*z2)/5 + 
         ((2563*I)/10)*Pi*z2))*Log[beta]^2 + 
     ((-2563*nc^3*z2)/15 - (176*Cf^2*nl*Tf*z2)/3)*Log[beta]^3) + 
   (nc^3*((-6625*z2)/108 + (365*ln2*z2)/2 - 104*ln2^2*z2 + (121*ln2^3*z2)/3 - 
       ((365*I)/4)*Pi*z2 + (104*I)*ln2*Pi*z2 - ((121*I)/2)*ln2^2*Pi*z2 + 
       (791*z2^2)/24 - (121*ln2*z2^2)/4 - ((363*I)/8)*Pi*z2^2 - 
       (1001*z2*z3)/12) + Cf^2*nl*Tf*((6062*z2)/27 - 368*ln2*z2 + 
       208*ln2^2*z2 - (176*ln2^3*z2)/3 + (184*I)*Pi*z2 - (208*I)*ln2*Pi*z2 + 
       (88*I)*ln2^2*Pi*z2 - (236*z2^2)/3 + 44*ln2*z2^2 + (66*I)*Pi*z2^2 + 
       (364*z2*z3)/3) + (nc^3*((365*z2)/2 - 208*ln2*z2 + 121*ln2^2*z2 + 
         (104*I)*Pi*z2 - (121*I)*ln2*Pi*z2 - (121*z2^2)/4) + 
       Cf^2*nl*Tf*(-368*z2 + 416*ln2*z2 - 176*ln2^2*z2 - (208*I)*Pi*z2 + 
         (176*I)*ln2*Pi*z2 + 44*z2^2))*Log[beta] + 
     (nc^3*(-104*z2 + 121*ln2*z2 - ((121*I)/2)*Pi*z2) + 
       Cf^2*nl*Tf*(208*z2 - 176*ln2*z2 + (88*I)*Pi*z2))*Log[beta]^2 + 
     ((121*nc^3*z2)/3 - (176*Cf^2*nl*Tf*z2)/3)*Log[beta]^3)/beta^2 + 
   beta^3*(Cf^2*nl*Tf*(((-16845749*I)/60750)*Pi + ((883172*I)/10125)*ln2*Pi + 
       ((50752*I)/675)*ln2^2*Pi - ((448*I)/27)*ln2^3*Pi + (449252*z2)/3375 + 
       (91264*ln2*z2)/225 - (448*ln2^2*z2)/3 + ((64*I)/25)*Pi*z2 - 
       ((112*I)/9)*ln2*Pi*z2 - (560*z2^2)/3 + ((1096*I)/27)*Pi*z3) + 
     nc^3*(((31547043421*I)/25515000)*Pi + ((576*I)/35)*li4half*Pi - 
       ((51989903*I)/30375)*ln2*Pi + ((363983*I)/405)*ln2^2*Pi - 
       ((92036*I)/405)*ln2^3*Pi + ((24*I)/35)*ln2^4*Pi - 
       (34928671*z2)/10125 + (2484886*ln2*z2)/675 - (67684*ln2^2*z2)/45 - 
       ((426083821*I)/4630500)*Pi*z2 + ((245887*I)/8820)*ln2*Pi*z2 + 
       ((291901*I)/2520)*ln2^2*Pi*z2 - ((9*I)/2)*ln2^3*Pi*z2 - 
       (19911599*z2^2)/44100 + (126653*ln2*z2^2)/420 - (81*ln2^2*z2^2)/2 + 
       ((1975621*I)/50400)*Pi*z2^2 + ((63*I)/8)*ln2*Pi*z2^2 - (135*z2^3)/8 - 
       ((2787763*I)/9450)*Pi*z3 + ((1384*I)/9)*ln2*Pi*z3 + (5128*z2*z3)/15 + 
       ((97*I)/8)*Pi*z2*z3) + 
     Cf*(nh*nl*Tf^2*(((-2096*I)/945)*Pi + ((2048*I)/945)*ln2*Pi + 
         (2048*z2)/315) + nl^2*Tf^2*(((688*I)/27)*Pi - (32*I)*ln2*Pi + 
         ((32*I)/3)*ln2^2*Pi - 96*z2 + 64*ln2*z2) + 
       Ca*nl*Tf*(((-601975441*I)/911250)*Pi + ((32250116*I)/30375)*ln2*Pi - 
         ((1446128*I)/2025)*ln2^2*Pi + ((78848*I)/405)*ln2^3*Pi + 
         (942244*z2)/405 - (2064224*ln2*z2)/675 + (55552*ln2^2*z2)/45 + 
         ((458144*I)/2025)*Pi*z2 - ((27776*I)/135)*ln2*Pi*z2 + 
         (1792*z2^2)/15 + ((2380*I)/27)*Pi*z3)) + 
     (Cf^2*nl*Tf*(((449252*I)/10125)*Pi + ((91264*I)/675)*ln2*Pi - 
         ((448*I)/9)*ln2^2*Pi + (83584*z2)/225 - (896*ln2*z2)/3 - 
         ((112*I)/9)*Pi*z2) + Cf*(((2048*I)/945)*nh*nl*Pi*Tf^2 + 
         nl^2*Tf^2*((-32*I)*Pi + ((64*I)/3)*ln2*Pi + 64*z2) + 
         Ca*nl*Tf*(((942244*I)/1215)*Pi - ((2064224*I)/2025)*ln2*Pi + 
           ((55552*I)/135)*ln2^2*Pi - (1456864*z2)/675 + (77056*ln2*z2)/45 - 
           ((20608*I)/135)*Pi*z2)) + nc^3*(((-34928671*I)/30375)*Pi + 
         ((2484886*I)/2025)*ln2*Pi - ((67684*I)/135)*ln2^2*Pi + 
         (1626086*z2)/675 - (96232*ln2*z2)/45 + ((3916747*I)/44100)*Pi*z2 + 
         ((126653*I)/1260)*ln2*Pi*z2 - ((27*I)/2)*ln2^2*Pi*z2 - 
         (1831*z2^2)/84 - 81*ln2*z2^2 + ((63*I)/8)*Pi*z2^2 + 
         ((5128*I)/45)*Pi*z3))*Log[beta] + 
     (Cf^2*nl*Tf*(((41792*I)/675)*Pi - ((448*I)/9)*ln2*Pi - (448*z2)/3) + 
       nc^3*(((813043*I)/2025)*Pi - ((48116*I)/135)*ln2*Pi - (32308*z2)/45 - 
         ((1831*I)/504)*Pi*z2 - ((27*I)/2)*ln2*Pi*z2 - (81*z2^2)/2) + 
       Cf*(((32*I)/3)*nl^2*Pi*Tf^2 + Ca*nl*Tf*(((-728432*I)/2025)*Pi + 
           ((38528*I)/135)*ln2*Pi + (25984*z2)/45)))*Log[beta]^2 + 
     (((25984*I)/405)*Ca*Cf*nl*Pi*Tf - ((448*I)/27)*Cf^2*nl*Pi*Tf + 
       nc^3*(((-32308*I)/405)*Pi - ((9*I)/2)*Pi*z2))*Log[beta]^3) + 
   (Cf^2*nl*Tf*(((-1163*I)/54)*Pi + ((2*I)/3)*ln2*Pi - (8*I)*ln2^2*Pi + 
       2*z2 - 48*ln2*z2 - (34*I)*Pi*z2 - ((16*I)/5)*Pi*z2^2 - 
       ((296*I)/9)*Pi*z3 + (32*I)*ln2*Pi*z3 + 96*z2*z3) + 
     nc^3*(((-5285431*I)/291600)*Pi - ((118*I)/5)*li4half*Pi + 
       ((178301*I)/1620)*ln2*Pi - ((1660*I)/27)*ln2^2*Pi + 
       ((484*I)/27)*ln2^3*Pi - ((59*I)/60)*ln2^4*Pi + (178301*z2)/540 - 
       (3320*ln2*z2)/9 + (484*ln2^2*z2)/3 - ((983849*I)/9000)*Pi*z2 + 
       ((15819*I)/100)*ln2*Pi*z2 - ((539*I)/20)*ln2^2*Pi*z2 - 
       ((27*I)/2)*ln2^3*Pi*z2 + (161437*z2^2)/300 - (1971*ln2*z2^2)/10 - 
       (243*ln2^2*z2^2)/2 + ((50287*I)/400)*Pi*z2^2 + 
       ((165*I)/8)*ln2*Pi*z2^2 - (621*z2^3)/8 + ((228767*I)/5400)*Pi*z3 - 
       ((799*I)/60)*ln2*Pi*z3 - (799*z2*z3)/20 + ((291*I)/8)*Pi*z2*z3) + 
     Cf*(nh*nl*Tf^2*(((-40*I)/27)*Pi*z2 - ((16*I)/27)*Pi*z3) + 
       nl^2*Tf^2*(((-24680*I)/729)*Pi + ((3200*I)/81)*ln2*Pi - 
         ((512*I)/27)*ln2^2*Pi + ((128*I)/27)*ln2^3*Pi + (3200*z2)/27 - 
         (1024*ln2*z2)/9 + (128*ln2^2*z2)/3 + (128*z2^2)/3 - 
         ((32*I)/27)*Pi*z3) + Ca*nl*Tf*(((111305*I)/729)*Pi - 
         ((17228*I)/81)*ln2*Pi + ((3008*I)/27)*ln2^2*Pi - 
         ((704*I)/27)*ln2^3*Pi - (17228*z2)/27 + (6016*ln2*z2)/9 - 
         (704*ln2^2*z2)/3 - ((8*I)/3)*Pi*z2 - (704*z2^2)/3 + (8*I)*Pi*z2^2 + 
         ((76*I)/3)*Pi*z3 - ((112*I)/3)*ln2*Pi*z3 - 112*z2*z3)) + 
     (nc^3*(((178301*I)/1620)*Pi - ((3320*I)/27)*ln2*Pi + 
         ((484*I)/9)*ln2^2*Pi - (3320*z2)/9 + (968*ln2*z2)/3 + 
         ((37679*I)/300)*Pi*z2 - ((657*I)/10)*ln2*Pi*z2 - 
         ((81*I)/2)*ln2^2*Pi*z2 - (1617*z2^2)/10 - 243*ln2*z2^2 + 
         ((117*I)/8)*Pi*z2^2 - ((799*I)/60)*Pi*z3) + 
       Cf^2*nl*Tf*(((2*I)/3)*Pi - (16*I)*ln2*Pi - 48*z2 + (32*I)*Pi*z3) + 
       Cf*(nl^2*Tf^2*(((3200*I)/81)*Pi - ((1024*I)/27)*ln2*Pi + 
           ((128*I)/9)*ln2^2*Pi - (1024*z2)/9 + (256*ln2*z2)/3) + 
         Ca*nl*Tf*(((-17228*I)/81)*Pi + ((6016*I)/27)*ln2*Pi - 
           ((704*I)/9)*ln2^2*Pi + (6016*z2)/9 - (1408*ln2*z2)/3 - 
           ((112*I)/3)*Pi*z3)))*Log[beta] + 
     ((-8*I)*Cf^2*nl*Pi*Tf + nc^3*(((-1660*I)/27)*Pi + ((484*I)/9)*ln2*Pi + 
         (484*z2)/3 - ((539*I)/20)*Pi*z2 - ((81*I)/2)*ln2*Pi*z2 - 
         (243*z2^2)/2) + Cf*(Ca*nl*Tf*(((3008*I)/27)*Pi - 
           ((704*I)/9)*ln2*Pi - (704*z2)/3) + nl^2*Tf^2*(((-512*I)/27)*Pi + 
           ((128*I)/9)*ln2*Pi + (128*z2)/3)))*Log[beta]^2 + 
     (Cf*(((-704*I)/27)*Ca*nl*Pi*Tf + ((128*I)/27)*nl^2*Pi*Tf^2) + 
       nc^3*(((484*I)/27)*Pi - ((27*I)/2)*Pi*z2))*Log[beta]^3)/beta + 
   beta*(Cf^2*nl*Tf*(((591869*I)/486)*Pi - ((102242*I)/81)*ln2*Pi + 
       ((1304*I)/3)*ln2^2*Pi - ((320*I)/27)*ln2^3*Pi - (75362*z2)/27 + 
       (5776*ln2*z2)/3 - (320*ln2^2*z2)/3 - ((1832*I)/9)*Pi*z2 - 
       ((80*I)/9)*ln2*Pi*z2 - (400*z2^2)/3 - ((16*I)/5)*Pi*z2^2 - 
       ((568*I)/27)*Pi*z3 + (32*I)*ln2*Pi*z3 + 96*z2*z3) + 
     nc^3*(((-52684403*I)/48600)*Pi - ((338*I)/35)*li4half*Pi + 
       ((1252087*I)/2430)*ln2*Pi + ((15502*I)/81)*ln2^2*Pi - 
       ((13376*I)/81)*ln2^3*Pi - ((169*I)/420)*ln2^4*Pi + (1155647*z2)/810 + 
       (15052*ln2*z2)/27 - (8800*ln2^2*z2)/9 - ((11333813021*I)/18522000)*Pi*
        z2 + ((15740344*I)/33075)*ln2*Pi*z2 + ((160523*I)/2520)*ln2^2*Pi*z2 - 
       ((27*I)/2)*ln2^3*Pi*z2 + (8308708*z2^2)/11025 + (28999*ln2*z2^2)/420 - 
       (243*ln2^2*z2^2)/2 + ((7199531*I)/50400)*Pi*z2^2 + 
       ((213*I)/8)*ln2*Pi*z2^2 - (189*z2^3)/8 - ((80221*I)/4725)*Pi*z3 + 
       ((17719*I)/180)*ln2*Pi*z3 + (12599*z2*z3)/60 + ((291*I)/8)*Pi*z2*z3) + 
     Cf*(nh*nl*Tf^2*(((-896*I)/135)*Pi + ((256*I)/45)*ln2*Pi + (256*z2)/15 - 
         ((40*I)/27)*Pi*z2 - ((16*I)/27)*Pi*z3) + 
       nl^2*Tf^2*(((-272*I)/729)*Pi + ((1760*I)/81)*ln2*Pi - 
         ((512*I)/27)*ln2^2*Pi + ((128*I)/27)*ln2^3*Pi + (1760*z2)/27 - 
         (1024*ln2*z2)/9 + (128*ln2^2*z2)/3 + (128*z2^2)/3 - 
         ((32*I)/27)*Pi*z3) + Ca*nl*Tf*(((134635*I)/729)*Pi + 
         ((21668*I)/243)*ln2*Pi - ((22504*I)/81)*ln2^2*Pi + 
         ((9152*I)/81)*ln2^3*Pi - (9212*z2)/81 - (24400*ln2*z2)/27 + 
         (5824*ln2^2*z2)/9 + ((13792*I)/81)*Pi*z2 - ((3968*I)/27)*ln2*Pi*z2 - 
         (448*z2^2)/3 + (8*I)*Pi*z2^2 + ((2924*I)/27)*Pi*z3 - 
         ((112*I)/3)*ln2*Pi*z3 - 112*z2*z3)) + 
     (Cf^2*nl*Tf*(((-75362*I)/81)*Pi + ((5776*I)/9)*ln2*Pi - 
         ((320*I)/9)*ln2^2*Pi + (4240*z2)/3 - (640*ln2*z2)/3 - 
         ((80*I)/9)*Pi*z2 + (32*I)*Pi*z3) + nc^3*(((1155647*I)/2430)*Pi + 
         ((15052*I)/81)*ln2*Pi - ((8800*I)/27)*ln2^2*Pi + (3188*z2)/27 - 
         (10912*ln2*z2)/9 + ((11973908*I)/33075)*Pi*z2 + 
         ((28999*I)/1260)*ln2*Pi*z2 - ((81*I)/2)*ln2^2*Pi*z2 - 
         (54517*z2^2)/420 - 243*ln2*z2^2 + ((261*I)/8)*Pi*z2^2 + 
         ((12599*I)/180)*Pi*z3) + Cf*(((256*I)/45)*nh*nl*Pi*Tf^2 + 
         nl^2*Tf^2*(((1760*I)/81)*Pi - ((1024*I)/27)*ln2*Pi + 
           ((128*I)/9)*ln2^2*Pi - (1024*z2)/9 + (256*ln2*z2)/3) + 
         Ca*nl*Tf*(((-9212*I)/243)*Pi - ((24400*I)/81)*ln2*Pi + 
           ((5824*I)/27)*ln2^2*Pi - (8912*z2)/27 + (6784*ln2*z2)/9 - 
           ((2944*I)/27)*Pi*z2 - ((112*I)/3)*Pi*z3)))*Log[beta] + 
     (Cf^2*nl*Tf*(((2120*I)/9)*Pi - ((320*I)/9)*ln2*Pi - (320*z2)/3) + 
       nc^3*(((1594*I)/81)*Pi - ((5456*I)/27)*ln2*Pi - (2992*z2)/9 - 
         ((54517*I)/2520)*Pi*z2 - ((81*I)/2)*ln2*Pi*z2 - (243*z2^2)/2) + 
       Cf*(nl^2*Tf^2*(((-512*I)/27)*Pi + ((128*I)/9)*ln2*Pi + (128*z2)/3) + 
         Ca*nl*Tf*(((-4456*I)/81)*Pi + ((3392*I)/27)*ln2*Pi + (1600*z2)/9)))*
      Log[beta]^2 + (((-320*I)/27)*Cf^2*nl*Pi*Tf + 
       Cf*(((1600*I)/81)*Ca*nl*Pi*Tf + ((128*I)/27)*nl^2*Pi*Tf^2) + 
       nc^3*(((-2992*I)/81)*Pi - ((27*I)/2)*Pi*z2))*Log[beta]^3) + 
   (nc^3*((31*z2)/12 - 15*ln2*z2 + ((11*I)/2)*Pi*z2) + 
     Cf^2*nl*Tf*((16*z2)/3 + 16*ln2*z2 - (8*I)*Pi*z2) + 
     beta^4*(Cf^2*nl*Tf*(-5152/405 + (28*z2)/3) + 
       nc^3*(262/135 + (1554467*z2)/132300 - (288*ln2*z2)/35) + 
       Cf*((-256*nl^2*Tf^2)/243 + Ca*nl*Tf*(12544/1215 + (512*z2)/135))) + 
     (-11*nc^3*z2 + 16*Cf^2*nl*Tf*z2)*Log[beta] + 
     (nc^3*(((3*I)/8)*Pi*z2 - ((3*I)/4)*ln2*Pi*z2 - (9*z2^2)/4) - 
       ((3*I)/4)*nc^3*Pi*z2*Log[beta])/beta^3 + 
     (((8*I)/3)*Cf^2*nl*Pi*Tf + Cf*(((-524*I)/81)*Ca*nl*Pi*Tf + 
         ((80*I)/81)*nl^2*Pi*Tf^2) + nc^3*(((403*I)/324)*Pi + 
         ((9*I)/8)*Pi*z2 - ((9*I)/4)*ln2*Pi*z2 - (27*z2^2)/4) - 
       ((9*I)/4)*nc^3*Pi*z2*Log[beta])/beta + 
     (nc^3*((29*z2)/12 - (11*ln2*z2)/2 + ((11*I)/4)*Pi*z2) + 
       Cf^2*nl*Tf*((8*z2)/3 + 8*ln2*z2 - (4*I)*Pi*z2) + 
       ((-11*nc^3*z2)/2 + 8*Cf^2*nl*Tf*z2)*Log[beta])/beta^2 + 
     beta^2*(nc^3*(-3578/243 - (40583*z2)/5400 - (151*ln2*z2)/10 + 
         ((11*I)/4)*Pi*z2) + Cf^2*nl*Tf*(-64/9 + (26*z2)/3 + 8*ln2*z2 - 
         (4*I)*Pi*z2) + Cf*((-640*nl^2*Tf^2)/243 + 
         Ca*nl*Tf*(6208/243 + (256*z2)/27)) + 
       ((-11*nc^3*z2)/2 + 8*Cf^2*nl*Tf*z2)*Log[beta]) + 
     beta^3*(Ca*Cf*nl*Tf*(((13664*I)/2025)*Pi - ((896*I)/135)*ln2*Pi - 
         (448*z2)/45) + Cf^2*nl*Tf*(((1664*I)/225)*Pi + ((224*I)/45)*ln2*Pi + 
         (224*z2)/15) + nc^3*(((-25799*I)/2025)*Pi + ((82*I)/27)*ln2*Pi + 
         (34*z2)/45 - ((1151*I)/240)*Pi*z2 - ((3*I)/4)*ln2*Pi*z2 - 
         (9*z2^2)/4) + (((-448*I)/135)*Ca*Cf*nl*Pi*Tf + ((224*I)/45)*Cf^2*nl*
          Pi*Tf + nc^3*(((34*I)/135)*Pi - ((3*I)/4)*Pi*z2))*Log[beta]) + 
     beta*(Cf*(((80*I)/81)*nl^2*Pi*Tf^2 + Ca*nl*Tf*(((-556*I)/81)*Pi - 
           ((128*I)/27)*ln2*Pi - (64*z2)/9)) + 
       Cf^2*nl*Tf*(((68*I)/9)*Pi + ((32*I)/9)*ln2*Pi + (32*z2)/3) + 
       nc^3*(((-7*I)/54)*Pi + ((110*I)/27)*ln2*Pi + (22*z2)/9 - 
         ((101*I)/48)*Pi*z2 - ((9*I)/4)*ln2*Pi*z2 - (27*z2^2)/4) + 
       (((-64*I)/27)*Ca*Cf*nl*Pi*Tf + ((32*I)/9)*Cf^2*nl*Pi*Tf + 
         nc^3*(((22*I)/27)*Pi - ((9*I)/4)*Pi*z2))*Log[beta]))/Ep^2 + 
   (nc^3*((-1103*z2)/12 + 24*ln2*z2 + 45*ln2^2*z2 - ((52*I)/3)*Pi*z2 - 
       (25*I)*ln2*Pi*z2 - (365*z2^2)/12) + 
     Cf^2*nl*Tf*((512*z2)/9 - 96*ln2*z2 + 16*ln2^2*z2 + (48*I)*Pi*z2 - 
       (16*I)*ln2*Pi*z2 + 12*z2^2) + 
     (nc^3*((104*z2)/3 + 50*ln2*z2 - (9*I)*Pi*z2) + 
       Cf^2*nl*Tf*(-96*z2 + 32*ln2*z2 - (16*I)*Pi*z2))*Log[beta] + 
     (9*nc^3*z2 + 16*Cf^2*nl*Tf*z2)*Log[beta]^2 + 
     beta^4*(Cf*((-256*nl^2*Tf^2)/1215 - (128*nh*nl*Tf^2*z2)/135 + 
         Ca*nl*Tf*(-38624/3645 - (1024*z2)/81 - (896*z3)/135)) + 
       nc^3*(-8869/3645 + (792330593*z2)/4630500 - (177755*ln2*z2)/882 + 
         (576*ln2^2*z2)/5 + ((3662047*I)/44100)*Pi*z2 - ((2592*I)/35)*ln2*Pi*
          z2 - (228*z2^2)/5 - (1054*z3)/135) + 
       Cf^2*nl*Tf*(1232/243 - (1960*z2)/27 + (56*ln2*z2)/3 - 
         ((28*I)/3)*Pi*z2 + (256*z3)/45) + ((56*Cf^2*nl*Tf*z2)/3 + 
         nc^3*((-3662047*z2)/22050 + (5184*ln2*z2)/35 - ((288*I)/7)*Pi*z2))*
        Log[beta] + (288*nc^3*z2*Log[beta]^2)/7) + 
     (nc^3*((2*I)*Pi*z2 - ((9*I)/4)*ln2*Pi*z2 + ((9*I)/4)*ln2^2*Pi*z2 - 
         (27*z2^2)/4 + (27*ln2*z2^2)/2 - ((21*I)/16)*Pi*z2^2) + 
       nc^3*(((-9*I)/4)*Pi*z2 + ((9*I)/2)*ln2*Pi*z2 + (27*z2^2)/2)*
        Log[beta] + ((9*I)/4)*nc^3*Pi*z2*Log[beta]^2)/beta^3 + 
     (Cf^2*nl*Tf*(((-65*I)/9)*Pi - ((16*I)/3)*Pi*z3) + 
       nc^3*(((7573*I)/1080)*Pi - ((7961*I)/600)*Pi*z2 + 
         ((219*I)/20)*ln2*Pi*z2 + ((27*I)/4)*ln2^2*Pi*z2 + (303*z2^2)/20 + 
         (81*ln2*z2^2)/2 - ((39*I)/16)*Pi*z2^2 + ((3277*I)/360)*Pi*z3) + 
       Cf*(((16*I)/81)*nl^2*Pi*Tf^2 + ((8*I)/9)*nh*nl*Pi*Tf^2*z2 + 
         Ca*nl*Tf*(((-62*I)/81)*Pi + ((56*I)/9)*Pi*z3)) + 
       nc^3*(((101*I)/20)*Pi*z2 + ((27*I)/2)*ln2*Pi*z2 + (81*z2^2)/2)*
        Log[beta] + ((27*I)/4)*nc^3*Pi*z2*Log[beta]^2)/beta + 
     (nc^3*((-431*z2)/36 + 15*ln2*z2 - (11*ln2^2*z2)/2 - ((15*I)/2)*Pi*z2 + 
         ((11*I)/2)*ln2*Pi*z2 - (33*z2^2)/8) + 
       Cf^2*nl*Tf*((328*z2)/9 - 48*ln2*z2 + 8*ln2^2*z2 + (24*I)*Pi*z2 - 
         (8*I)*ln2*Pi*z2 + 6*z2^2) + 
       (nc^3*(15*z2 - 11*ln2*z2 + ((11*I)/2)*Pi*z2) + 
         Cf^2*nl*Tf*(-48*z2 + 16*ln2*z2 - (8*I)*Pi*z2))*Log[beta] + 
       ((-11*nc^3*z2)/2 + 8*Cf^2*nl*Tf*z2)*Log[beta]^2)/beta^2 + 
     beta^2*(Cf*((-128*nl^2*Tf^2)/243 - (64*nh*nl*Tf^2*z2)/27 + 
         Ca*nl*Tf*(-6224/243 - (2560*z2)/81 - (448*z3)/27)) + 
       nc^3*(239/135 + (10163899*z2)/81000 - (172061*ln2*z2)/900 + 
         (1289*ln2^2*z2)/10 + ((21257*I)/360)*Pi*z2 - ((809*I)/10)*ln2*Pi*
          z2 - (2293*z2^2)/40 - (3517*z3)/135) + 
       Cf^2*nl*Tf*(520/27 - (158*z2)/9 - 36*ln2*z2 + 8*ln2^2*z2 + 
         (18*I)*Pi*z2 - (8*I)*ln2*Pi*z2 + 6*z2^2 + (128*z3)/9) + 
       (Cf^2*nl*Tf*(-36*z2 + 16*ln2*z2 - (8*I)*Pi*z2) + 
         nc^3*((-21257*z2)/180 + (809*ln2*z2)/5 - ((85*I)/2)*Pi*z2))*
        Log[beta] + ((85*nc^3*z2)/2 + 8*Cf^2*nl*Tf*z2)*Log[beta]^2) + 
     beta^3*(Ca*Cf*nl*Tf*(((-27328*I)/1215)*Pi + ((1792*I)/81)*ln2*Pi + 
         (896*z2)/27) + Cf^2*nl*Tf*(((17048*I)/1125)*Pi - 
         ((448*I)/15)*ln2*Pi + ((224*I)/45)*ln2^2*Pi - (448*z2)/5 + 
         (448*ln2*z2)/15 + ((112*I)/9)*Pi*z2) + 
       nc^3*(((739891*I)/121500)*Pi - ((4078*I)/405)*ln2*Pi + 
         ((1018*I)/135)*ln2^2*Pi + (1906*z2)/135 + (1396*ln2*z2)/45 - 
         ((304247*I)/29400)*Pi*z2 + ((10049*I)/2520)*ln2*Pi*z2 + 
         ((9*I)/4)*ln2^2*Pi*z2 + (9101*z2^2)/168 + (27*ln2*z2^2)/2 - 
         ((21*I)/16)*Pi*z2^2 - ((44*I)/3)*Pi*z3) + 
       (((896*I)/81)*Ca*Cf*nl*Pi*Tf + Cf^2*nl*Tf*(((-448*I)/15)*Pi + 
           ((448*I)/45)*ln2*Pi + (448*z2)/15) + 
         nc^3*(((1906*I)/405)*Pi + ((1396*I)/135)*ln2*Pi + (596*z2)/45 + 
           ((9101*I)/504)*Pi*z2 + ((9*I)/2)*ln2*Pi*z2 + (27*z2^2)/2))*
        Log[beta] + (((224*I)/45)*Cf^2*nl*Pi*Tf + 
         nc^3*(((298*I)/135)*Pi + ((9*I)/4)*Pi*z2))*Log[beta]^2) + 
     beta*(nc^3*(((34793*I)/4860)*Pi - ((434*I)/81)*ln2*Pi - 
         ((22*I)/9)*ln2^2*Pi + (242*z2)/27 - (44*ln2*z2)/3 - 
         ((528709*I)/22050)*Pi*z2 + ((27667*I)/2520)*ln2*Pi*z2 + 
         ((27*I)/4)*ln2^2*Pi*z2 + (39503*z2^2)/840 + (81*ln2*z2^2)/2 - 
         ((87*I)/16)*Pi*z2^2 - ((839*I)/360)*Pi*z3) + 
       Cf^2*nl*Tf*(((269*I)/27)*Pi - ((64*I)/3)*ln2*Pi + 
         ((32*I)/9)*ln2^2*Pi - 64*z2 + (64*ln2*z2)/3 + ((80*I)/9)*Pi*z2 - 
         ((16*I)/3)*Pi*z3) + Cf*(((16*I)/81)*nl^2*Pi*Tf^2 + 
         ((8*I)/9)*nh*nl*Pi*Tf^2*z2 + Ca*nl*Tf*(((134*I)/243)*Pi + 
           ((1280*I)/81)*ln2*Pi + (640*z2)/27 + ((56*I)/9)*Pi*z3)) + 
       (((640*I)/81)*Ca*Cf*nl*Pi*Tf + Cf^2*nl*Tf*(((-64*I)/3)*Pi + 
           ((64*I)/9)*ln2*Pi + (64*z2)/3) + nc^3*(((242*I)/81)*Pi - 
           ((44*I)/9)*ln2*Pi - (44*z2)/3 + ((39503*I)/2520)*Pi*z2 + 
           ((27*I)/2)*ln2*Pi*z2 + (81*z2^2)/2))*Log[beta] + 
       (((32*I)/9)*Cf^2*nl*Pi*Tf + nc^3*(((-22*I)/9)*Pi + ((27*I)/4)*Pi*z2))*
        Log[beta]^2))/Ep) + asr*(-6*Cf - (10*beta^2*Cf)/9 - 
   (286*beta^4*Cf)/225 + ((3*I)/2)*beta^3*Cf*Pi + 
   ((8*beta^2*Cf)/3 + (16*beta^4*Cf)/15 - (I*Cf*Pi)/beta - I*beta*Cf*Pi)/Ep + 
   (Cf*((-I)*Pi + (2*I)*ln2*Pi + 6*z2) + (2*I)*Cf*Pi*Log[beta])/beta + 
   beta*(Cf*((-I)*Pi + (2*I)*ln2*Pi + 6*z2) + (2*I)*Cf*Pi*Log[beta]) + 
   Ep*(4*Cf + beta^4*Cf*(20716/3375 + (8*z2)/15) + 
     beta^2*Cf*(344/27 + (4*z2)/3) + 
     beta^3*(Cf*((2*I)*Pi - (3*I)*ln2*Pi - 9*z2) - (3*I)*Cf*Pi*Log[beta]) + 
     beta*(Cf*((-3*I)*Pi + (2*I)*ln2*Pi - (2*I)*ln2^2*Pi + 6*z2 - 12*ln2*z2 + 
         ((3*I)/2)*Pi*z2) + Cf*((2*I)*Pi - (4*I)*ln2*Pi - 12*z2)*Log[beta] - 
       (2*I)*Cf*Pi*Log[beta]^2) + 
     (Cf*((-4*I)*Pi + (2*I)*ln2*Pi - (2*I)*ln2^2*Pi + 6*z2 - 12*ln2*z2 + 
         ((3*I)/2)*Pi*z2) + Cf*((2*I)*Pi - (4*I)*ln2*Pi - 12*z2)*Log[beta] - 
       (2*I)*Cf*Pi*Log[beta]^2)/beta) + 
   Ep^2*(Cf*(-24 - 3*z2) + beta^2*Cf*(-472/81 - (5*z2)/9 - (8*z3)/9) + 
     beta^4*Cf*(-341296/50625 - (143*z2)/225 - (16*z3)/45) + 
     beta^3*(Cf*(((11*I)/2)*Pi - (4*I)*ln2*Pi + (3*I)*ln2^2*Pi - 12*z2 + 
         18*ln2*z2 - ((9*I)/4)*Pi*z2) + Cf*((-4*I)*Pi + (6*I)*ln2*Pi + 18*z2)*
        Log[beta] + (3*I)*Cf*Pi*Log[beta]^2) + 
     beta*(Cf*((-4*I)*Pi + (6*I)*ln2*Pi - (2*I)*ln2^2*Pi + 
         ((4*I)/3)*ln2^3*Pi + 18*z2 - 12*ln2*z2 + 12*ln2^2*z2 + 
         ((3*I)/2)*Pi*z2 - (3*I)*ln2*Pi*z2 + 3*z2^2 + ((7*I)/3)*Pi*z3) + 
       Cf*((6*I)*Pi - (4*I)*ln2*Pi + (4*I)*ln2^2*Pi - 12*z2 + 24*ln2*z2 - 
         (3*I)*Pi*z2)*Log[beta] + Cf*((-2*I)*Pi + (4*I)*ln2*Pi + 12*z2)*
        Log[beta]^2 + ((4*I)/3)*Cf*Pi*Log[beta]^3) + 
     (Cf*((-8*I)*Pi + (8*I)*ln2*Pi - (2*I)*ln2^2*Pi + ((4*I)/3)*ln2^3*Pi + 
         24*z2 - 12*ln2*z2 + 12*ln2^2*z2 + ((3*I)/2)*Pi*z2 - 
         (3*I)*ln2*Pi*z2 + 3*z2^2 + ((7*I)/3)*Pi*z3) + 
       Cf*((8*I)*Pi - (4*I)*ln2*Pi + (4*I)*ln2^2*Pi - 12*z2 + 24*ln2*z2 - 
         (3*I)*Pi*z2)*Log[beta] + Cf*((-2*I)*Pi + (4*I)*ln2*Pi + 12*z2)*
        Log[beta]^2 + ((4*I)/3)*Cf*Pi*Log[beta]^3)/beta)) + 
 asr^2*((((-56*I)/15)*beta^3*Cf^2*Pi + 
     (Cf*(((11*I)/6)*Ca*Pi - ((2*I)/3)*nl*Pi*Tf))/beta + 
     beta^4*((32*Cf^2)/9 + Cf*((-88*Ca)/45 + (32*nl*Tf)/45)) + 
     beta*(((-8*I)/3)*Cf^2*Pi + Cf*(((11*I)/6)*Ca*Pi - ((2*I)/3)*nl*Pi*Tf)) - 
     6*Cf^2*z2 - (3*Cf^2*z2)/beta^2 + 
     beta^2*(Cf*((-44*Ca)/9 + (16*nl*Tf)/9) - 3*Cf^2*z2))/Ep^2 + 
   Cf*(4*nl*Tf + nh*Tf*(148/3 - (416*z2)/15) + 
     Ca*(-379/15 + (5482*z2)/75 - (312*ln2*z2)/5 + ((72*I)/5)*Pi*z2 - 
       (166*z3)/5)) + Cf^2*(421/15 - (1926*z2)/25 + (156*ln2*z2)/5 - 
     48*ln2^2*z2 - ((28*I)/5)*Pi*z2 + (48*I)*ln2*Pi*z2 + 30*z2^2 - 
     (81*z3)/5) + ((-144*Ca*Cf*z2)/5 + Cf^2*((56*z2)/5 - 96*ln2*z2 + 
       (48*I)*Pi*z2))*Log[beta] - 48*Cf^2*z2*Log[beta]^2 + 
   beta^4*(Cf*(nl*Tf*(-41564/10125 - (128*z2)/45) + 
       nh*Tf*(-340/81 + (256*z2)/105) + Ca*(-1310143/70875 - 
         (16651*z2)/1575 - (376*ln2*z2)/35 + ((56*I)/5)*Pi*z2 - 
         (466*z3)/105)) + Cf^2*(616103/14175 + (219661*z2)/11025 - 
       (2472*ln2*z2)/35 + ((916*I)/35)*Pi*z2 + (64*z3)/7) + 
     ((-112*Ca*Cf*z2)/5 - (1832*Cf^2*z2)/35)*Log[beta]) + 
   beta^3*(Cf^2*(((-52336*I)/3375)*Pi + ((32*I)/25)*ln2*Pi - 
       ((112*I)/15)*ln2^2*Pi - (32*z2)/75 - (224*ln2*z2)/5 + 
       ((56*I)/15)*Pi*z2) + Cf*(((128*I)/315)*nh*Pi*Tf + 
       nl*Tf*((-6*I)*Pi + (4*I)*ln2*Pi + 12*z2) + 
       Ca*(((19727*I)/375)*Pi - ((17939*I)/225)*ln2*Pi + 
         ((224*I)/5)*ln2^2*Pi - (12683*z2)/75 + (896*ln2*z2)/5 - 
         ((56*I)/3)*Pi*z2)) + 
     (Cf^2*(((-32*I)/225)*Pi - ((224*I)/15)*ln2*Pi - (224*z2)/5) + 
       Cf*((4*I)*nl*Pi*Tf + Ca*(((-12683*I)/225)*Pi + ((896*I)/15)*ln2*Pi + 
           112*z2)))*Log[beta] + (((56*I)/3)*Ca*Cf*Pi - ((112*I)/15)*Cf^2*Pi)*
      Log[beta]^2) + (Cf^2*((-12*I)*ln2*Pi - 36*z2) + 
     Cf*(((2*I)/3)*nh*Pi*Tf*z2 + Ca*(((-394*I)/27)*Pi + ((146*I)/9)*ln2*Pi - 
         ((22*I)/3)*ln2^2*Pi + (146*z2)/3 - 44*ln2*z2) + 
       nl*Tf*(((206*I)/27)*Pi - ((64*I)/9)*ln2*Pi + ((8*I)/3)*ln2^2*Pi - 
         (64*z2)/3 + 16*ln2*z2)) + 
     ((-12*I)*Cf^2*Pi + Cf*(Ca*(((146*I)/9)*Pi - ((44*I)/3)*ln2*Pi - 44*z2) + 
         nl*Tf*(((-64*I)/9)*Pi + ((16*I)/3)*ln2*Pi + 16*z2)))*Log[beta] + 
     Cf*(((-22*I)/3)*Ca*Pi + ((8*I)/3)*nl*Pi*Tf)*Log[beta]^2)/beta + 
   beta*(Cf^2*(((-2498*I)/27)*Pi + ((448*I)/9)*ln2*Pi - ((16*I)/3)*ln2^2*Pi + 
       (256*z2)/3 - 32*ln2*z2 + ((8*I)/3)*Pi*z2) + 
     Cf*(nl*Tf*(((116*I)/27)*Pi - ((64*I)/9)*ln2*Pi + ((8*I)/3)*ln2^2*Pi - 
         (64*z2)/3 + 16*ln2*z2) + nh*Tf*(((16*I)/15)*Pi + ((2*I)/3)*Pi*z2) + 
       Ca*(((-139*I)/9)*Pi - ((152*I)/9)*ln2*Pi + ((74*I)/3)*ln2^2*Pi - 
         (16*z2)/3 + 84*ln2*z2 - ((40*I)/3)*Pi*z2)) + 
     (Cf^2*(((256*I)/9)*Pi - ((32*I)/3)*ln2*Pi - 32*z2) + 
       Cf*(nl*Tf*(((-64*I)/9)*Pi + ((16*I)/3)*ln2*Pi + 16*z2) + 
         Ca*(((-16*I)/9)*Pi + (28*I)*ln2*Pi + 36*z2)))*Log[beta] + 
     (((-16*I)/3)*Cf^2*Pi + Cf*((6*I)*Ca*Pi + ((8*I)/3)*nl*Pi*Tf))*
      Log[beta]^2) + (Cf^2*(-28*z2 + 24*ln2*z2 - 24*ln2^2*z2 - (12*I)*Pi*z2 + 
       (24*I)*ln2*Pi*z2 + 15*z2^2) + Cf^2*(24*z2 - 48*ln2*z2 + (24*I)*Pi*z2)*
      Log[beta] - 24*Cf^2*z2*Log[beta]^2)/beta^2 + 
   beta^2*(Cf*(nl*Tf*(-868/81 - (64*z2)/9) + nh*Tf*(-1372/81 + (304*z2)/35) + 
       Ca*(26779/2835 + (487*z2)/7 - (1112*ln2*z2)/35 + (24*I)*Pi*z2 - 
         (346*z3)/105)) + Cf^2*(691/35 - (67052*z2)/3675 + (36*ln2*z2)/5 - 
       24*ln2^2*z2 - ((206*I)/35)*Pi*z2 + (24*I)*ln2*Pi*z2 + 15*z2^2 + 
       (1192*z3)/35) + (-48*Ca*Cf*z2 + Cf^2*((412*z2)/35 - 48*ln2*z2 + 
         (24*I)*Pi*z2))*Log[beta] - 24*Cf^2*z2*Log[beta]^2) + 
   (((6*I)*Cf^2*Pi + Cf*(((-31*I)/18)*Ca*Pi + ((10*I)/9)*nl*Pi*Tf))/beta + 
     Cf^2*(-12*z2 + 24*ln2*z2 - (12*I)*Pi*z2) + 
     beta^4*(Cf^2*(-1264/135 + 14*z2) + Cf*((-32*nl*Tf)/27 + 
         Ca*(256/45 + (64*z2)/15))) + 24*Cf^2*z2*Log[beta] + 
     beta*(Cf*(((10*I)/9)*nl*Pi*Tf + Ca*(((-13*I)/6)*Pi - ((16*I)/3)*ln2*Pi - 
           8*z2)) + Cf^2*(((40*I)/9)*Pi + ((16*I)/3)*ln2*Pi + 16*z2) + 
       (((-8*I)/3)*Ca*Cf*Pi + ((16*I)/3)*Cf^2*Pi)*Log[beta]) + 
     beta^3*(Ca*Cf*(((1708*I)/225)*Pi - ((112*I)/15)*ln2*Pi - (56*z2)/5) + 
       Cf^2*(((-304*I)/225)*Pi + ((112*I)/15)*ln2*Pi + (112*z2)/5) + 
       (((-56*I)/15)*Ca*Cf*Pi + ((112*I)/15)*Cf^2*Pi)*Log[beta]) + 
     (Cf^2*(-6*z2 + 12*ln2*z2 - (6*I)*Pi*z2) + 12*Cf^2*z2*Log[beta])/beta^2 + 
     beta^2*(Cf^2*(-16 + 3*z2 + 12*ln2*z2 - (6*I)*Pi*z2) + 
       Cf*((-80*nl*Tf)/27 + Ca*(376/27 + (32*z2)/3)) + 12*Cf^2*z2*Log[beta]))/
    Ep + Ep*(Cf^2*(-36163/450 - 80*li4half - (10*ln2^4)/3 + (157876*z2)/375 - 
       (32552*ln2*z2)/75 - (168*ln2^2*z2)/5 + 64*ln2^3*z2 + 
       ((3572*I)/25)*Pi*z2 + ((112*I)/5)*ln2*Pi*z2 - (96*I)*ln2^2*Pi*z2 - 
       (306*z2^2)/5 - 120*ln2*z2^2 - (36*I)*Pi*z2^2 - (43756*z3)/75 - 
       212*z2*z3) + Cf*(nl*Tf*(574/9 + 36*z2) + 
       nh*Tf*(2102/15 - (28616*z2)/225 + (832*ln2*z2)/5 - (1456*z3)/15) + 
       Ca*(-28301/150 + (672*li4half)/5 + (28*ln2^4)/5 + (228613*z2)/1125 - 
         (1076*ln2*z2)/5 + 16*ln2^2*z2 + ((2072*I)/25)*Pi*z2 - 
         ((288*I)/5)*ln2*Pi*z2 - (7748*z2^2)/25 + (8539*z3)/75)) + 
     (Ca*Cf*((-4144*z2)/25 + (576*ln2*z2)/5 - ((288*I)/5)*Pi*z2) + 
       Cf^2*((-7144*z2)/25 - (224*ln2*z2)/5 + 192*ln2^2*z2 + 
         ((112*I)/5)*Pi*z2 - (192*I)*ln2*Pi*z2 - 120*z2^2))*Log[beta] + 
     ((288*Ca*Cf*z2)/5 + Cf^2*((-112*z2)/5 + 192*ln2*z2 - (96*I)*Pi*z2))*
      Log[beta]^2 + 64*Cf^2*z2*Log[beta]^3 + 
     beta^4*(Cf^2*(-366864431/8930250 + (512*li4half)/7 + (64*ln2^4)/21 + 
         (595704329*z2)/3472875 - (376794*ln2*z2)/1225 + (5328*ln2^2*z2)/35 + 
         ((213956*I)/3675)*Pi*z2 - ((3664*I)/35)*ln2*Pi*z2 - 
         (14074*z2^2)/175 - (891169*z3)/13230) + 
       Cf*(Ca*(9959663963/44651250 - (1632*li4half)/35 - (68*ln2^4)/35 + 
           (68974232*z2)/496125 - (206194*ln2*z2)/11025 + (912*ln2^2*z2)/35 + 
           ((1288*I)/75)*Pi*z2 - ((224*I)/5)*ln2*Pi*z2 - (28508*z2^2)/525 - 
           (1731179*z3)/22050) + nl*Tf*(447734/50625 + (1148*z2)/675 - 
           (256*z3)/45) + nh*Tf*(-2638/405 + (318622*z2)/33075 - 
           (1984*ln2*z2)/105 + (1552*z3)/135)) + 
       (Ca*Cf*((-2576*z2)/75 + (448*ln2*z2)/5 - ((224*I)/5)*Pi*z2) + 
         Cf^2*((-427912*z2)/3675 + (7328*ln2*z2)/35 - ((3664*I)/35)*Pi*z2))*
        Log[beta] + ((224*Ca*Cf*z2)/5 + (3664*Cf^2*z2)/35)*Log[beta]^2) + 
     beta^3*(Cf^2*(((55003309*I)/202500)*Pi - ((488518*I)/3375)*ln2*Pi - 
         ((1568*I)/225)*ln2^2*Pi + ((224*I)/45)*ln2^3*Pi - (293638*z2)/1125 - 
         (192*ln2*z2)/25 + (224*ln2^2*z2)/5 + ((944*I)/225)*Pi*z2 - 
         ((112*I)/15)*ln2*Pi*z2 + (112*z2^2)/5 + ((448*I)/45)*Pi*z3) + 
       Cf*(nh*Tf*(((-1112*I)/945)*Pi - ((256*I)/315)*ln2*Pi - (256*z2)/105 - 
           I*Pi*z2) + nl*Tf*(((-244*I)/9)*Pi + ((88*I)/3)*ln2*Pi - 
           (12*I)*ln2^2*Pi + 88*z2 - 72*ln2*z2 + (3*I)*Pi*z2) + 
         Ca*(((15198433*I)/50625)*Pi - ((513173*I)/1125)*ln2*Pi + 
           ((78521*I)/225)*ln2^2*Pi - ((6272*I)/45)*ln2^3*Pi - 
           (1129583*z2)/1125 + (114994*ln2*z2)/75 - 896*ln2^2*z2 - 
           ((125521*I)/900)*Pi*z2 + ((2576*I)/15)*ln2*Pi*z2 - 56*z2^2 - 
           ((504*I)/5)*Pi*z3)) + 
       (Cf^2*(((-293638*I)/3375)*Pi - ((64*I)/25)*ln2*Pi + 
           ((224*I)/15)*ln2^2*Pi + (448*z2)/25 + (448*ln2*z2)/5 - 
           ((112*I)/15)*Pi*z2) + Cf*(((-256*I)/315)*nh*Pi*Tf + 
           nl*Tf*(((88*I)/3)*Pi - (24*I)*ln2*Pi - 72*z2) + 
           Ca*(((-1129583*I)/3375)*Pi + ((114994*I)/225)*ln2*Pi - 
             ((896*I)/3)*ln2^2*Pi + (83458*z2)/75 - (6272*ln2*z2)/5 + 
             ((616*I)/5)*Pi*z2)))*Log[beta] + 
       (Cf*((-12*I)*nl*Pi*Tf + Ca*(((41729*I)/225)*Pi - ((3136*I)/15)*ln2*
              Pi - (2128*z2)/5)) + Cf^2*(((224*I)/75)*Pi + 
           ((224*I)/15)*ln2*Pi + (224*z2)/5))*Log[beta]^2 + 
       (((-2128*I)/45)*Ca*Cf*Pi + ((224*I)/45)*Cf^2*Pi)*Log[beta]^3) + 
     (Cf^2*((36*I)*Pi + (12*I)*ln2^2*Pi + 72*ln2*z2 - (6*I)*Pi*z2) + 
       Cf*(nh*Tf*(((2*I)/3)*Pi*z2 - ((4*I)/3)*ln2*Pi*z2 - 4*z2^2 - 
           ((4*I)/9)*Pi*z3) + nl*Tf*(((3211*I)/81)*Pi - ((1112*I)/27)*ln2*
            Pi + ((152*I)/9)*ln2^2*Pi - ((16*I)/3)*ln2^3*Pi - (1112*z2)/9 + 
           (304*ln2*z2)/3 - 48*ln2^2*z2 - ((16*I)/3)*Pi*z2 + 
           (4*I)*ln2*Pi*z2 - 36*z2^2 - ((8*I)/3)*Pi*z3) + 
         Ca*(((-13177*I)/162)*Pi + ((2422*I)/27)*ln2*Pi - ((376*I)/9)*ln2^2*
            Pi + ((44*I)/3)*ln2^3*Pi + (2422*z2)/9 - (752*ln2*z2)/3 + 
           132*ln2^2*z2 + ((38*I)/3)*Pi*z2 - (11*I)*ln2*Pi*z2 + 99*z2^2 + 
           ((22*I)/3)*Pi*z3)) + (Cf^2*((24*I)*ln2*Pi + 72*z2) + 
         Cf*(((-4*I)/3)*nh*Pi*Tf*z2 + nl*Tf*(((-1112*I)/27)*Pi + 
             ((304*I)/9)*ln2*Pi - (16*I)*ln2^2*Pi + (304*z2)/3 - 96*ln2*z2 + 
             (4*I)*Pi*z2) + Ca*(((2422*I)/27)*Pi - ((752*I)/9)*ln2*Pi + 
             (44*I)*ln2^2*Pi - (752*z2)/3 + 264*ln2*z2 - (11*I)*Pi*z2)))*
        Log[beta] + ((12*I)*Cf^2*Pi + 
         Cf*(nl*Tf*(((152*I)/9)*Pi - (16*I)*ln2*Pi - 48*z2) + 
           Ca*(((-376*I)/9)*Pi + (44*I)*ln2*Pi + 132*z2)))*Log[beta]^2 + 
       Cf*(((44*I)/3)*Ca*Pi - ((16*I)/3)*nl*Pi*Tf)*Log[beta]^3)/beta + 
     beta*(Cf^2*(((-49163*I)/81)*Pi + ((19408*I)/27)*ln2*Pi - 
         ((2656*I)/9)*ln2^2*Pi + ((32*I)/9)*ln2^3*Pi + (14416*z2)/9 - 
         (3776*ln2*z2)/3 + 32*ln2^2*z2 + ((1064*I)/9)*Pi*z2 - 
         ((16*I)/3)*ln2*Pi*z2 + 16*z2^2 + ((64*I)/9)*Pi*z3) + 
       Cf*(nh*Tf*(((16*I)/15)*Pi - ((32*I)/15)*ln2*Pi - (32*z2)/5 + 
           ((2*I)/3)*Pi*z2 - ((4*I)/3)*ln2*Pi*z2 - 4*z2^2 - 
           ((4*I)/9)*Pi*z3) + nl*Tf*(((934*I)/81)*Pi - ((680*I)/27)*ln2*Pi + 
           ((152*I)/9)*ln2^2*Pi - ((16*I)/3)*ln2^3*Pi - (680*z2)/9 + 
           (304*ln2*z2)/3 - 48*ln2^2*z2 - ((16*I)/3)*Pi*z2 + 
           (4*I)*ln2*Pi*z2 - 36*z2^2 - ((8*I)/3)*Pi*z3) + 
         Ca*(((-2950*I)/27)*Pi - ((256*I)/27)*ln2*Pi + (150*I)*ln2^2*Pi - 
           ((764*I)/9)*ln2^3*Pi + (976*z2)/9 + (1612*ln2*z2)/3 - 
           508*ln2^2*z2 - ((596*I)/9)*Pi*z2 + ((335*I)/3)*ln2*Pi*z2 + 
           59*z2^2 - ((194*I)/3)*Pi*z3)) + 
       (Cf^2*(((14416*I)/27)*Pi - ((3776*I)/9)*ln2*Pi + ((32*I)/3)*ln2^2*Pi - 
           (2624*z2)/3 + 64*ln2*z2 - ((16*I)/3)*Pi*z2) + 
         Cf*(nh*Tf*(((-32*I)/15)*Pi - ((4*I)/3)*Pi*z2) + 
           nl*Tf*(((-680*I)/27)*Pi + ((304*I)/9)*ln2*Pi - (16*I)*ln2^2*Pi + 
             (304*z2)/3 - 96*ln2*z2 + (4*I)*Pi*z2) + 
           Ca*(((976*I)/27)*Pi + ((1612*I)/9)*ln2*Pi - ((508*I)/3)*ln2^2*Pi + 
             (796*z2)/3 - 632*ln2*z2 + (77*I)*Pi*z2)))*Log[beta] + 
       (Cf*(Ca*(((398*I)/9)*Pi - ((316*I)/3)*ln2*Pi - 172*z2) + 
           nl*Tf*(((152*I)/9)*Pi - (16*I)*ln2*Pi - 48*z2)) + 
         Cf^2*(((-1312*I)/9)*Pi + ((32*I)/3)*ln2*Pi + 32*z2))*Log[beta]^2 + 
       (((32*I)/9)*Cf^2*Pi + Cf*(((-172*I)/9)*Ca*Pi - ((16*I)/3)*nl*Pi*Tf))*
        Log[beta]^3) + (Cf^2*(-28*z2 + 112*ln2*z2 - 48*ln2^2*z2 + 
         32*ln2^3*z2 - (56*I)*Pi*z2 + (48*I)*ln2*Pi*z2 - (48*I)*ln2^2*Pi*z2 + 
         30*z2^2 - 60*ln2*z2^2 - (18*I)*Pi*z2^2 - 106*z2*z3) + 
       Cf^2*(112*z2 - 96*ln2*z2 + 96*ln2^2*z2 + (48*I)*Pi*z2 - 
         (96*I)*ln2*Pi*z2 - 60*z2^2)*Log[beta] + 
       Cf^2*(-48*z2 + 96*ln2*z2 - (48*I)*Pi*z2)*Log[beta]^2 + 
       32*Cf^2*z2*Log[beta]^3)/beta^2 + 
     beta^2*(Cf^2*(1880267/22050 + (128*li4half)/7 + (16*ln2^4)/21 + 
         (70015324*z2)/385875 + (352712*ln2*z2)/3675 + (488*ln2^2*z2)/7 + 
         32*ln2^3*z2 - ((82592*I)/1225)*Pi*z2 + ((824*I)/35)*ln2*Pi*z2 - 
         (48*I)*ln2^2*Pi*z2 + (29423*z2^2)/175 - 60*ln2*z2^2 - 
         (18*I)*Pi*z2^2 + (286234*z3)/3675 - 106*z2*z3) + 
       Cf*(Ca*(39802157/198450 - (2272*li4half)/35 - (284*ln2^4)/105 + 
           (2401111*z2)/4725 - (1015754*ln2*z2)/3675 + (2704*ln2^2*z2)/35 + 
           ((5104*I)/35)*Pi*z2 - (96*I)*ln2*Pi*z2 - (63068*z2^2)/525 - 
           (244703*z3)/7350) + nl*Tf*(-518/81 - (220*z2)/27 - (128*z3)/9) + 
         nh*Tf*(-47902/1215 + (440864*z2)/11025 - (6592*ln2*z2)/105 + 
           (5104*z3)/135)) + (Ca*Cf*((-10208*z2)/35 + 192*ln2*z2 - 
           (96*I)*Pi*z2) + Cf^2*((165184*z2)/1225 - (1648*ln2*z2)/35 + 
           96*ln2^2*z2 + ((824*I)/35)*Pi*z2 - (96*I)*ln2*Pi*z2 - 60*z2^2))*
        Log[beta] + (96*Ca*Cf*z2 + Cf^2*((-824*z2)/35 + 96*ln2*z2 - 
           (48*I)*Pi*z2))*Log[beta]^2 + 32*Cf^2*z2*Log[beta]^3)))


==> anc/EXPANSIONS/threxpV2.m <==
asr^3*((beta^4*((128*Cf^2*nl*Tf)/135 + nc^3*(-208/135 - (78*z2)/35)) + 
     3*nc^3*z2 - (((3*I)/8)*nc^3*Pi*z2)/beta^3 + 
     (-2*nc^3*z2 + 4*Cf^2*nl*Tf*z2)/beta^2 + 
     beta^2*(Cf^2*nl*Tf*(-32/9 - 4*z2) + nc^3*(22/9 + (16*z2)/5)) + 
     (((4*I)/3)*Cf^2*nl*Pi*Tf + nc^3*(((-11*I)/12)*Pi - ((3*I)/8)*Pi*z2))/
      beta + beta*(((20*I)/9)*Cf^2*nl*Pi*Tf + 
       nc^3*(((-31*I)/36)*Pi + ((3*I)/8)*Pi*z2)) + 
     beta^3*(((-32*I)/15)*Cf^2*nl*Pi*Tf + nc^3*(((12*I)/5)*Pi + 
         ((3*I)/8)*Pi*z2)))/Ep^2 + Cf*(nl^2*Tf^2*(-2576/81 - (128*z2)/9) + 
     nh*nl*Tf^2*(-2848/81 + (896*z2)/45) + 
     Ca*nl*Tf*(81784/405 - (12736*li4half)/45 - (1592*ln2^4)/135 - 
       (137236*z2)/375 + (133808*ln2*z2)/225 - (992*ln2^2*z2)/45 - 
       ((5968*I)/75)*Pi*z2 + ((256*I)/5)*ln2*Pi*z2 + (62884*z2^2)/225 - 
       (1348*z3)/45)) + Cf^2*nl*Tf*(-5462/135 + (20768*li4half)/45 + 
     (2596*ln2^4)/135 + (2822836*z2)/3375 - (175672*ln2*z2)/225 - 
     (368*ln2^2*z2)/45 + ((484*I)/25)*Pi*z2 - ((64*I)/5)*ln2*Pi*z2 - 
     (79502*z2^2)/225 + (11492*z3)/45) + 
   nc^3*(-334903/3240 + (329*li4half)/5 + (1878*li5half)/5 + 
     (1152*li4half*ln2)/5 + (329*ln2^4)/120 + (647*ln2^5)/100 - 
     (4847663*z2)/13500 + (40967*ln2*z2)/108 - (2509*ln2^2*z2)/10 - 
     (167*ln2^3*z2)/5 - ((22091*I)/300)*Pi*z2 + (114*I)*ln2*Pi*z2 - 
     (8071*z2^2)/400 + (8877*ln2*z2^2)/200 - (372161*z3)/2160 - 
     (2615*z2*z3)/16 - (169091*z5)/320 - 64*Pi*z2*GI[0, r2] + 
     36*z2*GR[r2, -1] + (432*z2*GR[r2, 1, -1])/5 - 81*GR[0, 0, r4, 1] + 
     (1296*GR[0, 0, r2, 1, -1])/5) + 
   (Cf^2*nl*Tf*((-968*z2)/25 + (128*ln2*z2)/5 - ((64*I)/5)*Pi*z2) + 
     nc^3*((22091*z2)/150 - 228*ln2*z2 + ((138*I)/5)*Pi*z2) + 
     Ca*Cf*nl*Tf*((11936*z2)/75 - (512*ln2*z2)/5 + ((256*I)/5)*Pi*z2))*
    Log[beta] + ((-138*nc^3*z2)/5 - (256*Ca*Cf*nl*Tf*z2)/5 + 
     (64*Cf^2*nl*Tf*z2)/5)*Log[beta]^2 + 
   (nc^3*((-I/2)*Pi*z2 + (12*I)*ln2*Pi*z2 - ((27*I)/4)*ln2^2*Pi*z2 + 
       36*z2^2 - (81*ln2*z2^2)/2 + ((63*I)/16)*Pi*z2^2) + 
     nc^3*((12*I)*Pi*z2 - ((27*I)/2)*ln2*Pi*z2 - (81*z2^2)/2)*Log[beta] - 
     ((27*I)/4)*nc^3*Pi*z2*Log[beta]^2)/beta^3 + 
   beta^4*(Cf*(nh*nl*Tf^2*(1280/243 - (2816*z2)/945) + 
       nl^2*Tf^2*(119008/30375 + (256*z2)/135) + 
       Ca*nl*Tf*(-19758448/637875 + (3328*li4half)/105 + (416*ln2^4)/315 - 
         (2131868*z2)/165375 - (87992*ln2*z2)/1575 + (1664*ln2^2*z2)/105 + 
         ((38176*I)/1575)*Pi*z2 - ((256*I)/15)*ln2*Pi*z2 - (1392*z2^2)/25 - 
         (5470*z3)/189)) + Cf^2*nl*Tf*(4376908/212625 - (7424*li4half)/315 - 
       (928*ln2^4)/945 - (37504*z2)/297675 - (452*ln2*z2)/27 - 
       (3712*ln2^2*z2)/315 - ((8824*I)/945)*Pi*z2 + (17456*z2^2)/1575 - 
       5*z3) + nc^3*(-229451059/5103000 - (530399*li4half)/3150 - 
       (3056*li5half)/35 - (1536*li4half*ln2)/35 - (530399*ln2^4)/75600 - 
       (578*ln2^5)/525 + (590689637423*z2)/416745000 - 
       (624632153*ln2*z2)/992250 + (5565583*ln2^2*z2)/6300 + 
       (56*ln2^3*z2)/15 + ((70599533*I)/330750)*Pi*z2 - 
       ((37604*I)/75)*ln2*Pi*z2 - (149938231*z2^2)/252000 - 
       (13*ln2*z2^2)/35 + (41567069*z3)/113400 + (12941*z2*z3)/210 + 
       (70181*z5)/840 + (256*Pi*z2*GI[0, r2])/21 + (32348*z2*GR[r2, -1])/
        175 - (576*z2*GR[r2, 1, -1])/35 - (72783*GR[0, 0, r4, 1])/175 - 
       (1728*GR[0, 0, r2, 1, -1])/35) + ((17648*Cf^2*nl*Tf*z2)/945 + 
       Ca*Cf*nl*Tf*((-76352*z2)/1575 + (512*ln2*z2)/15 - 
         ((256*I)/15)*Pi*z2) + nc^3*((-70599533*z2)/165375 + 
         (75208*ln2*z2)/75 - ((5756*I)/21)*Pi*z2))*Log[beta] + 
     ((5756*nc^3*z2)/21 + (256*Ca*Cf*nl*Tf*z2)/15)*Log[beta]^2) + 
   (nc^3*((2263*z2)/36 - (907*ln2*z2)/6 + (163*ln2^2*z2)/2 + 
       ((907*I)/12)*Pi*z2 - ((163*I)/2)*ln2*Pi*z2 - (49*z2^2)/2) + 
     Cf^2*nl*Tf*((-1802*z2)/9 + (880*ln2*z2)/3 - 88*ln2^2*z2 - 
       ((440*I)/3)*Pi*z2 + (88*I)*ln2*Pi*z2 + 22*z2^2) + 
     (nc^3*((-907*z2)/6 + 163*ln2*z2 - ((163*I)/2)*Pi*z2) + 
       Cf^2*nl*Tf*((880*z2)/3 - 176*ln2*z2 + (88*I)*Pi*z2))*Log[beta] + 
     ((163*nc^3*z2)/2 - 88*Cf^2*nl*Tf*z2)*Log[beta]^2)/beta^2 + 
   beta^2*(Cf^2*nl*Tf*(18332/567 - (138464*li4half)/315 - (17308*ln2^4)/945 - 
       (710373788*z2)/1157625 + (614732*ln2*z2)/1225 + (32216*ln2^2*z2)/315 + 
       ((1622566*I)/11025)*Pi*z2 - ((6616*I)/105)*ln2*Pi*z2 + 
       (551864*z2^2)/1575 - (75994*z3)/315) + 
     Cf*(nh*nl*Tf^2*(5888/243 - (4352*z2)/315) + 
       nl^2*Tf^2*(5728/243 + (256*z2)/27) + Ca*nl*Tf*(-1142696/8505 + 
         (70912*li4half)/315 + (8864*ln2^4)/945 + (73915192*z2)/165375 - 
         (293264*ln2*z2)/525 - (1408*ln2^2*z2)/315 + ((90976*I)/1575)*Pi*z2 - 
         ((256*I)/15)*ln2*Pi*z2 - (264112*z2^2)/1575 + (22556*z3)/315)) + 
     nc^3*(2581346/42525 + (17854*li4half)/105 - (942*li5half)/5 - 
       (4608*li4half*ln2)/35 + (8927*ln2^4)/1260 - (2741*ln2^5)/700 - 
       (6149722261*z2)/6174000 + (40655887*ln2*z2)/44100 - 
       (121169*ln2^2*z2)/210 + (821*ln2^3*z2)/35 - ((10947553*I)/29400)*Pi*
        z2 + ((4821*I)/14)*ln2*Pi*z2 + (318761*z2^2)/1400 - 
       (7761*ln2*z2^2)/200 - (207563*z3)/3150 + (2671*z2*z3)/80 + 
       (757417*z5)/2240 + (256*Pi*z2*GI[0, r2])/7 - (644*z2*GR[r2, -1])/5 - 
       (1728*z2*GR[r2, 1, -1])/35 + (1449*GR[0, 0, r4, 1])/5 - 
       (5184*GR[0, 0, r2, 1, -1])/35) + 
     (Ca*Cf*nl*Tf*((-181952*z2)/1575 + (512*ln2*z2)/15 - 
         ((256*I)/15)*Pi*z2) + Cf^2*nl*Tf*((-3245132*z2)/11025 + 
         (13232*ln2*z2)/105 - ((6616*I)/105)*Pi*z2) + 
       nc^3*((10947553*z2)/14700 - (4821*ln2*z2)/7 + ((16361*I)/70)*Pi*z2))*
      Log[beta] + ((-16361*nc^3*z2)/70 + (256*Ca*Cf*nl*Tf*z2)/15 + 
       (6616*Cf^2*nl*Tf*z2)/105)*Log[beta]^2) + 
   beta*(Cf^2*nl*Tf*(((-137*I)/3)*Pi + ((4192*I)/27)*ln2*Pi - 
       ((496*I)/9)*ln2^2*Pi + (4448*z2)/9 - (992*ln2*z2)/3 + 
       ((82*I)/3)*Pi*z2 - (16*I)*Pi*z3) + 
     nc^3*(((-4500877*I)/10800)*Pi - ((264*I)/35)*li4half*Pi + 
       ((241343*I)/540)*ln2*Pi - ((1394*I)/9)*ln2^2*Pi - 
       ((11*I)/35)*ln2^4*Pi + (173263*z2)/180 - (1940*ln2*z2)/3 + 
       ((79395683*I)/2058000)*Pi*z2 + ((670583*I)/9800)*ln2*Pi*z2 - 
       ((1167*I)/140)*ln2^2*Pi*z2 + (658153*z2^2)/9800 - (4293*ln2*z2^2)/70 + 
       ((15387*I)/350)*Pi*z2^2 + ((218719*I)/4200)*Pi*z3 - 
       ((33*I)/5)*ln2*Pi*z3 - (99*z2*z3)/5) + 
     Cf*(((-128*I)/135)*nh*nl*Pi*Tf^2 + nl^2*Tf^2*(((-3736*I)/81)*Pi + 
         ((992*I)/27)*ln2*Pi - ((64*I)/9)*ln2^2*Pi + (992*z2)/9 - 
         (128*ln2*z2)/3) + Ca*nl*Tf*(((36524*I)/81)*Pi - 
         ((13192*I)/27)*ln2*Pi + ((424*I)/3)*ln2^2*Pi - (10792*z2)/9 + 
         (2032*ln2*z2)/3 - ((520*I)/9)*Pi*z2 + ((56*I)/3)*Pi*z3)) + 
     (Cf^2*nl*Tf*(((4448*I)/27)*Pi - ((992*I)/9)*ln2*Pi - (992*z2)/3) + 
       Cf*(nl^2*Tf^2*(((992*I)/27)*Pi - ((128*I)/9)*ln2*Pi - (128*z2)/3) + 
         Ca*nl*Tf*(((-10792*I)/27)*Pi + ((2032*I)/9)*ln2*Pi + (1648*z2)/3)) + 
       nc^3*(((173263*I)/540)*Pi - ((1940*I)/9)*ln2*Pi - (1292*z2)/3 + 
         ((658153*I)/29400)*Pi*z2 - ((1431*I)/70)*ln2*Pi*z2 - 
         (3501*z2^2)/70 - ((33*I)/5)*Pi*z3))*Log[beta] + 
     (((-496*I)/9)*Cf^2*nl*Pi*Tf + Cf*(((824*I)/9)*Ca*nl*Pi*Tf - 
         ((64*I)/9)*nl^2*Pi*Tf^2) + nc^3*(((-646*I)/9)*Pi - 
         ((1167*I)/140)*Pi*z2))*Log[beta]^2) + 
   beta^3*(Cf^2*nl*Tf*(((219772*I)/3375)*Pi - ((239848*I)/2025)*ln2*Pi + 
       ((608*I)/15)*ln2^2*Pi - (97016*z2)/225 + (1216*ln2*z2)/5 - 
       ((496*I)/45)*Pi*z2) + 
     Cf*(nl^2*Tf^2*(((248*I)/27)*Pi - ((32*I)/9)*ln2*Pi - (32*z2)/3) + 
       nh*nl*Tf^2*(((-16*I)/63)*Pi + ((128*I)/315)*ln2*Pi + (128*z2)/105) + 
       Ca*nl*Tf*(((-2748533*I)/20250)*Pi + ((315512*I)/2025)*ln2*Pi - 
         ((752*I)/15)*ln2^2*Pi + (69512*z2)/225 - (992*ln2*z2)/5 + 
         ((1136*I)/45)*Pi*z2)) + nc^3*(((-38375881*I)/1701000)*Pi + 
       ((142*I)/35)*li4half*Pi - ((17932*I)/225)*ln2*Pi + 
       ((1864*I)/45)*ln2^2*Pi + ((71*I)/420)*ln2^4*Pi + (5104*z2)/225 + 
       (1984*ln2*z2)/15 - ((18851881*I)/85750)*Pi*z2 - 
       ((3866981*I)/88200)*ln2*Pi*z2 + ((2081*I)/140)*ln2^2*Pi*z2 - 
       (1026999*z2^2)/9800 + (6669*ln2*z2^2)/70 - ((55663*I)/2800)*Pi*z2^2 - 
       ((5104*I)/525)*Pi*z3 + ((71*I)/20)*ln2*Pi*z3 + (213*z2*z3)/20) + 
     (Cf*(((128*I)/315)*nh*nl*Pi*Tf^2 - ((32*I)/9)*nl^2*Pi*Tf^2 + 
         Ca*nl*Tf*(((69512*I)/675)*Pi - ((992*I)/15)*ln2*Pi - (608*z2)/5)) + 
       Cf^2*nl*Tf*(((-97016*I)/675)*Pi + ((1216*I)/15)*ln2*Pi + 
         (1216*z2)/5) + nc^3*(((5104*I)/675)*Pi + ((1984*I)/45)*ln2*Pi + 
         (200*z2)/3 - ((342333*I)/9800)*Pi*z2 + ((2223*I)/70)*ln2*Pi*z2 + 
         (6243*z2^2)/70 + ((71*I)/20)*Pi*z3))*Log[beta] + 
     (((-304*I)/15)*Ca*Cf*nl*Pi*Tf + ((608*I)/15)*Cf^2*nl*Pi*Tf + 
       nc^3*(((100*I)/9)*Pi + ((2081*I)/140)*Pi*z2))*Log[beta]^2) + 
   (Cf^2*nl*Tf*(((-389*I)/9)*Pi + ((160*I)/9)*ln2*Pi - ((16*I)/3)*ln2^2*Pi + 
       (160*z2)/3 - 32*ln2*z2 - ((34*I)/3)*Pi*z2 + (16*I)*Pi*z3) + 
     nc^3*(((3085859*I)/32400)*Pi - ((42*I)/5)*li4half*Pi - 
       ((55247*I)/540)*ln2*Pi + ((356*I)/9)*ln2^2*Pi - ((7*I)/20)*ln2^4*Pi - 
       (55247*z2)/180 + (712*ln2*z2)/3 + ((55349*I)/9000)*Pi*z2 + 
       ((11443*I)/300)*ln2*Pi*z2 - ((471*I)/20)*ln2^2*Pi*z2 + 
       (10321*z2^2)/100 - (1539*ln2*z2^2)/10 + ((21363*I)/400)*Pi*z2^2 + 
       ((4487*I)/600)*Pi*z3 - ((147*I)/20)*ln2*Pi*z3 - (441*z2*z3)/20) + 
     Cf*(nl^2*Tf^2*(((2536*I)/81)*Pi - ((800*I)/27)*ln2*Pi + 
         ((64*I)/9)*ln2^2*Pi - (800*z2)/9 + (128*ln2*z2)/3) + 
       Ca*nl*Tf*(((-12376*I)/81)*Pi + ((4544*I)/27)*ln2*Pi - 
         ((424*I)/9)*ln2^2*Pi + (4544*z2)/9 - (848*ln2*z2)/3 + 
         ((8*I)/3)*Pi*z2 - ((56*I)/3)*Pi*z3)) + 
     (Cf^2*nl*Tf*(((160*I)/9)*Pi - ((32*I)/3)*ln2*Pi - 32*z2) + 
       Cf*(Ca*nl*Tf*(((4544*I)/27)*Pi - ((848*I)/9)*ln2*Pi - (848*z2)/3) + 
         nl^2*Tf^2*(((-800*I)/27)*Pi + ((128*I)/9)*ln2*Pi + (128*z2)/3)) + 
       nc^3*(((-55247*I)/540)*Pi + ((712*I)/9)*ln2*Pi + (712*z2)/3 + 
         ((10321*I)/300)*Pi*z2 - ((513*I)/10)*ln2*Pi*z2 - (1413*z2^2)/10 - 
         ((147*I)/20)*Pi*z3))*Log[beta] + 
     (((-16*I)/3)*Cf^2*nl*Pi*Tf + Cf*(((-424*I)/9)*Ca*nl*Pi*Tf + 
         ((64*I)/9)*nl^2*Pi*Tf^2) + nc^3*(((356*I)/9)*Pi - 
         ((471*I)/20)*Pi*z2))*Log[beta]^2)/beta + 
   (4*Cf^2*nl*Tf*z2 + nc^3*((-69*z2)/4 + 10*ln2*z2 + I*Pi*z2) - 
     2*nc^3*z2*Log[beta] + beta^4*(Cf^2*nl*Tf*(-1856/405 - (8*z2)/3) + 
       nc^3*(6416/2025 + (567317*z2)/110250 - (192*ln2*z2)/25 - 
         ((254*I)/175)*Pi*z2 - (73*z3)/25) + (508*nc^3*z2*Log[beta])/175) + 
     (nc^3*((-2*I)*Pi*z2 + ((9*I)/4)*ln2*Pi*z2 + (27*z2^2)/4) + 
       ((9*I)/4)*nc^3*Pi*z2*Log[beta])/beta^3 + 
     (((-16*I)/3)*Cf^2*nl*Pi*Tf + nc^3*(((-137*I)/120)*Pi - 
         ((3439*I)/600)*Pi*z2 + ((171*I)/20)*ln2*Pi*z2 + (387*z2^2)/20 + 
         ((147*I)/40)*Pi*z3) + ((129*I)/20)*nc^3*Pi*z2*Log[beta])/beta + 
     beta^2*(Cf^2*nl*Tf*(128/9 + 26*z2 - 8*ln2*z2 + (4*I)*Pi*z2) + 
       nc^3*(-73/45 - (13103*z2)/360 + (7*ln2*z2)/2 - ((43*I)/20)*Pi*z2 - 
         (49*z3)/5) + ((43*nc^3*z2)/10 - 8*Cf^2*nl*Tf*z2)*Log[beta]) + 
     (Cf^2*nl*Tf*(-24*z2 + 8*ln2*z2 - (4*I)*Pi*z2) + 
       nc^3*((27*z2)/4 - (23*ln2*z2)/2 + ((23*I)/4)*Pi*z2) + 
       ((-23*nc^3*z2)/2 + 8*Cf^2*nl*Tf*z2)*Log[beta])/beta^2 + 
     beta*(Cf^2*nl*Tf*(((-328*I)/27)*Pi + ((32*I)/9)*ln2*Pi + (32*z2)/3) + 
       nc^3*(((4457*I)/1080)*Pi - ((22*I)/9)*ln2*Pi - (34*z2)/3 + 
         ((255173*I)/58800)*Pi*z2 + ((477*I)/140)*ln2*Pi*z2 + 
         (639*z2^2)/140 + ((33*I)/10)*Pi*z3) + 
       (((32*I)/9)*Cf^2*nl*Pi*Tf + nc^3*(((-34*I)/9)*Pi + ((213*I)/140)*Pi*
            z2))*Log[beta]) + 
     beta^3*(Cf^2*nl*Tf*(((2864*I)/225)*Pi - ((32*I)/15)*ln2*Pi - 
         (32*z2)/5) + nc^3*(((-15469*I)/900)*Pi + ((386*I)/45)*ln2*Pi + 
         (182*z2)/15 + ((290621*I)/58800)*Pi*z2 - ((741*I)/140)*ln2*Pi*z2 - 
         (1797*z2^2)/140 - ((71*I)/40)*Pi*z3) + 
       (((-32*I)/15)*Cf^2*nl*Pi*Tf + nc^3*(((182*I)/45)*Pi - 
           ((599*I)/140)*Pi*z2))*Log[beta]))/Ep) + 
 asr*(-2*Cf + (4*beta^2*Cf)/3 + (4*beta^4*Cf)/15 + (I*Cf*Pi)/beta - 
   I*beta*Cf*Pi + Ep*(-4*Cf + (28*beta^2*Cf)/9 + (116*beta^4*Cf)/225 + 
     (I/2)*beta^3*Cf*Pi + (Cf*((4*I)*Pi - (2*I)*ln2*Pi - 6*z2) - 
       (2*I)*Cf*Pi*Log[beta])/beta + 
     beta*(Cf*((-5*I)*Pi + (2*I)*ln2*Pi + 6*z2) + (2*I)*Cf*Pi*Log[beta])) + 
   Ep^2*(Cf*(-8 - z2) + beta^4*Cf*(3304/3375 + (2*z2)/15) + 
     beta^2*Cf*(160/27 + (2*z2)/3) + 
     beta^3*(Cf*(((5*I)/2)*Pi - I*ln2*Pi - 3*z2) - I*Cf*Pi*Log[beta]) + 
     beta*(Cf*((-12*I)*Pi + (10*I)*ln2*Pi - (2*I)*ln2^2*Pi + 30*z2 - 
         12*ln2*z2 + ((3*I)/2)*Pi*z2) + Cf*((10*I)*Pi - (4*I)*ln2*Pi - 12*z2)*
        Log[beta] - (2*I)*Cf*Pi*Log[beta]^2) + 
     (Cf*((8*I)*Pi - (8*I)*ln2*Pi + (2*I)*ln2^2*Pi - 24*z2 + 12*ln2*z2 - 
         ((3*I)/2)*Pi*z2) + Cf*((-8*I)*Pi + (4*I)*ln2*Pi + 12*z2)*Log[beta] + 
       (2*I)*Cf*Pi*Log[beta]^2)/beta)) + 
 asr^2*(((64*beta^4*Cf^2)/45 + ((2*I)*Cf^2*Pi)/beta + 
     ((10*I)/3)*beta*Cf^2*Pi - ((16*I)/5)*beta^3*Cf^2*Pi + 
     beta^2*Cf^2*(-16/3 - 6*z2) + (6*Cf^2*z2)/beta^2)/Ep + 
   Cf*((52*nl*Tf)/9 + nh*Tf*(-92/9 + (32*z2)/5) + 
     Ca*(-373/45 + (1156*z2)/25 - (328*ln2*z2)/5 + ((48*I)/5)*Pi*z2 - 
       (94*z3)/5)) + Cf^2*(269/15 - (4922*z2)/75 + (404*ln2*z2)/5 - 
     ((12*I)/5)*Pi*z2 + (41*z3)/5) + ((-96*Ca*Cf*z2)/5 + (24*Cf^2*z2)/5)*
    Log[beta] + beta^3*(Cf*(((8*I)/105)*nh*Pi*Tf - ((2*I)/3)*nl*Pi*Tf + 
       Ca*(((4237*I)/675)*Pi - ((104*I)/15)*ln2*Pi - (56*z2)/5)) + 
     Cf^2*(((-12506*I)/675)*Pi + ((232*I)/15)*ln2*Pi + (232*z2)/5) + 
     (((-56*I)/15)*Ca*Cf*Pi + ((232*I)/15)*Cf^2*Pi)*Log[beta]) + 
   beta*(Cf^2*(((146*I)/9)*Pi - (20*I)*ln2*Pi - 60*z2) + 
     Cf*(nl*Tf*(((62*I)/9)*Pi - ((8*I)/3)*ln2*Pi - 8*z2) + 
       Ca*(((-98*I)/3)*Pi + ((76*I)/3)*ln2*Pi + 60*z2)) + 
     ((-20*I)*Cf^2*Pi + Cf*((20*I)*Ca*Pi - ((8*I)/3)*nl*Pi*Tf))*Log[beta]) + 
   (Cf^2*((-4*I)*ln2*Pi - 12*z2) + 
     Cf*(Ca*(((100*I)/9)*Pi - ((28*I)/3)*ln2*Pi - 28*z2) + 
       nl*Tf*(((-50*I)/9)*Pi + ((8*I)/3)*ln2*Pi + 8*z2)) + 
     ((-4*I)*Cf^2*Pi + Cf*(((-28*I)/3)*Ca*Pi + ((8*I)/3)*nl*Pi*Tf))*
      Log[beta])/beta + 
   beta^4*(Cf^2*(-165524/14175 + (113*z2)/315 - (32*ln2*z2)/7 + (8*z3)/7) + 
     Cf*((-56*nl*Tf)/75 + nh*Tf*(8/9 - (64*z2)/105) + 
       Ca*(72934/14175 - (5876*z2)/1575 + (416*ln2*z2)/35 - 
         ((16*I)/5)*Pi*z2 + (176*z3)/35)) + (32*Ca*Cf*z2*Log[beta])/5) + 
   (Cf^2*(28*z2 - 24*ln2*z2 + (12*I)*Pi*z2) - 24*Cf^2*z2*Log[beta])/beta^2 + 
   beta^2*(Cf^2*(3658/315 + (119678*z2)/3675 - (284*ln2*z2)/5 - 
       ((256*I)/35)*Pi*z2 - (471*z3)/35) + 
     Cf*((-40*nl*Tf)/9 + nh*Tf*(248/27 - (192*z2)/35) + 
       Ca*(-1234/315 - (7814*z2)/175 + (1504*ln2*z2)/35 - ((16*I)/5)*Pi*z2 + 
         (288*z3)/35)) + ((32*Ca*Cf*z2)/5 + (512*Cf^2*z2)/35)*Log[beta]) + 
   Ep*(Cf^2*(20713/450 - 304*li4half - (38*ln2^4)/3 - (529628*z2)/1125 + 
       (27752*ln2*z2)/75 - (312*ln2^2*z2)/5 - ((172*I)/25)*Pi*z2 + 
       ((48*I)/5)*ln2*Pi*z2 + (1342*z2^2)/5 - (15944*z3)/75) + 
     Cf*(nl*Tf*(1010/27 + 12*z2) + nh*Tf*(82/135 + (324*z2)/25 - 
         (192*ln2*z2)/5 + (112*z3)/5) + Ca*(-181841/1350 + (928*li4half)/5 + 
         (116*ln2^4)/15 + (104129*z2)/375 - (4112*ln2*z2)/15 + 48*ln2^2*z2 + 
         ((928*I)/25)*Pi*z2 - ((192*I)/5)*ln2*Pi*z2 - (6652*z2^2)/25 + 
         (6236*z3)/75)) + (Cf^2*((344*z2)/25 - (96*ln2*z2)/5 + 
         ((48*I)/5)*Pi*z2) + Ca*Cf*((-1856*z2)/25 + (384*ln2*z2)/5 - 
         ((192*I)/5)*Pi*z2))*Log[beta] + ((192*Ca*Cf*z2)/5 - (48*Cf^2*z2)/5)*
      Log[beta]^2 + beta^3*(Cf^2*(((1113553*I)/13500)*Pi - 
         ((10538*I)/675)*ln2*Pi - ((168*I)/5)*ln2^2*Pi + (2674*z2)/75 - 
         (1008*ln2*z2)/5 + ((184*I)/15)*Pi*z2) + 
       Cf*(nh*Tf*(((-32*I)/315)*Pi - ((16*I)/105)*ln2*Pi - (16*z2)/35) + 
         nl*Tf*(((-92*I)/9)*Pi + (4*I)*ln2*Pi + 12*z2) + 
         Ca*(((152879*I)/3375)*Pi - ((50246*I)/675)*ln2*Pi + 
           (40*I)*ln2^2*Pi - (10114*z2)/75 + (816*ln2*z2)/5 - 
           ((248*I)/15)*Pi*z2)) + 
       (Cf^2*(((2674*I)/225)*Pi - ((336*I)/5)*ln2*Pi - (1008*z2)/5) + 
         Cf*(((-16*I)/105)*nh*Pi*Tf + (4*I)*nl*Pi*Tf + 
           Ca*(((-10114*I)/225)*Pi + ((272*I)/5)*ln2*Pi + (528*z2)/5)))*
        Log[beta] + (((88*I)/5)*Ca*Cf*Pi - ((168*I)/5)*Cf^2*Pi)*
        Log[beta]^2) + (Cf^2*((-4*I)*Pi + (4*I)*ln2^2*Pi + 24*ln2*z2 - 
         (2*I)*Pi*z2) + Cf*(((-2*I)/3)*nh*Pi*Tf*z2 + 
         nl*Tf*(((-961*I)/27)*Pi + ((296*I)/9)*ln2*Pi - (8*I)*ln2^2*Pi + 
           (296*z2)/3 - 48*ln2*z2 + (2*I)*Pi*z2) + 
         Ca*(((4015*I)/54)*Pi - ((682*I)/9)*ln2*Pi + (28*I)*ln2^2*Pi - 
           (682*z2)/3 + 168*ln2*z2 - ((15*I)/2)*Pi*z2)) + 
       (Cf^2*((8*I)*ln2*Pi + 24*z2) + 
         Cf*(nl*Tf*(((296*I)/9)*Pi - (16*I)*ln2*Pi - 48*z2) + 
           Ca*(((-682*I)/9)*Pi + (56*I)*ln2*Pi + 168*z2)))*Log[beta] + 
       ((4*I)*Cf^2*Pi + Cf*((28*I)*Ca*Pi - (8*I)*nl*Pi*Tf))*Log[beta]^2)/
      beta + beta*(Cf^2*(((-241*I)/9)*Pi - ((8*I)/9)*ln2*Pi + 
         ((140*I)/3)*ln2^2*Pi - (200*z2)/3 + 280*ln2*z2 - ((50*I)/3)*Pi*z2) + 
       Cf*(nh*Tf*(((16*I)/15)*Pi + ((2*I)/3)*Pi*z2) + 
         nl*Tf*(((1405*I)/27)*Pi - ((368*I)/9)*ln2*Pi + (8*I)*ln2^2*Pi - 
           (368*z2)/3 + 48*ln2*z2 - (2*I)*Pi*z2) + 
         Ca*(((-12113*I)/54)*Pi + ((2270*I)/9)*ln2*Pi - (108*I)*ln2^2*Pi + 
           (1822*z2)/3 - 520*ln2*z2 + ((79*I)/2)*Pi*z2)) + 
       (Cf^2*(((-200*I)/9)*Pi + ((280*I)/3)*ln2*Pi + 280*z2) + 
         Cf*(Ca*(((1822*I)/9)*Pi - ((520*I)/3)*ln2*Pi - 424*z2) + 
           nl*Tf*(((-368*I)/9)*Pi + (16*I)*ln2*Pi + 48*z2)))*Log[beta] + 
       (((140*I)/3)*Cf^2*Pi + Cf*(((-212*I)/3)*Ca*Pi + (8*I)*nl*Pi*Tf))*
        Log[beta]^2) + beta^4*(Cf^2*(221698549/4465125 + (128*li4half)/7 + 
         (16*ln2^4)/21 + (2626681*z2)/19845 - (24638*ln2*z2)/245 + 
         (64*ln2^2*z2)/7 + ((1068*I)/35)*Pi*z2 - (48*z2^2)/5 - 
         (165797*z3)/4410) + Cf*(nl*Tf*(-46868/10125 - (8*z2)/5) + 
         nh*Tf*(-1156/1215 - (32164*z2)/33075 + (128*ln2*z2)/35 - 
           (32*z3)/15) + Ca*(-33788987/4465125 - (768*li4half)/35 - 
           (32*ln2^4)/35 - (35137184*z2)/496125 + (818584*ln2*z2)/11025 - 
           (384*ln2^2*z2)/35 - ((4112*I)/175)*Pi*z2 + ((64*I)/5)*ln2*Pi*z2 + 
           (1376*z2^2)/25 + (281686*z3)/11025)) + 
       ((-2136*Cf^2*z2)/35 + Ca*Cf*((8224*z2)/175 - (128*ln2*z2)/5 + 
           ((64*I)/5)*Pi*z2))*Log[beta] - (64*Ca*Cf*z2*Log[beta]^2)/5) + 
     (Cf^2*(28*z2 - 112*ln2*z2 + 48*ln2^2*z2 + (56*I)*Pi*z2 - 
         (48*I)*ln2*Pi*z2 - 30*z2^2) + Cf^2*(-112*z2 + 96*ln2*z2 - 
         (48*I)*Pi*z2)*Log[beta] + 48*Cf^2*z2*Log[beta]^2)/beta^2 + 
     beta^2*(Cf*(nl*Tf*(-2228/81 - 8*z2) + Ca*(16374871/99225 - 
           (1024*li4half)/7 - (128*ln2^4)/21 - (419336*z2)/2625 + 
           (620324*ln2*z2)/3675 - (1024*ln2^2*z2)/35 - ((992*I)/175)*Pi*z2 + 
           ((64*I)/5)*ln2*Pi*z2 + (27584*z2^2)/175 - (458029*z3)/3675) + 
         nh*Tf*(772/405 - (136672*z2)/11025 + (1152*ln2*z2)/35 - 
           (96*z3)/5)) + Cf^2*(-4863529/33075 + (2000*li4half)/7 + 
         (250*ln2^4)/21 + (106326464*z2)/385875 - (301948*ln2*z2)/3675 + 
         (248*ln2^2*z2)/35 - ((127912*I)/1225)*Pi*z2 + ((1024*I)/35)*ln2*Pi*
          z2 - (45208*z2^2)/175 + (330121*z3)/1225) + 
       (Ca*Cf*((1984*z2)/175 - (128*ln2*z2)/5 + ((64*I)/5)*Pi*z2) + 
         Cf^2*((255824*z2)/1225 - (2048*ln2*z2)/35 + ((1024*I)/35)*Pi*z2))*
        Log[beta] + ((-64*Ca*Cf*z2)/5 - (1024*Cf^2*z2)/35)*Log[beta]^2)))


==> anc/FORMFACTORS/resultAVectorG1FF3L <==
1 + asr*Cf*(-4 - (2*(1 + x^2)*z2)/(-1 + x^2) + ((3 - 2*x + 3*x^2)*H[0, x])/
    (-1 + x^2) + (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/Ep - 
   (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, x])/
    (-1 + x^2) + Ep*(-8 + ((-2 + 2*x - 4*x^2)*z2)/(-1 + x^2) - 
     (4*(1 + x^2)*z3)/(-1 + x^2) + (4*(1 + x^2)*z2*H[-1, x])/(-1 + x^2) + 
     ((8*(1 + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, x] + 
     ((-6 + 4*x - 6*x^2)*H[-1, 0, x])/(-1 + x^2) + 
     ((3 - 2*x + 3*x^2)*H[0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, x])/
      (-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, x])/(-1 + x^2) + 
     (2*(1 + x^2)*H[0, 0, 0, x])/(-1 + x^2)) + 
   Ep^2*(-16 - (2*(3 + 5*x^2)*z2)/(-1 + x^2) - (14*(1 + x^2)*z2^2)/
      (5*(-1 + x^2)) - (4*(5 - 3*x + 4*x^2)*z3)/(3*(-1 + x^2)) + 
     (((6 - 4*x + 6*x^2)*z2)/(-1 + x^2) + (8*(1 + x^2)*z3)/(-1 + x^2))*
      H[-1, x] + ((16*(1 + x^2))/(-1 + x^2) + ((3 - 2*x + 3*x^2)*z2)/
        (2 - 2*x^2) - (14*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] - 
     (8*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + 
     ((-16*(1 + x^2))/(-1 + x^2) + (2*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] + 
     (4*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + 
     ((8*(1 + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, 0, x] + 
     (4*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/(-1 + x^2) + 
     ((-6 + 4*x - 6*x^2)*H[-1, 0, 0, x])/(-1 + x^2) + 
     ((-6 + 4*x - 6*x^2)*H[0, -1, 0, x])/(-1 + x^2) + 
     ((3 - 2*x + 3*x^2)*H[0, 0, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + 
     (2*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
 asr^2*(Cf*nl*Tf*(424/27 + (4*(7 - 6*x + 31*x^2)*z2)/(9*(-1 + x^2)) + 
     (16*(1 + x^2)*z3)/(3*(-1 + x^2)) - (16*(1 + x^2)*z2*H[-1, x])/
      (3*(-1 + x^2)) + ((418 - 156*x + 418*x^2)/(27 - 27*x^2) + 
       ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] + 
     (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/Ep + 
     (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     (8*(19 - 6*x + 19*x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + 
     ((76 - 24*x + 76*x^2)*H[0, 0, x])/(9 - 9*x^2) - 
     (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[-1, 0, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[0, -1, 0, x])/(3*(-1 + x^2)) + 
     ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + 
     Ep*(5204/81 + (8*(22 - 39*x + 259*x^2)*z2)/(27*(-1 + x^2)) + 
       (96*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (8*(35 - 18*x + 59*x^2)*z3)/
        (9*(-1 + x^2)) + ((-8*(47 - 18*x + 47*x^2)*z2)/(9*(-1 + x^2)) - 
         (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + 
       ((5813 - 1014*x + 5813*x^2)/(81 - 81*x^2) + ((74 - 36*x + 74*x^2)*z2)/
          (9 - 9*x^2) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] + 
       (32*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + 
       ((8*(281 - 78*x + 281*x^2))/(27*(-1 + x^2)) + (8*(1 + x^2)*z2)/
          (-1 + x^2))*H[-1, 0, x] - (16*(1 + x^2)*z2*H[0, -1, x])/
        (-1 + x^2) + ((-4*(281 - 78*x + 281*x^2))/(27*(-1 + x^2)) - 
         (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] + 
       ((752 - 288*x + 752*x^2)*H[-1, -1, 0, x])/(9 - 9*x^2) + 
       (8*(47 - 18*x + 47*x^2)*H[-1, 0, 0, x])/(9*(-1 + x^2)) + 
       (8*(47 - 18*x + 47*x^2)*H[0, -1, 0, x])/(9*(-1 + x^2)) + 
       ((188 - 72*x + 188*x^2)*H[0, 0, 0, x])/(9 - 9*x^2) + 
       (64*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - 
       (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
   Cf*nh*Tf*((4*(383 + 646*x + 383*x^2))/(27*(1 + x)^2) - 
     (8*(1 + 55*x + 68*x^2 + 55*x^3 + x^4)*z2)/(3*(1 + x)^4) + 
     ((-2*(265 - 208*x + 14*x^2 - 208*x^3 + 265*x^4))/
        (27*(-1 + x)*(1 + x)^3) - (4*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*z2)/
        ((-1 + x)*(1 + x)^3))*H[0, x] + 
     (4*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, 0, x])/(9*(1 + x)^4) - 
     (8*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) + Ep*((2*(2069 + 4378*x + 2069*x^2))/
        (27*(1 + x)^2) + ((32*ln2*(7 + 82*x + 110*x^2 + 82*x^3 + 7*x^4))/
          (3*(1 + x)^4) - (4*(-404 - 3040*x - 7*x^2 + 3248*x^3 + 139*x^4))/
          (27*(-1 + x)*(1 + x)^3))*z2 + (8*(1 + 2*x + x^2 + 2*x^3 + x^4)*
         z2^2)/(5*(-1 + x)*(1 + x)^3) - 
       (8*(69 + 564*x + 790*x^2 + 564*x^3 + 69*x^4)*z3)/(9*(1 + x)^4) - 
       (8*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*z2*H[-1, x])/(3*(1 + x)^4) + 
       ((1719 - 2918*x + 1719*x^2)/(27 - 27*x^2) + 
         (2*(-27 - 15*x - 42*x^2 + 182*x^3 - 279*x^4 + 125*x^5)*z2)/
          (9*(-1 + x)*(1 + x)^4) + (8*(7 + 14*x - 22*x^2 + 14*x^3 + 7*x^4)*
           z3)/(9*(-1 + x)*(1 + x)^3))*H[0, x] + 
       ((4*(265 - 208*x + 14*x^2 - 208*x^3 + 265*x^4))/(27*(-1 + x)*
           (1 + x)^3) - (8*(1 + 2*x - 10*x^2 + 2*x^3 + x^4)*z2)/
          (3*(-1 + x)*(1 + x)^3))*H[-1, 0, x] + 
       (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2*H[0, -1, x])/
        ((-1 + x)*(1 + x)^3) + ((4*(-281 + 344*x - 7*x^2 - 136*x^3 + 16*x^4))/
          (27*(-1 + x)*(1 + x)^3) - (4*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*z2)/
          ((-1 + x)*(1 + x)^3))*H[0, 0, x] - 
       (8*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[-1, 0, 0, x])/
        (9*(1 + x)^4) - (8*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*
         H[0, -1, 0, x])/(9*(1 + x)^4) + 
       (4*(-47 + 69*x - 68*x^2 + 156*x^3 - 195*x^4 + 105*x^5)*H[0, 0, 0, x])/
        (9*(-1 + x)*(1 + x)^4) + (16*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*
         H[1, 0, 0, x])/(9*(1 + x)^4) - (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
         H[-1, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + 
       (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, -1, 0, 0, x])/
        (3*(-1 + x)*(1 + x)^3) + (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
         H[0, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^3) - 
       (8*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, 0, x])/
        ((-1 + x)*(1 + x)^3) - (32*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
         H[0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3))) + 
   Ca*Cf*(-1595/27 + ((24*ln2*(1 - 4*x + x^2))/(1 + x)^2 + 
       (-7 + 1698*x - 3174*x^2 + 2262*x^3 - 347*x^4)/(9*(-1 + x^2)^2))*z2 + 
     ((3 - 132*x + 535*x^2 - 508*x^3 + 461*x^4 - 132*x^5 - 71*x^6)*z2^2)/
      (5*(-1 + x^2)^3) + (2*(67 - 252*x + 408*x^2 - 252*x^3 + 5*x^4)*z3)/
      (3*(-1 + x^2)^2) + ((-4*(26 - 81*x + 108*x^2 - 81*x^3 + 10*x^4)*z2)/
        (3*(-1 + x^2)^2) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, x] + 
     ((5*(509 - 114*x + 509*x^2))/(54*(-1 + x^2)) + 
       (2*(11 - 78*x + 85*x^2 - 354*x^3 + 511*x^4 - 348*x^5 + 29*x^6)*z2)/
        (3*(-1 + x^2)^3) + ((-26 + 56*x - 250*x^2 + 480*x^3 - 254*x^4 + 
          56*x^5 - 30*x^6)*z3)/(-1 + x^2)^3)*H[0, x] + 
     (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     ((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
      H[1, x] + ((124 - 420*x + 124*x^2)/(9 - 9*x^2) + 
       (16*(1 + x^2)*z2)/(-1 + x^2)^2)*H[-1, 0, x] + 
     (4*(5 + 6*x - 31*x^2 + 24*x^3 - 29*x^4 + 6*x^5 + 7*x^6)*z2*H[0, -1, x])/
      (-1 + x^2)^3 + (-(233 - 299*x + 65*x^2 + 217*x^3)/
        (9*(-1 + x)^2*(1 + x)) + (4*(-1 - 4*x + 15*x^2 - 14*x^3 + 17*x^4 - 
          4*x^5 + x^6)*z2)/(-1 + x^2)^3)*H[0, 0, x] + 
     (4*(1 + x^2)^2*z2*H[0, 1, x])/(-1 + x^2)^2 + 
     ((-4*(3 - 2*x + 3*x^2))/(-1 + x^2) + 
       (16*(-2 + x - 12*x^2 + 10*x^3 - 2*x^4 + x^5)*z2)/
        ((-1 + x)^2*(1 + x)^3))*H[1, 0, x] + (208*(1 + x^2)*H[-1, -1, 0, x])/
      (3*(-1 + x^2)) + ((68 + 564*x - 912*x^2 + 564*x^3 - 212*x^4)*
       H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (24*(1 + x^2)*H[-1, 1, 0, x])/
      (-1 + x^2) - (8*(-1 + 3*x - 33*x^2 + 3*x^3 + 34*x^4)*H[0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (2*(11 - 24*x + 37*x^2 - 354*x^3 + 499*x^4 - 
        402*x^5 + 89*x^6)*H[0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (32*(x + x^3)*H[0, 1, 0, x])/((-1 + x)*(1 + x)^2) + 
     (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/
        (-1 + x^2)^2 + ((67*(1 + x^2))/(9*(-1 + x^2)) + 
         ((2 - 4*x^2 - 6*x^4)*z2)/(-1 + x^2)^2)*H[0, x] - 
       (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*x^2*H[0, 0, x])/(-1 + x^2) + 
       (4*(1 + x^2)*H[1, 0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, -1, 0, x])/
        (-1 + x^2)^2 - (8*(x^2 + x^4)*H[0, 0, 0, x])/(-1 + x^2)^2 - 
       (4*(1 + x^2)^2*H[0, 1, 0, x])/(-1 + x^2)^2)/Ep - 
     (24*(1 + x^2)*H[1, -1, 0, x])/(-1 + x^2) - 
     (8*(6 + 5*x - 14*x^2 + 5*x^3 + 2*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + 
     (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(3 + 4*x^2 + x^4)*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - 
     (40*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(-1 - 7*x + 25*x^2 - 56*x^3 + 33*x^4 - 7*x^5 + 7*x^6)*
       H[0, -1, 0, 0, x])/(-1 + x^2)^3 + (24*(1 + x^2)^2*H[0, -1, 1, 0, x])/
      (-1 + x^2)^2 + (8*(-1 + 5*x - 27*x^2 + 26*x^3 - 15*x^4 + 5*x^5 + 
        11*x^6)*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (4*x*(1 + 2*x + 28*x^2 - 10*x^3 + x^4 - 12*x^5)*H[0, 0, 0, 0, x])/
      (-1 + x^2)^3 - (8*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*
       H[0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
     (24*(1 + x^2)^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(-3 - 5*x + 17*x^2 - 34*x^3 + 21*x^4 - 5*x^5 + x^6)*H[0, 1, 0, 0, x])/
      (-1 + x^2)^3 - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(-5 + x - 26*x^2 + 18*x^3 - 5*x^4 + x^5)*H[1, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) - (16*(1 + x^2)^2*H[1, 0, 1, 0, x])/
      (-1 + x^2)^2 + Ep*(-28745/162 - (96*li4half*(1 - 4*x + x^2))/
        (1 + x)^2 - (4*ln2^4*(1 - 4*x + x^2))/(1 + x)^2 + 
       ((-637 + 2952*x - 6725*x^2 + 7530*x^3 - 3441*x^4 + 634*x^5 - 145*x^6)*
         z2^2)/(5*(-1 + x^2)^3) + ((1577 + 2628*x - 8166*x^2 + 5364*x^3 + 
          1045*x^4)*z3)/(9*(-1 + x^2)^2) + 
       z2*((-48*ln2^2*(1 - 4*x + x^2))/(1 + x)^2 + 
         (-71 + 14928*x - 28365*x^2 + 21306*x^3 - 4774*x^4)/
          (27*(-1 + x^2)^2) + (12*ln2*(1 - 60*x + 110*x^2 - 60*x^3 + x^4))/
          (-1 + x^2)^2 + (2*(1 + 68*x - 317*x^2 + 448*x^3 - 295*x^4 + 
            68*x^5 + 23*x^6)*z3)/(-1 + x^2)^3) + 
       ((157 - 576*x + 2523*x^2 - 3792*x^3 + 2249*x^4 - 576*x^5 - 117*x^6)*
         z5)/(-1 + x^2)^3 + (((-24*ln2*(3 - 2*x^2 + 3*x^4))/(-1 + x^2)^2 + 
           (2*(-349 + 234*x + 810*x^2 - 1314*x^3 + 187*x^4))/
            (9*(-1 + x^2)^2))*z2 + (8*(-27 - 33*x + 106*x^2 - 127*x^3 + 
            143*x^4 - 33*x^5 + 10*x^6)*z2^2)/(5*(-1 + x^2)^3) + 
         ((-230 + 432*x - 644*x^2 + 432*x^3 + 82*x^4)*z3)/(-1 + x^2)^2)*
        H[-1, x] + ((5*(14033 + 462*x + 14033*x^2))/(324*(-1 + x^2)) + 
         ((575 - 5094*x + 9253*x^2 - 8604*x^3 + 4861*x^4 - 2934*x^5 + 
            1367*x^6)*z2)/(18*(-1 + x^2)^3) - 
         (2*(44 - 303*x + 1238*x^2 - 1692*x^3 + 1214*x^4 - 303*x^5 + 20*x^6)*
           z2^2)/(5*(-1 + x^2)^3) - (4*(65 - 9*x - 731*x^2 + 1674*x^3 - 
            1475*x^4 + 435*x^5 + 29*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, x] + 
       (((4*(3 - 2*x + 3*x^2))/(-1 + x^2) - (24*ln2*(3 - 2*x^2 + 3*x^4))/
            (-1 + x^2)^2)*z2 - (4*(-52 - 171*x + 634*x^2 - 892*x^3 + 
            708*x^4 - 171*x^5 + 22*x^6)*z2^2)/(5*(-1 + x^2)^3) + 
         (2*(101 - 8*x - 82*x^2 - 8*x^3 + 57*x^4)*z3)/(-1 + x^2)^2)*H[1, x] + 
       ((24*(13 - 27*x + 34*x^2 - 27*x^3 + 5*x^4)*z2)/(-1 + x^2)^2 - 
         (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, -1, x] + 
       ((3623 + 534*x + 3623*x^2)/(27 - 27*x^2) - 
         (2*(-63 + 282*x - 337*x^2 + 236*x^3 - 37*x^4 + 2*x^5 + 13*x^6)*z2)/
          (-1 + x^2)^3 - (16*(4 - 7*x + 32*x^2 - 60*x^3 + 31*x^4 - 7*x^5 + 
            3*x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, x] + 
       ((24*(1 + x^2)*z2)/(-1 + x^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[-1, 1, x] + (((96*ln2*(x^2 + x^4))/(-1 + x^2)^3 + 
           (4*(11 - 26*x + 133*x^2 + 42*x^3 - 253*x^4 + 212*x^5 + x^6))/
            (-1 + x^2)^3)*z2 + (4*(33 - 4*x + 23*x^2 - 104*x^3 + 5*x^4 - 
            4*x^5 + 15*x^6)*z3)/(-1 + x^2)^3)*H[0, -1, x] + 
       ((-3337 + 462*x - 4779*x^2 + 4452*x^3 - 254*x^4)/(27*(-1 + x^2)^2) + 
         ((11 - 100*x - 231*x^2 + 1204*x^3 - 1463*x^4 + 760*x^5 - 133*x^6)*
           z2)/(-1 + x^2)^3 + (4*(-13 + 5*x - 43*x^2 + 22*x^3 - 5*x^4 + 
            5*x^5 + 25*x^6)*z3)/(-1 + x^2)^3)*H[0, 0, x] + 
       (((-32*(x + x^3))/((-1 + x)*(1 + x)^2) + (96*ln2*(x^2 + x^4))/
            (-1 + x^2)^3)*z2 - (4*(21 + 34*x - 113*x^2 + 188*x^3 - 119*x^4 + 
            34*x^5 + 15*x^6)*z3)/(-1 + x^2)^3)*H[0, 1, x] + 
       ((48*(1 - x^2 + 2*x^4)*z2)/(-1 + x^2)^2 + (32*(1 + x^2)^2*z3)/
          (-1 + x^2)^2)*H[1, -1, x] + ((-4*(5 - 32*x + 5*x^2))/(-1 + x^2) - 
         (4*(11 - 150*x + 467*x^2 - 716*x^3 + 489*x^4 - 174*x^5 + 25*x^6)*z2)/
          (-1 + x^2)^3 + (16*(2 + 2*x - 6*x^2 + 2*x^3 - 7*x^4 + 2*x^5 + x^6)*
           z3)/(-1 + x^2)^3)*H[1, 0, x] + ((-8*(1 + x^2)*z2)/(-1 + x^2) - 
         (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, 1, x] + 
       ((-8*(28 + 279*x + 28*x^2))/(9*(-1 + x^2)) - 
         (16*(1 + 4*x^2 + 3*x^4)*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] + 
       (16*(4 + 3*x - 14*x^2 + 12*x^3 - 16*x^4 + 3*x^5 + 2*x^6)*z2*
         H[-1, 0, -1, x])/(-1 + x^2)^3 + 
       ((2*(533 + 659*x + 677*x^2 - 97*x^3))/(9*(-1 + x)*(1 + x)^2) - 
         (16*(-1 + 2*x - 9*x^2 + 7*x^3 - 7*x^4 + 2*x^5 + x^6)*z2)/
          (-1 + x^2)^3)*H[-1, 0, 0, x] - (16*(1 + x^2)^2*z2*H[-1, 0, 1, x])/
        (-1 + x^2)^2 + ((24*(3 - 2*x + 3*x^2))/(-1 + x^2) + 
         (16*(-1 + 5*x - 18*x^2 + 26*x^3 - x^4 + 5*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[-1, 1, 0, x] - 
       (8*(19 + 18*x - 77*x^2 + 72*x^3 - 79*x^4 + 18*x^5 + 17*x^6)*z2*
         H[0, -1, -1, x])/(-1 + x^2)^3 + 
       ((2*(187 + 702*x - 2106*x^2 + 1602*x^3 + 623*x^4))/(9*(-1 + x^2)^2) + 
         (4*(29 + x^2 - 72*x^3 - x^4 + 27*x^6)*z2)/(-1 + x^2)^3)*
        H[0, -1, 0, x] - (24*(1 + x^2)^2*z2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
       (8*(-5 + 12*x - 53*x^2 + 74*x^3 - 35*x^4 + 12*x^5 + 13*x^6)*z2*
         H[0, 0, -1, x])/(-1 + x^2)^3 + 
       ((565 - 1314*x + 2225*x^2 - 4104*x^3 + 5681*x^4 - 2898*x^5 - 443*x^6)/
          (9*(-1 + x^2)^3) + (8*(-1 - 8*x + 30*x^2 - 101*x^3 + 51*x^4 - 
            8*x^5 + 20*x^6)*z2)/(-1 + x^2)^3)*H[0, 0, 0, x] + 
       (8*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*z2*H[0, 0, 1, x])/
        ((-1 + x)^2*(1 + x)^3) - (24*(-1 + 3*x^2 + 5*x^4 + x^6)*z2*
         H[0, 1, -1, x])/(-1 + x^2)^3 + 
       ((-16*(-1 + 10*x - 14*x^2 + 6*x^3 + 5*x^4))/(-1 + x^2)^2 - 
         (4*(13 - 18*x + 65*x^2 - 156*x^3 + 75*x^4 - 18*x^5 + 23*x^6)*z2)/
          (-1 + x^2)^3)*H[0, 1, 0, x] + (8*(1 + x^2)^2*z2*H[0, 1, 1, x])/
        (-1 + x^2)^2 + ((24*(3 - 2*x + 3*x^2))/(-1 + x^2) + 
         (16*(-1 + 5*x - 18*x^2 + 26*x^3 - x^4 + 5*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[1, -1, 0, x] - 
       (16*(10 + 3*x - 8*x^2 - 12*x^3 - 10*x^4 + 3*x^5 + 8*x^6)*z2*
         H[1, 0, -1, x])/(-1 + x^2)^3 + 
       ((-4*(3 - 62*x + 106*x^2 - 78*x^3 + 27*x^4))/(-1 + x^2)^2 + 
         (8*x*(19 - 76*x + 96*x^2 - 72*x^3 + 19*x^4 + 4*x^5)*z2)/
          (-1 + x^2)^3)*H[1, 0, 0, x] + (16*(1 + x^2)^2*z2*H[1, 0, 1, x])/
        (-1 + x^2)^2 + ((-8*(3 - 2*x + 3*x^2))/(-1 + x^2) - 
         (16*(-1 + 5*x - 18*x^2 + 26*x^3 - x^4 + 5*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] - 
       (480*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
       (8*(-22 - 103*x + 162*x^2 - 103*x^3 + 56*x^4)*H[-1, -1, 0, 0, x])/
        (-1 + x^2)^2 + (144*(1 + x^2)*H[-1, -1, 1, 0, x])/(-1 + x^2) + 
       (8*(-21 - 119*x + 188*x^2 - 119*x^3 + 57*x^4)*H[-1, 0, -1, 0, x])/
        (-1 + x^2)^2 - (4*(-11 + 347*x - 537*x^2 + 118*x^3 + 273*x^4 - 
          205*x^5 + 63*x^6)*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (8*(-7 - 54*x + 90*x^2 - 54*x^3 + 17*x^4)*H[-1, 0, 1, 0, x])/
        (-1 + x^2)^2 + (144*(1 + x^2)*H[-1, 1, -1, 0, x])/(-1 + x^2) - 
       (8*(-15 + 2*x^2 + 9*x^4)*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 - 
       (48*(1 + x^2)*H[-1, 1, 1, 0, x])/(-1 + x^2) + 
       (16*(-1 - 5*x - 21*x^2 - 5*x^3 + 38*x^4)*H[0, -1, -1, 0, x])/
        (-1 + x^2)^2 - (4*(-13 + 14*x + 277*x^2 - 614*x^3 + 443*x^4 - 
          260*x^5 + 113*x^6)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (192*(x + x^3)*H[0, -1, 1, 0, x])/((-1 + x)*(1 + x)^2) - 
       (4*(5 + 52*x - 173*x^2 - 74*x^3 + 309*x^4 - 382*x^5 + 119*x^6)*
         H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       ((22 - 52*x - 38*x^2 - 340*x^3 + 574*x^4 - 480*x^5 + 58*x^6)*
         H[0, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (8*x*(21 - 31*x - 66*x^2 + 126*x^3 - 91*x^4 + 17*x^5)*
         H[0, 0, 1, 0, x])/(-1 + x^2)^3 - (192*(x + x^3)*H[0, 1, -1, 0, x])/
        ((-1 + x)*(1 + x)^2) + (8*(3 - 11*x + 65*x^2 - 92*x^3 + 35*x^4 + 
          3*x^5 + x^6)*H[0, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (64*(x + x^3)*H[0, 1, 1, 0, x])/((-1 + x)*(1 + x)^2) + 
       (144*(1 + x^2)*H[1, -1, -1, 0, x])/(-1 + x^2) - 
       (8*(-15 + 2*x^2 + 9*x^4)*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (48*(1 + x^2)*H[1, -1, 1, 0, x])/(-1 + x^2) - 
       (16*(-11 - 32*x + 64*x^2 - 32*x^3 + x^4)*H[1, 0, -1, 0, x])/
        (-1 + x^2)^2 - (4*(-27 - 206*x + 639*x^2 - 716*x^3 + 343*x^4 - 
          118*x^5 + 37*x^6)*H[1, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (16*(4 + 13*x - 26*x^2 + 13*x^3)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (48*(1 + x^2)*H[1, 1, -1, 0, x])/(-1 + x^2) - 
       (8*(19 - 46*x + 66*x^2 - 46*x^3 + 11*x^4)*H[1, 1, 0, 0, x])/
        (-1 + x^2)^2 + (16*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x^2) + 
       (64*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(3 + 8*x^2 + 5*x^4)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (160*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(-11 + 7*x - 37*x^2 + 56*x^3 - 21*x^4 + 7*x^5 + 5*x^6)*
         H[-1, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (96*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(-17 - 5*x + 9*x^2 - 26*x^3 + 33*x^4 - 5*x^5 + 7*x^6)*
         H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (8*(-18 + x - 16*x^2 + 28*x^3 + 8*x^4 + x^5 + 6*x^6)*
         H[-1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (16*(11 + 11*x + 20*x^2 + 12*x^3 + 5*x^4 + 5*x^5)*
         H[-1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (96*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-3 + 5*x - 23*x^2 + 34*x^3 - 15*x^4 + 5*x^5 + 5*x^6)*
         H[-1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (32*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 7*x - 14*x^2 + 30*x^3 + x^4 + 7*x^5)*H[-1, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (64*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/
        (-1 + x^2)^2 + (304*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/
        (-1 + x^2)^2 - (16*(-7 - 13*x + 41*x^2 - 108*x^3 + 69*x^4 - 13*x^5 + 
          21*x^6)*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (144*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(-7 - 13*x + 39*x^2 - 124*x^3 + 75*x^4 - 13*x^5 + 29*x^6)*
         H[0, -1, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (16*(4 - 20*x + 75*x^2 - 176*x^3 + 95*x^4 - 20*x^5 + 24*x^6)*
         H[0, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (32*(-2 - 4*x + 13*x^2 - 38*x^3 + 23*x^4 - 4*x^5 + 8*x^6)*
         H[0, -1, 0, 1, 0, x])/(-1 + x^2)^3 - 
       (144*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(-3 - 4*x^2 + 2*x^4 + 3*x^6)*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (48*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(-5 + 15*x - 83*x^2 + 62*x^3 - 35*x^4 + 15*x^5 + 43*x^6)*
         H[0, 0, -1, -1, 0, x])/(-1 + x^2)^3 + 
       (16*(-1 + 5*x - 34*x^2 + 7*x^3 - 5*x^4 + 5*x^5 + 28*x^6)*
         H[0, 0, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (48*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*H[0, 0, -1, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (16*(-1 - 10*x^2 - 57*x^3 + 22*x^4 + 31*x^6)*
         H[0, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (4*x*(3 + 2*x + 52*x^2 - 22*x^3 + 3*x^4 - 24*x^5)*H[0, 0, 0, 0, 0, x])/
        (-1 + x^2)^3 - (8*(-2 - 7*x + 20*x^2 - 106*x^3 + 54*x^4 - 7*x^5 + 
          32*x^6)*H[0, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (48*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*H[0, 0, 1, -1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (16*(-3 + x - 13*x^2 + 8*x^3 + x^5 + 10*x^6)*
         H[0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
       (16*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*H[0, 0, 1, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (144*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/
        (-1 + x^2)^2 + (32*(-3 - 4*x^2 + 2*x^4 + 3*x^6)*H[0, 1, -1, 0, 0, x])/
        (-1 + x^2)^3 + (48*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (16*(-7 - 13*x + 45*x^2 - 110*x^3 + 65*x^4 - 13*x^5 + 13*x^6)*
         H[0, 1, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (8*(-4 - 29*x + 104*x^2 - 230*x^3 + 130*x^4 - 29*x^5 + 22*x^6)*
         H[0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (16*(-3 - 5*x + 17*x^2 - 50*x^3 + 29*x^4 - 5*x^5 + 9*x^6)*
         H[0, 1, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (48*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(5 - x + 11*x^2 - 18*x^3 + 7*x^4 - x^5 + x^6)*H[0, 1, 1, 0, 0, x])/
        (-1 + x^2)^3 - (16*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 7*x - 14*x^2 + 30*x^3 + x^4 + 7*x^5)*H[1, -1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (64*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/
        (-1 + x^2)^2 - (160*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-13 + x - 15*x^2 + 28*x^3 + x^4 + x^5 + 3*x^6)*
         H[1, 0, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (96*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (16*(-19 + 16*x - 77*x^2 + 108*x^3 - 53*x^4 + 16*x^5 + 5*x^6)*
         H[1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (8*(-24 + 7*x - 46*x^2 + 88*x^3 - 22*x^4 + 7*x^5)*H[1, 0, 0, 0, 0, x])/
        (-1 + x^2)^3 - (16*(11 + 5*x + 38*x^2 - 6*x^3 + 11*x^4 + 5*x^5)*
         H[1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (96*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(-7 - 4*x + 9*x^2 - 4*x^3 + 17*x^4 - 4*x^5 + x^6)*
         H[1, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
       (32*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + 
       (64*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + 7*x - 14*x^2 + 30*x^3 + x^4 + 7*x^5)*H[1, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (64*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
        (-1 + x^2)^2)) + 
   Cf^2*(46 + ((-48*ln2*(1 - 4*x + x^2))/(1 + x)^2 + 
       (39 - 146*x - 46*x^3 + 57*x^4)/(-1 + x^2)^2)*z2 + 
     (2*(59 - 72*x + 477*x^2 - 1328*x^3 + 599*x^4 - 72*x^5 + 181*x^6)*z2^2)/
      (5*(-1 + x^2)^3) - (4*(11 + 30*x - 142*x^2 + 30*x^3 + 7*x^4)*z3)/
      (-1 + x^2)^2 + (8*(7 - 27*x + 36*x^2 - 27*x^3 + 5*x^4)*z2*H[-1, x])/
      (-1 + x^2)^2 + ((85 - 6*x + 85*x^2)/(2 - 2*x^2) - 
       (4*x*(3 - 78*x + 118*x^2 - 72*x^3 - 37*x^4 + 18*x^5)*z2)/
        (-1 + x^2)^3 + (16*(2 + 5*x - 33*x^2 + 48*x^3 - 33*x^4 + 5*x^5 + 
          2*x^6)*z3)/(-1 + x^2)^3)*H[0, x] + (16*(1 + x^2)^2*z3*H[1, x])/
      (-1 + x^2)^2 + ((-2*(55 - 82*x + 55*x^2))/(-1 + x^2) + 
       (16*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, x] - 
     (8*(7 + 6*x - 29*x^2 + 24*x^3 - 31*x^4 + 6*x^5 + 5*x^6)*z2*H[0, -1, x])/
      (-1 + x^2)^3 + ((55 - 70*x + 244*x^2 - 266*x^3 + 229*x^4)/
        (-1 + x^2)^2 + (8*(1 - 2*x + 10*x^2 - 40*x^3 + 16*x^4 - 2*x^5 + 
          7*x^6)*z2)/(-1 + x^2)^3)*H[0, 0, x] + 
     (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, 0, x])/
        (-1 + x^2)^2)/Ep^2 + ((32*(2 - x + 2*x^2))/(-1 + x^2) + 
       (16*(1 + 7*x - 30*x^2 + 34*x^3 - 5*x^4 + x^5)*z2)/
        ((-1 + x)^2*(1 + x)^3))*H[1, 0, x] - (16*(1 + x^2)*H[-1, -1, 0, x])/
      (-1 + x^2) - (8*(5 - 15*x + 76*x^2 - 15*x^3 + 3*x^4)*H[-1, 0, 0, x])/
      (-1 + x^2)^2 + (8*(6 - 27*x + 60*x^2 - 27*x^3 + 8*x^4)*H[0, -1, 0, x])/
      (-1 + x^2)^2 - (8*(5 - 7*x - 16*x^2 + 59*x^3 - 60*x^4 - 10*x^5 + 5*x^6)*
       H[0, 0, 0, x])/(-1 + x^2)^3 + (8 + (4*(1 + x^2)*z2)/(-1 + x^2) + 
       ((-2*(7 - 2*x + 7*x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/(-1 + x^2)^2)*
        H[0, x] + (8*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + 
       (8*(2 - x + 3*x^2 - x^3 + x^4)*H[0, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + x^2)^2*H[-1, 0, 0, x])/(-1 + x^2)^2 - 
       (8*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 + 
       (12*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep - 
     (8*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, 0, x])/(-1 + x^2)^2 + 
     (8*(8 - 19*x + 46*x^2 - 19*x^3 + 8*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + 
     (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - 
     (48*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(-3 + 10*x - 75*x^2 + 104*x^3 - 65*x^4 + 10*x^5 + 7*x^6)*
       H[0, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (8*(1 - 2*x + 23*x^2 - 56*x^3 + 33*x^4 - 2*x^5 + 11*x^6)*
       H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (4*(-7 - 2*x - 7*x^2 - 56*x^3 + 27*x^4 - 2*x^5 + 27*x^6)*
       H[0, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (16*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^3) - (16*(1 - x + 14*x^2 - 20*x^3 + 14*x^4 - x^5 + 
        x^6)*H[0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (32*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (32*(1 + 4*x - 14*x^2 + 18*x^3 - 2*x^4 + x^5)*H[1, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) + (32*(1 + x^2)^2*H[1, 0, 1, 0, x])/
      (-1 + x^2)^2 + Ep*(4 + (192*li4half*(1 - 4*x + x^2))/(1 + x)^2 + 
       (8*ln2^4*(1 - 4*x + x^2))/(1 + x)^2 + 
       (4*(200 - 263*x - 1458*x^2 + 3876*x^3 - 3462*x^4 + 877*x^5 + 146*x^6)*
         z2^2)/(5*(-1 + x^2)^3) - (2*(173 + 762*x - 1024*x^2 - 618*x^3 + 
          1043*x^4)*z3)/(3*(-1 + x^2)^2) + 
       z2*((96*ln2^2*(1 - 4*x + x^2))/(1 + x)^2 - 
         (24*ln2*(1 - 60*x + 110*x^2 - 60*x^3 + x^4))/(-1 + x^2)^2 + 
         (163 - 514*x + 82*x^2 - 74*x^3 + 183*x^4)/(-1 + x^2)^2 - 
         (4*(-3 + 20*x - 73*x^2 + 16*x^3 - 27*x^4 + 20*x^5 + 43*x^6)*z3)/
          (-1 + x^2)^3) + (6*(3 - 144*x + 969*x^2 - 1760*x^3 + 1043*x^4 - 
          144*x^5 + 77*x^6)*z5)/(-1 + x^2)^3 + 
       (((48*ln2*(3 - 2*x^2 + 3*x^4))/(-1 + x^2)^2 + 
           (2*(-47 + 310*x - 180*x^2 - 70*x^3 + 83*x^4))/(-1 + x^2)^2)*z2 - 
         (8*(-121 + 36*x - 330*x^2 + 664*x^3 - 208*x^4 + 36*x^5 + x^6)*z2^2)/
          (5*(-1 + x^2)^3) + (4*(45 - 108*x + 66*x^2 - 108*x^3 + 37*x^4)*z3)/
          (-1 + x^2)^2)*H[-1, x] + ((479 + 70*x + 479*x^2)/(4 - 4*x^2) + 
         ((-17 + 186*x - 283*x^2 + 68*x^3 + 165*x^4 + 154*x^5 - 337*x^6)*z2)/
          (-1 + x^2)^3 - (2*(-53 - 210*x + 1323*x^2 - 3960*x^3 + 2025*x^4 - 
            210*x^5 + 649*x^6)*z2^2)/(5*(-1 + x^2)^3) - 
         (4*(-71 + 135*x - 889*x^2 + 2400*x^3 - 1711*x^4 + 105*x^5 + 55*x^6)*
           z3)/(3*(-1 + x^2)^3))*H[0, x] + 
       (((-32*(2 - x + 2*x^2))/(-1 + x^2) + (48*ln2*(3 - 2*x^2 + 3*x^4))/
            (-1 + x^2)^2)*z2 - (8*(130 - 141*x + 1004*x^2 - 1916*x^3 + 
            930*x^4 - 141*x^5 + 56*x^6)*z2^2)/(5*(-1 + x^2)^3) - 
         (4*(79 - 182*x + 362*x^2 - 182*x^3 + 79*x^4)*z3)/(-1 + x^2)^2)*
        H[1, x] - (16*(28 - 81*x + 102*x^2 - 81*x^3 + 26*x^4)*z2*
         H[-1, -1, x])/(-1 + x^2)^2 + 
       ((-4*(81 - 146*x + 81*x^2))/(-1 + x^2) + 
         (8*(-40 + 95*x - 12*x^2 - 118*x^3 + 162*x^4 - 61*x^5 + 22*x^6)*z2)/
          (-1 + x^2)^3 + (32*(2 + 5*x - 33*x^2 + 48*x^3 - 33*x^4 + 5*x^5 + 
            2*x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, x] - 
       (64*(1 + x^2)^2*z3*H[-1, 1, x])/(-1 + x^2)^2 + 
       (((-192*ln2*(x^2 + x^4))/(-1 + x^2)^3 + 
           (8*(-3 - 57*x + 69*x^2 - 42*x^3 + 23*x^4 - 129*x^5 + 19*x^6))/
            (-1 + x^2)^3)*z2 - (16*(9 + 10*x - 58*x^2 + 56*x^3 - 56*x^4 + 
            10*x^5 + 11*x^6)*z3)/(-1 + x^2)^3)*H[0, -1, x] + 
       ((153 - 246*x + 1050*x^2 - 902*x^3 + 649*x^4)/(-1 + x^2)^2 + 
         (4*x*(-3 - 90*x + 644*x^2 - 762*x^3 + 115*x^4 + 72*x^5)*z2)/
          (-1 + x^2)^3 - (8*(-28 - 39*x + 197*x^2 - 420*x^3 + 271*x^4 - 
            39*x^5 + 46*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, x] + 
       (((-192*ln2*(x^2 + x^4))/(-1 + x^2)^3 + 
           (8*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4))/(-1 + x^2)^2)*z2 + 
         (16*(5 - x + 37*x^2 - 68*x^3 + 45*x^4 - x^5 + 13*x^6)*z3)/
          (-1 + x^2)^3)*H[0, 1, x] + ((-48*(3 - 2*x^2 + 3*x^4)*z2)/
          (-1 + x^2)^2 - (64*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + 
       ((4*(43 - 18*x + 43*x^2))/(-1 + x^2) + 
         (8*(14 - 7*x - 290*x^2 + 596*x^3 - 416*x^4 + 27*x^5 + 28*x^6)*z2)/
          (-1 + x^2)^3 - (16*(7 - 8*x + 51*x^2 - 104*x^3 + 49*x^4 - 8*x^5 + 
            5*x^6)*z3)/(-1 + x^2)^3)*H[1, 0, x] + 
       (64*(1 + x^2)^2*z3*H[1, 1, x])/(-1 + x^2)^2 + 
       ((4*(257 - 286*x + 257*x^2))/(-1 + x^2) - (64*(1 + x^2)^2*z2)/
          (-1 + x^2)^2)*H[-1, -1, 0, x] - 
       (32*(2 + 3*x - 16*x^2 + 12*x^3 - 14*x^4 + 3*x^5 + 4*x^6)*z2*
         H[-1, 0, -1, x])/(-1 + x^2)^3 + 
       ((-2*(-307 + 182*x + 660*x^2 - 486*x^3 + 399*x^4))/(-1 + x^2)^2 - 
         (16*(-10 + 2*x - 19*x^2 + 40*x^3 - 7*x^4 + 2*x^5 + 2*x^6)*z2)/
          (-1 + x^2)^3)*H[-1, 0, 0, x] + ((-192*(2 - x + 2*x^2))/(-1 + x^2) - 
         (64*(1 - 2*x + 18*x^2 - 14*x^3 + 4*x^4 + x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[-1, 1, 0, x] + 
       (16*(19 + 18*x - 77*x^2 + 72*x^3 - 79*x^4 + 18*x^5 + 17*x^6)*z2*
         H[0, -1, -1, x])/(-1 + x^2)^3 + 
       ((-2*(127 - 23*x + 61*x^2 + 579*x^3))/((-1 + x)*(1 + x)^2) - 
         (16*(13 + 12*x - 59*x^2 + 72*x^3 - 65*x^4 + 12*x^5 + 7*x^6)*z2)/
          (-1 + x^2)^3)*H[0, -1, 0, x] + 
       (8*(-11 - 12*x + 91*x^2 - 176*x^3 + 129*x^4 - 12*x^5 + 27*x^6)*z2*
         H[0, 0, -1, x])/(-1 + x^2)^3 + 
       ((-137 + 450*x - 1035*x^2 + 660*x^3 + 157*x^4 - 702*x^5 + 543*x^6)/
          (-1 + x^2)^3 - (8*(-2 + 2*x - 41*x^2 - 40*x^3 + 3*x^4 + 2*x^5 + 
            42*x^6)*z2)/(-1 + x^2)^3)*H[0, 0, 0, x] - 
       (16*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*z2*H[0, 0, 1, x])/
        ((-1 + x)^2*(1 + x)^3) + (192*(x^2 + x^4)*z2*H[0, 1, -1, x])/
        (-1 + x^2)^3 + ((4*(-43 + 12*x - 50*x^2 - 52*x^3 + 85*x^4))/
          (-1 + x^2)^2 + (16*(5 + 9*x - 56*x^2 + 84*x^3 - 60*x^4 + 9*x^5 + 
            x^6)*z2)/(-1 + x^2)^3)*H[0, 1, 0, x] + 
       ((-192*(2 - x + 2*x^2))/(-1 + x^2) - 
         (64*(1 - 2*x + 18*x^2 - 14*x^3 + 4*x^4 + x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[1, -1, 0, x] + 
       (32*(10 + 3*x - 8*x^2 - 12*x^3 - 10*x^4 + 3*x^5 + 8*x^6)*z2*
         H[1, 0, -1, x])/(-1 + x^2)^3 + 
       ((4*(-51 - 68*x + 230*x^2 - 132*x^3 + 77*x^4))/(-1 + x^2)^2 - 
         (16*(9 - 17*x + 113*x^2 - 228*x^3 + 117*x^4 - 17*x^5 + 13*x^6)*z2)/
          (-1 + x^2)^3)*H[1, 0, 0, x] - (32*(1 + x^2)^2*z2*H[1, 0, 1, x])/
        (-1 + x^2)^2 + ((64*(2 - x + 2*x^2))/(-1 + x^2) + 
         (64*(1 - 2*x + 18*x^2 - 14*x^3 + 4*x^4 + x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] + 
       (32*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
       (16*(4 - 21*x + 142*x^2 - 21*x^3 + 2*x^4)*H[-1, -1, 0, 0, x])/
        (-1 + x^2)^2 - (16*(9 - 3*x - 92*x^2 - 3*x^3 + 11*x^4)*
         H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (8*(-19 - x + 355*x^2 - 118*x^3 - 207*x^4 + 35*x^5 + 3*x^6)*
         H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + (16*(7 - 38*x^2 + 7*x^4)*
         H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - (16*(3 - 2*x^2 + 3*x^4)*
         H[-1, 1, 0, 0, x])/(-1 + x^2)^2 - 
       (16*(36 - 105*x + 228*x^2 - 105*x^3 + 38*x^4)*H[0, -1, -1, 0, x])/
        (-1 + x^2)^2 + (8*(-42 + 109*x - 346*x^2 + 462*x^3 - 154*x^4 - 
          119*x^5 + 50*x^6)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (48*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, -1, 1, 0, x])/
        (-1 + x^2)^2 + (8*(-18 + 53*x - 136*x^2 + 96*x^3 - 48*x^4 - 177*x^5 + 
          86*x^6)*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (8*(-11 + 20*x + 30*x^2 - 33*x^3 - 14*x^4 + 59*x^5 + 13*x^6)*
         H[0, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (8*(-14 + 21*x - 58*x^2 + 104*x^3 - 80*x^4 - 53*x^5 + 32*x^6)*
         H[0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (48*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, -1, 0, x])/
        (-1 + x^2)^2 + (16*(10 - 10*x + 57*x^2 - 59*x^3 - 23*x^4 + 13*x^5 + 
          8*x^6)*H[0, 1, 0, 0, x])/(-1 + x^2)^3 - 
       (16*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, 1, 0, x])/
        (-1 + x^2)^2 - (16*(3 - 2*x^2 + 3*x^4)*H[1, -1, 0, 0, x])/
        (-1 + x^2)^2 - (16*(10 - 23*x + 94*x^2 - 23*x^3 + 10*x^4)*
         H[1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (8*(-11 + 53*x - 427*x^2 + 596*x^3 - 279*x^4 - 33*x^5 + 53*x^6)*
         H[1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (16*(4 - 3*x + 22*x^2 - 3*x^3 + 4*x^4)*H[1, 0, 1, 0, x])/
        (-1 + x^2)^2 + (16*(15 - 17*x - 8*x^2 - 17*x^3 + 15*x^4)*
         H[1, 1, 0, 0, x])/(-1 + x^2)^2 - 
       (256*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (192*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(-6 - 5*x + 30*x^2 - 52*x^3 + 40*x^4 - 5*x^5 + 4*x^6)*
         H[-1, 0, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (32*(-8 + x - 19*x^2 + 28*x^3 - 9*x^4 + x^5 + 2*x^6)*
         H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (16*(-22 + x - 22*x^2 + 28*x^3 + 12*x^4 + x^5 + 12*x^6)*
         H[-1, 0, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (128*(1 + x + 2*x^2)*H[-1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (32*(1 - x + 14*x^2 - 20*x^3 + 14*x^4 - x^5 + x^6)*
         H[-1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (64*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*H[-1, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/
        (-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-3 + 22*x - 155*x^2 + 216*x^3 - 137*x^4 + 22*x^5 + 15*x^6)*
         H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*(5 + 22*x - 151*x^2 + 184*x^3 - 133*x^4 + 22*x^5 + 23*x^6)*
         H[0, -1, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (8*(13 + 64*x - 439*x^2 + 592*x^3 - 409*x^4 + 64*x^5 + 43*x^6)*
         H[0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (64*(1 + 2*x - 15*x^2 + 16*x^3 - 13*x^4 + 2*x^5 + 3*x^6)*
         H[0, -1, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (64*(x^2 + x^4)*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*(13 - 6*x + 79*x^2 - 200*x^3 + 105*x^4 - 6*x^5 + 39*x^6)*
         H[0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - 
       (8*(15 + 8*x - 7*x^2 - 80*x^3 + 27*x^4 + 8*x^5 + 49*x^6)*
         H[0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (96*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, -1, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (8*(5 - 12*x + 43*x^2 - 336*x^3 + 145*x^4 - 
          12*x^5 + 107*x^6)*H[0, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (4*(-15 - 6*x + x^2 - 104*x^3 + 59*x^4 - 6*x^5 + 43*x^6)*
         H[0, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (16*(3 - x - 4*x^2 - 52*x^3 + 16*x^4 - x^5 + 23*x^6)*
         H[0, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
       (96*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, -1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (16*(-5 - 2*x + x^2 - 16*x^3 + 11*x^4 - 
          2*x^5 + 5*x^6)*H[0, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (32*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (64*(x^2 + x^4)*H[0, 1, -1, 0, 0, x])/
        (-1 + x^2)^3 - (32*(-1 + 5*x - 48*x^2 + 52*x^3 - 40*x^4 + 5*x^5 + 
          7*x^6)*H[0, 1, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (16*(1 + 13*x - 110*x^2 + 148*x^3 - 106*x^4 + 13*x^5 + 5*x^6)*
         H[0, 1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (32*(-1 + x - 14*x^2 + 4*x^3 - 6*x^4 + x^5 + 7*x^6)*
         H[0, 1, 0, 1, 0, x])/(-1 + x^2)^3 - 
       (32*(3 + 5*x - 24*x^2 + 36*x^3 - 24*x^4 + 5*x^5 + 3*x^6)*
         H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (64*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*H[1, -1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/
        (-1 + x^2)^2 + (320*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (32*(-13 + x - 15*x^2 + 28*x^3 + x^4 + x^5 + 3*x^6)*
         H[1, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (192*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (64*(-5 - 10*x + 56*x^2 - 108*x^3 + 68*x^4 - 10*x^5 + 7*x^6)*
         H[1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (16*(-21 - 5*x + 17*x^2 - 20*x^3 + 41*x^4 - 5*x^5 + 3*x^6)*
         H[1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (64*(4 + 7*x - 8*x^2 + 24*x^3 + x^4 + 4*x^5)*H[1, 0, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (192*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/
        (-1 + x^2)^2 - (64*(5 - 4*x + 27*x^2 - 52*x^3 + 23*x^4 - 4*x^5 + x^6)*
         H[1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (64*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (64*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*H[1, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (128*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
        (-1 + x^2)^2))) + 
 asr^3*(Cf*nl^2*Tf^2*(-29344/729 + (16*(61 + 78*x - 467*x^2)*z2)/
      (81*(-1 + x^2)) - (928*(1 + x^2)*z2^2)/(45*(-1 + x^2)) - 
     (128*(6 - 3*x + 13*x^2)*z3)/(27*(-1 + x^2)) + 
     ((64*(19 - 6*x + 19*x^2)*z2)/(27*(-1 + x^2)) + (256*(1 + x^2)*z3)/
        (9*(-1 + x^2)))*H[-1, x] + 
     ((8*(4919 - 1602*x + 4919*x^2))/(729*(-1 + x^2)) + 
       (32*(19 - 6*x + 19*x^2)*z2)/(27*(-1 + x^2)) + (64*(1 + x^2)*z3)/
        (27*(-1 + x^2)))*H[0, x] + 
     (160/81 - (160*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep^2 + 
     (32/81 - (32*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep + 
     (-32/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 - 
     (256*(1 + x^2)*z2*H[-1, -1, x])/(9*(-1 + x^2)) + 
     ((-32*(203 - 78*x + 203*x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*z2)/
        (9*(-1 + x^2)))*H[-1, 0, x] + (128*(1 + x^2)*z2*H[0, -1, x])/
      (9*(-1 + x^2)) + ((16*(203 - 78*x + 203*x^2))/(81*(-1 + x^2)) + 
       (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + 
     (128*(19 - 6*x + 19*x^2)*H[-1, -1, 0, x])/(27*(-1 + x^2)) - 
     (64*(19 - 6*x + 19*x^2)*H[-1, 0, 0, x])/(27*(-1 + x^2)) - 
     (64*(19 - 6*x + 19*x^2)*H[0, -1, 0, x])/(27*(-1 + x^2)) + 
     (32*(19 - 6*x + 19*x^2)*H[0, 0, 0, x])/(27*(-1 + x^2)) - 
     (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + 
     (64*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + 
   Cf*nl*(-(((-1 + nc^2)*(11 - 42*x + 11*x^2))/(nc*(1 + x)^2)) + 
     ((-1 + nc^2)*(-11 - 206*x - 192*x^2 - 162*x^3 + 11*x^4)*z2)/
      (nc*(-1 + x)*(1 + x)^3) - (182*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2^2)/
      (5*nc*(-1 + x)*(1 + x)^3) + ((-1 + nc^2)*(-49 - 394*x - 192*x^2 - 
        310*x^3 + 49*x^4)*z3)/(2*nc*(-1 + x)*(1 + x)^3) + 
     ((16*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*z2)/(nc*(-1 + x)*(1 + x)^3) + 
       (64*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z3)/(nc*(-1 + x)*(1 + x)^3))*
      H[-1, x] + ((32*(-1 + nc^2)*x*(10 + 13*x + 10*x^2))/
        (nc*(-1 + x)*(1 + x)^3) + (3*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*z2)/
        (nc*(-1 + x)*(1 + x)^3) - (18*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z3)/
        (nc*(-1 + x)*(1 + x)^3))*H[0, x] + 
     (((-1 + nc^2)*(7 + 6*x + 7*x^2))/(2*nc*(1 + x)^2) + 
       (2*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[0, x])/(nc*(-1 + x)*(1 + x)^3))/
      Ep^3 - (64*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2*H[-1, -1, x])/
      (nc*(-1 + x)*(1 + x)^3) + ((-16*(-1 + nc^2)*x*(23 + 24*x + 23*x^2))/
        (nc*(-1 + x)*(1 + x)^3) - (12*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2)/
        (nc*(-1 + x)*(1 + x)^3))*H[-1, 0, x] + 
     (32*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2*H[0, -1, x])/
      (nc*(-1 + x)*(1 + x)^3) + ((8*(-1 + nc^2)*x*(23 + 24*x + 23*x^2))/
        (nc*(-1 + x)*(1 + x)^3) + (6*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2)/
        (nc*(-1 + x)*(1 + x)^3))*H[0, 0, x] + 
     (-2/nc + 2*nc - (4*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2)/
        (nc*(-1 + x)*(1 + x)^3) + (2*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*
         H[0, x])/(nc*(-1 + x)*(1 + x)^3) - 
       (8*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[-1, 0, x])/
        (nc*(-1 + x)*(1 + x)^3) + (4*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*
         H[0, 0, x])/(nc*(-1 + x)*(1 + x)^3))/Ep^2 + 
     (32*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*H[-1, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) - (16*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*
       H[-1, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) - 
     (16*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*H[0, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) + (8*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*
       H[0, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) + 
     (((-1 + nc^2)*(47 + 50*x + 47*x^2))/(nc*(1 + x)^2) + 
       ((-1 + nc^2)*(-77 - 242*x - 96*x^2 - 110*x^3 + 77*x^4)*z2)/
        (4*nc*(-1 + x)*(1 + x)^3) - (16*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z3)/
        (nc*(-1 + x)*(1 + x)^3) + (16*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2*
         H[-1, x])/(nc*(-1 + x)*(1 + x)^3) + 
       ((4*(-1 + nc^2)*x*(23 + 24*x + 23*x^2))/(nc*(-1 + x)*(1 + x)^3) + 
         (3*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*z2)/(nc*(-1 + x)*(1 + x)^3))*
        H[0, x] - (8*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*H[-1, 0, x])/
        (nc*(-1 + x)*(1 + x)^3) + (4*(-1 + nc^2)*x*(11 + 6*x + 11*x^2)*
         H[0, 0, x])/(nc*(-1 + x)*(1 + x)^3) + 
       (32*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[-1, -1, 0, x])/
        (nc*(-1 + x)*(1 + x)^3) - (16*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*
         H[-1, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) - 
       (16*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[0, -1, 0, x])/
        (nc*(-1 + x)*(1 + x)^3) + (8*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*
         H[0, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3))/Ep - 
     (128*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[-1, -1, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) + (64*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*
       H[-1, -1, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) + 
     (64*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[-1, 0, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) - (32*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*
       H[-1, 0, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) + 
     (64*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[0, -1, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) - (32*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*
       H[0, -1, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) - 
     (32*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*H[0, 0, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) + (16*(-1 + nc^2)*x*(3 + 2*x + 3*x^2)*
       H[0, 0, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3)) + 
   Cf*nh*nl*Tf^2*((-16*(317 + 762*x + 317*x^2))/(27*(1 + x)^2) - 
     (16*(97 + 1767*x + 2548*x^2 - 2936*x^3 - 1653*x^4 + 433*x^5)*z2)/
      (81*(-1 + x)*(1 + x)^4) + (64*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2^2)/
      (3*(-1 + x)*(1 + x)^3) - (32*(39 - 24*x + 34*x^2 - 24*x^3 + 39*x^4)*z3)/
      (27*(1 + x)^4) + (64*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*z2*
       H[-1, x])/(9*(1 + x)^4) + 
     ((16*(463 + 538*x - 426*x^2 + 538*x^3 + 463*x^4))/
        (81*(-1 + x)*(1 + x)^3) - (16*(-81 - 27*x - 120*x^2 + 104*x^3 - 
          291*x^4 + 71*x^5)*z2)/(27*(-1 + x)*(1 + x)^4) + 
       (32*(13 + 26*x - 46*x^2 + 26*x^3 + 13*x^4)*z3)/
        (27*(-1 + x)*(1 + x)^3))*H[0, x] + 
     ((16*z2)/9 - (16*(1 + x^2)*z2*H[0, x])/(9*(-1 + x^2)))/Ep - 
     (32*(265 - 208*x + 14*x^2 - 208*x^3 + 265*x^4)*H[-1, 0, x])/
      (81*(-1 + x)*(1 + x)^3) - (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2*
       H[0, -1, x])/(3*(-1 + x)*(1 + x)^3) + 
     ((32*(203 + 93*x - 247*x^2 + 53*x^3 - 36*x^4 + 62*x^5))/
        (81*(-1 + x)*(1 + x)^4) + (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2)/
        (9*(-1 + x)*(1 + x)^3))*H[0, 0, x] + 
     (64*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[-1, 0, 0, x])/
      (27*(1 + x)^4) + (64*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*
       H[0, -1, 0, x])/(27*(1 + x)^4) - 
     (64*(-19 - 3*x - 25*x^2 + 31*x^3 - 69*x^4 + 19*x^5)*H[0, 0, 0, x])/
      (27*(-1 + x)*(1 + x)^4) - (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
       H[0, -1, 0, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
     (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, -1, 0, x])/
      (9*(-1 + x)*(1 + x)^3) + (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
       H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)^3)) + 
   Cf^2*nl*Tf*((-512*li4half*(1 - 4*x + x^2))/(3*(1 + x)^2) - 
     (64*ln2^4*(1 - 4*x + x^2))/(9*(1 + x)^2) + (1553 - 17630*x + 1553*x^2)/
      (81*(1 + x)^2) - (8*(1529 - 3099*x + 1371*x^2 - 1118*x^3 - 3121*x^4 - 
        3231*x^5 + 4237*x^6)*z2^2)/(45*(-1 + x^2)^3) + 
     (2*(935 + 3863*x - 12182*x^2 - 19238*x^3 + 9151*x^4 + 4063*x^5)*z3)/
      (9*(-1 + x)^2*(1 + x)^3) + z2*((-256*ln2^2*(1 - 4*x + x^2))/
        (3*(1 + x)^2) + (64*ln2*(7 - 100*x + 7*x^2))/(3*(1 + x)^2) - 
       (2*(1641 + 409*x - 6124*x^2 - 2100*x^3 - 1469*x^4 + 2075*x^5))/
        (9*(-1 + x)^2*(1 + x)^3) + (16*(9 + 24*x - 127*x^2 + 84*x^3 - 
          103*x^4 + 24*x^5 + 33*x^6)*z3)/(3*(-1 + x^2)^3)) - 
     (8*(15 - 252*x + 1767*x^2 - 3356*x^3 + 1991*x^4 - 252*x^5 + 239*x^6)*z5)/
      (3*(-1 + x^2)^3) + (((-64*ln2*(5 - 4*x + 5*x^2))/(1 + x)^2 - 
         (8*(143 - 787*x + 762*x^2 - 762*x^3 + 295*x^4 + 445*x^5))/
          (9*(-1 + x)^2*(1 + x)^3))*z2 + (1952*(1 + x^2)^2*z2^2)/
        (15*(-1 + x^2)^2) - (16*(45 - 185*x - 96*x^3 + 83*x^4 + 25*x^5)*z3)/
        (3*(-1 + x)^2*(1 + x)^3))*H[-1, x] + 
     ((2*(9406 - 32299*x - 47122*x^2 - 32299*x^3 + 9406*x^4))/
        (81*(-1 + x)*(1 + x)^3) + (2*(341 - 1756*x - 4249*x^2 + 10856*x^3 - 
          9941*x^4 - 3676*x^5 + 4009*x^6)*z2)/(9*(-1 + x^2)^3) + 
       (8*(-49 - 100*x + 447*x^2 - 2440*x^3 + 1117*x^4 - 100*x^5 + 621*x^6)*
         z2^2)/(15*(-1 + x^2)^3) - (8*(247 + 277*x - 2797*x^2 + 3282*x^3 - 
          1539*x^4 - 167*x^5 + 113*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, x] + 
     (((128*(2 - x + 2*x^2))/(3*(-1 + x^2)) - (64*ln2*(5 - 4*x + 5*x^2))/
          (1 + x)^2)*z2 + (32*(-103 + 35*x - 942*x^2 + 794*x^3 - 109*x^4 + 
          29*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) + 
       (16*(119 - 282*x + 790*x^2 - 282*x^3 + 119*x^4)*z3)/(9*(-1 + x^2)^2))*
      H[1, x] + (32*(59 - 205*x + 84*x^2 + 36*x^3 - 71*x^4 + 49*x^5)*z2*
       H[-1, -1, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     ((4*(1807 + 3794*x + 806*x^2 + 3794*x^3 + 1807*x^4))/
        (9*(-1 + x)*(1 + x)^3) - (16*(82 - 142*x + 143*x^2 + 113*x^3 - 
          53*x^4 + 81*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) - 
       (32*(-1 + 2*x^2 + 3*x^4)*z3)/(-1 + x^2)^2)*H[-1, 0, x] + 
     (256*(1 + x^2)^2*z3*H[-1, 1, x])/(3*(-1 + x^2)^2) + 
     (((128*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) + 
         (8*(371 + 630*x - 2041*x^2 + 1680*x^3 - 1643*x^4 + 1002*x^5 + 
            97*x^6))/(9*(-1 + x^2)^3))*z2 + 
       (64*(9 + 8*x - 47*x^2 + 46*x^3 - 48*x^4 + 8*x^5 + 8*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[0, -1, x] + 
     ((-2*(18817 - 34139*x + 84380*x^2 + 21812*x^3 + 11059*x^4 + 69559*x^5))/
        (81*(-1 + x)^2*(1 + x)^3) - (8*(-75 + 52*x + 90*x^2 + 2*x^3 - 
          1261*x^4 - 38*x^5 + 734*x^6)*z2)/(9*(-1 + x^2)^3) + 
       (16*(-29 - 114*x + 601*x^2 - 1224*x^3 + 731*x^4 - 114*x^5 + 101*x^6)*
         z3)/(9*(-1 + x^2)^3))*H[0, 0, x] + 
     ((-2*(17 + 10*x + 17*x^2))/(3*(1 + x)^2) - 
       (8*(2 + 13*x + 10*x^2 + 13*x^3 + 2*x^4)*H[0, x])/
        (3*(-1 + x)*(1 + x)^3) + (16*(1 + x^2)^2*H[0, 0, x])/
        (3*(-1 + x^2)^2))/Ep^3 + 
     (((128*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) - 
         (32*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4))/(3*(-1 + x^2)^2))*z2 - 
       (32*(3 - 4*x + 95*x^2 - 140*x^3 + 111*x^4 - 4*x^5 + 19*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[0, 1, x] + ((64*(5 - 4*x + 5*x^2)*z2)/(1 + x)^2 + 
       (256*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((4048 - 1952*x + 4048*x^2)/(9 - 9*x^2) - 
       (32*(-11 - 114*x + 485*x^2 - 746*x^3 + 471*x^4 - 264*x^5 + 107*x^6)*
         z2)/(9*(-1 + x^2)^3) + (64*(-6 + 3*x - 60*x^2 + 56*x^3 - 5*x^4 + 
          4*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 0, x] - 
     (256*(1 + x^2)^2*z3*H[1, 1, x])/(3*(-1 + x^2)^2) + 
     ((-16*(727 + 1556*x + 506*x^2 + 1556*x^3 + 727*x^4))/
        (9*(-1 + x)*(1 + x)^3) + (352*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, -1, 0, x] + (224*(1 + x^2)^2*z2*H[-1, 0, -1, x])/
      (3*(-1 + x^2)^2) + 
     ((8*(-623 - 2041*x + 5998*x^2 + 3610*x^3 - 95*x^4 + 1407*x^5))/
        (9*(-1 + x)^2*(1 + x)^3) + (208*(1 + x^2)^2*z2)/(-1 + x^2)^2)*
      H[-1, 0, 0, x] + ((256*(2 - x + 2*x^2))/(-1 + x^2) + 
       (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] - 
     (32*(41 + 24*x - 103*x^2 + 48*x^3 - 113*x^4 + 24*x^5 + 31*x^6)*z2*
       H[0, -1, -1, x])/(3*(-1 + x^2)^3) + 
     ((16*(-216 + 103*x - 492*x^2 - 1686*x^3 + 1076*x^4 + 799*x^5))/
        (9*(-1 + x)^2*(1 + x)^3) + (8*(87 + 32*x - 121*x^2 - 64*x^3 - 
          135*x^4 + 32*x^5 + 73*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] - 
     (64*(-7 - 8*x + 51*x^2 - 84*x^3 + 67*x^4 - 8*x^5 + 9*x^6)*z2*
       H[0, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((-8*(-508 + 1366*x - 1749*x^2 - 1274*x^3 + 3290*x^4 - 728*x^5 + 
          707*x^6))/(9*(-1 + x^2)^3) + 
       (4*(29 + 24*x - 267*x^2 - 64*x^3 - 101*x^4 + 24*x^5 + 195*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, 0, 0, x] + 
     (-88/9 + (8*(1 + 20*x + 14*x^2 + 20*x^3 + x^4)*z2)/
        (3*(-1 + x)*(1 + x)^3) + ((4*(5 - 182*x - 86*x^2 - 182*x^3 + 5*x^4))/
          (9*(-1 + x)*(1 + x)^3) - (8*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
        H[0, x] + (16*(1 + 20*x + 14*x^2 + 20*x^3 + x^4)*H[-1, 0, x])/
        (3*(-1 + x)*(1 + x)^3) - (16*(-1 - 25*x + 13*x^2 - 5*x^3 + 32*x^4 + 
          2*x^5)*H[0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
       (32*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (16*(1 + x^2)^2*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep^2 + 
     (64*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*z2*H[0, 0, 1, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (128*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*z2*
       H[0, 1, -1, x])/((-1 + x)*(1 + x)^3) + 
     ((-32*(-101 + 115*x - 216*x^2 + 19*x^3 + 91*x^4))/(9*(-1 + x^2)^2) + 
       (64*(-1 - 3*x^2 - x^4 + x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 1, 0, x] + 
     ((256*(2 - x + 2*x^2))/(-1 + x^2) + (256*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, x] - 
     (128*(-7 - 7*x - 14*x^2 + 10*x^3 + 5*x^4 + 5*x^5)*z2*H[1, 0, -1, x])/
      (3*(-1 + x)^2*(1 + x)^3) + 
     ((-16*(-62 - 653*x + 1814*x^2 - 845*x^3 + 322*x^4))/(9*(-1 + x^2)^2) + 
       (64*(-6 + 3*x - 60*x^2 + 68*x^3 + x^4 + 10*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] + 
     (128*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((-256*(2 - x + 2*x^2))/(3*(-1 + x^2)) - 
       (128*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] - 
     (64*(5 - 62*x - 38*x^2 - 62*x^3 + 5*x^4)*H[-1, -1, -1, 0, x])/
      (3*(-1 + x)*(1 + x)^3) - (64*(25 - 30*x + 166*x^2 + 142*x^3 + 37*x^4 + 
        20*x^5)*H[-1, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     (16*(-9 + 109*x - 488*x^2 - 392*x^3 - 159*x^4 + 11*x^5)*
       H[-1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     (8*(75 - 106*x + 1330*x^2 - 106*x^3 + 87*x^4)*H[-1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (64*(7 - 38*x^2 + 7*x^4)*H[-1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (64*(5 - 4*x + 5*x^2)*H[-1, 1, 0, 0, x])/
      (3*(1 + x)^2) + (16*(337 - 413*x + 896*x^2 + 1184*x^3 - 1217*x^4 + 
        397*x^5)*H[0, -1, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (8*(-255 + 74*x + 2277*x^2 - 2864*x^3 + 2999*x^4 - 2218*x^5 + 179*x^6)*
       H[0, -1, 0, 0, x])/(9*(-1 + x^2)^3) - 
     (64*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, -1, 1, 0, x])/
      (-1 + x^2)^2 - (32*(-41 + 32*x - 582*x^2 + 1244*x^3 - 743*x^4 - 
        472*x^5 + 74*x^6)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)^3) - 
     (8*(-355 + 512*x + 35*x^2 - 2710*x^3 + 1991*x^4 + 290*x^5 + 749*x^6)*
       H[0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + 
     ((-2*(2773 + 3170*x + 2773*x^2))/(27*(1 + x)^2) + 
       ((207 + 686*x + 200*x^2 + 178*x^3 - 311*x^4)*z2)/
        (3*(-1 + x)*(1 + x)^3) + (16*(1 + 38*x + 22*x^2 + 30*x^3 - 3*x^4)*z3)/
        (3*(-1 + x)*(1 + x)^3) + (16*(1 - 34*x - 22*x^2 - 34*x^3 + x^4)*z2*
         H[-1, x])/(3*(-1 + x)*(1 + x)^3) + 
       ((2*(599 - 3986*x - 4418*x^2 - 3986*x^3 + 599*x^4))/
          (27*(-1 + x)*(1 + x)^3) + (4*(1 + 26*x + 15*x^2 + 33*x^3 - 4*x^4 + 
            25*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) + 
         (16*(-1 + 2*x^2 + 3*x^4)*z3)/(3*(-1 + x^2)^2))*H[0, x] + 
       ((8*(-13 + 108*x + 50*x^2 + 108*x^3 - 13*x^4))/(3*(-1 + x)*
           (1 + x)^3) - (16*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 0, x] - 
       (16*(1 + x^2)^2*z2*H[0, -1, x])/(3*(-1 + x^2)^2) + 
       ((-4*(481 - 941*x + 1034*x^2 - 10*x^3 + 1237*x^4 + 247*x^5))/
          (27*(-1 + x)^2*(1 + x)^3) - (40*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
        H[0, 0, x] + (32*(1 - 34*x - 22*x^2 - 34*x^3 + x^4)*H[-1, -1, 0, x])/
        (3*(-1 + x)*(1 + x)^3) + (32*(7 - 12*x + 18*x^2 + 6*x^3 + 23*x^4 + 
          6*x^5)*H[-1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
       (8*(15 - 59*x + 48*x^2 + 81*x^4 + 11*x^5)*H[0, -1, 0, x])/
        (3*(-1 + x)^2*(1 + x)^3) - (4*(41 - 37*x + 96*x^2 + 48*x^3 + 
          103*x^4 + 37*x^5)*H[0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
       (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (16*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (32*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (16*(1 + x^2)^2*H[0, -1, 0, 0, x])/(-1 + x^2)^2 + 
       (32*(1 + x^2)^2*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^2))/Ep + 
     (32*(-62 + 39*x - 176*x^2 + 508*x^3 - 360*x^4 - 99*x^5 + 6*x^6)*
       H[0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (64*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, -1, 0, x])/
      (-1 + x^2)^2 + (32*(-40 + 16*x + 292*x^2 - 571*x^3 + 730*x^4 - 
        191*x^5 + 20*x^6)*H[0, 1, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (64*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, 1, 0, x])/
      (3*(-1 + x^2)^2) + (64*(5 - 4*x + 5*x^2)*H[1, -1, 0, 0, x])/
      (3*(1 + x)^2) + (64*(80 - 153*x + 430*x^2 - 153*x^3 + 80*x^4)*
       H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (16*(-218 + 63*x + 156*x^2 - 1492*x^3 + 1756*x^4 - 819*x^5 + 410*x^6)*
       H[1, 0, 0, 0, x])/(9*(-1 + x^2)^3) - 
     (64*(47 - 51*x + 160*x^2 - 51*x^3 + 47*x^4)*H[1, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(10 + 17*x - 58*x^2 + 17*x^3 + 10*x^4)*
       H[1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (1408*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (704*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (352*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (448*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (928*(1 + x^2)^2*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (832*(1 + x^2)^2*H[-1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (1280*(1 + x^2)^2*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (512*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (320*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (32*(-15 + 40*x - 303*x^2 + 400*x^3 - 249*x^4 + 40*x^5 + 39*x^6)*
       H[0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (128*(1 + 10*x - 73*x^2 + 84*x^3 - 61*x^4 + 10*x^5 + 13*x^6)*
       H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (32*(3 + 48*x - 353*x^2 + 440*x^3 - 307*x^4 + 48*x^5 + 49*x^6)*
       H[0, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (256*(1 + 2*x - 15*x^2 + 16*x^3 - 13*x^4 + 2*x^5 + 3*x^6)*
       H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (128*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*H[0, -1, 1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) - (128*(5 - 2*x + 27*x^2 - 84*x^3 + 43*x^4 - 
        2*x^5 + 21*x^6)*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (32*(9 + 16*x - 91*x^2 + 24*x^3 - 41*x^4 + 16*x^5 + 59*x^6)*
       H[0, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (128*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, -1, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^3) + (16*(1 - 20*x + 61*x^2 - 656*x^3 + 291*x^4 - 
        20*x^5 + 231*x^6)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (8*(-45 - 20*x + 3*x^2 - 368*x^3 + 197*x^4 - 20*x^5 + 149*x^6)*
       H[0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (64*(3 - x - 4*x^2 - 56*x^3 + 18*x^4 - x^5 + 25*x^6)*
       H[0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (128*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, -1, 0, x])/
      ((-1 + x)^2*(1 + x)^3) + (64*(-5 - 3*x + 21*x^2 - 36*x^3 + 29*x^4 - 
        3*x^5 + 3*x^6)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (128*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (128*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*
       H[0, 1, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + 
     (128*(-3 + 5*x - 50*x^2 + 60*x^3 - 42*x^4 + 5*x^5 + 5*x^6)*
       H[0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(-4 + 9*x - 119*x^2 + 136*x^3 - 107*x^4 + 9*x^5 + 8*x^6)*
       H[0, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (128*(-2 + x - 15*x^2 + 8*x^3 - 7*x^4 + x^5 + 6*x^6)*
       H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(2 + 9*x - 41*x^2 + 72*x^3 - 41*x^4 + 9*x^5 + 2*x^6)*
       H[0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (512*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (1280*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(3 + 3*x + 6*x^2 + 2*x^3 + x^4 + x^5)*H[1, 0, -1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/
      (-1 + x^2)^2 + (256*(5 + 14*x - 38*x^2 + 62*x^3 - 2*x^4 + 7*x^5)*
       H[1, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (32*(38 + 65*x - 68*x^2 + 164*x^3 - 17*x^4 + 10*x^5)*
       H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (256*(4 + 7*x - 8*x^2 + 24*x^3 + x^4 + 4*x^5)*H[1, 0, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/
      (-1 + x^2)^2 + (64*(-18 - 3*x - 116*x^2 + 84*x^3 - 13*x^4 + 2*x^5)*
       H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (256*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (128*(4 + x + 24*x^2 - 8*x^3 + 7*x^4 + 4*x^5)*H[1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (512*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2)) + Ca*Cf*nl*Tf*(259150/729 + 
     (256*li4half*(1 - 4*x + x^2))/(3*(1 + x)^2) + (32*ln2^4*(1 - 4*x + x^2))/
      (9*(1 + x)^2) + (4*(1822 - 354*x - 3314*x^2 - 1790*x^3 + 1551*x^4 - 
        1926*x^5 + 1731*x^6)*z2^2)/(45*(-1 + x^2)^3) + 
     (8*(-3890 + 8595*x - 14023*x^2 + 5121*x^3 + 343*x^4)*z3)/
      (81*(-1 + x^2)^2) + z2*((128*ln2^2*(1 - 4*x + x^2))/(3*(1 + x)^2) - 
       (32*ln2*(7 - 100*x + 7*x^2))/(3*(1 + x)^2) + 
       (4*(752 - 22989*x + 43127*x^2 - 37185*x^3 + 10679*x^4))/
        (81*(-1 + x^2)^2) + (8*(-3 - 72*x + 305*x^2 - 324*x^3 + 321*x^4 - 
          72*x^5 + 13*x^6)*z3)/(9*(-1 + x^2)^3)) + 
     (4*(-149 + 372*x - 1585*x^2 + 2308*x^3 - 1301*x^4 + 372*x^5 + 135*x^6)*
       z5)/(3*(-1 + x^2)^3) + 
     (((32*ln2*(5 - 4*x + 5*x^2))/(1 + x)^2 - 
         (4*(-2227 + 2958*x - 1620*x^2 + 282*x^3 + 463*x^4))/
          (27*(-1 + x^2)^2))*z2 - (32*(14 + 37*x^2 + 23*x^4)*z2^2)/
        (15*(-1 + x^2)^2) - (8*(-343 + 582*x - 782*x^2 + 582*x^3 + 217*x^4)*
         z3)/(9*(-1 + x^2)^2))*H[-1, x] + 
     ((309838 - 47376*x + 309838*x^2)/(729 - 729*x^2) - 
       (4*(2932 - 14814*x + 25569*x^2 - 49302*x^3 + 49682*x^4 - 30312*x^5 + 
          5013*x^6)*z2)/(81*(-1 + x^2)^3) + 
       (8*(11 - 154*x + 402*x^2 - 454*x^3 + 496*x^4 - 154*x^5 + 105*x^6)*
         z2^2)/(15*(-1 + x^2)^3) + (8*(181 - 466*x + 1315*x^2 - 2124*x^3 + 
          837*x^4 - 226*x^5 + 191*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, x] + 
     (176/27 - (176*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 + 
     (((-16*(1 - 6*x + x^2))/(9*(-1 + x^2)) + (32*ln2*(5 - 4*x + 5*x^2))/
          (1 + x)^2)*z2 + (16*(59 + 197*x - 204*x^2 + 352*x^3 - 123*x^4 + 
          15*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) - 
       (8*(197 + 414*x - 1006*x^2 + 414*x^3 + 61*x^4)*z3)/(9*(-1 + x^2)^2))*
      H[1, x] + ((-32*(127 - 288*x + 378*x^2 - 288*x^3 + 35*x^4)*z2)/
        (9*(-1 + x^2)^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[-1, -1, x] + ((4*(8195 - 6492*x + 8195*x^2))/(81*(-1 + x^2)) + 
       (64*(-9 - 57*x + 70*x^2 - 63*x^3 + 30*x^4)*z2)/(9*(-1 + x^2)^2) + 
       (64*(-14 - 3*x^2 + 11*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, 0, x] + 
     ((-256*(1 + x^2)*z2)/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[-1, 1, x] + 
     (((-64*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) - 
         (8*(197 + 144*x - 503*x^2 + 984*x^3 - 2101*x^4 + 1104*x^5 + 
            223*x^6))/(9*(-1 + x^2)^3))*z2 - 
       (16*(93 - 24*x + 125*x^2 - 372*x^3 + 69*x^4 - 24*x^5 + 37*x^6)*z3)/
        (9*(-1 + x^2)^3))*H[0, -1, x] + 
     ((4*(5876 + 759*x - 1021*x^2 + 3399*x^3 - 1453*x^4))/(81*(-1 + x^2)^2) - 
       (8*(24 - 302*x + 440*x^2 + 194*x^3 - 435*x^4 + 142*x^5 + 113*x^6)*z2)/
        (9*(-1 + x^2)^3) - (16*(-18 + 33*x - 236*x^2 + 234*x^3 - 144*x^4 + 
          33*x^5 + 74*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, 0, x] + 
     (((-64*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) + 
         (32*(-5 - 12*x + 4*x^2 - 12*x^3 + 5*x^4))/(9*(-1 + x^2)^2))*z2 + 
       (16*(45 + 132*x - 475*x^2 + 876*x^3 - 495*x^4 + 132*x^5 + 25*x^6)*z3)/
        (9*(-1 + x^2)^3))*H[0, 1, x] + 
     ((-32*(-37 + 89*x - 73*x^2 + 53*x^3)*z2)/(9*(-1 + x)*(1 + x)^2) - 
       (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((8*(433 - 1926*x + 433*x^2))/(81*(-1 + x^2)) - 
       (32*(-64 + 29*x - 167*x^2 + 45*x^3 + 79*x^4 + 10*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^3) + (32*(4 + 31*x - 63*x^2 + 75*x^3 - 25*x^4 + 
          2*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[1, 0, x] + 
     ((64*(1 + x^2)*z2)/(9*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[1, 1, x] + 
     ((-8*(1465 - 906*x + 1465*x^2))/(27*(-1 + x^2)) + 
       (256*(1 + x^2)*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + 
     (64*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + 
     ((4*(-445 - 8118*x + 15168*x^2 - 9498*x^3 + 2605*x^4))/
        (27*(-1 + x^2)^2) + (32*(-1 + 12*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2))*
      H[-1, 0, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((32*(5 + 18*x + 5*x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[-1, 1, 0, x] + 
     (128*(14 + 9*x - 40*x^2 + 18*x^3 - 41*x^4 + 9*x^5 + 13*x^6)*z2*
       H[0, -1, -1, x])/(9*(-1 + x^2)^3) + 
     ((8*(-1697 + 234*x - 3427*x^2 - 1836*x^3 + 2878*x^4))/
        (81*(-1 + x^2)^2) - (64*(9 + 6*x - 25*x^2 - 12*x^3 - 18*x^4 + 6*x^5 + 
          16*x^6)*z2)/(9*(-1 + x^2)^3))*H[0, -1, 0, x] + 
     (256*(1 + x^2)^2*z2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + 
     (32*(-15 + 12*x - 46*x^2 + 90*x^3 - 12*x^4 + 12*x^5 + 19*x^6)*z2*
       H[0, 0, -1, x])/(9*(-1 + x^2)^3) + 
     ((-4*(2922 - 5256*x + 10637*x^2 - 47250*x^3 + 66324*x^4 - 41922*x^5 + 
          3313*x^6))/(81*(-1 + x^2)^3) - 
       (16*(-6 - 45*x + 217*x^2 - 528*x^3 + 285*x^4 - 45*x^5 + 62*x^6)*z2)/
        (9*(-1 + x^2)^3))*H[0, 0, 0, x] - 
     (32*(3 + 3*x + 10*x^2 + 34*x^3 + 19*x^4 + 19*x^5)*z2*H[0, 0, 1, x])/
      (9*(-1 + x)^2*(1 + x)^3) + (64*(-5 - 5*x - 10*x^2 + 26*x^3 + 13*x^4 + 
        13*x^5)*z2*H[0, 1, -1, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     ((-16*(5 - 1746*x + 1810*x^2 - 1314*x^3 + 149*x^4))/(81*(-1 + x^2)^2) + 
       (32*(-15 - 29*x^2 + 36*x^3 + 3*x^4 + 17*x^6)*z2)/(9*(-1 + x^2)^3))*
      H[0, 1, 0, x] + (-1192/81 + ((16 - 48*x^2)*z2)/(9 - 9*x^2) - 
       (16*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + 
       ((1336*(1 + x^2))/(81*(-1 + x^2)) - (16*(-1 + 2*x^2 + 3*x^4)*z2)/
          (9*(-1 + x^2)^2))*H[0, x] - (32*(1 + x^2)*H[-1, 0, x])/
        (9*(-1 + x^2)) + (64*x^2*H[0, 0, x])/(9*(-1 + x^2)) + 
       (32*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (32*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - 
       (64*(x^2 + x^4)*H[0, 0, 0, x])/(9*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2))/Ep^2 + 
     (356/81 - (160*(-1 + 3*x^2)*z2)/(27*(-1 + x^2)) + 
       (16*(31 - 22*x^2 + 31*x^4)*z3)/(27*(-1 + x^2)^2) + 
       ((-836*(1 + x^2))/(81*(-1 + x^2)) + (160*(-1 + 2*x^2 + 3*x^4)*z2)/
          (27*(-1 + x^2)^2) - (112*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + 
       (320*(1 + x^2)*H[-1, 0, x])/(27*(-1 + x^2)) + (640*x^2*H[0, 0, x])/
        (27 - 27*x^2) - (320*(1 + x^2)*H[1, 0, x])/(27*(-1 + x^2)) - 
       (320*(1 + x^2)^2*H[0, -1, 0, x])/(27*(-1 + x^2)^2) + 
       (640*(x^2 + x^4)*H[0, 0, 0, x])/(27*(-1 + x^2)^2) + 
       (320*(1 + x^2)^2*H[0, 1, 0, x])/(27*(-1 + x^2)^2))/Ep - 
     (64*(1 + x^2)^2*z2*H[0, 1, 1, x])/(9*(-1 + x^2)^2) + 
     ((32*(5 + 18*x + 5*x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, x] + 
     (64*(-7 - 7*x - 14*x^2 + 10*x^3 + 5*x^4 + 5*x^5)*z2*H[1, 0, -1, x])/
      (3*(-1 + x)^2*(1 + x)^3) + 
     ((8*(257 + 188*x - 566*x^2 + 92*x^3 + 225*x^4))/(9*(-1 + x^2)^2) - 
       (32*(-10 - 37*x + 45*x^2 - 21*x^3 + 49*x^4 + 22*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] - 
     (64*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((-32*(1 + x))/(3*(-1 + x)) + (64*(2 + 5*x - x^2 + 9*x^3 - x^4 + 2*x^5)*
         z2)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] + 
     (2176*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - 
     (32*(-79 - 324*x + 510*x^2 - 324*x^3 + 181*x^4)*H[-1, -1, 0, 0, x])/
      (9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) - 
     (32*(-91 - 372*x + 538*x^2 - 372*x^3 + 169*x^4)*H[-1, 0, -1, 0, x])/
      (9*(-1 + x^2)^2) + (16*(-95 - 804*x + 1214*x^2 - 828*x^3 + 245*x^4)*
       H[-1, 0, 0, 0, x])/(9*(-1 + x^2)^2) + 
     (64*(-19 - 81*x + 110*x^2 - 81*x^3 + 19*x^4)*H[-1, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     (32*(53 + 11*x + 65*x^2 + 23*x^3)*H[-1, 1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[-1, 1, 1, 0, x])/
      (9*(-1 + x^2)) + (16*(143 + 132*x + 322*x^2 + 132*x^3 - 377*x^4)*
       H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(11 + 736*x - 1177*x^2 + 1424*x^3 - 375*x^4 - 944*x^5 + 421*x^6)*
       H[0, -1, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (64*(-15 - 36*x + 4*x^2 - 36*x^3 + 23*x^4)*H[0, -1, 1, 0, x])/
      (9*(-1 + x^2)^2) + (16*(46 - 34*x + 494*x^2 - 1486*x^3 + 1655*x^4 - 
        1270*x^5 + 107*x^6)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)^3) - 
     (8*(44 - 88*x + 4*x^2 - 442*x^3 + 1507*x^4 - 1504*x^5 + 115*x^6)*
       H[0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (32*(-10 - 51*x + 40*x^2 + 100*x^3 - 270*x^4 + 243*x^5 + 20*x^6)*
       H[0, 0, 1, 0, x])/(9*(-1 + x^2)^3) + 
     (64*(-15 - 36*x + 4*x^2 - 36*x^3 + 23*x^4)*H[0, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (16*(87 + 172*x - 509*x^2 + 932*x^3 - 613*x^4 + 
        100*x^5 + 51*x^6)*H[0, 1, 0, 0, x])/(9*(-1 + x^2)^3) - 
     (64*(-5 - 12*x - 12*x^3 + 9*x^4)*H[0, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (1792*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (32*(53 + 11*x + 65*x^2 + 23*x^3)*H[1, -1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[1, -1, 1, 0, x])/
      (9*(-1 + x^2)) - (32*(113 + 108*x - 226*x^2 + 108*x^3 + 37*x^4)*
       H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (16*(253 + 313*x + 96*x^2 - 328*x^3 + 149*x^4 + 41*x^5)*
       H[1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (128*(14 + 9*x - 13*x^2 + 9*x^3 + 7*x^4)*H[1, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) + (640*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     (32*(29 - 18*x + 24*x^2 - 18*x^3 + x^4)*H[1, 1, 0, 0, x])/
      (9*(-1 + x^2)^2) - (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x^2)) - 
     (256*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (128*(3 + 4*x^2 + x^4)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (640*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (128*(5 + 8*x^2 + 3*x^4)*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (128*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (64*(43 + 72*x^2 + 29*x^4)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (32*(59 + 72*x^2 + 13*x^4)*H[-1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) - 
     (256*(7 + 12*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (128*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
     (256*(1 + x^2)^2*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (3712*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (128*(-11 - 21*x + 67*x^2 - 174*x^3 + 110*x^4 - 21*x^5 + 32*x^6)*
       H[0, -1, -1, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (1792*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (64*(-21 - 42*x + 127*x^2 - 396*x^3 + 237*x^4 - 42*x^5 + 89*x^6)*
       H[0, -1, 0, -1, 0, x])/(9*(-1 + x^2)^3) - 
     (64*x*(-54 + 202*x - 480*x^2 + 267*x^3 - 54*x^4 + 65*x^5)*
       H[0, -1, 0, 0, 0, x])/(9*(-1 + x^2)^3) - 
     (128*(-6 - 12*x + 38*x^2 - 114*x^3 + 69*x^4 - 12*x^5 + 25*x^6)*
       H[0, -1, 0, 1, 0, x])/(9*(-1 + x^2)^3) + 
     (1792*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (128*(11 + 11*x + 22*x^2 + 16*x^3 + 8*x^4 + 8*x^5)*H[0, -1, 1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (640*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/
      (9*(-1 + x^2)^2) + (64*(-15 + 30*x - 194*x^2 + 90*x^3 - 48*x^4 + 
        30*x^5 + 131*x^6)*H[0, 0, -1, -1, 0, x])/(9*(-1 + x^2)^3) - 
     (32*(-6 - 12*x - 37*x^2 - 270*x^3 + 147*x^4 - 12*x^5 + 178*x^6)*
       H[0, 0, -1, 0, 0, x])/(9*(-1 + x^2)^3) - 
     (64*(9 + 9*x + 38*x^2 + 110*x^3 + 65*x^4 + 65*x^5)*H[0, 0, -1, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (32*(-6 + 3*x - 85*x^2 - 312*x^3 + 117*x^4 + 
        3*x^5 + 196*x^6)*H[0, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3) + 
     (16*x*(-15 - 2*x - 276*x^2 + 114*x^3 - 15*x^4 + 116*x^5)*
       H[0, 0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (32*(-6 - 21*x + 56*x^2 - 330*x^3 + 168*x^4 - 21*x^5 + 106*x^6)*
       H[0, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (64*(9 + 9*x + 38*x^2 + 110*x^3 + 65*x^4 + 65*x^5)*H[0, 0, 1, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) + (32*(-18 - 27*x + 47*x^2 - 198*x^3 + 
        135*x^4 - 27*x^5 + 70*x^6)*H[0, 0, 1, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (64*(3 + 3*x + 14*x^2 + 38*x^3 + 23*x^4 + 23*x^5)*H[0, 0, 1, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) + (1792*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (128*(11 + 11*x + 22*x^2 + 16*x^3 + 8*x^4 + 8*x^5)*
       H[0, 1, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (640*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (64*(-27 - 39*x + 127*x^2 - 306*x^3 + 189*x^4 - 39*x^5 + 35*x^6)*
       H[0, 1, 0, -1, 0, x])/(9*(-1 + x^2)^3) + 
     (16*(-78 - 135*x + 424*x^2 - 978*x^3 + 600*x^4 - 135*x^5 + 98*x^6)*
       H[0, 1, 0, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (64*(-12 - 15*x + 46*x^2 - 138*x^3 + 84*x^4 - 15*x^5 + 26*x^6)*
       H[0, 1, 0, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (640*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (32*(-20 - 9*x + 10*x^2 - 54*x^3 + 38*x^4 - 9*x^5 + 8*x^6)*
       H[0, 1, 1, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (256*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (640*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(3 + 3*x + 6*x^2 + 2*x^3 + x^4 + x^5)*H[1, 0, -1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/
      (-1 + x^2)^2 - (128*(29 + 2*x + 129*x^2 - 57*x^3 + 34*x^4 + 7*x^5)*
       H[1, 0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (16*(-172 - 91*x - 579*x^2 + 291*x^3 - 53*x^4 + 28*x^5)*
       H[1, 0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (128*(17 + 8*x + 57*x^2 - 9*x^3 + 16*x^4 + 7*x^5)*H[1, 0, 0, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/
      (-1 + x^2)^2 + (32*(12 + 27*x - 13*x^2 + 45*x^3 - 11*x^4 + 4*x^5)*
       H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     (128*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (64*(4 + 7*x + 3*x^2 + 13*x^3 + x^4 + 4*x^5)*H[1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2)) + nc^3*(-554267/2916 + 
     ((3454 - 33860*x + 250244*x^2 - 1152359*x^3 + 3678383*x^4 - 
        8694126*x^5 + 15930127*x^6 - 23240213*x^7 + 27427824*x^8 - 
        26370173*x^9 + 20620507*x^10 - 13003546*x^11 + 6498463*x^12 - 
        2493259*x^13 + 696804*x^14 - 127688*x^15 + 12442*x^16)*z2^2)/
      (60*(-1 + x^2)^3*(1 - x + x^2)^5) - 
     ((8156 + 1802*x + 21155*x^2 - 19285*x^3 - 56393*x^4 + 85567*x^5 + 
        10378*x^6 + 26884*x^7)*z2^3)/(315*(-1 + x)^3*(1 + x)^4) + 
     ((33197 - 492946*x + 2906572*x^2 - 9888140*x^3 + 23456552*x^4 - 
        41157577*x^5 + 55812657*x^6 - 59016879*x^7 + 48956880*x^8 - 
        31060930*x^9 + 14496806*x^10 - 4359557*x^11 + 523822*x^12 + 
        173597*x^13 - 61840*x^14)*z3)/(162*(-1 + x^2)^2*(1 - x + x^2)^5) + 
     ((16 - 1262*x + 5823*x^2 - 4425*x^3 - 5985*x^4 + 7143*x^5 - 1526*x^6 + 
        40*x^7)*z3^2)/(3*(-1 + x)^3*(1 + x)^4) + 
     z2*((71319 + 219351*x - 2822230*x^2 + 9230397*x^3 - 18211223*x^4 + 
         23910160*x^5 - 22301157*x^6 + 14445479*x^7 - 6195082*x^8 + 
         1480197*x^9 - 64379*x^10)/(648*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       ((-339 + 3711*x - 26677*x^2 + 109799*x^3 - 303057*x^4 + 584645*x^5 - 
          781920*x^6 + 605404*x^7 + 120540*x^8 - 1224848*x^9 + 2213344*x^10 - 
          2615008*x^11 + 2313803*x^12 - 1591383*x^13 + 856997*x^14 - 
          358491*x^15 + 114925*x^16 - 28089*x^17 + 5308*x^18 - 752*x^19)*z3)/
        (9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6)) + 
     ((875 - 6661*x + 30432*x^2 - 94162*x^3 + 217442*x^4 - 384486*x^5 + 
        529381*x^6 - 558047*x^7 + 424446*x^8 - 175500*x^9 - 69768*x^10 + 
        213402*x^11 - 234085*x^12 + 180677*x^13 - 112344*x^14 + 60796*x^15 - 
        29324*x^16 + 12066*x^17 - 3665*x^18 + 649*x^19)*z5)/
      (3*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + 
     (((4133 + 870*x - 24197*x^2 + 55284*x^3 - 28517*x^4 + 870*x^5 - 
          2107*x^6)*z2^2)/(120*(-1 + x^2)^3) + 
       ((-861 + 4287*x - 14716*x^2 + 35213*x^3 - 64938*x^4 + 89601*x^5 - 
          89073*x^6 + 50514*x^7 + 13527*x^8 - 67719*x^9 + 85542*x^10 - 
          67387*x^11 + 36584*x^12 - 12813*x^13 + 2559*x^14)*z3)/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       z2*((13757 - 108698*x + 366142*x^2 - 811192*x^3 + 1256377*x^4 - 
           1456120*x^5 + 1256377*x^6 - 811192*x^7 + 366142*x^8 - 108698*x^9 + 
           13757*x^10)/(108*(-1 + x^2)*(1 - x + x^2)^4) + 
         (2*(-101 - 8*x - 143*x^2 + 16*x^3 + 17*x^4 - 8*x^5 + 59*x^6)*z3)/
          (3*(-1 + x^2)^3)) - (2*(-38 + 9*x - 2*x^2 - 18*x^3 + 110*x^4 + 
          9*x^5 + 74*x^6)*z5)/(3*(-1 + x^2)^3))*H[-1, x] + 
     ((669127 - 46134*x + 669127*x^2)/(5832*(-1 + x^2)) + 
       ((213 - 5550*x + 64765*x^2 - 352091*x^3 + 1253007*x^4 - 3278009*x^5 + 
          6740514*x^6 - 11321581*x^7 + 15934506*x^8 - 19106386*x^9 + 
          19708976*x^10 - 17549708*x^11 + 13452457*x^12 - 8793420*x^13 + 
          4811323*x^14 - 2138217*x^15 + 733691*x^16 - 177129*x^17 + 
          24302*x^18 - 475*x^19)*z2^2)/(30*(-1 + x)^3*(1 + x)^4*
         (1 - x + x^2)^6) + ((-4297 + 62732*x - 540413*x^2 + 2510176*x^3 - 
          7717451*x^4 + 17253850*x^5 - 29545672*x^6 + 39912164*x^7 - 
          43151574*x^8 + 37552676*x^9 - 26215288*x^10 + 14543914*x^11 - 
          6296459*x^12 + 2089336*x^13 - 526805*x^14 + 104036*x^15 - 
          16345*x^16)*z3)/(54*(-1 + x^2)^3*(1 - x + x^2)^5) + 
       z2*((31609 - 276277*x + 1491412*x^2 - 5545612*x^3 + 15063429*x^4 - 
           30666408*x^5 + 48157731*x^6 - 58781256*x^7 + 55981530*x^8 - 
           41019050*x^9 + 22561469*x^10 - 8613776*x^11 + 1935374*x^12 - 
           60405*x^13 - 58890*x^14)/(324*(-1 + x^2)^3*(1 - x + x^2)^4) + 
         ((13 + 229*x - 2045*x^2 + 67*x^3 - 6501*x^4 + 2907*x^5 - 1155*x^6 - 
            219*x^7)*z3)/(6*(-1 + x)^3*(1 + x)^4)) + 
       ((-45 + 1107*x - 4631*x^2 + 4969*x^3 - 9875*x^4 + 7885*x^5 - 
          1425*x^6 + 159*x^7)*z5)/(3*(-1 + x)^3*(1 + x)^4))*H[0, x] + 
     (((-1545 + 5336*x + 29280*x^2 - 308126*x^3 + 1340624*x^4 - 3836840*x^5 + 
          8141641*x^6 - 13510528*x^7 + 18009648*x^8 - 19556980*x^9 + 
          17381008*x^10 - 12566528*x^11 + 7276041*x^12 - 3277080*x^13 + 
          1085424*x^14 - 233806*x^15 + 21280*x^16 + 2536*x^17 - 425*x^18)*
         z2^2)/(40*(-1 + x^2)^3*(1 - x + x^2)^6) - 
       (2*(-378 - 3981*x + 34724*x^2 - 137575*x^3 + 353359*x^4 - 662897*x^5 + 
          954960*x^6 - 1082886*x^7 + 975780*x^8 - 694821*x^9 + 383895*x^10 - 
          158395*x^11 + 45134*x^12 - 7451*x^13 + 316*x^14)*z3)/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       z2*((-13*(23 - 78*x + 23*x^2))/(9*(-1 + x^2)) - 
         (4*(-52 + 150*x - 1023*x^2 + 933*x^3 + 221*x^4 - 295*x^5 + 86*x^6 + 
            28*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4)) + 
       (2*(100 - 161*x + 733*x^2 - 584*x^3 + 176*x^4 + 53*x^5 - 49*x^6 + 
          68*x^7)*z5)/(3*(-1 + x)^3*(1 + x)^4))*H[1, x] + 
     ((3*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*z2^2)/
        (10*(-1 + x^2)^3) - (3*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 
          8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 
          4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14)*z3)/
        ((-1 + x^2)^2*(1 - x + x^2)^5) + 
       (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*z3)/((-1 + x)*(1 + x)^3) - 
       (4*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z5)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, x] + ((-3*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 
          4*x^6)*z2^2)/(5*(-1 + x^2)^3) + 
       (6*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14)*z3)/((-1 + x^2)^2*(1 - x + x^2)^5) - 
       (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*z3)/((-1 + x)*(1 + x)^3) + 
       (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z5)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, x] + ((-140*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
       (16*x*z2^2)/(5 - 5*x^2) - (352*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[-1, -1, x] + ((-60521 + 313144*x - 948729*x^2 + 1921398*x^3 - 
         2893905*x^4 + 3297990*x^5 - 2893905*x^6 + 1921398*x^7 - 948729*x^8 + 
         313144*x^9 - 60521*x^10)/(108*(-1 + x^2)*(1 - x + x^2)^4) + 
       ((7165 - 56200*x + 207197*x^2 - 509539*x^3 + 904887*x^4 - 
          1237037*x^5 + 1324682*x^6 - 1140231*x^7 + 797193*x^8 - 461318*x^9 + 
          224195*x^10 - 93913*x^11 + 31085*x^12 - 5667*x^13 - 920*x^14 + 
          989*x^15)*z2)/(18*(-1 + x)^2*(1 + x)^3*(1 - x + x^2)^5) - 
       ((658 + 181*x + 2038*x^2 - 362*x^3 + 1142*x^4 + 181*x^5 - 238*x^6)*
         z2^2)/(15*(-1 + x^2)^3) + ((-3809 + 12450*x - 13903*x^2 - 
          18564*x^3 - 5695*x^4 + 12450*x^5 + 2095*x^6)*z3)/(36*(-1 + x^2)^3))*
      H[-1, 0, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + 
       (8*x*z2^2)/(5 - 5*x^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[-1, 1, x] + (((1429 + 235*x - 32866*x^2 + 162863*x^3 - 455592*x^4 + 
          888111*x^5 - 1294713*x^6 + 1454610*x^7 - 1263513*x^8 + 840271*x^9 - 
          409832*x^10 + 131663*x^11 - 17266*x^12 - 4965*x^13 + 2469*x^14)*z2)/
        (18*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       (2*(-112 - 22*x - 571*x^2 + 329*x^3 - 2879*x^4 + 2341*x^5 - 476*x^6 + 
          46*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + 
       (2*(294 - 1854*x + 9025*x^2 - 36846*x^3 + 120813*x^4 - 311894*x^5 + 
          638336*x^6 - 1051848*x^7 + 1411932*x^8 - 1557904*x^9 + 
          1417932*x^10 - 1061648*x^11 + 648786*x^12 - 320394*x^13 + 
          126313*x^14 - 39646*x^15 + 10125*x^16 - 2154*x^17 + 344*x^18)*z3)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^6))*H[0, -1, x] + 
     ((27630 - 224187*x + 1151442*x^2 - 3478134*x^3 + 7688515*x^4 - 
         12596443*x^5 + 16289248*x^6 - 16464853*x^7 + 13272340*x^8 - 
         8253082*x^9 + 3956029*x^10 - 1284199*x^11 + 266050*x^12)/
        (324*(-1 + x^2)^2*(1 - x + x^2)^4) + 
       ((593 + 1223*x - 31157*x^2 + 134968*x^3 - 275611*x^4 + 124889*x^5 + 
          987675*x^6 - 3654696*x^7 + 7669408*x^8 - 11633436*x^9 + 
          13727228*x^10 - 13085468*x^11 + 10223659*x^12 - 6539455*x^13 + 
          3382853*x^14 - 1377900*x^15 + 416991*x^16 - 84173*x^17 + 7801*x^18)*
         z2)/(36*(-1 + x^2)^4*(1 - x + x^2)^5) - 
       (4*(-30 + 429*x - 1675*x^2 + 2873*x^3 - 4183*x^4 + 7289*x^5 + 
          582*x^6 + 1725*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) - 
       ((-629 + 1165*x + 49964*x^2 - 351492*x^3 + 1313466*x^4 - 3343646*x^5 + 
          6370881*x^6 - 9505527*x^7 + 11372108*x^8 - 11067124*x^9 + 
          8827160*x^10 - 5845144*x^11 + 3278649*x^12 - 1639101*x^13 + 
          769048*x^14 - 344712*x^15 + 130350*x^16 - 35194*x^17 + 3955*x^18 + 
          415*x^19)*z3)/(18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6))*
      H[0, 0, x] + ((-2*(-71 + 966*x - 1358*x^2 + 966*x^3 + 5*x^4)*z2)/
        (9*(-1 + x^2)^2) - (2*(-187 + 1001*x - 5671*x^2 + 7193*x^3 - 
          9515*x^4 + 10021*x^5 - 1127*x^6 + 925*x^7)*z2^2)/
        (15*(-1 + x)^3*(1 + x)^4) + (2*(-378 + 1737*x - 3550*x^2 + 1113*x^3 + 
          12624*x^4 - 39607*x^5 + 66280*x^6 - 69468*x^7 + 34350*x^8 + 
          28348*x^9 - 89334*x^10 + 113924*x^11 - 97548*x^12 + 61179*x^13 - 
          28516*x^14 + 9547*x^15 - 2094*x^16 + 219*x^17 + 22*x^18)*z3)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^6))*H[0, 1, x] + 
     ((-3*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
         z2^2)/(5*(-1 + x)^3*(1 + x)^4) + 
       (6*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
          24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
          45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
          137*x^17 + 4*x^18)*z3)/((-1 + x^2)^3*(1 - x + x^2)^6))*
      H[0, {6, 0}, x] + ((6*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 
          38*x^6 + 4*x^7)*z2^2)/(5*(-1 + x)^3*(1 + x)^4) - 
       (12*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
          24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
          45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
          137*x^17 + 4*x^18)*z3)/((-1 + x^2)^3*(1 - x + x^2)^6))*
      H[0, {6, 1}, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + 
       (16*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*z2^2)/
        (5*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[1, -1, x] + ((56857 - 120580*x + 196820*x^2 - 70766*x^3 - 54883*x^4 + 
         190600*x^5 - 54883*x^6 - 70766*x^7 + 196820*x^8 - 120580*x^9 + 
         56857*x^10)/(324*(-1 + x^2)*(1 - x + x^2)^4) + 
       ((2865 - 33813*x + 199543*x^2 - 750914*x^3 + 2027434*x^4 - 
          4171466*x^5 + 6774139*x^6 - 8859863*x^7 + 9429684*x^8 - 
          8190369*x^9 + 5776233*x^10 - 3269018*x^11 + 1453018*x^12 - 
          490286*x^13 + 119353*x^14 - 19379*x^15 + 1975*x^16)*z2)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^5) + 
       ((616 - 969*x + 8661*x^2 - 11148*x^3 + 36148*x^4 - 36203*x^5 + 
          4855*x^6 - 2776*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + 
       ((-829 + 38772*x - 306104*x^2 + 1296254*x^3 - 3719000*x^4 + 
          7894420*x^5 - 12982147*x^6 + 16875784*x^7 - 17430384*x^8 + 
          14103508*x^9 - 8544144*x^10 + 3360328*x^11 - 268723*x^12 - 
          709820*x^13 + 564520*x^14 - 218866*x^15 + 37096*x^16 + 4068*x^17 - 
          2509*x^18)*z3)/(36*(-1 + x^2)^3*(1 - x + x^2)^6))*H[1, 0, x] + 
     ((-52*(1 + x^2)*z2)/(9*(-1 + x^2)) - (4*x*(92 - 191*x + 92*x^2)*z2^2)/
        (5*(-1 + x)*(1 + x)^3) - (4*(8 - 147*x + 358*x^2 - 147*x^3 + 8*x^4)*
         z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + 
     ((-6*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*z2^2)/
        (5*(-1 + x^2)^3) - (48*x*(15 - 37*x + 15*x^2)*z3)/(-1 + x^2)^2)*
      H[1, {6, 0}, x] + ((12*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 
          24*x^5 + x^6)*z2^2)/(5*(-1 + x^2)^3) + 
       (96*x*(15 - 37*x + 15*x^2)*z3)/(-1 + x^2)^2)*H[1, {6, 1}, x] - 
     (14*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2*H[{6, 0}, 0, x])/
      (5*(-1 + x)*(1 + x)^3) - (88*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2*
       H[{6, 0}, 1, x])/(5*(-1 + x)*(1 + x)^3) + 
     (28*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2*H[{6, 1}, 0, x])/
      (5*(-1 + x)*(1 + x)^3) + (176*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2*
       H[{6, 1}, 1, x])/(5*(-1 + x)*(1 + x)^3) + 
     ((53189 - 298826*x + 929494*x^2 - 1923832*x^3 + 2918305*x^4 - 
         3333544*x^5 + 2918305*x^6 - 1923832*x^7 + 929494*x^8 - 298826*x^9 + 
         53189*x^10)/(54*(-1 + x^2)*(1 - x + x^2)^4) - 
       (2*(431 + 606*x^2 + 175*x^4)*z2)/(3*(-1 + x^2)^2) - 
       (4*(27 - 8*x + 81*x^2 + 16*x^3 + 81*x^4 - 8*x^5 + 27*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[-1, -1, 0, x] + 
     ((-2*(179 + 406*x^2 + 179*x^4)*z2)/(3*(-1 + x^2)^2) + 
       (8*(1 + x + 3*x^2 - 2*x^3 + 3*x^4 + x^5 + x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, -1, x] + ((9503 + 170194*x - 1469353*x^2 + 5268238*x^3 - 
         12253431*x^4 + 20177664*x^5 - 25100436*x^6 + 23761872*x^7 - 
         17329629*x^8 + 9440762*x^9 - 3745883*x^10 + 957974*x^11 - 
         136307*x^12)/(108*(-1 + x^2)^2*(1 - x + x^2)^4) + 
       ((640 + 3618*x - 7018*x^2 + 972*x^3 + 10352*x^4 - 4158*x^5 - 518*x^6)*
         z2)/(9*(-1 + x^2)^3) - (2*(-1 + 4*x + 29*x^2 - 8*x^3 + 61*x^4 + 
          4*x^5 + 31*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + 
     ((64*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) - 
       (8*(4 + x + 12*x^2 - 2*x^3 + 12*x^4 + x^5 + 4*x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, 1, x] + ((3286 - 2700*x + 3286*x^2)/(9 - 9*x^2) + 
       (8*(41 + 5*x + 218*x^2 - 106*x^3 + 51*x^4 + 15*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3) + (16*x*z3)/(3*(-1 + x^2)))*H[-1, 1, 0, x] + 
     ((-854*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (176*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, -1, -1, x] + 
     ((30074 - 186289*x + 723598*x^2 - 1606067*x^3 + 2151032*x^4 - 
         575974*x^5 - 4222194*x^6 + 11395755*x^7 - 17212803*x^8 + 
         18673421*x^9 - 15136846*x^10 + 9249184*x^11 - 4091582*x^12 + 
         1214096*x^13 - 188641*x^14)/(162*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       ((-855 + 19611*x - 127934*x^2 + 457528*x^3 - 1118868*x^4 + 
          2019442*x^5 - 2857809*x^6 + 3333173*x^7 - 3489312*x^8 + 
          3625796*x^9 - 3940300*x^10 + 4226440*x^11 - 4044257*x^12 + 
          3225453*x^13 - 2065094*x^14 + 1035576*x^15 - 392236*x^16 + 
          109026*x^17 - 20287*x^18 + 2747*x^19)*z2)/(18*(-1 + x)^3*(1 + x)^4*
         (1 - x + x^2)^6) - (2*(61 - 155*x + 1259*x^2 - 901*x^3 - 101*x^4 + 
          619*x^5 - 3*x^6 + 69*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, -1, 0, x] + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - 
       (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, 1, x] + 
     (((-489 + 2160*x - 877*x^2 - 35610*x^3 + 195669*x^4 - 621160*x^5 + 
          1408675*x^6 - 2468964*x^7 + 3465006*x^8 - 3977132*x^9 + 
          3775374*x^10 - 2973796*x^11 + 1943523*x^12 - 1052712*x^13 + 
          472469*x^14 - 175322*x^15 + 53619*x^16 - 12624*x^17 + 1975*x^18)*
         z2)/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - 
       (4*(21 - 33*x + 334*x^2 + 94*x^3 - 994*x^4 + 1406*x^5 - 149*x^6 + 
          121*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, -1, x] + 
     ((-38238 + 192576*x - 229783*x^2 - 2134213*x^3 + 13944042*x^4 - 
         46726335*x^5 + 108661630*x^6 - 191026607*x^7 + 264284889*x^8 - 
         292540416*x^9 + 260936547*x^10 - 186932785*x^11 + 106291508*x^12 - 
         46532085*x^13 + 14961342*x^14 - 3163799*x^15 + 351103*x^16)/
        (324*(-1 + x^2)^3*(1 - x + x^2)^5) + 
       ((-333 + 4158*x + 2174*x^2 - 138742*x^3 + 751074*x^4 - 2463136*x^5 + 
          5915847*x^6 - 11377766*x^7 + 18229116*x^8 - 24963920*x^9 + 
          29410312*x^10 - 29699944*x^11 + 25468169*x^12 - 18282498*x^13 + 
          10707746*x^14 - 4922622*x^15 + 1654066*x^16 - 343836*x^17 + 
          19705*x^18 + 8326*x^19)*z2)/(18*(-1 + x)^3*(1 + x)^4*
         (1 - x + x^2)^6) + ((147 - 573*x + 3565*x^2 - 3587*x^3 - 3127*x^4 + 
          3305*x^5 - 437*x^6 + 211*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 0, 0, x] + (-175/27 + (467*(1 + x^2)*H[0, x])/(54*(-1 + x^2)) - 
       (14*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2) + 
       ((1 + x^2)^3*H[0, 0, 0, x])/(-1 + x^2)^3)/Ep^3 + 
     ((4*(87 + 567*x - 1556*x^2 + 1890*x^3 - 1635*x^4 + 567*x^5 + 8*x^6)*z2)/
        (9*(-1 + x^2)^3) + (4*(-3 + 33*x - 23*x^2 + 1081*x^3 - 6235*x^4 + 
          6341*x^5 - 1127*x^6 + 205*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 0, 1, x] - (24*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 
        31*x^6 + 5*x^7)*z3*H[0, 0, {6, 0}, x])/((-1 + x)^3*(1 + x)^4) + 
     (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*z3*
       H[0, 0, {6, 1}, x])/((-1 + x)^3*(1 + x)^4) + 
     ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, 1, -1, x] + 
     ((-24653 + 55315*x + 92099*x^2 - 1025614*x^3 + 3494188*x^4 - 
         7765004*x^5 + 12717780*x^6 - 16219170*x^7 + 16365588*x^8 - 
         13238084*x^9 + 8527348*x^10 - 4290886*x^11 + 1615439*x^12 - 
         416033*x^13 + 58687*x^14)/(162*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       (2*(261 - 5274*x + 41954*x^2 - 184210*x^3 + 555414*x^4 - 1250170*x^5 + 
          2214120*x^6 - 3178163*x^7 + 3779058*x^8 - 3782006*x^9 + 
          3234046*x^10 - 2399722*x^11 + 1566581*x^12 - 905640*x^13 + 
          457862*x^14 - 194922*x^15 + 64522*x^16 - 14418*x^17 + 1354*x^18 + 
          145*x^19)*z2)/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + 
       (2*(73 + 487*x - 1240*x^2 + 896*x^3 + 1960*x^4 - 2336*x^5 + 579*x^6 - 
          51*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, x] + 
     ((16*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + 
       (8*(4 - 18*x + 147*x^2 - 330*x^3 + 147*x^4 - 18*x^5 + 4*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[0, 1, 1, x] + 
     (48*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z3*H[0, 1, {6, 0}, x])/
      (-1 + x^2)^3 - (96*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z3*
       H[0, 1, {6, 1}, x])/(-1 + x^2)^3 + 
     ((3286 - 2700*x + 3286*x^2)/(9 - 9*x^2) + 
       (8*(41 + 5*x + 218*x^2 - 106*x^3 + 51*x^4 + 15*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3) - (32*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*
         z3)/(3*(-1 + x)*(1 + x)^3))*H[1, -1, 0, x] + 
     ((128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + 
       (8*x*(37 - 198*x + 330*x^2 - 198*x^3 + 37*x^4)*z3)/(-1 + x^2)^3)*
      H[1, 0, -1, x] + ((-4267 + 21442*x - 40206*x^2 + 2736*x^3 + 
         201471*x^4 - 613316*x^5 + 1136193*x^6 - 1506930*x^7 + 1541505*x^8 - 
         1221436*x^9 + 760711*x^10 - 360072*x^11 + 129054*x^12 - 30930*x^13 + 
         4993*x^14)/(18*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       ((-424 - 7771*x + 94291*x^2 - 479475*x^3 + 1556325*x^4 - 3659533*x^5 + 
          6617661*x^6 - 9495690*x^7 + 10984546*x^8 - 10306346*x^9 + 
          7823254*x^10 - 4754558*x^11 + 2273598*x^12 - 841923*x^13 + 
          243947*x^14 - 60915*x^15 + 12981*x^16 + 1387*x^17 - 3163*x^18 + 
          1376*x^19)*z2)/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + 
       (2*(116 - 734*x + 4423*x^2 - 4061*x^3 - 2565*x^4 + 3039*x^5 - 
          534*x^6 + 28*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, 0, x] + 
     ((4*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + 
       (8*(8 - 175*x + 997*x^2 - 1692*x^3 + 997*x^4 - 175*x^5 + 8*x^6)*z3)/
        (-1 + x^2)^3)*H[1, 0, 1, x] + 
     (24*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*z3*
       H[1, 0, {6, 0}, x])/(-1 + x^2)^3 - 
     (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*z3*
       H[1, 0, {6, 1}, x])/(-1 + x^2)^3 + 
     ((112*(4 - x + 4*x^2))/(3*(-1 + x^2)) + 
       (4*(40 - 546*x + 4587*x^2 - 23111*x^3 + 80024*x^4 - 205746*x^5 + 
          412149*x^6 - 662215*x^7 + 868299*x^8 - 937757*x^9 + 836325*x^10 - 
          613095*x^11 + 365059*x^12 - 172855*x^13 + 62754*x^14 - 16404*x^15 + 
          2747*x^16 - 231*x^17 + 12*x^18)*z2)/(3*(-1 + x^2)^3*
         (1 - x + x^2)^6) + (4*x*(58 + 63*x - 290*x^2 + 63*x^3 + 58*x^4)*z3)/
        (3*(-1 + x^2)^3))*H[1, 1, 0, x] - 
     (12*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 0, -1, x])/
      ((-1 + x)*(1 + x)^3) + 
     ((9*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*z2)/
        (-1 + x^2)^3 - (4*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3)/
        ((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 0, x] + 
     (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 0, 1, x])/
      ((-1 + x)*(1 + x)^3) - (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*
       H[{6, 0}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) + 
     (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 0, {6, 1}, x])/
      ((-1 + x)*(1 + x)^3) - (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*
       H[{6, 0}, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 0, -1, x])/
      ((-1 + x)*(1 + x)^3) + 
     ((-18*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*z2)/
        (-1 + x^2)^3 + (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3)/
        ((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 0, x] - 
     (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 0, 1, x])/
      ((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*
       H[{6, 1}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) - 
     (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 0, {6, 1}, x])/
      ((-1 + x)*(1 + x)^3) + (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*
       H[{6, 1}, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (6200*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((2*(829 - 8121*x + 39106*x^2 - 122657*x^3 + 281656*x^4 - 498949*x^5 + 
          704667*x^6 - 804954*x^7 + 749067*x^8 - 567029*x^9 + 346776*x^10 - 
          167057*x^11 + 61306*x^12 - 15521*x^13 + 2309*x^14))/
        (3*(-1 + x^2)^2*(1 - x + x^2)^5) + (4*(1 + x^2)^2*(-209 + 47*x^2)*z2)/
        (3*(-1 + x^2)^3))*H[-1, -1, 0, 0, x] + 
     (2680*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-1431 - 4737*x + 62150*x^2 - 269197*x^3 + 726684*x^4 - 1416609*x^5 + 
         2122947*x^6 - 2515890*x^7 + 2389347*x^8 - 1825089*x^9 + 
         1117404*x^10 - 535597*x^11 + 195350*x^12 - 49137*x^13 + 7449*x^14)/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) - 
       (4*(5 - 5*x + 47*x^2 + 10*x^3 + 79*x^4 - 5*x^5 + 37*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, -1, 0, x] - 
     (4*(1 + 2*x + 3*x^2 - 4*x^3 + 3*x^4 + 2*x^5 + x^6)*z2*
       H[-1, 0, 0, -1, x])/(-1 + x^2)^3 + 
     ((3469 - 4181*x - 22965*x^2 + 177978*x^3 - 706076*x^4 + 2041324*x^5 - 
         4602443*x^6 + 8238373*x^7 - 11896152*x^8 + 13850971*x^9 - 
         13025861*x^10 + 9839220*x^11 - 5901468*x^12 + 2726326*x^13 - 
         928019*x^14 + 208549*x^15 - 24965*x^16)/(18*(-1 + x^2)^3*
         (1 - x + x^2)^5) - ((457 - 82*x + 1915*x^2 + 164*x^3 + 2075*x^4 - 
          82*x^5 + 617*x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, 0, x] - 
     (56*(1 + x^2)^3*z2*H[-1, 0, 0, 1, x])/(-1 + x^2)^3 + 
     ((-2*(-1247 + 6325*x - 15863*x^2 + 21958*x^3 - 7138*x^4 - 38998*x^5 + 
          105582*x^6 - 157038*x^7 + 164382*x^8 - 129158*x^9 + 79102*x^10 - 
          36842*x^11 + 13537*x^12 - 3475*x^13 + 713*x^14))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) - 
       (8*(41 + 4*x + 83*x^2 - 8*x^3 + 43*x^4 + 4*x^5 + x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, 1, 0, x] + 
     (2680*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-4*(92 - 388*x + 2421*x^2 - 8829*x^3 + 24724*x^4 - 50597*x^5 + 
          82509*x^6 - 106524*x^7 + 111909*x^8 - 95677*x^9 + 67844*x^10 - 
          38229*x^11 + 17121*x^12 - 5288*x^13 + 1072*x^14))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) - (320*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[-1, 1, 0, 0, x] - 
     (1240*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-5051 + 41851*x - 200690*x^2 + 627439*x^3 - 1436552*x^4 + 
         2501071*x^5 - 3416889*x^6 + 3689394*x^7 - 3150489*x^8 + 
         2092591*x^9 - 1045832*x^10 + 361039*x^11 - 67490*x^12 - 2549*x^13 + 
         3829*x^14)/(9*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       (4*(1 + x^2)^2*(67 + 27*x^2)*z2)/(3*(-1 + x^2)^3))*
      H[0, -1, -1, 0, x] + (4*(29 + 111*x^2 + 111*x^4 + 29*x^6)*z2*
       H[0, -1, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((675 - 7449*x + 77669*x^2 - 411382*x^3 + 1411190*x^4 - 3445204*x^5 + 
         6364385*x^6 - 9143851*x^7 + 10351092*x^8 - 9200445*x^9 + 
         6286263*x^10 - 3081604*x^11 + 864626*x^12 + 76442*x^13 - 
         206065*x^14 + 95789*x^15 - 19027*x^16)/(18*(-1 + x^2)^3*
         (1 - x + x^2)^5) - (2*(165 - 159*x + 1377*x^2 - 1287*x^3 - 595*x^4 + 
          1349*x^5 + 209*x^6 + 461*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, -1, 0, 0, x] - (152*(1 + x^2)^3*z2*H[0, -1, 0, 1, x])/
      (3*(-1 + x^2)^3) + ((-8*(-405 + 576*x - 1534*x^2 + 576*x^3 + 85*x^4))/
        (9*(-1 + x^2)^2) - (8*(41 + 5*x + 259*x^2 - 101*x^3 + 269*x^4 - 
          91*x^5 + 51*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, -1, 1, 0, x] + (68*(1 + x^2)^3*z2*H[0, 0, -1, -1, x])/
      (-1 + x^2)^3 + (-(74 + 977*x + 11235*x^2 - 109212*x^3 + 429515*x^4 - 
          1080100*x^5 + 1927919*x^6 - 2588365*x^7 + 2646402*x^8 - 
          2042065*x^9 + 1122551*x^10 - 389736*x^11 + 36075*x^12 + 
          31472*x^13 - 10513*x^14 - 3775*x^15 + 2498*x^16)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^5) + 
       ((27 + 1071*x - 5761*x^2 + 3743*x^3 + 10471*x^4 - 11993*x^5 + 
          1967*x^6 - 373*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 0, -1, 0, x] - (56*(1 + x^2)^3*z2*H[0, 0, -1, 1, x])/
      (-1 + x^2)^3 - (2*(39 - 15*x + 500*x^2 - 4*x^3 + 1444*x^4 - 212*x^5 + 
        461*x^6 + 299*x^7)*z2*H[0, 0, 0, -1, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     ((1141 - 1661*x - 9913*x^2 + 59915*x^3 - 114651*x^4 - 61503*x^5 + 
         999836*x^6 - 3256321*x^7 + 6824491*x^8 - 10680454*x^9 + 
         13174867*x^10 - 13169881*x^11 + 10781693*x^12 - 7221678*x^13 + 
         3908466*x^14 - 1667797*x^15 + 531380*x^16 - 114668*x^17 + 
         12130*x^18)/(18*(-1 + x^2)^4*(1 - x + x^2)^5) - 
       (4*(-12 - 174*x + 721*x^2 - 791*x^3 + 384*x^4 + 636*x^5 + 434*x^6 + 
          470*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, 0, x] + 
     (2*(81 + 297*x - 637*x^2 + 1523*x^3 - 761*x^4 + 1399*x^5 - 43*x^6 + 
        173*x^7)*z2*H[0, 0, 0, 1, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (56*(1 + x^2)^3*z2*H[0, 0, 1, -1, x])/(-1 + x^2)^3 + 
     ((-2*(-242 - 203*x + 7041*x^2 - 31827*x^3 + 92286*x^4 - 200196*x^5 + 
          360848*x^6 - 550732*x^7 + 719982*x^8 - 800246*x^9 + 748954*x^10 - 
          569832*x^11 + 344502*x^12 - 157641*x^13 + 51453*x^14 - 10243*x^15 + 
          848*x^16))/(9*(-1 + x^2)^3*(1 - x + x^2)^5) - 
       (2*(27 + 495*x - 2429*x^2 + 1507*x^3 + 4079*x^4 - 4177*x^5 + 
          1123*x^6 + 223*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 0, 1, 0, x] + (8*(1 + x^2)^3*z2*H[0, 0, 1, 1, x])/(-1 + x^2)^3 + 
     ((-8*(-405 + 576*x - 1534*x^2 + 576*x^3 + 85*x^4))/(9*(-1 + x^2)^2) - 
       (8*(41 + 5*x + 259*x^2 - 101*x^3 + 269*x^4 - 91*x^5 + 51*x^6 + 15*x^7)*
         z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, -1, 0, x] - 
     (128*(1 + x^2)^3*z2*H[0, 1, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((1360 - 10001*x + 26991*x^2 - 19731*x^3 - 116417*x^4 + 515689*x^5 - 
         1215698*x^6 + 2014489*x^7 - 2538762*x^8 + 2495047*x^9 - 
         1924844*x^10 + 1141221*x^11 - 495624*x^12 + 137230*x^13 - 
         11999*x^14 - 6758*x^15 + 2299*x^16)/(9*(-1 + x^2)^3*
         (1 - x + x^2)^5) - (2*(-66 + 708*x - 3021*x^2 + 3243*x^3 + 643*x^4 - 
          581*x^5 + 376*x^6 + 106*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 1, 0, 0, x] + (1375/162 - (2*(-5 + 57*x^2)*z2)/(9*(-1 + x^2)) + 
       (31*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + 
       ((-7*(235 + 54*x + 235*x^2))/(162*(-1 + x^2)) + 
         ((-29 + 262*x^2 + 291*x^4)*z2)/(18*(-1 + x^2)^2) - 
         ((1 + x^2)^3*z3)/(-1 + x^2)^3)*H[0, x] + (20*(1 + x^2)*H[-1, 0, x])/
        (9*(-1 + x^2)) + ((-97 + 102*x + 138*x^2 + 102*x^3 - 261*x^4)/
          (18*(-1 + x^2)^2) - ((1 + x^2)^2*(-1 + 7*x^2)*z2)/(-1 + x^2)^3)*
        H[0, 0, x] - (62*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (22*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (29*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) + 
       ((117 - 27*x - 34*x^2 - 54*x^3 + 45*x^4 - 27*x^5 + 196*x^6)*
         H[0, 0, 0, x])/(9*(-1 + x^2)^3) + (80*(1 + x^2)^2*H[0, 1, 0, x])/
        (9*(-1 + x^2)^2) + (4*(1 + x^2)^2*H[1, 0, 0, x])/(-1 + x^2)^2 - 
       (6*(1 + x^2)^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (2*(1 + x^2)^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (2*(3 + x^2 - 7*x^4 - 5*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)/Ep^2 - 
     (4*(1 + x^2)^3*z2*H[0, 1, 0, 1, x])/(3*(-1 + x^2)^3) + 
     ((2*(-739 + 186*x - 1710*x^2 + 186*x^3 + 165*x^4))/(9*(-1 + x^2)^2) - 
       (16*(-10 + 26*x - 182*x^2 + 184*x^3 - 187*x^4 + 167*x^5 - 21*x^6 + 
          15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 1, 0, x] - 
     (18*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*z2*
       H[0, {6, 0}, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (36*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*z2*
       H[0, {6, 1}, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (2680*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-4*(92 - 388*x + 2421*x^2 - 8829*x^3 + 24724*x^4 - 50597*x^5 + 
          82509*x^6 - 106524*x^7 + 111909*x^8 - 95677*x^9 + 67844*x^10 - 
          38229*x^11 + 17121*x^12 - 5288*x^13 + 1072*x^14))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) - (320*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, 0, x] - 
     (1240*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-2*(-813 - 1767*x + 30404*x^2 - 136333*x^3 + 371284*x^4 - 720197*x^5 + 
          1062843*x^6 - 1226922*x^7 + 1121643*x^8 - 810357*x^9 + 
          457524*x^10 - 195133*x^11 + 59804*x^12 - 11567*x^13 + 1147*x^14))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) + 
       (4*(-58 + 631*x - 3131*x^2 + 2782*x^3 + 1278*x^4 - 1755*x^5 + 
          423*x^6 + 22*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, -1, 0, x] + 
     (8*(6 - 25*x + 148*x^2 - 25*x^3 + 6*x^4)*z2*H[1, 0, 0, -1, x])/
      ((-1 + x)*(1 + x)^3) + 
     ((1563 - 37647*x + 259426*x^2 - 1081367*x^3 + 3176911*x^4 - 
         7093184*x^5 + 12509932*x^6 - 17809892*x^7 + 20715540*x^8 - 
         19731516*x^9 + 15327492*x^10 - 9602024*x^11 + 4756837*x^12 - 
         1794497*x^13 + 487090*x^14 - 83609*x^15 + 7585*x^16)/
        (18*(-1 + x^2)^3*(1 - x + x^2)^5) - 
       (2*(-302 + 863*x - 5566*x^2 + 6077*x^3 - 6735*x^4 + 6102*x^5 - 
          933*x^6 + 350*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, 0, 0, x] + 
     ((2*(-591 + 2535*x - 4498*x^2 - 541*x^3 + 23440*x^4 - 67469*x^5 + 
          119211*x^6 - 151710*x^7 + 146331*x^8 - 109053*x^9 + 63216*x^10 - 
          27661*x^11 + 9062*x^12 - 1985*x^13 + 313*x^14))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) - 
       (8*(-53 + 347*x - 1843*x^2 + 1649*x^3 + 543*x^4 - 789*x^5 + 213*x^6 + 
          29*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, 1, 0, x] - 
     (1240*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-277 + 5675*x - 30573*x^2 + 101358*x^3 - 233570*x^4 + 407242*x^5 - 
         550398*x^6 + 588582*x^7 - 496158*x^8 + 324074*x^9 - 154018*x^10 + 
         47118*x^11 - 3453*x^12 - 3365*x^13 + 1531*x^14)/
        (9*(-1 + x^2)^2*(1 - x + x^2)^5) - 
       (4*(-4 + 518*x - 2425*x^2 + 2279*x^3 + 703*x^4 - 1121*x^5 + 238*x^6 + 
          4*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 1, 0, 0, x] + 
     ((568*(1 + x^2))/(9*(-1 + x^2)) - (24*x*(6 - 13*x + 6*x^2)*z2)/
        ((-1 + x)*(1 + x)^3))*H[1, 1, 1, 0, x] - 
     (36*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*z2*
       H[1, {6, 0}, 0, 0, x])/(-1 + x^2)^3 + 
     (72*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*z2*
       H[1, {6, 1}, 0, 0, x])/(-1 + x^2)^3 + 
     ((-6*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - 
       (18*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 0, -1, 0, x] - (18*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*
       H[{6, 0}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + 
     ((4*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - 
       (64*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 0, 0, 0, x] + 
     ((3*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + 
       (4*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 0, 1, 0, x] + 
     (-((9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14)/((-1 + x^2)^2*(1 - x + x^2)^5)) - 
       (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 1, 0, 0, x] - (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*
       H[{6, 0}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     ((12*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + 
       (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 0, -1, 0, x] + (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*
       H[{6, 1}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + 
     ((-8*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + 
       (128*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 0, 0, 0, x] + 
     ((-6*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - 
       (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 0, 1, 0, x] + 
     ((2*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 
          14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 
          460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + 
       (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 1, 0, 0, x] + (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*
       H[{6, 1}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (2552*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (572*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (4*(-233 - 2169*x + 5154*x^2 - 4338*x^3 + 6047*x^4 - 2169*x^5 + 660*x^6)*
       H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (320*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (4*(47 + 78*x^2 + 47*x^4)*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
     ((35 - 11902*x + 21317*x^2 - 13348*x^3 + 25933*x^4 - 11902*x^5 + 
        4267*x^6)*H[-1, 0, -1, 0, 0, x])/(6*(-1 + x^2)^3) - 
     (640*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (2*(-527 + 4230*x - 10957*x^2 + 9972*x^3 - 10489*x^4 + 4230*x^5 + 
        229*x^6)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3) + 
     ((-2537 + 81570*x - 185143*x^2 + 112764*x^3 - 117655*x^4 + 50466*x^5 - 
        9737*x^6)*H[-1, 0, 0, 0, 0, x])/(18*(-1 + x^2)^3) + 
     (4*(-451 + 882*x - 2369*x^2 + 1764*x^3 - 1241*x^4 + 882*x^5 + 677*x^6)*
       H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (640*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     ((831 - 4102*x + 4529*x^2 + 236*x^3 + 4401*x^4 - 4102*x^5 + 703*x^6)*
       H[-1, 0, 1, 0, 0, x])/(6*(-1 + x^2)^3) + 
     (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + 
     (256*(1 + x^2)^2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (4*(170 + 333*x - 1000*x^2 + 1170*x^3 - 1232*x^4 + 333*x^5 - 62*x^6)*
       H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (160*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (4084*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(1579 - 20562*x + 140116*x^2 - 604160*x^3 + 1886912*x^4 - 
        4525118*x^5 + 8677595*x^6 - 13600612*x^7 + 17687316*x^8 - 
        19220568*x^9 + 17508516*x^10 - 13308572*x^11 + 8366185*x^12 - 
        4271818*x^13 + 1723012*x^14 - 520720*x^15 + 107336*x^16 - 
        11622*x^17 + 89*x^18)*H[0, -1, -1, 0, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^6) - 
     (2896*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(-165 - 4734*x + 54173*x^2 - 289392*x^3 + 1015407*x^4 - 2624122*x^5 + 
        5293087*x^6 - 8601672*x^7 + 11482422*x^8 - 12726092*x^9 + 
        11775222*x^10 - 9079912*x^11 + 5803047*x^12 - 3038922*x^13 + 
        1283807*x^14 - 426032*x^15 + 107853*x^16 - 19374*x^17 + 2275*x^18)*
       H[0, -1, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + 
     ((2736 - 16704*x + 111847*x^2 - 547337*x^3 + 1899849*x^4 - 4807379*x^5 + 
        9239730*x^6 - 13767478*x^7 + 15979938*x^8 - 14149270*x^9 + 
        8830562*x^10 - 2551286*x^11 - 1872338*x^12 + 3355206*x^13 - 
        2724827*x^14 + 1481193*x^15 - 565921*x^16 + 150327*x^17 - 
        25636*x^18 + 2780*x^19)*H[0, -1, 0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + 
     (4*(-225 + 360*x + 6850*x^2 - 55518*x^3 + 228954*x^4 - 647240*x^5 + 
        1380437*x^6 - 2328312*x^7 + 3186696*x^8 - 3592876*x^9 + 
        3364776*x^10 - 2619176*x^11 + 1690593*x^12 - 899520*x^13 + 
        392194*x^14 - 138622*x^15 + 39498*x^16 - 8544*x^17 + 1259*x^18)*
       H[0, -1, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - 
     (2896*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(97 - 1482*x + 11377*x^2 - 53168*x^3 + 175901*x^4 - 440066*x^5 + 
        870845*x^6 - 1397200*x^7 + 1848684*x^8 - 2034972*x^9 + 1872924*x^10 - 
        1436792*x^11 + 913063*x^12 - 474406*x^13 + 198121*x^14 - 64480*x^15 + 
        15821*x^16 - 2694*x^17 + 299*x^18)*H[0, -1, 1, 0, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^6) + 
     (1600*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(-591 + 9000*x - 69307*x^2 + 319842*x^3 - 1039389*x^4 + 2550896*x^5 - 
        4946627*x^6 + 7768692*x^7 - 10031502*x^8 + 10717852*x^9 - 
        9471150*x^10 + 6851348*x^11 - 3964971*x^12 + 1748928*x^13 - 
        518029*x^14 + 53218*x^15 + 35829*x^16 - 19752*x^17 + 4201*x^18)*
       H[0, 0, -1, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + 
     ((357 - 1335*x + 16483*x^2 - 116483*x^3 + 490839*x^4 - 1428395*x^5 + 
        3131697*x^6 - 5440495*x^7 + 7732794*x^8 - 9190006*x^9 + 
        9260594*x^10 - 7936670*x^11 + 5785057*x^12 - 3544407*x^13 + 
        1775485*x^14 - 678945*x^15 + 168221*x^16 - 5853*x^17 - 12535*x^18 + 
        4541*x^19)*H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*
       (1 - x + x^2)^6) + (8*(-135 + 585*x - 2428*x^2 + 1926*x^3 - 1521*x^4 + 
        585*x^5 + 772*x^6)*H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^3) + 
     (2*(765 - 4626*x + 15419*x^2 - 45136*x^3 + 122301*x^4 - 287350*x^5 + 
        545940*x^6 - 814040*x^7 + 933648*x^8 - 793178*x^9 + 435982*x^10 + 
        2996*x^11 - 309229*x^12 + 396168*x^13 - 320125*x^14 + 197304*x^15 - 
        96269*x^16 + 38496*x^17 - 11246*x^18 + 2152*x^19)*
       H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + 
     ((405 - 2700*x + 6842*x^2 + 3428*x^3 - 79752*x^4 + 272960*x^5 - 
        491325*x^6 + 337276*x^7 + 772662*x^8 - 3113942*x^9 + 6091738*x^10 - 
        8344846*x^11 + 8713073*x^12 - 7113318*x^13 + 4529180*x^14 - 
        2193354*x^15 + 760738*x^16 - 161334*x^17 + 9943*x^18 + 3622*x^19)*
       H[0, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - 
     ((969 - 4683*x + 17020*x^2 - 56150*x^3 + 152154*x^4 - 284756*x^5 + 
        284931*x^6 + 184319*x^7 - 1384824*x^8 + 3148940*x^9 - 4789684*x^10 + 
        5578024*x^11 - 5141729*x^12 + 3800739*x^13 - 2253140*x^14 + 
        1066458*x^15 - 396022*x^16 + 113724*x^17 - 23659*x^18 + 3209*x^19)*
       H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + 
     (8*(-135 + 585*x - 2428*x^2 + 1926*x^3 - 1521*x^4 + 585*x^5 + 772*x^6)*
       H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^3) - 
     (2*(12 + 2100*x - 14104*x^2 + 53891*x^3 - 144105*x^4 + 303128*x^5 - 
        526926*x^6 + 785341*x^7 - 1016085*x^8 + 1147945*x^9 - 1126037*x^10 + 
        963149*x^11 - 714553*x^12 + 464013*x^13 - 266209*x^14 + 139062*x^15 - 
        65120*x^16 + 26733*x^17 - 8123*x^18 + 1612*x^19)*H[0, 0, 1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - 
     (8*(-111 + 9*x - 436*x^2 + 18*x^3 + 57*x^4 + 9*x^5 + 382*x^6)*
       H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (2896*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(97 - 1482*x + 11377*x^2 - 53168*x^3 + 175901*x^4 - 440066*x^5 + 
        870845*x^6 - 1397200*x^7 + 1848684*x^8 - 2034972*x^9 + 1872924*x^10 - 
        1436792*x^11 + 913063*x^12 - 474406*x^13 + 198121*x^14 - 64480*x^15 + 
        15821*x^16 - 2694*x^17 + 299*x^18)*H[0, 1, -1, 0, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^6) + 
     (1600*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (4*(-414 + 900*x + 7636*x^2 - 64563*x^3 + 258969*x^4 - 708320*x^5 + 
        1465619*x^6 - 2406693*x^7 + 3217035*x^8 - 3548815*x^9 + 
        3251673*x^10 - 2472581*x^11 + 1551741*x^12 - 794607*x^13 + 
        326839*x^14 - 105370*x^15 + 26052*x^16 - 4683*x^17 + 590*x^18)*
       H[0, 1, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - 
     ((2031 - 8202*x + 24280*x^2 - 61589*x^3 + 150168*x^4 - 265019*x^5 + 
        216321*x^6 + 440741*x^7 - 2114514*x^8 + 4714184*x^9 - 7339402*x^10 + 
        8808796*x^11 - 8371949*x^12 + 6361926*x^13 - 3837050*x^14 + 
        1805265*x^15 - 634762*x^16 + 155595*x^17 - 22219*x^18 + 1175*x^19)*
       H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - 
     (2*(-705 + 2898*x - 454*x^2 - 43728*x^3 + 222894*x^4 - 672838*x^5 + 
        1472161*x^6 - 2509788*x^7 + 3447924*x^8 - 3886736*x^9 + 
        3626964*x^10 - 2802220*x^11 + 1783989*x^12 - 926478*x^13 + 
        387014*x^14 - 127280*x^15 + 32370*x^16 - 6054*x^17 + 787*x^18)*
       H[0, 1, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + 
     (1600*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(-182 - 51*x + 8371*x^2 - 56246*x^3 + 217238*x^4 - 592931*x^5 + 
        1241537*x^6 - 2074873*x^7 + 2833905*x^8 - 3203595*x^9 + 
        3019587*x^10 - 2368841*x^11 + 1539139*x^12 - 818764*x^13 + 
        351328*x^14 - 118255*x^15 + 30347*x^16 - 5484*x^17 + 650*x^18)*
       H[0, 1, 1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - 
     (784*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (12*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) - 
     (8*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) - 
     (6*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) + 
     (2*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) - 
     (24*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) + 
     (16*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) + 
     (12*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) - 
     (4*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 
        24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 
        45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 
        137*x^17 + 4*x^18)*H[0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^6) + 
     (256*(1 + x^2)^2*H[1, -1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (4*(170 + 333*x - 1000*x^2 + 1170*x^3 - 1232*x^4 + 333*x^5 - 62*x^6)*
       H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (160*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, -1, 1, 0, 0, x])/(-1 + x^2)^2 - 
     (304*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     ((95 + 9266*x - 36927*x^2 + 49340*x^3 - 37679*x^4 + 9266*x^5 - 657*x^6)*
       H[1, 0, -1, 0, 0, x])/(6*(-1 + x^2)^3) + 
     (280*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (2*(914 - 21567*x + 173608*x^2 - 788539*x^3 + 2473954*x^4 - 
        5828879*x^5 + 10826492*x^6 - 16281392*x^7 + 20150850*x^8 - 
        20680688*x^9 + 17630886*x^10 - 12433760*x^11 + 7180004*x^12 - 
        3329513*x^13 + 1201774*x^14 - 319789*x^15 + 57232*x^16 - 5673*x^17 + 
        278*x^18)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - 
     ((1141 + 78865*x - 777034*x^2 + 3638154*x^3 - 11183676*x^4 + 
        25037104*x^5 - 42959127*x^6 + 57580719*x^7 - 60183208*x^8 + 
        47256848*x^9 - 24345532*x^10 + 2286188*x^11 + 10437987*x^12 - 
        12708861*x^13 + 8976154*x^14 - 4417266*x^15 + 1534560*x^16 - 
        365428*x^17 + 53623*x^18 - 5579*x^19)*H[1, 0, 0, 0, 0, x])/
      (18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - 
     (4*(-421 + 6972*x - 53576*x^2 + 243074*x^3 - 770444*x^4 + 1839520*x^5 - 
        3463909*x^6 + 5278840*x^7 - 6613980*x^8 + 6862780*x^9 - 
        5904708*x^10 + 4192096*x^11 - 2427103*x^12 + 1120972*x^13 - 
        397784*x^14 + 101210*x^15 - 15980*x^16 + 960*x^17 + 41*x^18)*
       H[1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + 
     (280*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     ((553 - 6308*x + 52956*x^2 - 275482*x^3 + 988368*x^4 - 2628932*x^5 + 
        5442091*x^6 - 9032260*x^7 + 12241756*x^8 - 13685912*x^9 + 
        12666244*x^10 - 9674244*x^11 + 6039347*x^12 - 3025464*x^13 + 
        1178968*x^14 - 338318*x^15 + 64700*x^16 - 6488*x^17 + 201*x^18)*
       H[1, 0, 1, 0, 0, x])/(6*(-1 + x^2)^3*(1 - x + x^2)^6) + 
     (637/54 - ((-64 + 242*x - 1467*x^2 + 1287*x^3 + 148*x^4 + 454*x^5)*z2^2)/
        (15*(-1 + x)^2*(1 + x)^3) - (2*(275 - 1539*x + 3829*x^2 - 1539*x^3 + 
          158*x^4)*z3)/(27*(-1 + x^2)^2) + 
       z2*((161 + 6551*x - 9213*x^2 + 2973*x^3)/(108*(-1 + x)*(1 + x)^2) + 
         (7*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3)) + 
       (2*(1 + x^2)^2*(-3 + 5*x^2)*z5)/(-1 + x^2)^3 + 
       ((-10*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) + 
         (4*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, x] + 
       ((4369 - 1566*x + 4369*x^2)/(216 - 216*x^2) - 
         ((161 + 9521*x - 17044*x^2 + 27452*x^3 - 19005*x^4 + 1443*x^5)*z2)/
          (108*(-1 + x)^2*(1 + x)^3) + ((-64 + 242*x - 1531*x^2 + 1529*x^3 - 
            1319*x^4 + 1741*x^5 + 148*x^6 + 454*x^7)*z2^2)/
          (15*(-1 + x)^3*(1 + x)^4) + ((281 - 2898*x + 9775*x^2 - 11844*x^3 + 
            9475*x^4 - 2898*x^5 - 19*x^6)*z3)/(18*(-1 + x^2)^3))*H[0, x] + 
       ((14*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) - 
         (16*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, x] + 
       ((1223 - 3330*x + 1223*x^2)/(54*(-1 + x^2)) + 
         ((-19 - 6*x^2 + 13*x^4)*z2)/(3*(-1 + x^2)^2) + 
         (2*(9 - 4*x + 27*x^2 + 8*x^3 + 27*x^4 - 4*x^5 + 9*x^6)*z3)/
          (3*(-1 + x^2)^3))*H[-1, 0, x] + ((3*(1 + x^2)^2*z2)/(-1 + x^2)^2 - 
         (4*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, x] + 
       ((1852 - 72*x - 1707*x^2 + 3474*x^3 + 801*x^4)/(54*(-1 + x^2)^2) - 
         ((19 - 383*x + 1191*x^2 - 2595*x^3 + 1689*x^4 - 1533*x^5 + 
            1277*x^6 + 431*x^7)*z2)/(6*(-1 + x)^3*(1 + x)^4) + 
         ((33 - 255*x + 1339*x^2 - 1541*x^3 + 1571*x^4 - 1309*x^5 + 265*x^6 - 
            23*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, x] + 
       ((-28*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (16*(1 + x^2)^3*z3)/
          (3*(-1 + x^2)^3))*H[0, 1, x] + 
       ((2*(43 + 54*x + 43*x^2))/(27*(-1 + x^2)) - 
         (8*(-3 + 15*x - 74*x^2 + 88*x^3 - 8*x^4 + 10*x^5)*z2)/
          (3*(-1 + x)^2*(1 + x)^3) + (8*x*z3)/(3 - 3*x^2))*H[1, 0, x] - 
       (20*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + 
       ((2*(-113 + 8*x + 194*x^2 + 8*x^3 - 73*x^4))/(3*(-1 + x^2)^2) + 
         (2*(1 + x^2)^2*(43 + 11*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + 
       (20*(1 + x^2)*H[-1, 1, 0, x])/(3*(-1 + x^2)) + 
       ((-1003 + 3312*x - 5570*x^2 + 3312*x^3 - 283*x^4)/(27*(-1 + x^2)^2) - 
         (2*(-15 + x^2)*(1 + x^2)^2*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + 
       (2*(1 + x^2)^3*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + 
       ((2*(-126 - 675*x + 2084*x^2 - 540*x^3 + 414*x^4 - 1917*x^5 + 
            1408*x^6))/(27*(-1 + x^2)^3) + 
         ((27 + 243*x - 715*x^2 + 1445*x^3 - 371*x^4 + 1789*x^5 + 371*x^6 + 
            587*x^7)*z2)/(6*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, x] + 
       (28*(1 + x^2)^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) + 
       ((193 - 270*x + 98*x^2 - 270*x^3 + 49*x^4)/(27*(-1 + x^2)^2) + 
         (8*(-3 + 15*x - 77*x^2 + 103*x^3 - 82*x^4 + 98*x^5 - 8*x^6 + 10*x^7)*
           z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, x] + 
       (20*(1 + x^2)*H[1, -1, 0, x])/(3*(-1 + x^2)) + 
       ((2*(39 + 69*x - 136*x^2 + 69*x^3 + 31*x^4))/(3*(-1 + x^2)^2) + 
         (8*(13 - 10*x + 165*x^2 - 20*x^3 + 165*x^4 - 10*x^5 + 13*x^6)*z2)/
          (3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 0, x] + 
       (4*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x^2)) + 
       (164*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
       (74*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (2*(-29 - 549*x + 1336*x^2 - 1098*x^3 + 1523*x^4 - 549*x^5 + 158*x^6)*
         H[-1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (98*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
       ((79 + 223*x - 250*x^2 + 1046*x^3 + 175*x^4 + 319*x^5)*
         H[0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
       (40*(1 + x^2)^2*H[0, -1, 1, 0, x])/(3*(-1 + x^2)^2) + 
       ((121 - 438*x + 1499*x^2 - 1380*x^3 + 1271*x^4 - 438*x^5 - 107*x^6)*
         H[0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
       (2*(-40 - 13*x + 240*x^2 - 1173*x^3 + 884*x^4 - 1207*x^5 + 668*x^6 + 
          17*x^7)*H[0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
       (4*(27 - 9*x + 40*x^2 - 18*x^3 + 27*x^4 - 9*x^5 + 14*x^6)*
         H[0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^2*H[0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (2*(-53 - 105*x + 289*x^2 - 462*x^3 + 365*x^4 - 105*x^5 + 23*x^6)*
         H[0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (2*(71 + 189*x - 283*x^2 - 126*x^3 - 341*x^4 + 189*x^5 + 13*x^6)*
         H[1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (20*(1 + x^2)^2*H[1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(1 + x^2)^2*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (36*(1 + x^2)^3*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - 
       (12*(1 + x^2)^3*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (4*(-25 + 4*x - 43*x^2 - 8*x^3 - 11*x^4 + 4*x^5 + 7*x^6)*
         H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (24*(1 + x^2)^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (8*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
         H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^3*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (52*(1 + x^2)^3*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (4*(13 + 121*x - 423*x^2 + 657*x^3 - 507*x^4 + 573*x^5 - 71*x^6 + 
          37*x^7)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       (40*(1 + x^2)^3*H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (32*(1 + x^2)^3*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - 
       (76*(1 + x^2)^3*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(23 + 95*x - 135*x^2 + 585*x^3 - 87*x^4 + 633*x^5 + 71*x^6 + 
          143*x^7)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       (40*(1 + x^2)^3*H[0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(45 - 63*x + 641*x^2 - 439*x^3 + 769*x^4 - 311*x^5 + 173*x^6 + 
          65*x^7)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       ((75 + 77*x^2 + 249*x^4 + 247*x^6)*H[0, 0, 0, 0, 0, x])/
        (3*(-1 + x^2)^3) - (2*(1 + x^2)^2*(45 + 17*x^2)*H[0, 0, 0, 1, 0, x])/
        (3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 0, 1, -1, 0, x])/
        (3*(-1 + x^2)^3) - (8*(11 + 29*x - 42*x^2 + 138*x^3 - 54*x^4 + 
          126*x^5 - x^6 + 17*x^7)*H[0, 0, 1, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^4) + (8*(1 + x^2)^3*H[0, 0, 1, 1, 0, x])/
        (3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, 1, -1, 0, 0, x])/
        (-1 + x^2)^3 + (16*(1 + x^2)^3*H[0, 1, 0, -1, 0, x])/
        (3*(-1 + x^2)^3) + (2*(-71 - 107*x + 33*x^2 - 327*x^3 + 153*x^4 - 
          207*x^5 + 49*x^6 + 13*x^7)*H[0, 1, 0, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^4) + (20*(1 + x^2)^3*H[0, 1, 0, 1, 0, x])/
        (3*(-1 + x^2)^3) - (8*(1 + x^2)^3*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) + 
       (16*(13 - 9*x + 167*x^2 - 20*x^3 + 163*x^4 - 11*x^5 + 13*x^6)*
         H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
       (16*x*H[1, 0, 1, 0, 0, x])/(3 - 3*x^2))/Ep - 
     (136*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, 1, -1, 0, 0, x])/(-1 + x^2)^2 - 
     (4*(8 - 147*x + 358*x^2 - 147*x^3 + 8*x^4)*H[1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + ((-140 + 1101*x - 596*x^2 - 21767*x^3 + 126566*x^4 - 
        412355*x^5 + 947054*x^6 - 1663972*x^7 + 2319858*x^8 - 2616828*x^9 + 
        2404926*x^10 - 1796708*x^11 + 1078018*x^12 - 508057*x^13 + 
        180466*x^14 - 45037*x^15 + 6956*x^16 - 585*x^17 + 92*x^18)*
       H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3*(1 - x + x^2)^6) - 
     (40*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (2*(8 + 49*x - 98*x^2 + 49*x^3 + 8*x^4)*H[1, 1, 1, 0, 0, x])/
      (-1 + x^2)^2 - (96*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 0, -1, 0, x])/
      (-1 + x^2)^2 + (64*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 0, 0, 0, x])/
      (-1 + x^2)^2 + (48*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 0, 1, 0, x])/
      (-1 + x^2)^2 - (16*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 1, 0, 0, x])/
      (-1 + x^2)^2 + (192*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 0, -1, 0, x])/
      (-1 + x^2)^2 - (128*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 0, 0, 0, x])/
      (-1 + x^2)^2 - (96*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 0, 1, 0, x])/
      (-1 + x^2)^2 + (32*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 1, 0, 0, x])/
      (-1 + x^2)^2 - (12*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 
        4*x^6)*H[{6, 0}, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (30*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 0}, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (37*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 0}, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (24*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 0}, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (8*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 0}, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (24*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 1}, 0, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (60*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 1}, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (74*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 1}, 0, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (48*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 1}, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*
       H[{6, 1}, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (216*(1 + x^2)^3*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (64*x*H[-1, -1, 0, -1, 0, 0, x])/(3 - 3*x^2) + 
     (72*(1 + x^2)^3*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (8*(-155 + 8*x - 209*x^2 - 16*x^3 + 47*x^4 + 8*x^5 + 101*x^6)*
       H[-1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (144*(1 + x^2)^3*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(27 - 4*x + 81*x^2 + 8*x^3 + 81*x^4 - 4*x^5 + 27*x^6)*
       H[-1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (80*(9 - x + 27*x^2 + 2*x^3 + 27*x^4 - x^5 + 9*x^6)*
       H[-1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(39 - 11*x + 117*x^2 + 22*x^3 + 117*x^4 - 11*x^5 + 39*x^6)*
       H[-1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(82 - 11*x + 182*x^2 + 22*x^3 + 118*x^4 - 11*x^5 + 18*x^6)*
       H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(15 - 4*x + 45*x^2 + 8*x^3 + 45*x^4 - 4*x^5 + 15*x^6)*
       H[-1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(19 - 2*x + 57*x^2 + 4*x^3 + 57*x^4 - 2*x^5 + 19*x^6)*
       H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (4*(51 - 8*x + 217*x^2 + 16*x^3 + 281*x^4 - 8*x^5 + 115*x^6)*
       H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (80*(1 + x^2)^3*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (4*(101 - 25*x + 431*x^2 + 50*x^3 + 559*x^4 - 25*x^5 + 229*x^6)*
       H[-1, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (2*(19 + 11*x + 665*x^2 - 22*x^3 + 953*x^4 + 11*x^5 + 307*x^6)*
       H[-1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(5 - 16*x + 191*x^2 + 32*x^3 + 367*x^4 - 16*x^5 + 181*x^6)*
       H[-1, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (80*(1 + x^2)^3*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + 
     (16*(2 - x + 30*x^2 + 2*x^3 + 54*x^4 - x^5 + 26*x^6)*
       H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(1 + x^2)^3*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(3 - 2*x + 9*x^2 + 4*x^3 + 9*x^4 - 2*x^5 + 3*x^6)*
       H[-1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(37 - 8*x + 95*x^2 + 16*x^3 + 79*x^4 - 8*x^5 + 21*x^6)*
       H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (8*(15 + 8*x + 45*x^2 - 16*x^3 + 45*x^4 + 8*x^5 + 15*x^6)*
       H[-1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (16*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
       H[-1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (32*x*H[-1, 1, 0, -1, 0, 0, x])/(3 - 3*x^2) - 
     (32*(20 + x + 40*x^2 - x^3 + 20*x^4)*H[-1, 1, 0, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (32*x*H[-1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) + 
     (528*(1 + x^2)^3*H[0, -1, -1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (440*(1 + x^2)^3*H[0, -1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (64*(14 + 68*x - 195*x^2 + 345*x^3 - 243*x^4 + 297*x^5 - 34*x^6 + 
        20*x^7)*H[0, -1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (32*(1 + x^2)^3*H[0, -1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (256*(1 + x^2)^3*H[0, -1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (8*(1 + 27*x^2 + 27*x^4 + x^6)*H[0, -1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^3) - (4*(61 + 709*x - 2365*x^2 + 4115*x^3 - 1037*x^4 + 
        2563*x^5 + 93*x^6 + 453*x^7)*H[0, -1, 0, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, -1, 1, 0, x])/
      (3*(-1 + x^2)^3) - (4*(71 + 395*x - 1193*x^2 + 2047*x^3 - 1489*x^4 + 
        1751*x^5 - 225*x^6 + 99*x^7)*H[0, -1, 0, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (8*(71 - 685*x + 3234*x^2 - 4038*x^3 + 
        1927*x^4 - 1601*x^5 + 420*x^6 + 96*x^7)*H[0, -1, 0, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (16*(-4 + 32*x - 167*x^2 + 193*x^3 - 
        196*x^4 + 164*x^5 - 33*x^6 + 3*x^7)*H[0, -1, 0, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, 1, -1, 0, x])/
      (3*(-1 + x^2)^3) + (8*(-19 + 125*x - 581*x^2 + 859*x^3 + 215*x^4 + 
        215*x^5 + 129*x^6 + 129*x^7)*H[0, -1, 0, 1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (208*(1 + x^2)^3*H[0, -1, 0, 1, 1, 0, x])/
      (3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, 1, -1, 0, 0, x])/
      (-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, -1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^3) + (8*(85 + 175*x - 204*x^2 + 696*x^3 - 348*x^4 + 
        552*x^5 - 59*x^6 + 31*x^7)*H[0, -1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (160*(1 + x^2)^3*H[0, -1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, -1, 1, 1, 0, 0, x])/
      (-1 + x^2)^3 + (40*(1 + x^2)^3*H[0, 0, -1, -1, -1, 0, x])/
      (-1 + x^2)^3 - (4*(99 - 81*x + 1235*x^2 - 941*x^3 + 3027*x^4 - 
        1997*x^5 + 647*x^6 + 107*x^7)*H[0, 0, -1, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, -1, -1, 1, 0, x])/
      (-1 + x^2)^3 + (4*(-129 + 33*x - 1252*x^2 + 1532*x^3 - 6596*x^4 + 
        5740*x^5 - 1291*x^6 + 59*x^7)*H[0, 0, -1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + ((900 + 2304*x - 1962*x^2 + 966*x^3 + 
        49702*x^4 - 45386*x^5 + 9568*x^6 - 1052*x^7)*H[0, 0, -1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (8*(-21 - 21*x - 59*x^2 + 541*x^3 - 
        2875*x^4 + 3005*x^5 - 521*x^6 + 127*x^7)*H[0, 0, -1, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, -1, 1, -1, 0, x])/
      (-1 + x^2)^3 - (16*(-14 + 4*x - 131*x^2 + 149*x^3 - 627*x^4 + 533*x^5 - 
        124*x^6 + 2*x^7)*H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (80*(1 + x^2)^3*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2)^3 + 
     (4*(-93 - 471*x + 1658*x^2 - 2158*x^3 + 1522*x^4 - 1142*x^5 + 293*x^6 + 
        23*x^7)*H[0, 0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (2*(168 + 654*x - 1531*x^2 + 3053*x^3 + 6137*x^4 - 3487*x^5 + 1470*x^6 + 
        480*x^7)*H[0, 0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (4*(-27 - 243*x + 1079*x^2 - 1081*x^3 + 1483*x^4 - 677*x^5 + 377*x^6 + 
        161*x^7)*H[0, 0, 0, -1, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (2*(-237 + 51*x - 1871*x^2 + 1585*x^3 - 2163*x^4 + 2301*x^5 - 133*x^6 + 
        371*x^7)*H[0, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     ((90 + 14*x^2 - 538*x^4 - 462*x^6)*H[0, 0, 0, 0, 0, 0, x])/
      (-1 + x^2)^3 - (4*(102 + 192*x - 155*x^2 + 493*x^3 + 825*x^4 - 
        543*x^5 + 200*x^6 + 38*x^7)*H[0, 0, 0, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (4*(-27 - 243*x + 1079*x^2 - 1081*x^3 + 
        1483*x^4 - 677*x^5 + 377*x^6 + 161*x^7)*H[0, 0, 0, 1, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (8*(45 + 243*x - 799*x^2 + 1175*x^3 + 
        962*x^4 - 292*x^5 + 354*x^6 + 228*x^7)*H[0, 0, 0, 1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (4*(1 + x^2)^2*(27 + 167*x^2)*
       H[0, 0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (48*(1 + x^2)^3*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (16*(-14 + 4*x - 131*x^2 + 149*x^3 - 627*x^4 + 533*x^5 - 124*x^6 + 
        2*x^7)*H[0, 0, 1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (80*(1 + x^2)^3*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(3 + 21*x - 121*x^2 + 173*x^3 - 17*x^4 + 49*x^5 - 7*x^6 + 11*x^7)*
       H[0, 0, 1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (2*(474 + 960*x - 747*x^2 + 897*x^3 + 14021*x^4 - 12103*x^5 + 3068*x^6 + 
        134*x^7)*H[0, 0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (8*(33 + 51*x + 4*x^2 + 484*x^3 - 1438*x^4 + 1682*x^5 - 251*x^6 + 
        91*x^7)*H[0, 0, 1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (80*(1 + x^2)^3*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2)^3 + 
     (4*(-4 + 26*x - 141*x^2 + 383*x^3 - 1689*x^4 + 1627*x^5 - 318*x^6 + 
        36*x^7)*H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (48*(1 + x^2)^3*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2)^3 - 
     (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (32*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (24*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (8*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (96*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (64*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (16*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*
       H[0, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (256*(1 + x^2)^3*H[0, 1, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (128*(1 + x^2)^3*H[0, 1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(85 + 175*x - 204*x^2 + 696*x^3 - 348*x^4 + 552*x^5 - 59*x^6 + 
        31*x^7)*H[0, 1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (160*(1 + x^2)^3*H[0, 1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, 1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (304*(1 + x^2)^3*H[0, 1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(7 + 511*x - 2455*x^2 + 2825*x^3 - 263*x^4 + 217*x^5 + 15*x^6 + 
        87*x^7)*H[0, 1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (280*(1 + x^2)^3*H[0, 1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-53 - 683*x + 2612*x^2 - 1276*x^3 - 6116*x^4 + 7132*x^5 - 1311*x^6 + 
        255*x^7)*H[0, 1, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (4*(-71 - 1223*x + 4704*x^2 - 4962*x^3 - 2986*x^4 + 3440*x^5 - 705*x^6 + 
        123*x^7)*H[0, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (4*(67 - 365*x + 2117*x^2 - 931*x^3 - 4031*x^4 + 4777*x^5 - 873*x^6 + 
        135*x^7)*H[0, 1, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (280*(1 + x^2)^3*H[0, 1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-140 + 202*x - 2113*x^2 + 2003*x^3 - 881*x^4 + 763*x^5 - 90*x^6 + 
        144*x^7)*H[0, 1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (136*(1 + x^2)^3*H[0, 1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, 1, 1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (8*(4 - 18*x + 147*x^2 - 330*x^3 + 147*x^4 - 18*x^5 + 4*x^6)*
       H[0, 1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (2*(70 + 88*x + 189*x^2 + 21*x^3 - 699*x^4 + 909*x^5 + 16*x^6 + 142*x^7)*
       H[0, 1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (40*(1 + x^2)^3*H[0, 1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(4 + 6*x - 33*x^2 + 110*x^3 - 33*x^4 + 6*x^5 + 4*x^6)*
       H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (96*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 0}, 0, -1, 0, x])/
      (-1 + x^2)^3 - (64*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*
       H[0, 1, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (48*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 0}, 0, 1, 0, x])/
      (-1 + x^2)^3 + (16*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*
       H[0, 1, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 1}, 0, -1, 0, 
        x])/(-1 + x^2)^3 + (128*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*
       H[0, 1, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (96*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 1}, 0, 1, 0, x])/
      (-1 + x^2)^3 - (32*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*
       H[0, 1, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (24*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (60*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (74*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (48*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (16*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (48*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (120*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (148*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (96*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (32*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*
       H[0, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (64*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*H[1, -1, 0, -1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) - (64*(7 + 26*x - 78*x^2 + 118*x^3 - 6*x^4 + 
        13*x^5)*H[1, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (64*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*H[1, -1, 0, 1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) - (16*(18 + 113*x - 576*x^2 + 938*x^3 - 
        576*x^4 + 113*x^5 + 18*x^6)*H[1, 0, -1, -1, 0, 0, x])/
      (3*(-1 + x^2)^3) - (8*(18 + 335*x - 1764*x^2 + 2918*x^3 - 1764*x^4 + 
        335*x^5 + 18*x^6)*H[1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-38 - 479*x + 2536*x^2 - 4246*x^3 + 2576*x^4 - 479*x^5 + 2*x^6)*
       H[1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (64*x*(55 - 297*x + 496*x^2 - 297*x^3 + 55*x^4)*H[1, 0, -1, 0, 1, 0, x])/
      (3*(-1 + x^2)^3) + (32*x*(109 - 594*x + 994*x^2 - 594*x^3 + 109*x^4)*
       H[1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (16*(6 - 25*x + 148*x^2 - 25*x^3 + 6*x^4)*H[1, 0, 0, -1, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (16*(-5 - 13*x + 58*x^2 - 20*x^3 - 276*x^4 + 
        282*x^5 - 53*x^6 + 3*x^7)*H[1, 0, 0, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^4) + (4*(188 - 1029*x + 5718*x^2 - 5397*x^3 - 
        2269*x^4 + 3086*x^5 - 493*x^6 + 148*x^7)*H[1, 0, 0, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (2*(-74 - 159*x + 132*x^2 - 840*x^3 + 
        5088*x^4 - 681*x^5 + 302*x^6)*H[1, 0, 0, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) - (8*(-11 - 165*x + 618*x^2 - 474*x^3 - 
        1532*x^4 + 1720*x^5 - 251*x^6 + 119*x^7)*H[1, 0, 0, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (4*(-56 + 218*x - 1431*x^2 + 1317*x^3 + 
        357*x^4 - 471*x^5 + 122*x^6 + 40*x^7)*H[1, 0, 0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^4) + (32*x*(109 - 594*x + 994*x^2 - 594*x^3 + 
        109*x^4)*H[1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(24 - 34*x + 523*x^2 - 34*x^3 + 24*x^4)*H[1, 0, 1, 0, -1, 0, x])/
      (3*(-1 + x)*(1 + x)^3) - (2*(-72 + 886*x - 4215*x^2 + 3801*x^3 + 
        793*x^4 - 1463*x^5 + 470*x^6 + 88*x^7)*H[1, 0, 1, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^4) - (32*x*(56 - 297*x + 494*x^2 - 297*x^3 + 
        56*x^4)*H[1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(24 - 746*x + 4179*x^2 - 7058*x^3 + 4179*x^4 - 746*x^5 + 24*x^6)*
       H[1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (32*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (24*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (8*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (64*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (32*x*(53 - 369*x + 656*x^2 - 369*x^3 + 53*x^4)*H[1, 1, 0, -1, 0, 0, x])/
      (3*(-1 + x^2)^3) + (16*x*(90 - 471*x + 778*x^2 - 471*x^3 + 90*x^4)*
       H[1, 1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (2*(-16 + 3406*x - 16295*x^2 + 14761*x^3 + 8457*x^4 - 11079*x^5 + 
        2286*x^6 + 16*x^7)*H[1, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (64*x*(18 - 99*x + 166*x^2 - 99*x^3 + 18*x^4)*H[1, 1, 0, 0, 1, 0, x])/
      (-1 + x^2)^3 - (4*x*(370 - 2727*x + 4906*x^2 - 2727*x^3 + 370*x^4)*
       H[1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (24*x*(6 - 13*x + 6*x^2)*H[1, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (48*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 0}, 0, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (120*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 0}, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (148*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 0}, 0, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (96*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 0}, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (32*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 0}, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (96*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 1}, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (240*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 1}, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (296*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 1}, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (192*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 1}, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (64*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*
       H[1, {6, 1}, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (60*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (114*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (42*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (112*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (44*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (80*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (52*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, 
        x])/((-1 + x)*(1 + x)^3) + (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (12*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, 
        x])/((-1 + x)*(1 + x)^3) - (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 0}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (120*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (228*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (84*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (224*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (88*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (160*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (104*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (288*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (192*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, 
        x])/((-1 + x)*(1 + x)^3) + (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (64*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*
       H[{6, 1}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3)))


==> anc/FORMFACTORS/resultAVectorG2FF3L <==
asr*Cf*((-8*x)/(-1 + x)^2 + (4*x*(3 - 2*x + 3*x^2)*H[0, x])/
    ((-1 + x)^3*(1 + x)) + Ep*((-16*x)/(-1 + x)^2 - 
     (4*x*(3 - 2*x + 3*x^2)*z2)/((-1 + x)^3*(1 + x)) + 
     (8*x*(3 - 2*x + 3*x^2)*H[0, x])/((-1 + x)^3*(1 + x)) - 
     (8*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/((-1 + x)^3*(1 + x)) + 
     (4*x*(3 - 2*x + 3*x^2)*H[0, 0, x])/((-1 + x)^3*(1 + x))) + 
   Ep^2*((-32*x)/(-1 + x)^2 - (4*x*(5 - 4*x + 7*x^2)*z2)/
      ((-1 + x)^3*(1 + x)) - (8*x*(3 - 2*x + 3*x^2)*z3)/
      ((-1 + x)^3*(1 + x)) + (8*x*(3 - 2*x + 3*x^2)*z2*H[-1, x])/
      ((-1 + x)^3*(1 + x)) + ((16*x*(3 - 2*x + 3*x^2))/((-1 + x)^3*(1 + x)) - 
       (2*x*(3 - 2*x + 3*x^2)*z2)/((-1 + x)^3*(1 + x)))*H[0, x] - 
     (16*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/((-1 + x)^3*(1 + x)) + 
     (8*x*(3 - 2*x + 3*x^2)*H[0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (16*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (8*x*(3 - 2*x + 3*x^2)*H[-1, 0, 0, x])/((-1 + x)^3*(1 + x)) - 
     (8*x*(3 - 2*x + 3*x^2)*H[0, -1, 0, x])/((-1 + x)^3*(1 + x)) + 
     (4*x*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/((-1 + x)^3*(1 + x)))) + 
 asr^2*(Cf*nl*Tf*((304*x)/(9*(-1 + x)^2) + (16*x*(3 - 2*x + 3*x^2)*z2)/
      (3*(-1 + x)^3*(1 + x)) - (8*x*(51 - 26*x + 51*x^2)*H[0, x])/
      (9*(-1 + x)^3*(1 + x)) + (32*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/
      (3*(-1 + x)^3*(1 + x)) - (16*x*(3 - 2*x + 3*x^2)*H[0, 0, x])/
      (3*(-1 + x)^3*(1 + x)) + Ep*((4664*x)/(27*(-1 + x)^2) + 
       (32*x*(21 - 19*x + 48*x^2)*z2)/(9*(-1 + x)^3*(1 + x)) + 
       (32*x*(3 - 2*x + 3*x^2)*z3)/((-1 + x)^3*(1 + x)) - 
       (32*x*(3 - 2*x + 3*x^2)*z2*H[-1, x])/((-1 + x)^3*(1 + x)) + 
       ((-4*x*(1527 - 722*x + 1527*x^2))/(27*(-1 + x)^3*(1 + x)) - 
         (8*x*(3 - 2*x + 3*x^2)*z2)/((-1 + x)^3*(1 + x)))*H[0, x] + 
       (32*x*(69 - 38*x + 69*x^2)*H[-1, 0, x])/(9*(-1 + x)^3*(1 + x)) - 
       (16*x*(69 - 38*x + 69*x^2)*H[0, 0, x])/(9*(-1 + x)^3*(1 + x)) - 
       (64*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) + 
       (32*x*(3 - 2*x + 3*x^2)*H[-1, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
       (32*x*(3 - 2*x + 3*x^2)*H[0, -1, 0, x])/((-1 + x)^3*(1 + x)) - 
       (16*x*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/((-1 + x)^3*(1 + x)))) + 
   Cf*nh*Tf*((-128*x*(1 + 8*x + x^2))/(9*(-1 + x^2)^2) + 
     (16*x*(5 - 10*x + 2*x^2 - 10*x^3 + 5*x^4)*z2)/((-1 + x)^2*(1 + x)^4) + 
     ((-8*x*(51 - 176*x - 70*x^2 - 176*x^3 + 51*x^4))/(9*(-1 + x^2)^3) + 
       (64*x^3*z2)/(-1 + x^2)^3)*H[0, x] + 
     (16*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) + (64*x^3*H[0, 0, 0, x])/(-1 + x^2)^3 + 
     Ep*((-16*x*(19 - 10*x + 19*x^2))/(27*(-1 + x^2)^2) + 
       ((-128*ln2*x*(3 + 2*x + 3*x^2))/(1 + x)^4 + 
         (16*x*(-201 + 125*x + 99*x^2 - 345*x^3 - 250*x^4 + 252*x^5))/
          (9*(-1 + x)^3*(1 + x)^4))*z2 - (32*x^3*z2^2)/(5*(-1 + x^2)^3) + 
       (64*x*(9 - 7*x + 8*x^2 - 7*x^3 + 9*x^4)*z3)/(3*(-1 + x)^2*(1 + x)^4) - 
       (32*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*z2*H[-1, x])/
        ((-1 + x)^2*(1 + x)^4) + 
       ((4*x*(-1527 + 440*x + 2398*x^2 + 440*x^3 - 1527*x^4))/
          (27*(-1 + x^2)^3) + (8*x*(-9 - 21*x - 78*x^2 + 18*x^3 - 157*x^4 + 
            15*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^4) - (128*x^3*z3)/(-1 + x^2)^3)*
        H[0, x] + ((16*x*(51 - 176*x - 70*x^2 - 176*x^3 + 51*x^4))/
          (9*(-1 + x^2)^3) + (128*x^3*z2)/(-1 + x^2)^3)*H[-1, 0, x] - 
       (384*x^3*z2*H[0, -1, x])/(-1 + x^2)^3 + 
       ((16*x*(-69 + 119*x + 159*x^2 + 87*x^3 + 6*x^4 + 18*x^5))/
          (9*(-1 + x)^3*(1 + x)^4) + (64*x^3*z2)/(-1 + x^2)^3)*H[0, 0, x] - 
       (32*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[-1, 0, 0, x])/
        (3*(-1 + x)^2*(1 + x)^4) - (32*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*
         H[0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
       (16*x*(-9 + 27*x - 60*x^2 + 36*x^3 - 109*x^4 + 15*x^5)*H[0, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^4) + (64*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*
         H[1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
       (128*x^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 - (128*x^3*H[0, -1, 0, 0, x])/
        (-1 + x^2)^3 - (128*x^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (192*x^3*H[0, 0, 0, 0, x])/(-1 + x^2)^3 + (256*x^3*H[0, 1, 0, 0, x])/
        (-1 + x^2)^3)) + Cf^2*((68*x)/(-1 + x)^2 + 
     ((-192*ln2*x)/(1 + x)^2 + (4*x*(33 - 102*x - 272*x^2 + 6*x^3 + 47*x^4))/
        ((-1 + x)^4*(1 + x)^2))*z2 - 
     (32*x^2*(1 - 145*x + 405*x^2 - 145*x^3 + x^4)*z2^2)/
      (5*(-1 + x)^5*(1 + x)^3) + (16*x*(3 - 16*x + 170*x^2 - 16*x^3 + 3*x^4)*
       z3)/((-1 + x)^4*(1 + x)^2) + (144*x*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*z2*
       H[-1, x])/((-1 + x)^4*(1 + x)^2) + 
     ((-2*x*(61 - 22*x + 61*x^2))/((-1 + x)^3*(1 + x)) - 
       (16*x*(-3 + 7*x - 60*x^2 + 56*x^3 - 129*x^4 - 27*x^5 + 12*x^6)*z2)/
        ((-1 + x)^5*(1 + x)^3) + (64*x^2*(1 - 33*x + 52*x^2 - 33*x^3 + x^4)*
         z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] - 
     (8*x*(25 - 86*x + 25*x^2)*H[-1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (192*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[0, -1, x])/
      ((-1 + x)^5*(1 + x)^3) + 
     ((4*x*(43 - 26*x + 312*x^2 - 230*x^3 + 125*x^4))/
        ((-1 + x)^4*(1 + x)^2) + (192*x^3*(2 - 9*x + 2*x^2)*z2)/
        ((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
     ((16*x)/(-1 + x)^2 - (8*x*(5 - 2*x + 5*x^2)*H[0, x])/
        ((-1 + x)^3*(1 + x)) + (16*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*
         H[0, 0, x])/((-1 + x)^4*(1 + x)^2))/Ep + 
     ((128*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) - 
       (128*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[1, 0, x] - 
     (16*x*(15 - 16*x + 198*x^2 - 16*x^3 + 15*x^4)*H[-1, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2) + (32*x*(3 - 13*x + 64*x^2 - 13*x^3 + 3*x^4)*
       H[0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
     (16*x*(-9 + 6*x + 14*x^2 - 56*x^3 + 175*x^4 + 14*x^5)*H[0, 0, 0, x])/
      ((-1 + x)^5*(1 + x)^3) - (32*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*
       H[0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
     (32*x*(3 - 7*x + 64*x^2 - 7*x^3 + 3*x^4)*H[1, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (64*x^2*(1 - 37*x + 54*x^2 - 37*x^3 + x^4)*
       H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (64*x^2*(1 + 19*x - 28*x^2 + 19*x^3 + x^4)*H[0, 0, -1, 0, x])/
      ((-1 + x)^5*(1 + x)^3) - (32*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*
       H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (256*x^3*H[0, 0, 1, 0, x])/
      (-1 + x^2)^3 - (64*x^2*(1 + 19*x - 16*x^2 + 19*x^3 + x^4)*
       H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (128*x^2*(1 - 17*x + x^2)*H[1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     Ep*((242*x)/(-1 + x)^2 + (768*li4half*x)/(1 + x)^2 + 
       (32*ln2^4*x)/(1 + x)^2 + (8*x*(243 - 498*x - 3484*x^2 + 8498*x^3 - 
          6009*x^4 + 968*x^5 + 90*x^6)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - 
       (16*x*(-11 + 147*x + 219*x^2 - 95*x^3 + 60*x^4)*z3)/
        ((-1 + x)^4*(1 + x)^2) + z2*((384*ln2^2*x)/(1 + x)^2 - 
         (384*ln2*x*(3 - 14*x + 16*x^2 - 14*x^3 + 3*x^4))/
          ((-1 + x)^4*(1 + x)^2) + (4*x*(203 - 554*x - 54*x^2 - 98*x^3 + 
            215*x^4))/((-1 + x)^4*(1 + x)^2) - 
         (64*x^2*(9 - 8*x - 5*x^2 - 8*x^3 + 9*x^4)*z3)/
          ((-1 + x)^5*(1 + x)^3)) - (96*x^2*(8 - 267*x + 485*x^2 - 267*x^3 + 
          8*x^4)*z5)/((-1 + x)^5*(1 + x)^3) + 
       (((384*ln2*x^2*(1 + 4*x + x^2))/((-1 + x)^4*(1 + x)^2) + 
           (8*x*(11 + 190*x + 276*x^2 - 214*x^3 + 73*x^4))/
            ((-1 + x)^4*(1 + x)^2))*z2 - (64*x^2*(1 - 145*x + 405*x^2 - 
            145*x^3 + x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + 
         (96*x*(4 - 13*x - 16*x^2 - 13*x^3 + 4*x^4)*z3)/
          ((-1 + x)^4*(1 + x)^2))*H[-1, x] + 
       ((-5*x*(67 - 18*x + 67*x^2))/((-1 + x)^3*(1 + x)) - 
         (4*x*(-7 - 22*x - 41*x^2 + 92*x^3 + 531*x^4 - 222*x^5 + 245*x^6)*z2)/
          ((-1 + x)^5*(1 + x)^3) - (16*x^2*(31 + 877*x - 2470*x^2 + 877*x^3 + 
            31*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + 
         (16*x*(6 - x + 254*x^2 - 884*x^3 + 620*x^4 + 13*x^5)*z3)/
          ((-1 + x)^5*(1 + x)^3))*H[0, x] + 
       (((-128*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) + 
           (384*ln2*x^2*(1 + 4*x + x^2))/((-1 + x)^4*(1 + x)^2))*z2 + 
         (32*x^2*(37 - 1021*x + 2202*x^2 - 1021*x^3 + 37*x^4)*z2^2)/
          (5*(-1 + x)^5*(1 + x)^3) - (192*x*(2 - 6*x + 39*x^2 - 6*x^3 + 
            2*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[1, x] - 
       (96*x*(9 - 32*x + 34*x^2 - 32*x^3 + 9*x^4)*z2*H[-1, -1, x])/
        ((-1 + x)^4*(1 + x)^2) + ((-16*x*(75 - 166*x + 75*x^2))/
          ((-1 + x)^3*(1 + x)) + (16*x*(-51 + 120*x + 99*x^2 - 112*x^3 + 
            279*x^4 - 80*x^5 + 33*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + 
         (128*x^2*(1 - 33*x + 52*x^2 - 33*x^3 + x^4)*z3)/
          ((-1 + x)^5*(1 + x)^3))*H[-1, 0, x] + 
       (((-1536*ln2*x^3*(1 + x + x^2))/((-1 + x)^5*(1 + x)^3) + 
           (32*x*(-6 - 13*x + 115*x^2 - 264*x^3 - 148*x^4 - 83*x^5 + 15*x^6))/
            ((-1 + x)^5*(1 + x)^3))*z2 - (128*x^2*(3 - 28*x + 23*x^2 - 
            28*x^3 + 3*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, -1, x] + 
       ((4*x*(125 - 142*x + 1242*x^2 - 910*x^3 + 581*x^4))/
          ((-1 + x)^4*(1 + x)^2) + (16*x*(6 - 9*x - 31*x^2 + 722*x^3 - 
            786*x^4 + 39*x^5 + 27*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + 
         (32*x^2*(7 - 79*x + 156*x^2 - 79*x^3 + 7*x^4)*z3)/
          ((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
       (((-1536*ln2*x^3*(1 + x + x^2))/((-1 + x)^5*(1 + x)^3) + 
           (32*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4))/((-1 + x)^4*(1 + x)^2))*
          z2 + (320*x^2*(1 + 13*x - 10*x^2 + 13*x^3 + x^4)*z3)/
          ((-1 + x)^5*(1 + x)^3))*H[0, 1, x] - 
       (384*x^2*(1 + 4*x + x^2)*z2*H[1, -1, x])/((-1 + x)^4*(1 + x)^2) + 
       ((208*x*(3 - 2*x + 3*x^2))/((-1 + x)^3*(1 + x)) + 
         (32*x*(9 - 23*x - 331*x^2 + 588*x^3 - 399*x^4 + 3*x^5 + 9*x^6)*z2)/
          ((-1 + x)^5*(1 + x)^3) + (256*x^2*(1 - 13*x + 30*x^2 - 13*x^3 + 
            x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[1, 0, x] + 
       (16*x*(127 - 298*x + 127*x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) - 
       (384*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^5*(1 + x)^3) + 
       ((-8*x*(-117 + 182*x + 356*x^2 - 510*x^3 + 233*x^4))/
          ((-1 + x)^4*(1 + x)^2) + (384*x^3*(2 - 9*x + 2*x^2)*z2)/
          ((-1 + x)^5*(1 + x)^3))*H[-1, 0, 0, x] + 
       ((-768*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) - 
         (256*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[-1, 1, 0, x] + 
       (384*x^2*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*H[0, -1, -1, x])/
        ((-1 + x)^5*(1 + x)^3) + 
       ((-8*x*(-87 + 322*x + 128*x^2 - 370*x^3 + 263*x^4))/
          ((-1 + x)^4*(1 + x)^2) - (512*x^2*(1 - 7*x + 9*x^2 - 7*x^3 + x^4)*
           z2)/((-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] + 
       (128*x^3*(34 - 41*x + 34*x^2)*z2*H[0, 0, -1, x])/
        ((-1 + x)^5*(1 + x)^3) + 
       ((4*x*(-109 + 158*x - 1091*x^2 + 516*x^3 + 225*x^4 - 522*x^5 + 
            247*x^6))/((-1 + x)^5*(1 + x)^3) + 
         (64*x^2*(2 + 8*x + 31*x^2 + 8*x^3 + 2*x^4)*z2)/
          ((-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] - (256*x^3*z2*H[0, 0, 1, x])/
        (-1 + x^2)^3 + (1536*x^3*(1 + x + x^2)*z2*H[0, 1, -1, x])/
        ((-1 + x)^5*(1 + x)^3) + 
       ((16*x*(-31 + 48*x - 2*x^2 - 16*x^3 + 33*x^4))/((-1 + x)^4*
           (1 + x)^2) + (64*x^2*(3 - 59*x + 88*x^2 - 59*x^3 + 3*x^4)*z2)/
          ((-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] + 
       ((-768*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) - 
         (256*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[1, -1, 0, x] + 
       (384*x^2*(1 - x - 6*x^2 - x^3 + x^4)*z2*H[1, 0, -1, x])/
        ((-1 + x)^5*(1 + x)^3) + 
       ((16*x*(-17 - 60*x + 178*x^2 - 124*x^3 + 47*x^4))/
          ((-1 + x)^4*(1 + x)^2) + (64*x^2*(5 - 121*x + 262*x^2 - 121*x^3 + 
            5*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[1, 0, 0, x] + 
       ((256*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) + 
         (256*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[1, 1, 0, x] + 
       (32*x*(27 - 24*x + 374*x^2 - 24*x^3 + 27*x^4)*H[-1, -1, 0, 0, x])/
        ((-1 + x)^4*(1 + x)^2) + (32*x*(3 + 12*x + 310*x^2 + 12*x^3 + 3*x^4)*
         H[-1, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - 
       (16*x*(-15 - 20*x - 1005*x^2 + 112*x^3 + 627*x^4 - 20*x^5 + 33*x^6)*
         H[-1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (64*x*(3 - 4*x - 70*x^2 - 4*x^3 + 3*x^4)*H[-1, 0, 1, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (128*x^2*(1 + 4*x + x^2)*H[-1, 1, 0, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (64*x*(21 - 55*x + 232*x^2 - 55*x^3 + 
          21*x^4)*H[0, -1, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
       (32*x*(-15 + 53*x - 336*x^2 + 420*x^3 - 211*x^4 - 73*x^5 + 18*x^6)*
         H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (192*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, -1, 1, 0, x])/
        ((-1 + x)^4*(1 + x)^2) + (32*x*(-9 + 29*x - 82*x^2 - 74*x^3 - 
          197*x^4 - 119*x^5 + 36*x^6)*H[0, 0, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (16*x*(-21 + 14*x + 8*x^2 + 156*x^3 + 
          173*x^4 + 70*x^5 + 24*x^6)*H[0, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (32*x*(-9 + 13*x - 13*x^2 + 56*x^3 - 
          161*x^4 - 45*x^5 + 15*x^6)*H[0, 0, 1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (192*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*
         H[0, 1, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - 
       (32*x*(-15 + 28*x - 101*x^2 + 86*x^3 + x^4 - 10*x^5 + 3*x^6)*
         H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (64*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, 1, 1, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (128*x^2*(1 + 4*x + x^2)*H[1, -1, 0, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (64*x*(6 - 5*x + 154*x^2 - 5*x^3 + 6*x^4)*
         H[1, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
       (32*x*(-3 - x - 551*x^2 + 588*x^3 - 179*x^4 - 19*x^5 + 21*x^6)*
         H[1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (64*x*(3 + x + 48*x^2 + x^3 + 3*x^4)*H[1, 0, 1, 0, x])/
        ((-1 + x)^4*(1 + x)^2) + (64*x*(3 - 7*x - 12*x^2 - 7*x^3 + 3*x^4)*
         H[1, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - 
       (128*x^2*(1 - 37*x + 54*x^2 - 37*x^3 + x^4)*H[-1, 0, -1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (128*x^2*(1 + 19*x - 28*x^2 + 19*x^3 + x^4)*
         H[-1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (64*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[-1, 0, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (512*x^3*H[-1, 0, 0, 1, 0, x])/
        (-1 + x^2)^3 - (128*x^2*(1 + 19*x - 16*x^2 + 19*x^3 + x^4)*
         H[-1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (256*x^2*(1 - 17*x + x^2)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (384*x^2*(1 - 25*x + 38*x^2 - 25*x^3 + x^4)*H[0, -1, -1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (128*x^2*(3 - 71*x + 94*x^2 - 71*x^3 + 
          3*x^4)*H[0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (256*x^2*(2 - 54*x + 77*x^2 - 54*x^3 + 2*x^4)*H[0, -1, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (512*x^3*(7 - 8*x + 7*x^2)*
         H[0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (512*x^3*(1 + x + x^2)*H[0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (128*x^2*(3 + 65*x - 100*x^2 + 65*x^3 + 3*x^4)*H[0, 0, -1, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 + 13*x - 17*x^2 + 13*x^3 + 
          3*x^4)*H[0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (1536*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 + 
       (128*x^2*(2 - 30*x + 101*x^2 - 30*x^3 + 2*x^4)*H[0, 0, 0, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (96*x^2*(1 - 5*x + 22*x^2 - 5*x^3 + x^4)*
         H[0, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (64*x^2*(3 - 11*x + 64*x^2 - 11*x^3 + 3*x^4)*H[0, 0, 0, 1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (1536*x^3*H[0, 0, 1, -1, 0, x])/
        (-1 + x^2)^3 + (128*x^2*(1 - x + 12*x^2 - x^3 + x^4)*
         H[0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (512*x^3*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^3 + 
       (512*x^3*(1 + x + x^2)*H[0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (128*x^2*(1 + 51*x - 44*x^2 + 51*x^3 + x^4)*H[0, 1, 0, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (64*x^2*(1 + 123*x - 140*x^2 + 123*x^3 + 
          x^4)*H[0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (128*x^2*(1 + 11*x + 11*x^3 + x^4)*H[0, 1, 0, 1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 19*x + 44*x^2 - 19*x^3 + 
          3*x^4)*H[0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (256*x^2*(1 - 17*x + x^2)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (128*x^2*(1 - 9*x + 34*x^2 - 9*x^3 + x^4)*H[1, 0, -1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (512*x^2*(2 - 31*x + 61*x^2 - 31*x^3 + 
          2*x^4)*H[1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (64*x^2*(1 - 25*x + 18*x^2 - 25*x^3 + x^4)*H[1, 0, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (256*x^2*(1 - 17*x + x^2)*
         H[1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (512*x^2*(1 - 13*x + 30*x^2 - 13*x^3 + x^4)*H[1, 0, 1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (256*x^2*(1 - 17*x + x^2)*
         H[1, 1, 0, 0, 0, x])/(-1 + x^2)^3)) + 
   Ca*Cf*((-968*x)/(9*(-1 + x)^2) + ((96*ln2*x)/(1 + x)^2 - 
       (4*x*(63 - 476*x + 588*x^2 - 700*x^3 + 93*x^4))/
        (3*(-1 + x)^4*(1 + x)^2))*z2 - 
     (8*x^2*(66 - 271*x + 176*x^2 - 271*x^3 + 66*x^4)*z2^2)/
      (5*(-1 + x)^5*(1 + x)^3) + (16*x*(3 - 41*x + 64*x^2 - 41*x^3 + 3*x^4)*
       z3)/((-1 + x)^4*(1 + x)^2) - (72*x*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*z2*
       H[-1, x])/((-1 + x)^4*(1 + x)^2) + 
     ((2*x*(687 + 26*x + 687*x^2))/(9*(-1 + x)^3*(1 + x)) + 
       (8*x^2*(-18 + 45*x - 196*x^2 + 110*x^3 - 94*x^4 + 9*x^5)*z2)/
        ((-1 + x)^5*(1 + x)^3) + (32*x^2*(7 - 33*x + 64*x^2 - 33*x^3 + 7*x^4)*
         z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] - 
     (8*x*(3 - 88*x + 3*x^2)*H[-1, 0, x])/(3*(-1 + x)^3*(1 + x)) + 
     (96*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[0, -1, x])/
      ((-1 + x)^5*(1 + x)^3) + 
     ((-4*x*(33 + 32*x - 48*x^2 + 184*x^3 + 39*x^4))/
        (3*(-1 + x)^4*(1 + x)^2) - (16*x^2*(4 - 21*x + 4*x^2 - 21*x^3 + 
          4*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
     ((-16*x)/(-1 + x^2) - (64*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*
      H[1, 0, x] - (8*x*(9 - 92*x + 130*x^2 - 92*x^3 + 9*x^4)*H[-1, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (192*x^2*(1 - x + x^2)*H[0, -1, 0, x])/
      ((-1 + x)^4*(1 + x)^2) + (8*x^3*(9 - 196*x + 146*x^2 - 112*x^3 + 9*x^4)*
       H[0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*H[0, 1, 0, x])/
      (-1 + x^2)^2 - (96*x^2*(3 - 2*x + 3*x^2)*H[1, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (32*x^2*(7 - 29*x + 62*x^2 - 29*x^3 + 7*x^4)*
       H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (32*x^2*(5 - 14*x + 30*x^2 - 14*x^3 + 5*x^4)*H[0, 0, -1, 0, x])/
      ((-1 + x)^5*(1 + x)^3) + (16*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*
       H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^3*H[0, 0, 1, 0, x])/
      (-1 + x^2)^3 + (32*x^2*(5 - 14*x + 42*x^2 - 14*x^3 + 5*x^4)*
       H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (64*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     Ep*((-14872*x)/(27*(-1 + x)^2) - (384*li4half*x)/(1 + x)^2 - 
       (16*ln2^4*x)/(1 + x)^2 - (4*x*(312 - 2448*x + 6563*x^2 - 7744*x^3 + 
          4040*x^4 - 936*x^5 + 21*x^6)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + 
       (8*x*(29 + 124*x - 154*x^2 + 312*x^3 + 17*x^4)*z3)/
        ((-1 + x)^4*(1 + x)^2) + z2*((-192*ln2^2*x)/(1 + x)^2 + 
         (192*ln2*x*(3 - 14*x + 16*x^2 - 14*x^3 + 3*x^4))/
          ((-1 + x)^4*(1 + x)^2) - (4*x*(681 - 5276*x + 7947*x^2 - 7378*x^3 + 
            1866*x^4))/(9*(-1 + x)^4*(1 + x)^2) + 
         (32*x^2*(17 - 74*x + 111*x^2 - 74*x^3 + 17*x^4)*z3)/
          ((-1 + x)^5*(1 + x)^3)) - (144*x^2*(16 - 65*x + 109*x^2 - 65*x^3 + 
          16*x^4)*z5)/((-1 + x)^5*(1 + x)^3) + 
       (((-192*ln2*x^2*(1 + 4*x + x^2))/((-1 + x)^4*(1 + x)^2) - 
           (16*x*(16 - 55*x + 69*x^2 + 49*x^3 + 5*x^4))/((-1 + x)^4*
             (1 + x)^2))*z2 - (16*x^2*(66 - 271*x + 176*x^2 - 271*x^3 + 
            66*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - 
         (16*x*(12 - 85*x + 92*x^2 - 85*x^3 + 12*x^4)*z3)/
          ((-1 + x)^4*(1 + x)^2))*H[-1, x] + 
       ((x*(20559 + 1586*x + 20559*x^2))/(27*(-1 + x)^3*(1 + x)) + 
         (2*x*(41 - 426*x + 735*x^2 - 892*x^3 + 963*x^4 - 402*x^5 + 173*x^6)*
           z2)/((-1 + x)^5*(1 + x)^3) + (8*x^2*(303 - 1367*x + 1474*x^2 - 
            1367*x^3 + 303*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + 
         (16*x*(-9 - x + 262*x^2 - 572*x^3 + 441*x^4 - 131*x^5 + 6*x^6)*z3)/
          ((-1 + x)^5*(1 + x)^3))*H[0, x] + 
       (((16*x)/(-1 + x^2) - (192*ln2*x^2*(1 + 4*x + x^2))/
            ((-1 + x)^4*(1 + x)^2))*z2 + (16*x^2*(171 - 695*x + 814*x^2 - 
            695*x^3 + 171*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + 
         (48*x*(1 + 13*x + 2*x^2 + 13*x^3 + x^4)*z3)/((-1 + x)^4*(1 + x)^2))*
        H[1, x] + (48*x*(9 - 32*x + 34*x^2 - 32*x^3 + 9*x^4)*z2*H[-1, -1, x])/
        ((-1 + x)^4*(1 + x)^2) + ((-4*x*(753 + 634*x + 753*x^2))/
          (9*(-1 + x)^3*(1 + x)) - (8*x*(-27 + 196*x - 221*x^2 + 392*x^3 - 
            89*x^4 + 28*x^5 + 9*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + 
         (64*x^2*(7 - 33*x + 64*x^2 - 33*x^3 + 7*x^4)*z3)/
          ((-1 + x)^5*(1 + x)^3))*H[-1, 0, x] + 
       (((768*ln2*x^3*(1 + x + x^2))/((-1 + x)^5*(1 + x)^3) - 
           (16*x*(-9 + 58*x - 98*x^2 - 264*x^3 + 65*x^4 - 154*x^5 + 18*x^6))/
            ((-1 + x)^5*(1 + x)^3))*z2 - (64*x^2*(1 - 5*x + 35*x^2 - 5*x^3 + 
            x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, -1, x] + 
       ((-4*x*(885 + 398*x + 1989*x^2 - 1604*x^3 + 348*x^4))/
          (9*(-1 + x)^4*(1 + x)^2) - (8*x^2*(44 + 107*x - 604*x^2 + 764*x^3 - 
            376*x^4 + 33*x^5)*z2)/((-1 + x)^5*(1 + x)^3) + 
         (16*x^2*(5 - 20*x + 18*x^2 - 20*x^3 + 5*x^4)*z3)/
          ((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
       (((64*x^2)/(-1 + x^2)^2 + (768*ln2*x^3*(1 + x + x^2))/
            ((-1 + x)^5*(1 + x)^3))*z2 - (32*x^2*(17 - 34*x + 124*x^2 - 
            34*x^3 + 17*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, 1, x] + 
       (192*x^2*(1 + 4*x + x^2)*z2*H[1, -1, x])/((-1 + x)^4*(1 + x)^2) + 
       ((-32*x*(3 - 19*x + 3*x^2))/((-1 + x)^3*(1 + x)) - 
         (32*x*(3 - 65*x + 212*x^2 - 402*x^3 + 251*x^4 - 77*x^5 + 6*x^6)*z2)/
          ((-1 + x)^5*(1 + x)^3) + (64*x^2*(2 - 7*x - 2*x^2 - 7*x^3 + 2*x^4)*
           z3)/((-1 + x)^5*(1 + x)^3))*H[1, 0, x] - 
       (16*x*(1 + 80*x + x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) + 
       (192*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^5*(1 + x)^3) + 
       ((-16*x*(22 + 3*x + 37*x^2 - 65*x^3 + 15*x^4))/((-1 + x)^4*
           (1 + x)^2) - (32*x^2*(4 - 21*x + 4*x^2 - 21*x^3 + 4*x^4)*z2)/
          ((-1 + x)^5*(1 + x)^3))*H[-1, 0, 0, x] + 
       ((96*x)/(-1 + x^2) - (128*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*
        H[-1, 1, 0, x] - (192*x^2*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*
         H[0, -1, -1, x])/((-1 + x)^5*(1 + x)^3) + 
       ((8*x*(13 + 120*x - 256*x^2 + 256*x^3 + 27*x^4))/
          ((-1 + x)^4*(1 + x)^2) + (64*x^3*(5 - 22*x + 5*x^2)*z2)/
          ((-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] - 
       (32*x^2*(12 - 31*x + 92*x^2 - 31*x^3 + 12*x^4)*z2*H[0, 0, -1, x])/
        ((-1 + x)^5*(1 + x)^3) + 
       ((4*x*(33 - 12*x + 235*x^2 - 400*x^3 + 653*x^4 - 448*x^5 + 35*x^6))/
          ((-1 + x)^5*(1 + x)^3) - (16*x^2*(16 - 83*x + 236*x^2 - 83*x^3 + 
            16*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] + 
       (128*x^3*z2*H[0, 0, 1, x])/(-1 + x^2)^3 - 
       (768*x^3*(1 + x + x^2)*z2*H[0, 1, -1, x])/((-1 + x)^5*(1 + x)^3) + 
       ((-32*x*(-1 + 26*x - 26*x^2 + 18*x^3 + 3*x^4))/((-1 + x)^4*
           (1 + x)^2) + (32*x^2*(9 - 40*x + 86*x^2 - 40*x^3 + 9*x^4)*z2)/
          ((-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] + 
       ((96*x)/(-1 + x^2) - (128*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*
        H[1, -1, 0, x] - (192*x^2*(1 - x - 6*x^2 - x^3 + x^4)*z2*
         H[1, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + 
       ((-32*x*(1 - 26*x + 56*x^2 - 34*x^3 + 5*x^4))/((-1 + x)^4*(1 + x)^2) + 
         (32*x^2*(19 - 77*x + 86*x^2 - 77*x^3 + 19*x^4)*z2)/
          ((-1 + x)^5*(1 + x)^3))*H[1, 0, 0, x] + 
       ((-32*x)/(-1 + x^2) + (128*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*
        H[1, 1, 0, x] + (48*x*(7 - 64*x + 94*x^2 - 64*x^3 + 7*x^4)*
         H[-1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + 
       (16*x*(21 - 212*x + 298*x^2 - 212*x^3 + 21*x^4)*H[-1, 0, -1, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (8*x*(-57 + 620*x - 811*x^2 + 392*x^3 + 
          501*x^4 - 396*x^5 + 39*x^6)*H[-1, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (32*x*(3 - 50*x + 70*x^2 - 50*x^3 + 3*x^4)*
         H[-1, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
       (64*x^2*(1 + 4*x + x^2)*H[-1, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + 
       (128*x^2*(7 - 5*x + 7*x^2)*H[0, -1, -1, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (16*x*(-9 - 14*x + 256*x^2 - 720*x^3 + 
          509*x^4 - 178*x^5 + 12*x^6)*H[0, -1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (384*x^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*x^2*(20 - 165*x - 260*x^2 + 262*x^3 - 300*x^4 + 27*x^5)*
         H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (8*x^3*(-3 + 408*x - 160*x^2 + 176*x^3 + 3*x^4)*H[0, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (32*x^2*(15 - 21*x - 98*x^2 + 106*x^3 - 
          77*x^4 + 3*x^5)*H[0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (384*x^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (32*x^2*(1 - 70*x + 116*x^2 - 36*x^3 - 13*x^4 + 6*x^5)*
         H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (128*x^2*H[0, 1, 1, 0, x])/(-1 + x^2)^2 + 
       (64*x^2*(1 + 4*x + x^2)*H[1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - 
       (32*x*(3 - 70*x + 74*x^2 - 70*x^3 + 3*x^4)*H[1, 0, -1, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (32*x*(3 - 104*x + 248*x^2 - 402*x^3 + 
          215*x^4 - 38*x^5 + 6*x^6)*H[1, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (64*x^2*(13 - 14*x + 13*x^2)*
         H[1, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) - 
       (64*x*(3 - 16*x + 32*x^2 - 16*x^3 + 3*x^4)*H[1, 1, 0, 0, x])/
        ((-1 + x)^4*(1 + x)^2) - (64*x^2*(7 - 29*x + 62*x^2 - 29*x^3 + 7*x^4)*
         H[-1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (64*x^2*(5 - 14*x + 30*x^2 - 14*x^3 + 5*x^4)*H[-1, 0, 0, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (32*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*
         H[-1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (256*x^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (64*x^2*(5 - 14*x + 42*x^2 - 14*x^3 + 5*x^4)*H[-1, 0, 1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 8*x + 3*x^2)*
         H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (64*x^2*(13 - 57*x + 118*x^2 - 57*x^3 + 13*x^4)*H[0, -1, -1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (64*x^2*(13 - 61*x + 138*x^2 - 61*x^3 + 
          13*x^4)*H[0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (128*x^2*(10 - 45*x + 97*x^2 - 45*x^3 + 10*x^4)*H[0, -1, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (128*x^2*(4 - 19*x + 42*x^2 - 19*x^3 + 
          4*x^4)*H[0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (256*x^3*(1 + x + x^2)*H[0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (64*x^2*(15 - 34*x + 74*x^2 - 34*x^3 + 15*x^4)*H[0, 0, -1, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (32*x^2*(10 - 7*x + 24*x^2 - 7*x^3 + 10*x^4)*
         H[0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (768*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 + 
       (288*x^3*(3 - 16*x + 3*x^2)*H[0, 0, 0, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (48*x^2*(1 - 5*x + 22*x^2 - 5*x^3 + x^4)*
         H[0, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (32*x^2*(7 - 44*x + 122*x^2 - 44*x^3 + 7*x^4)*H[0, 0, 0, 1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (768*x^3*H[0, 0, 1, -1, 0, x])/
        (-1 + x^2)^3 - (64*x^2*(1 - x + 12*x^2 - x^3 + x^4)*
         H[0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (256*x^3*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - 
       (256*x^3*(1 + x + x^2)*H[0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (64*x^2*(13 - 48*x + 130*x^2 - 48*x^3 + 13*x^4)*H[0, 1, 0, -1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (32*x^2*(29 - 108*x + 266*x^2 - 108*x^3 + 
          29*x^4)*H[0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (64*x^2*(5 - 22*x + 58*x^2 - 22*x^3 + 5*x^4)*H[0, 1, 0, 1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (64*x^2*(1 - 14*x + 14*x^2 - 14*x^3 + x^4)*
         H[0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (128*x^2*(3 - 8*x + 3*x^2)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (64*x^2*(1 - 9*x + 34*x^2 - 9*x^3 + x^4)*H[1, 0, -1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (128*x^2*(8 - 37*x + 52*x^2 - 37*x^3 + 
          8*x^4)*H[1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
       (32*x^2*(7 - 41*x + 98*x^2 - 41*x^3 + 7*x^4)*H[1, 0, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 8*x + 3*x^2)*
         H[1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (128*x^2*(2 - 7*x - 2*x^2 - 7*x^3 + 2*x^4)*H[1, 0, 1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (128*x^2*(3 - 8*x + 3*x^2)*
         H[1, 1, 0, 0, 0, x])/(-1 + x^2)^3))) + 
 asr^3*(Cf*nl^2*Tf^2*((-12992*x)/(81*(-1 + x)^2) - 
     (64*x*(27 - 26*x + 75*x^2)*z2)/(27*(-1 + x)^3*(1 + x)) - 
     (256*x*(3 - 2*x + 3*x^2)*z3)/(9*(-1 + x)^3*(1 + x)) + 
     (256*x*(3 - 2*x + 3*x^2)*z2*H[-1, x])/(9*(-1 + x)^3*(1 + x)) + 
     ((32*x*(495 - 178*x + 495*x^2))/(81*(-1 + x)^3*(1 + x)) + 
       (128*x*(3 - 2*x + 3*x^2)*z2)/(9*(-1 + x)^3*(1 + x)))*H[0, x] - 
     (128*x*(51 - 26*x + 51*x^2)*H[-1, 0, x])/(27*(-1 + x)^3*(1 + x)) + 
     (64*x*(51 - 26*x + 51*x^2)*H[0, 0, x])/(27*(-1 + x)^3*(1 + x)) + 
     (512*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)) - 
     (256*x*(3 - 2*x + 3*x^2)*H[-1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)) - 
     (256*x*(3 - 2*x + 3*x^2)*H[0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)) + 
     (128*x*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/(9*(-1 + x)^3*(1 + x))) + 
   Cf*nh*nl*Tf^2*((-64*x*(109 + 602*x + 109*x^2))/(81*(-1 + x^2)^2) - 
     (128*x*(-90 - 4*x + 147*x^2 - 393*x^3 - 121*x^4 + 141*x^5)*z2)/
      (27*(-1 + x)^3*(1 + x)^4) - (512*x^3*z2^2)/(-1 + x^2)^3 - 
     (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*z3)/
      (9*(-1 + x)^2*(1 + x)^4) + (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*
       z2*H[-1, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     ((64*x*(495 + 506*x - 362*x^2 + 506*x^3 + 495*x^4))/(81*(-1 + x^2)^3) - 
       (256*x*(-3 + 5*x - 11*x^2 + 13*x^3 - 29*x^4 + 3*x^5)*z2)/
        (9*(-1 + x)^3*(1 + x)^4) - (1024*x^3*z3)/(3*(-1 + x^2)^3))*H[0, x] - 
     (128*x*(51 - 176*x - 70*x^2 - 176*x^3 + 51*x^4)*H[-1, 0, x])/
      (27*(-1 + x^2)^3) + (1024*x^3*z2*H[0, -1, x])/(-1 + x^2)^3 + 
     ((-128*x*(-51 + 47*x + 165*x^2 + 81*x^3 + 78*x^4))/
        (27*(-1 + x)^3*(1 + x)^4) - (1024*x^3*z2)/(3*(-1 + x^2)^3))*
      H[0, 0, x] + (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[-1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^4) + (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*
       H[0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - 
     (256*x*(-3 + 5*x - 11*x^2 + 13*x^3 - 29*x^4 + 3*x^5)*H[0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^4) + (1024*x^3*H[0, -1, 0, 0, x])/
      (3*(-1 + x^2)^3) + (1024*x^3*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (1024*x^3*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^3)) + 
   Cf*nl*((-80*(-1 + nc^2)*x*(3 + 10*x + 3*x^2))/(nc*(-1 + x^2)^2) + 
     (2*(-1 + nc^2)*x*(51 - 166*x - 80*x^2 - 474*x^3 + 29*x^4)*z2)/
      (nc*(-1 + x^2)^3) + (364*(-1 + nc^2)*x*(1 + x^2)*z2^2)/
      (5*nc*(-1 + x)*(1 + x)^3) + (4*(-1 + nc^2)*x*(17 - 162*x + 48*x^2 - 
        190*x^3 + 31*x^4)*z3)/(nc*(-1 + x^2)^3) + 
     ((-32*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 3*x^4)*z2)/
        (nc*(-1 + x^2)^3) - (128*(-1 + nc^2)*x*(1 + x^2)*z3)/
        (nc*(-1 + x)*(1 + x)^3))*H[-1, x] + 
     ((-32*(-1 + nc^2)*x*(4 - 33*x - 22*x^2 - 33*x^3 + 4*x^4))/
        (nc*(-1 + x^2)^3) - (6*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 
          3*x^4)*z2)/(nc*(-1 + x^2)^3) + (36*(-1 + nc^2)*x*(1 + x^2)*z3)/
        (nc*(-1 + x)*(1 + x)^3))*H[0, x] + 
     ((4*(-1 + nc^2)*x)/(nc*(1 + x)^2) - (4*(-1 + nc^2)*x*(1 + x^2)*H[0, x])/
        (nc*(-1 + x)*(1 + x)^3))/Ep^3 + (128*(-1 + nc^2)*x*(1 + x^2)*z2*
       H[-1, -1, x])/(nc*(-1 + x)*(1 + x)^3) + 
     ((160*(-1 + nc^2)*x*(1 - 8*x - 2*x^2 - 8*x^3 + x^4))/(nc*(-1 + x^2)^3) + 
       (24*(-1 + nc^2)*x*(1 + x^2)*z2)/(nc*(-1 + x)*(1 + x)^3))*H[-1, 0, x] - 
     (64*(-1 + nc^2)*x*(1 + x^2)*z2*H[0, -1, x])/(nc*(-1 + x)*(1 + x)^3) + 
     ((-80*(-1 + nc^2)*x*(1 - 8*x - 2*x^2 - 8*x^3 + x^4))/(nc*(-1 + x^2)^3) - 
       (12*(-1 + nc^2)*x*(1 + x^2)*z2)/(nc*(-1 + x)*(1 + x)^3))*H[0, 0, x] + 
     ((-4*(-1 + nc^2)*x*(1 + 14*x + x^2))/(nc*(-1 + x^2)^2) + 
       (8*(-1 + nc^2)*x*(1 + x^2)*z2)/(nc*(-1 + x)*(1 + x)^3) - 
       (4*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 3*x^4)*H[0, x])/
        (nc*(-1 + x^2)^3) + (16*(-1 + nc^2)*x*(1 + x^2)*H[-1, 0, x])/
        (nc*(-1 + x)*(1 + x)^3) - (8*(-1 + nc^2)*x*(1 + x^2)*H[0, 0, x])/
        (nc*(-1 + x)*(1 + x)^3))/Ep^2 - 
     (64*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 3*x^4)*H[-1, -1, 0, x])/
      (nc*(-1 + x^2)^3) + (32*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 
        3*x^4)*H[-1, 0, 0, x])/(nc*(-1 + x^2)^3) + 
     (32*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 3*x^4)*H[0, -1, 0, x])/
      (nc*(-1 + x^2)^3) - (16*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 
        3*x^4)*H[0, 0, 0, x])/(nc*(-1 + x^2)^3) + 
     ((-16*(-1 + nc^2)*x*(3 + 14*x + 3*x^2))/(nc*(-1 + x^2)^2) + 
       (2*(-1 + nc^2)*x*(1 - 66*x + 24*x^2 - 110*x^3 + 23*x^4)*z2)/
        (nc*(-1 + x^2)^3) + (32*(-1 + nc^2)*x*(1 + x^2)*z3)/
        (nc*(-1 + x)*(1 + x)^3) - (32*(-1 + nc^2)*x*(1 + x^2)*z2*H[-1, x])/
        (nc*(-1 + x)*(1 + x)^3) + 
       ((-40*(-1 + nc^2)*x*(1 - 8*x - 2*x^2 - 8*x^3 + x^4))/
          (nc*(-1 + x^2)^3) - (6*(-1 + nc^2)*x*(1 + x^2)*z2)/
          (nc*(-1 + x)*(1 + x)^3))*H[0, x] + 
       (16*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 3*x^4)*H[-1, 0, x])/
        (nc*(-1 + x^2)^3) - (8*(-1 + nc^2)*x*(3 - 22*x + 6*x^2 - 22*x^3 + 
          3*x^4)*H[0, 0, x])/(nc*(-1 + x^2)^3) - 
       (64*(-1 + nc^2)*x*(1 + x^2)*H[-1, -1, 0, x])/(nc*(-1 + x)*(1 + x)^3) + 
       (32*(-1 + nc^2)*x*(1 + x^2)*H[-1, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) + 
       (32*(-1 + nc^2)*x*(1 + x^2)*H[0, -1, 0, x])/(nc*(-1 + x)*(1 + x)^3) - 
       (16*(-1 + nc^2)*x*(1 + x^2)*H[0, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3))/
      Ep + (256*(-1 + nc^2)*x*(1 + x^2)*H[-1, -1, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) - (128*(-1 + nc^2)*x*(1 + x^2)*
       H[-1, -1, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) - 
     (128*(-1 + nc^2)*x*(1 + x^2)*H[-1, 0, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) + (64*(-1 + nc^2)*x*(1 + x^2)*
       H[-1, 0, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) - 
     (128*(-1 + nc^2)*x*(1 + x^2)*H[0, -1, -1, 0, x])/
      (nc*(-1 + x)*(1 + x)^3) + (64*(-1 + nc^2)*x*(1 + x^2)*
       H[0, -1, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3) + 
     (64*(-1 + nc^2)*x*(1 + x^2)*H[0, 0, -1, 0, x])/(nc*(-1 + x)*(1 + x)^3) - 
     (32*(-1 + nc^2)*x*(1 + x^2)*H[0, 0, 0, 0, x])/(nc*(-1 + x)*(1 + x)^3)) + 
   Cf^2*nl*Tf*((-2048*li4half*x)/(3*(1 + x)^2) - 
     (256*ln2^4*x)/(9*(1 + x)^2) + (8*x*(539 + 2518*x + 539*x^2))/
      (9*(-1 + x^2)^2) - (16*x*(1887 - 3272*x + 4013*x^2 - 12768*x^3 - 
        8695*x^4 - 5720*x^5 + 3963*x^6)*z2^2)/(45*(-1 + x)^5*(1 + x)^3) + 
     (16*x*(9 + 253*x - 4210*x^2 - 10426*x^3 + 2497*x^4 + 405*x^5)*z3)/
      (9*(-1 + x)^4*(1 + x)^3) + z2*((-1024*ln2^2*x)/(3*(1 + x)^2) + 
       (512*ln2*x*(11 - 25*x + 11*x^2))/(3*(-1 + x^2)^2) + 
       (8*x*(-1083 + 793*x + 12446*x^2 + 3558*x^3 + 2173*x^4 - 2335*x^5))/
        (9*(-1 + x)^4*(1 + x)^3) + (128*x^2*(12 - 61*x + 14*x^2 - 61*x^3 + 
          12*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3)) + 
     (64*x^2*(22 - 1041*x + 1810*x^2 - 1041*x^3 + 22*x^4)*z5)/
      (3*(-1 + x)^5*(1 + x)^3) + 
     (((-256*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2 - 
         (32*x*(97 - 301*x + 550*x^2 - 406*x^3 + 73*x^4 + 83*x^5))/
          (3*(-1 + x)^4*(1 + x)^3))*z2 + 
       (64*x*(-15 + 39*x + 24*x^2 + 88*x^3 - 9*x^4 + x^5)*z3)/
        ((-1 + x)^4*(1 + x)^3))*H[-1, x] + 
     ((4*x*(3085 - 5764*x - 2722*x^2 - 5764*x^3 + 3085*x^4))/
        (9*(-1 + x^2)^3) + (16*x*(6 - 463*x - 2856*x^2 + 3734*x^3 - 
          5874*x^4 - 1975*x^5 + 1380*x^6)*z2)/(9*(-1 + x)^5*(1 + x)^3) + 
       (128*x^2*(3 + 68*x - 268*x^2 + 68*x^3 + 3*x^4)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^3) - (16*x*(99 + 220*x - 5679*x^2 + 6064*x^3 - 
          3747*x^4 - 668*x^5 + 207*x^6)*z3)/(9*(-1 + x)^5*(1 + x)^3))*
      H[0, x] + ((-16*x)/(1 + x)^2 + (16*(x + x^3)*H[0, x])/
        ((-1 + x)*(1 + x)^3))/Ep^3 + 
     (((512*x*(1 - x + x^2))/(3*(-1 + x)^3*(1 + x)) - 
         (256*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2)*z2 - 
       (256*x^2*(23 - 457*x + 23*x^2)*z2^2)/(15*(-1 + x^2)^3) + 
       (64*x*(3 + 6*x + 478*x^2 + 6*x^3 + 3*x^4)*z3)/
        (3*(-1 + x)^4*(1 + x)^2))*H[1, x] + 
     (512*x*(4 - 11*x + 3*x^2 - 5*x^3 - 5*x^4 + 2*x^5)*z2*H[-1, -1, x])/
      ((-1 + x)^4*(1 + x)^3) + 
     ((32*x*(379 + 928*x - 1782*x^2 + 928*x^3 + 379*x^4))/(9*(-1 + x^2)^3) - 
       (64*x*(60 - 97*x + 56*x^2 - 4*x^3 - 52*x^4 + 45*x^5)*z2)/
        (3*(-1 + x)^4*(1 + x)^3))*H[-1, 0, x] + 
     (((1024*ln2*x^3)/(-1 + x^2)^3 - (32*x*(-57 - 82*x + 911*x^2 - 832*x^3 + 
            177*x^4 - 222*x^5 + 9*x^6))/(3*(-1 + x)^5*(1 + x)^3))*z2 + 
       (256*x^2*(4 - 47*x + 38*x^2 - 47*x^3 + 4*x^4)*z3)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, -1, x] + 
     ((-16*x*(1079 - 1287*x + 7026*x^2 + 1118*x^3 + 15*x^4 + 2529*x^5))/
        (9*(-1 + x)^4*(1 + x)^3) - (32*x*(-15 + 15*x + 190*x^2 - 88*x^3 - 
          625*x^4 - 87*x^5 + 114*x^6)*z2)/(3*(-1 + x)^5*(1 + x)^3) - 
       (128*x^2*(9 - 113*x + 232*x^2 - 113*x^3 + 9*x^4)*z3)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
     ((16*x*(5 + 46*x + 5*x^2))/(3*(-1 + x^2)^2) - (32*(x + x^3)*z2)/
        ((-1 + x)*(1 + x)^3) + (32*x*(2 - 37*x + 6*x^2 - 37*x^3 + 2*x^4)*
         H[0, x])/(3*(-1 + x^2)^3) - (64*(x + x^3)*H[-1, 0, x])/
        ((-1 + x)*(1 + x)^3) + (64*x^2*(5 - 4*x + 8*x^2 - 4*x^3 + 3*x^4)*
         H[0, 0, x])/(3*(-1 + x)^4*(1 + x)^3))/Ep^2 + 
     (((1024*ln2*x^3)/(-1 + x^2)^3 - (128*x*(3 - 6*x + 14*x^2 - 6*x^3 + 
            3*x^4))/(3*(-1 + x)^4*(1 + x)^2))*z2 - 
       (256*x^2*(6 + 77*x - 46*x^2 + 77*x^3 + 6*x^4)*z3)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 1, x] + 
     (256*x*(3 - 4*x + 3*x^2)*z2*H[1, -1, x])/(-1 + x^2)^2 + 
     ((-64*x*(173 - 122*x + 173*x^2))/(9*(-1 + x)^3*(1 + x)) - 
       (128*x*(9 - 46*x + 529*x^2 - 966*x^3 + 379*x^4 - 184*x^5 + 63*x^6)*z2)/
        (9*(-1 + x)^5*(1 + x)^3) - (256*x^2*(3 - 61*x + 3*x^2)*z3)/
        (3*(-1 + x^2)^3))*H[1, 0, x] - 
     (64*x*(89 + 276*x - 298*x^2 + 276*x^3 + 89*x^4)*H[-1, -1, 0, x])/
      (3*(-1 + x^2)^3) + (32*x*(45 - 997*x + 7670*x^2 + 3938*x^3 + 125*x^4 + 
        867*x^5)*H[-1, 0, 0, x])/(9*(-1 + x)^4*(1 + x)^3) + 
     (1024*x*(1 - x + x^2)*H[-1, 1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (1024*x^2*(1 - 4*x - 4*x^3 + x^4)*z2*H[0, -1, -1, x])/
      ((-1 + x)^5*(1 + x)^3) + 
     ((64*x*(-81 + 48*x - 152*x^2 - 2018*x^3 + 609*x^4 + 330*x^5))/
        (9*(-1 + x)^4*(1 + x)^3) + (1024*x^2*(1 - 3*x - 5*x^2 - 3*x^3 + x^4)*
         z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] + 
     (512*x^2*(2 - 35*x + 36*x^2 - 35*x^3 + 2*x^4)*z2*H[0, 0, -1, x])/
      (3*(-1 + x)^5*(1 + x)^3) + 
     ((-32*x*(-447 + 864*x - 2354*x^2 + 26*x^3 + 4901*x^4 - 278*x^5 + 
          312*x^6))/(9*(-1 + x)^5*(1 + x)^3) - 
       (128*x^2*(3 + 19*x + 16*x^2 + 19*x^3 + 3*x^4)*z2)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] + 
     ((128*x*(1 + 6*x + x^2))/(-1 + x^2)^2 - 
       (8*x*(9 - 190*x + 76*x^2 - 322*x^3 + 75*x^4)*z2)/(3*(-1 + x^2)^3) - 
       (128*(x + x^3)*z3)/((-1 + x)*(1 + x)^3) + (128*(x + x^3)*z2*H[-1, x])/
        ((-1 + x)*(1 + x)^3) + ((32*x*(29 - 96*x - 10*x^2 - 96*x^3 + 29*x^4))/
          (3*(-1 + x^2)^3) + (8*x*(-3 + 29*x - 28*x^2 + 44*x^3 - 25*x^4 + 
            15*x^5)*z2)/(3*(-1 + x)^4*(1 + x)^3))*H[0, x] - 
       (32*x*(21 - 128*x + 38*x^2 - 128*x^3 + 21*x^4)*H[-1, 0, x])/
        (3*(-1 + x^2)^3) - (16*x*(53 - 133*x + 214*x^2 - 118*x^3 + 165*x^4 + 
          11*x^5)*H[0, 0, x])/(3*(-1 + x)^4*(1 + x)^3) + 
       (256*(x + x^3)*H[-1, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
       (64*x*(-9 + 17*x - 28*x^2 + 20*x^3 - 19*x^4 + 3*x^5)*H[-1, 0, 0, x])/
        (3*(-1 + x)^4*(1 + x)^3) - (32*x*(-15 + 35*x - 52*x^2 + 44*x^3 - 
          37*x^4 + 9*x^5)*H[0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^3) + 
       (16*x*(-7 + 11*x - 20*x^2 + 12*x^3 - 13*x^4 + x^5)*H[0, 0, 0, x])/
        ((-1 + x)^4*(1 + x)^3))/Ep + (1024*x^3*z2*H[0, 0, 1, x])/
      (3*(-1 + x^2)^3) - (1024*x^3*z2*H[0, 1, -1, x])/(-1 + x^2)^3 + 
     ((-128*x*(-69 + 117*x - 116*x^2 + 21*x^3 + 27*x^4))/
        (9*(-1 + x)^4*(1 + x)^2) - (1024*x^3*(1 + x + x^2)*z2)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] + 
     (1024*x*(1 - x + x^2)*H[1, -1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (2048*x^3*z2*H[1, 0, -1, x])/(-1 + x^2)^3 + 
     ((-64*x*(-27 - 371*x + 2180*x^2 - 563*x^3 + 165*x^4))/
        (9*(-1 + x)^4*(1 + x)^2) - (256*x^2*(3 - 67*x + 3*x^2)*z2)/
        (3*(-1 + x^2)^3))*H[1, 0, 0, x] + 
     ((-1024*x*(1 - x + x^2))/(3*(-1 + x)^3*(1 + x)) - 
       (512*x^2*(1 - 17*x + x^2)*z2)/(3*(-1 + x^2)^3))*H[1, 1, 0, x] - 
     (1024*(x + x^3)*H[-1, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (128*x*(45 - 21*x + 416*x^2 + 320*x^3 + 51*x^4 + 21*x^5)*
       H[-1, -1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^3) + 
     (64*x*(-33 + 21*x - 764*x^2 - 572*x^3 - 123*x^4 + 15*x^5)*
       H[-1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^3) + 
     (32*x*(25 - 6*x + 578*x^2 - 6*x^3 + 25*x^4)*H[-1, 0, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (256*x*(3 - 4*x - 70*x^2 - 4*x^3 + 3*x^4)*
       H[-1, 0, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + 
     (256*x*(3 - 4*x + 3*x^2)*H[-1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (64*x*(51 - 71*x + 428*x^2 + 620*x^3 - 215*x^4 + 99*x^5)*
       H[0, -1, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^3) - 
     (32*x*(-27 + 202*x + 2477*x^2 - 3936*x^3 + 2771*x^4 - 1082*x^5 + 
        171*x^6)*H[0, -1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - 
     (256*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, -1, 1, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (64*x*(9 - 76*x - 1123*x^2 + 1480*x^3 - 
        2617*x^4 - 772*x^5 + 171*x^6)*H[0, 0, -1, 0, x])/
      (9*(-1 + x)^5*(1 + x)^3) - (64*x*(-108 + 112*x + 118*x^2 - 805*x^3 + 
        1312*x^4 - 5*x^5 + 144*x^6)*H[0, 0, 0, 0, x])/
      (9*(-1 + x)^5*(1 + x)^3) + (128*x*(-27 + 27*x - 113*x^2 + 364*x^3 - 
        623*x^4 - 87*x^5 + 27*x^6)*H[0, 0, 1, 0, x])/
      (9*(-1 + x)^5*(1 + x)^3) - (256*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*
       H[0, 1, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
     (128*x*(-45 + 122*x + 491*x^2 - 569*x^3 + 785*x^4 - 43*x^5 + 27*x^6)*
       H[0, 1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + 
     (256*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, 1, 1, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2) + (256*x*(3 - 4*x + 3*x^2)*H[1, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) + (256*x*(12 - 25*x + 182*x^2 - 25*x^3 + 12*x^4)*
       H[1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - 
     (64*x*(-36 - 47*x - 418*x^2 - 1932*x^3 + 2234*x^4 - 413*x^5 + 180*x^6)*
       H[1, 0, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - 
     (256*x*(6 - 9*x + 62*x^2 - 9*x^3 + 6*x^4)*H[1, 0, 1, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2) + (128*x*(6 - 27*x + 38*x^2 - 27*x^3 + 6*x^4)*
       H[1, 1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - 
     (1024*x^2*(1 - 36*x + 52*x^2 - 36*x^3 + x^4)*H[0, -1, -1, 0, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) - (1024*x^2*(1 - 34*x + 42*x^2 - 34*x^3 + x^4)*
       H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + 
     (512*x^2*(2 - 85*x + 112*x^2 - 85*x^3 + 2*x^4)*H[0, -1, 0, 0, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) - (2048*x^3*(7 - 8*x + 7*x^2)*
       H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - 
     (1024*x^3*H[0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (1024*x^2*(1 + 26*x - 42*x^2 + 26*x^3 + x^4)*H[0, 0, -1, -1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) + (512*x^2*(2 - 9*x + 8*x^2 - 9*x^3 + 2*x^4)*
       H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + 
     (2048*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (256*x^2*(3 - 59*x + 196*x^2 - 59*x^3 + 3*x^4)*H[0, 0, 0, -1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) + (128*x^2*(5 - 25*x + 118*x^2 - 25*x^3 + 
        5*x^4)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + 
     (256*x^2*(3 - 13*x + 68*x^2 - 13*x^3 + 3*x^4)*H[0, 0, 0, 1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) + (2048*x^3*H[0, 0, 1, -1, 0, x])/
      (-1 + x^2)^3 + (256*x^2*(1 + 27*x - 38*x^2 + 27*x^3 + x^4)*
       H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - 
     (2048*x^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (1024*x^3*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (512*x^2*(1 + 55*x - 52*x^2 + 55*x^3 + x^4)*H[0, 1, 0, -1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) + (128*x^2*(9 + 145*x - 104*x^2 + 145*x^3 + 
        9*x^4)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + 
     (512*x^2*(1 + 13*x - 4*x^2 + 13*x^3 + x^4)*H[0, 1, 0, 1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) + (256*x^2*(7 - 33*x + 88*x^2 - 33*x^3 + 
        7*x^4)*H[0, 1, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - 
     (4096*x^3*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (1024*x^2*(3 - 53*x + 3*x^2)*H[1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (128*x^2*(9 - 125*x + 9*x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (1024*x^2*(1 - 17*x + x^2)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (1280*x^2*(1 - 21*x + x^2)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (512*x^2*(1 - 17*x + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3)) + 
   Ca*Cf*nl*Tf*((99344*x)/(81*(-1 + x)^2) + (1024*li4half*x)/(3*(1 + x)^2) + 
     (128*ln2^4*x)/(9*(1 + x)^2) + 
     (16*x*(147 - 417*x + 142*x^2 - 3050*x^3 - 1658*x^4 - 2883*x^5 + 879*x^6)*
       z2^2)/(45*(-1 + x)^5*(1 + x)^3) - 
     (16*x*(327 - 1828*x + 4408*x^2 - 888*x^3 + 81*x^4)*z3)/
      (9*(-1 + x)^4*(1 + x)^2) + z2*((512*ln2^2*x)/(3*(1 + x)^2) - 
       (256*ln2*x*(11 - 25*x + 11*x^2))/(3*(-1 + x^2)^2) + 
       (16*x*(474 - 7573*x + 11709*x^2 - 12773*x^3 + 2547*x^4))/
        (27*(-1 + x)^4*(1 + x)^2) - (64*x^2*(12 - 67*x + 26*x^2 - 67*x^3 + 
          12*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3)) + 
     (32*x^2*(62 - 229*x + 410*x^2 - 229*x^3 + 62*x^4)*z5)/
      ((-1 + x)^5*(1 + x)^3) + 
     (((128*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2 + 
         (16*x*(423 - 1142*x + 828*x^2 - 82*x^3 + 117*x^4))/
          (9*(-1 + x)^4*(1 + x)^2))*z2 + 
       (32*x*(21 - 158*x + 178*x^2 - 158*x^3 + 21*x^4)*z3)/
        (3*(-1 + x)^4*(1 + x)^2))*H[-1, x] + 
     ((-1120*x*(117 + 19*x + 117*x^2))/(81*(-1 + x)^3*(1 + x)) - 
       (16*x*(144 - 1306*x + 2421*x^2 - 7374*x^3 + 4966*x^4 - 3060*x^5 + 
          465*x^6)*z2)/(9*(-1 + x)^5*(1 + x)^3) - 
       (32*x^2*(154 - 633*x + 202*x^2 - 633*x^3 + 154*x^4)*z2^2)/
        (15*(-1 + x)^5*(1 + x)^3) - (64*x^2*(191 - 672*x + 1250*x^2 - 
          444*x^3 + 113*x^4)*z3)/(9*(-1 + x)^5*(1 + x)^3))*H[0, x] + 
     (((64*x)/(3 - 3*x^2) + (128*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2)*z2 - 
       (128*x^2*(69 - 70*x + 69*x^2)*z2^2)/(15*(-1 + x^2)^3) + 
       (32*x*(21 - 206*x + 130*x^2 - 206*x^3 + 21*x^4)*z3)/
        (3*(-1 + x)^4*(1 + x)^2))*H[1, x] - 
     (256*x*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*H[-1, -1, x])/
      ((-1 + x)^4*(1 + x)^2) + ((16*x*(1509 - 2200*x + 1509*x^2))/
        (27*(-1 + x)^3*(1 + x)) + (128*x*(3 - 25*x + 24*x^2 - 29*x^3 + 9*x^4)*
         z2)/(3*(-1 + x)^4*(1 + x)^2))*H[-1, 0, x] + 
     (((-512*ln2*x^3)/(-1 + x^2)^3 + (64*x*(-9 + 9*x + 123*x^2 - 256*x^3 + 
            233*x^4 - 133*x^5 + 9*x^6))/(3*(-1 + x)^5*(1 + x)^3))*z2 + 
       (128*x^2*(4 - 19*x + 78*x^2 - 19*x^3 + 4*x^4)*z3)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, -1, x] + 
     ((16*x*(1383 + 1063*x - 21*x^2 + 1763*x^3 + 156*x^4))/
        (27*(-1 + x)^4*(1 + x)^2) - (32*x^2*(-239 + 549*x + 118*x^2 - 
          231*x^3 + 331*x^4)*z2)/(9*(-1 + x)^5*(1 + x)^3) - 
       (64*x^2*(11 - 58*x + 70*x^2 - 58*x^3 + 11*x^4)*z3)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
     (((-512*ln2*x^3)/(-1 + x^2)^3 - (256*x^2)/(3*(-1 + x^2)^2))*z2 + 
       (128*x^2*(22 - 55*x + 186*x^2 - 55*x^3 + 22*x^4)*z3)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 1, x] - 
     (128*x*(3 - 4*x + 3*x^2)*z2*H[1, -1, x])/(-1 + x^2)^2 + 
     ((32*x*(47 - 250*x + 47*x^2))/(9*(-1 + x)^3*(1 + x)) + 
       (64*x*(45 - 99*x + 272*x^2 - 200*x^3 - 117*x^4 + 27*x^5)*z2)/
        (9*(-1 + x)^4*(1 + x)^3) - (128*x^2*(9 - 14*x + 9*x^2)*z3)/
        (3*(-1 + x^2)^3))*H[1, 0, x] - (32*x*(81 - 386*x + 81*x^2)*
       H[-1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)) + 
     (16*x*(279 - 2702*x + 5096*x^2 - 3330*x^3 + 369*x^4)*H[-1, 0, 0, x])/
      (9*(-1 + x)^4*(1 + x)^2) - (128*x*H[-1, 1, 0, x])/(-1 + x^2) + 
     (512*x^2*(1 - 4*x - 4*x^3 + x^4)*z2*H[0, -1, -1, x])/
      ((-1 + x)^5*(1 + x)^3) + 
     ((-32*x*(72 - 64*x + 123*x^2 + 250*x^3 + 27*x^4))/
        (9*(-1 + x)^4*(1 + x)^2) - (512*x^2*(1 - 3*x - 5*x^2 - 3*x^3 + x^4)*
         z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] + 
     (128*x^2*(4 + x + 50*x^2 + x^3 + 4*x^4)*z2*H[0, 0, -1, x])/
      (3*(-1 + x)^5*(1 + x)^3) + 
     ((-16*x*(132 - 82*x + 879*x^2 - 7026*x^3 + 6766*x^4 - 4632*x^5 + 
          219*x^6))/(9*(-1 + x)^5*(1 + x)^3) + 
       (64*x^2*(15 - 83*x + 196*x^2 - 83*x^3 + 15*x^4)*z2)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] - (512*x^3*z2*H[0, 0, 1, x])/
      (3*(-1 + x^2)^3) + (512*x^3*z2*H[0, 1, -1, x])/(-1 + x^2)^3 + 
     ((128*x*(-3 + 95*x - 112*x^2 + 71*x^3 + 9*x^4))/
        (9*(-1 + x)^4*(1 + x)^2) - (256*x^3*(1 - 8*x + x^2)*z2)/
        (3*(-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] - (128*x*H[1, -1, 0, x])/
      (-1 + x^2) + (1024*x^3*z2*H[1, 0, -1, x])/(-1 + x^2)^3 + 
     ((32*x*(11 + 130*x - 38*x^2 + 98*x^3 + 27*x^4))/
        (3*(-1 + x)^4*(1 + x)^2) - (128*x^2*(9 - 2*x + 9*x^2)*z2)/
        (3*(-1 + x^2)^3))*H[1, 0, 0, x] + 
     ((128*x)/(3*(-1 + x^2)) - (256*x^2*(3 - 2*x + 3*x^2)*z2)/
        (3*(-1 + x^2)^3))*H[1, 1, 0, x] - 
     (256*x*(2 - 17*x + 24*x^2 - 17*x^3 + 2*x^4)*H[-1, -1, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (512*x*(3 - 28*x + 38*x^2 - 28*x^3 + 3*x^4)*
       H[-1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + 
     (128*x*(9 - 125*x + 176*x^2 - 129*x^3 + 15*x^4)*H[-1, 0, 0, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2) + (128*x*(3 - 50*x + 70*x^2 - 50*x^3 + 3*x^4)*
       H[-1, 0, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - 
     (128*x*(3 - 4*x + 3*x^2)*H[-1, 1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (128*x^2*(11 + 2*x + 11*x^2)*H[0, -1, -1, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2) + (64*x*(-27 + 293*x - 697*x^2 + 628*x^3 + 
        185*x^4 - 265*x^5 + 27*x^6)*H[0, -1, 0, 0, x])/
      (9*(-1 + x)^5*(1 + x)^3) - (512*x^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (64*x^2*(-91 + 235*x - 2118*x^2 + 1525*x^3 - 1069*x^4 + 54*x^5)*
       H[0, 0, -1, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - 
     (32*x^2*(20 - 118*x - 1334*x^2 + 1325*x^3 - 1084*x^4 + 99*x^5)*
       H[0, 0, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + 
     (128*x^2*(-39 + 100*x + 196*x^2 - 248*x^3 + 207*x^4)*H[0, 0, 1, 0, x])/
      (9*(-1 + x)^5*(1 + x)^3) - (512*x^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 + 
     (64*x^2*(-235 + 379*x - 996*x^2 + 376*x^3 - 193*x^4 + 9*x^5)*
       H[0, 1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + 
     (512*x^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (128*x*(3 - 4*x + 3*x^2)*H[1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (128*x*(3 + 50*x - 46*x^2 + 50*x^3 + 3*x^4)*H[1, 0, -1, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2) + (32*x*(63 + 405*x + 652*x^2 - 292*x^3 + 
        369*x^4 + 27*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^4*(1 + x)^3) + 
     (128*x*(3 + 16*x - 14*x^2 + 16*x^3 + 3*x^4)*H[1, 0, 1, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2) - (64*x*(3 - 2*x - 38*x^2 - 2*x^3 + 3*x^4)*
       H[1, 1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - 
     (512*x^2*(7 - 30*x + 64*x^2 - 30*x^3 + 7*x^4)*H[0, -1, -1, 0, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) - (512*x^2*(7 - 32*x + 74*x^2 - 32*x^3 + 
        7*x^4)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + 
     (512*x^2*(9 - 40*x + 89*x^2 - 40*x^3 + 9*x^4)*H[0, -1, 0, 0, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) + (512*x^2*(4 - 19*x + 42*x^2 - 19*x^3 + 
        4*x^4)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + 
     (512*x^3*H[0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (256*x^2*(10 - 17*x + 38*x^2 - 17*x^3 + 10*x^4)*H[0, 0, -1, -1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) + (128*x^2*(4 - 45*x + 94*x^2 - 45*x^3 + 
        4*x^4)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - 
     (1024*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (128*x^2*(1 + 23*x - 132*x^2 + 23*x^3 + x^4)*H[0, 0, 0, -1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) - (64*x^2*(5 - 25*x + 118*x^2 - 25*x^3 + 
        5*x^4)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - 
     (128*x^2*(7 - 46*x + 126*x^2 - 46*x^3 + 7*x^4)*H[0, 0, 0, 1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) - (1024*x^3*H[0, 0, 1, -1, 0, x])/
      (-1 + x^2)^3 - (384*x^2*(1 - 4*x + 8*x^2 - 4*x^3 + x^4)*
       H[0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (1024*x^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (512*x^3*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (256*x^2*(13 - 44*x + 122*x^2 - 44*x^3 + 13*x^4)*H[0, 1, 0, -1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) - (64*x^2*(45 - 140*x + 394*x^2 - 140*x^3 + 
        45*x^4)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - 
     (256*x^2*(5 - 20*x + 54*x^2 - 20*x^3 + 5*x^4)*H[0, 1, 0, 1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3) - (128*(x^2 + 10*x^4 + x^6)*
       H[0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (2048*x^3*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (512*x^2*(9 - 22*x + 9*x^2)*H[1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*x^2*(27 - 118*x + 27*x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (512*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (128*x^2*(15 - 14*x + 15*x^2)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (256*x^2*(3 - 2*x + 3*x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3)) + 
   nc^3*((-46702*x)/(81*(-1 + x)^2) + 
     (x*(2187 - 19153*x + 445097*x^2 - 2773279*x^3 + 10119983*x^4 - 
        25540678*x^5 + 48423776*x^6 - 71731950*x^7 + 84872046*x^8 - 
        80911770*x^9 + 62047040*x^10 - 37842994*x^11 + 17930633*x^12 - 
        6309469*x^13 + 1516817*x^14 - 205147*x^15 + 8397*x^16)*z2^2)/
      (45*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + 
     (4*x^2*(-632 - 20781*x - 6463*x^2 + 12149*x^3 - 37137*x^4 + 1624*x^5)*
       z2^3)/(105*(-1 + x)^5*(1 + x)^4) - 
     (x*(-6999 + 88535*x - 577449*x^2 + 2038438*x^3 - 5004474*x^4 + 
        8951544*x^5 - 12360864*x^6 + 13233684*x^7 - 11155038*x^8 + 
        7202874*x^9 - 3500230*x^10 + 1152744*x^11 - 226589*x^12 + 2361*x^13 + 
        1011*x^14)*z3)/(9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - 
     (4*x^2*(352 - 2035*x + 1643*x^2 + 2171*x^3 - 2499*x^4 + 416*x^5)*z3^2)/
      ((-1 + x)^5*(1 + x)^4) + 
     z2*((x*(10527 + 64927*x - 960438*x^2 + 3123029*x^3 - 6271735*x^4 + 
          8202384*x^5 - 7645817*x^6 + 4853947*x^7 - 2030730*x^8 + 
          439553*x^9 - 7263*x^10))/(54*(-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^3) - (2*x*(-57 + 69*x + 3686*x^2 - 21572*x^3 + 
          68176*x^4 - 138950*x^5 + 190819*x^6 - 149599*x^7 - 25888*x^8 + 
          289684*x^9 - 517500*x^10 + 599888*x^11 - 518111*x^12 + 
          346315*x^13 - 180494*x^14 + 72616*x^15 - 22300*x^16 + 5102*x^17 - 
          899*x^18 + 87*x^19)*z3)/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6)) + 
     (4*x*(45 - 2135*x + 17707*x^2 - 72203*x^3 + 196340*x^4 - 383554*x^5 + 
        564002*x^6 - 619040*x^7 + 481051*x^8 - 193649*x^9 - 96941*x^10 + 
        265927*x^11 - 279770*x^12 + 201758*x^13 - 109756*x^14 + 47582*x^15 - 
        16949*x^16 + 5077*x^17 - 1175*x^18 + 135*x^19)*z5)/
      (3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + 
     ((x*(2043 - 27574*x + 100126*x^2 - 234664*x^3 + 369247*x^4 - 
          432736*x^5 + 369247*x^6 - 234664*x^7 + 100126*x^8 - 27574*x^9 + 
          2043*x^10)*z2)/(9*(-1 + x)^3*(1 + x)*(1 - x + x^2)^4) + 
       (x*(9 - 178*x - 7401*x^2 + 21476*x^3 - 7401*x^4 - 178*x^5 + 9*x^6)*
         z2^2)/(10*(-1 + x)^5*(1 + x)^3) + 
       (4*x*(3 - 185*x - 286*x^2 + 3203*x^3 - 12110*x^4 + 26367*x^5 - 
          41463*x^6 + 47646*x^7 - 41463*x^8 + 26367*x^9 - 12110*x^10 + 
          3203*x^11 - 286*x^12 - 185*x^13 + 3*x^14)*z3)/
        (3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5))*H[-1, x] + 
     ((x*(49905 + 52247*x + 49905*x^2))/(81*(-1 + x)^3*(1 + x)) + 
       (2*x*(-117 - 2132*x + 47512*x^2 - 297464*x^3 + 1131467*x^4 - 
          3085903*x^5 + 6536159*x^6 - 11228486*x^7 + 16066417*x^8 - 
          19470713*x^9 + 20162233*x^10 - 17888381*x^11 + 13546066*x^12 - 
          8668129*x^13 + 4592933*x^14 - 1950553*x^15 + 625090*x^16 - 
          134294*x^17 + 13342*x^18 + 837*x^19)*z2^2)/(15*(-1 + x)^5*(1 + x)^4*
         (1 - x + x^2)^6) + (2*x*(135 + 2996*x - 109681*x^2 + 671180*x^3 - 
          2333641*x^4 + 5571704*x^5 - 9919696*x^6 + 13697634*x^7 - 
          14942670*x^8 + 12943686*x^9 - 8833756*x^10 + 4650704*x^11 - 
          1802959*x^12 + 469790*x^13 - 64093*x^14 + 386*x^15 + 45*x^16)*z3)/
        (9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + 
       z2*(-(x*(-2397 + 21489*x - 141018*x^2 + 573812*x^3 - 1652109*x^4 + 
             3450176*x^5 - 5499983*x^6 + 6733808*x^7 - 6413786*x^8 + 
             4664714*x^9 - 2549669*x^10 + 959120*x^11 - 220086*x^12 + 
             9857*x^13 + 2568*x^14))/(9*(-1 + x)^5*(1 + x)^3*
           (1 - x + x^2)^4) - (8*x^2*(-16 + 187*x + 173*x^2 + 701*x^3 - 
            277*x^4 + 48*x^5)*z3)/((-1 + x)^5*(1 + x)^4)) - 
       (32*x^2*(-42 + 190*x - 173*x^2 + 454*x^3 - 361*x^4 + 34*x^5)*z5)/
        ((-1 + x)^5*(1 + x)^4))*H[0, x] + 
     ((x*(27 - 16600*x + 212736*x^2 - 1240822*x^3 + 4595024*x^4 - 
          12246040*x^5 + 25025573*x^6 - 40633728*x^7 + 53488784*x^8 - 
          57712548*x^9 + 51224624*x^10 - 37173888*x^11 + 21743813*x^12 - 
          9994600*x^13 + 3450224*x^14 - 821062*x^15 + 110976*x^16 - 
          3880*x^17 + 27*x^18)*z2^2)/(30*(-1 + x)^5*(1 + x)^3*
         (1 - x + x^2)^6) - (8*x*(54 - 2165*x + 13908*x^2 - 49947*x^3 + 
          122671*x^4 - 224109*x^5 + 317502*x^6 - 355668*x^7 + 317502*x^8 - 
          224109*x^9 + 122671*x^10 - 49947*x^11 + 13908*x^12 - 2165*x^13 + 
          54*x^14)*z3)/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
       z2*((-4*x*(15 - 386*x + 15*x^2))/(3*(-1 + x)^3*(1 + x)) - 
         (16*x^2*(48 - 347*x + 355*x^2 + 91*x^3 - 115*x^4 + 16*x^5)*z3)/
          ((-1 + x)^5*(1 + x)^4)) + (16*x^2*(-16 + 175*x - 91*x^2 + 41*x^3 + 
          59*x^4)*z5)/((-1 + x)^5*(1 + x)^4))*H[1, x] + 
     ((6*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^3) - (12*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 
          4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 
          8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14)*
         z3)/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - 
       (32*x^2*(4 - 25*x + 4*x^2)*z2*z3)/(-1 + x^2)^3 + 
       (16*x^2*(4 - 25*x + 4*x^2)*z5)/(-1 + x^2)^3)*H[{6, 0}, x] + 
     ((-12*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^3) + (24*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 
          4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 
          8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14)*
         z3)/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
       (64*x^2*(4 - 25*x + 4*x^2)*z2*z3)/(-1 + x^2)^3 - 
       (32*x^2*(4 - 25*x + 4*x^2)*z5)/(-1 + x^2)^3)*H[{6, 1}, x] + 
     (-(x*(37785 - 214940*x + 669593*x^2 - 1394078*x^3 + 2118401*x^4 - 
           2432498*x^5 + 2118401*x^6 - 1394078*x^7 + 669593*x^8 - 
           214940*x^9 + 37785*x^10))/(27*(-1 + x)^3*(1 + x)*
         (1 - x + x^2)^4) + (2*x*(654 - 12606*x + 53031*x^2 - 144284*x^3 + 
          268571*x^4 - 385133*x^5 + 427002*x^6 - 387615*x^7 + 288129*x^8 - 
          185670*x^9 + 102195*x^10 - 51141*x^11 + 20020*x^12 - 6073*x^13 + 
          706*x^14 + 30*x^15)*z2)/(3*(-1 + x)^4*(1 + x)^3*(1 - x + x^2)^5) - 
       (x*(39 - 1294*x + 1881*x^2 + 3356*x^3 + 1881*x^4 - 1294*x^5 + 39*x^6)*
         z3)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, x] + 
     ((2*x*(60 + 1694*x - 16091*x^2 + 65533*x^3 - 173794*x^4 + 330825*x^5 - 
          480663*x^6 + 542616*x^7 - 480663*x^8 + 330825*x^9 - 173794*x^10 + 
          65533*x^11 - 16091*x^12 + 1694*x^13 + 60*x^14)*z2)/
        (3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - 
       (8*x^2*(20 - 53*x + 136*x^2 - 797*x^3 + 116*x^4)*z2^2)/
        (5*(-1 + x^2)^4) - (8*x*(9 - 70*x - 585*x^2 + 6722*x^3 - 31429*x^4 + 
          94862*x^5 - 209353*x^6 + 358248*x^7 - 489268*x^8 + 541920*x^9 - 
          489268*x^10 + 358248*x^11 - 209353*x^12 + 94862*x^13 - 31429*x^14 + 
          6722*x^15 - 585*x^16 - 70*x^17 + 9*x^18)*z3)/
        (3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6))*H[0, -1, x] + 
     ((x*(12969 - 80801*x + 420104*x^2 - 1238760*x^3 + 2695689*x^4 - 
          4254951*x^5 + 5278044*x^6 - 5036331*x^7 + 3825078*x^8 - 
          2213508*x^9 + 1002139*x^10 - 305107*x^11 + 65199*x^12))/
        (27*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^4) + 
       (x*(675 - 4943*x - 11909*x^2 + 115626*x^3 - 323805*x^4 + 325533*x^5 + 
          641601*x^6 - 3350014*x^7 + 7667534*x^8 - 12036636*x^9 + 
          14343502*x^10 - 13576550*x^11 + 10370253*x^12 - 6382899*x^13 + 
          3112647*x^14 - 1162206*x^15 + 303983*x^16 - 46567*x^17 + 351*x^18)*
         z2)/(9*(-1 + x)^6*(1 + x)^4*(1 - x + x^2)^5) + 
       (8*x^2*(-204 + 1475*x - 1269*x^2 + 4605*x^3 - 3687*x^4 + 508*x^5)*
         z2^2)/(5*(-1 + x)^5*(1 + x)^4) + 
       (2*x*(333 - 2285*x - 8816*x^2 + 97876*x^3 - 407746*x^4 + 1086770*x^5 - 
          2119069*x^6 + 3200383*x^7 - 3847928*x^8 + 3745720*x^9 - 
          2972060*x^10 + 1947892*x^11 - 1071053*x^12 + 521441*x^13 - 
          235960*x^14 + 103940*x^15 - 38546*x^16 + 11002*x^17 - 1403*x^18 + 
          117*x^19)*z3)/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6))*
      H[0, 0, x] + ((-16*x*(3 + 161*x - 204*x^2 + 161*x^3 + 3*x^4)*z2)/
        (3*(-1 + x)^4*(1 + x)^2) + (16*x^2*(-152 + 867*x - 1315*x^2 + 
          1655*x^3 - 1743*x^4 + 208*x^5)*z2^2)/(5*(-1 + x)^5*(1 + x)^4) - 
       (8*x*(63 - 245*x + 102*x^2 + 2113*x^3 - 8900*x^4 + 20923*x^5 - 
          33353*x^6 + 37104*x^7 - 24770*x^8 - 1812*x^9 + 31834*x^10 - 
          49392*x^11 + 48691*x^12 - 35363*x^13 + 19720*x^14 - 8381*x^15 + 
          2646*x^16 - 563*x^17 + 63*x^18)*z3)/(3*(-1 + x)^5*(1 + x)^3*
         (1 - x + x^2)^6))*H[0, 1, x] + 
     ((12*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^4) + (24*x*(6 - 29*x + 53*x^2 - 101*x^3 + 
          671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 
          59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 
          12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*z3)/
        ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6))*H[0, {6, 0}, x] + 
     ((-24*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^4) - (48*x*(6 - 29*x + 53*x^2 - 101*x^3 + 
          671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 
          59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 
          12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*z3)/
        ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6))*H[0, {6, 1}, x] - 
     (192*x^2*(4 - 31*x + 4*x^2)*z2^2*H[1, -1, x])/(5*(-1 + x^2)^3) + 
     ((x*(4815 - 3122*x - 11776*x^2 + 65008*x^3 - 118249*x^4 + 150688*x^5 - 
          118249*x^6 + 65008*x^7 - 11776*x^8 - 3122*x^9 + 4815*x^10))/
        (9*(-1 + x)^3*(1 + x)*(1 - x + x^2)^4) + 
       (4*x*(756 - 19204*x + 149237*x^2 - 643465*x^3 + 1879613*x^4 - 
          4062802*x^5 + 6805733*x^6 - 9064509*x^7 + 9717204*x^8 - 
          8408967*x^9 + 5830811*x^10 - 3184906*x^11 + 1325093*x^12 - 
          395233*x^13 + 74915*x^14 - 6670*x^15 + 234*x^16)*z2)/
        (9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + 
       (8*x^2*(-224 + 987*x - 1991*x^2 + 6457*x^3 - 6437*x^4 + 800*x^5)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^4) + (x*(-219 + 4676*x - 34968*x^2 + 
          145658*x^3 - 416584*x^4 + 883620*x^5 - 1454693*x^6 + 1893288*x^7 - 
          1958304*x^8 + 1584700*x^9 - 956096*x^10 + 365608*x^11 - 
          10853*x^12 - 101772*x^13 + 82136*x^14 - 36598*x^15 + 9896*x^16 - 
          1388*x^17 + 69*x^18)*z3)/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6))*
      H[1, 0, x] + ((-16*x^2*(16 - 43*x + 16*x^2)*z2^2)/(-1 + x^2)^3 + 
       (848*x^2*z3)/(-1 + x^2)^2)*H[1, 1, x] + 
     ((48*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^3) + (48*x*(3 - 54*x + 154*x^2 - 54*x^3 + 
          3*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[1, {6, 0}, x] + 
     ((-96*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2^2)/
        (5*(-1 + x)^5*(1 + x)^3) - (96*x*(3 - 54*x + 154*x^2 - 54*x^3 + 
          3*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[1, {6, 1}, x] + 
     (56*x^2*(4 - 25*x + 4*x^2)*z2^2*H[{6, 0}, 0, x])/(5*(-1 + x^2)^3) + 
     (352*x^2*(4 - 25*x + 4*x^2)*z2^2*H[{6, 0}, 1, x])/(5*(-1 + x^2)^3) - 
     (112*x^2*(4 - 25*x + 4*x^2)*z2^2*H[{6, 1}, 0, x])/(5*(-1 + x^2)^3) - 
     (704*x^2*(4 - 25*x + 4*x^2)*z2^2*H[{6, 1}, 1, x])/(5*(-1 + x^2)^3) + 
     (2*x*(6147 - 55942*x + 193078*x^2 - 436264*x^3 + 679495*x^4 - 
        791152*x^5 + 679495*x^6 - 436264*x^7 + 193078*x^8 - 55942*x^9 + 
        6147*x^10)*H[-1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)*(1 - x + x^2)^4) + 
     (-(x*(14667 - 102550*x + 593211*x^2 - 1875546*x^3 + 4194789*x^4 - 
           6710448*x^5 + 8201220*x^6 - 7577040*x^7 + 5384919*x^8 - 
           2809422*x^9 + 1055921*x^10 - 242802*x^11 + 31065*x^12))/
        (9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^4) + 
       (4*x*(81 + 330*x - 1009*x^2 + 124*x^3 + 1231*x^4 - 406*x^5 + 81*x^6)*
         z2)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, 0, x] + 
     ((-8*x*(57 - 166*x + 57*x^2))/((-1 + x)^3*(1 + x)) + 
       (64*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[-1, 1, 0, x] + 
     ((-2*x*(-1869 + 11480*x - 44319*x^2 + 76013*x^3 - 28736*x^4 - 
          256116*x^5 + 802146*x^6 - 1456269*x^7 + 1830507*x^8 - 1751415*x^9 + 
          1264622*x^10 - 692406*x^11 + 265361*x^12 - 66845*x^13 + 6330*x^14))/
        (9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
       (4*x*(15 + 659*x - 5491*x^2 + 21277*x^3 - 54523*x^4 + 101973*x^5 - 
          150055*x^6 + 183705*x^7 - 203660*x^8 + 220672*x^9 - 240448*x^10 + 
          249716*x^11 - 228455*x^12 + 173081*x^13 - 104427*x^14 + 
          48197*x^15 - 16035*x^16 + 3469*x^17 - 365*x^18 + 15*x^19)*z2)/
        ((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + 
       (32*x^2*(-12 + 87*x - 8*x^2 - 37*x^3 + 4*x^4)*z3)/(-1 + x^2)^4)*
      H[0, -1, 0, x] + ((-4*x*(27 + 22*x - 2889*x^2 + 21862*x^3 - 90443*x^4 + 
          257062*x^5 - 548645*x^6 + 920400*x^7 - 1243910*x^8 + 1372956*x^9 - 
          1243910*x^10 + 920400*x^11 - 548645*x^12 + 257062*x^13 - 
          90443*x^14 + 21862*x^15 - 2889*x^16 + 22*x^17 + 27*x^18)*z2)/
        (3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
       (16*x^2*(20 - 75*x + 31*x^2 + 427*x^3 - 423*x^4 + 68*x^5)*z3)/
        ((-1 + x)^5*(1 + x)^4))*H[0, 0, -1, x] + 
     ((x*(-4890 + 18538*x - 19345*x^2 - 229483*x^3 + 1505602*x^4 - 
          5150835*x^5 + 12213366*x^6 - 21733227*x^7 + 30251601*x^8 - 
          33429060*x^9 + 29558011*x^10 - 20786029*x^11 + 11483768*x^12 - 
          4802819*x^13 + 1448016*x^14 - 274989*x^15 + 27375*x^16))/
        (9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + 
       (x*(-27 + 881*x + 544*x^2 - 32038*x^3 + 171486*x^4 - 558748*x^5 + 
          1331291*x^6 - 2546653*x^7 + 4059496*x^8 - 5541980*x^9 + 
          6509348*x^10 - 6563384*x^11 + 5621603*x^12 - 4043649*x^13 + 
          2381120*x^14 - 1113622*x^15 + 388454*x^16 - 91364*x^17 + 
          10309*x^18 + 213*x^19)*z2)/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - 
       (16*x^2*(40 - 253*x + 493*x^2 + 460*x^3 - 224*x^4 + 36*x^5)*z3)/
        ((-1 + x)^5*(1 + x)^4))*H[0, 0, 0, x] + 
     ((-28*x)/(3*(-1 + x)^2) + (4*x*(19 - 7*x + 19*x^2)*H[0, x])/
        (3*(-1 + x)^3*(1 + x)) - (2*x*(57 - 34*x + 114*x^2 - 34*x^3 + 57*x^4)*
         H[0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + 
       (6*x*(1 + x^2)^2*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3))/Ep^2 + 
     ((8*x*(9 + 102*x - 385*x^2 + 404*x^3 - 385*x^4 + 102*x^5 + 9*x^6)*z2)/
        ((-1 + x)^5*(1 + x)^3) - (32*x^2*(12 + 31*x - 99*x^2 + 1155*x^3 - 
          1071*x^4 + 164*x^5)*z3)/((-1 + x)^5*(1 + x)^4))*H[0, 0, 1, x] + 
     (192*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*z3*
       H[0, 0, {6, 0}, x])/((-1 + x)^5*(1 + x)^4) - 
     (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*z3*
       H[0, 0, {6, 1}, x])/((-1 + x)^5*(1 + x)^4) + 
     ((2*x*(-1620 + 1102*x + 30607*x^2 - 171779*x^3 + 514996*x^4 - 
          1066827*x^5 + 1654875*x^6 - 1993608*x^7 + 1884123*x^8 - 
          1403715*x^9 + 812668*x^10 - 354491*x^11 + 108667*x^12 - 
          20486*x^13 + 1368*x^14))/(9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
       (8*x*(-3 - 312*x + 3624*x^2 - 17914*x^3 + 57460*x^4 - 134150*x^5 + 
          243502*x^6 - 355435*x^7 + 427384*x^8 - 430056*x^9 + 367260*x^10 - 
          269676*x^11 + 172235*x^12 - 96248*x^13 + 46546*x^14 - 18824*x^15 + 
          5846*x^16 - 1196*x^17 + 78*x^18 + 15*x^19)*z2)/
        ((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + 
       (8*x^2*(136 - 495*x + 215*x^2 + 611*x^3 - 843*x^4 + 184*x^5)*z3)/
        ((-1 + x)^5*(1 + x)^4))*H[0, 1, 0, x] - 
     (32*x^2*(8 - 29*x + 138*x^2 - 29*x^3 + 8*x^4)*z3*H[0, 1, 1, x])/
      ((-1 + x)^5*(1 + x)^3) + (384*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*
       z3*H[0, 1, {6, 0}, x])/((-1 + x)^5*(1 + x)^3) - 
     (768*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*z3*H[0, 1, {6, 1}, x])/
      ((-1 + x)^5*(1 + x)^3) + ((-8*x*(57 - 166*x + 57*x^2))/
        ((-1 + x)^3*(1 + x)) + (64*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3 + 
       (128*x^2*(4 - 31*x + 4*x^2)*z3)/(-1 + x^2)^3)*H[1, -1, 0, x] + 
     (64*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*z3*H[1, 0, -1, x])/
      ((-1 + x)^5*(1 + x)^3) + 
     ((2*x*(1101 - 824*x + 20571*x^2 - 100881*x^3 + 329833*x^4 - 705507*x^5 + 
          1143360*x^6 - 1404714*x^7 + 1372608*x^8 - 1042395*x^9 + 
          627505*x^10 - 283593*x^11 + 98631*x^12 - 22412*x^13 + 4089*x^14))/
        (9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
       (4*x*(-54 - 489*x + 8983*x^2 - 49659*x^3 + 168001*x^4 - 403357*x^5 + 
          738175*x^6 - 1064928*x^7 + 1233214*x^8 - 1153134*x^9 + 
          868242*x^10 - 520034*x^11 + 243048*x^12 - 87713*x^13 + 25979*x^14 - 
          8567*x^15 + 3597*x^16 - 1265*x^17 + 183*x^18 + 18*x^19)*z2)/
        ((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - 
       (8*x^2*(208 - 1535*x + 1535*x^2 + 1007*x^3 - 1071*x^4 + 144*x^5)*z3)/
        ((-1 + x)^5*(1 + x)^4))*H[1, 0, 0, x] - 
     (32*x^2*(144 - 989*x + 1786*x^2 - 989*x^3 + 144*x^4)*z3*H[1, 0, 1, x])/
      ((-1 + x)^5*(1 + x)^3) + (96*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*
       z3*H[1, 0, {6, 0}, x])/((-1 + x)^5*(1 + x)^3) - 
     (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*z3*H[1, 0, {6, 1}, x])/
      ((-1 + x)^5*(1 + x)^3) + ((16*x*(39 - 28*x + 39*x^2))/
        (3*(-1 + x)^3*(1 + x)) - (16*x^2*(290 - 3669*x + 20903*x^2 - 
          76168*x^3 + 200822*x^4 - 407899*x^5 + 660747*x^6 - 870733*x^7 + 
          943197*x^8 - 842431*x^9 + 617499*x^10 - 366877*x^11 + 172679*x^12 - 
          61858*x^13 + 15656*x^14 - 2397*x^15 + 131*x^16)*z2)/
        (3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
       (16*x^2*(16 + 13*x - 106*x^2 + 13*x^3 + 16*x^4)*z3)/
        ((-1 + x)^5*(1 + x)^3))*H[1, 1, 0, x] + 
     (48*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, -1, x])/(-1 + x^2)^3 + 
     ((36*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2)/
        ((-1 + x)^5*(1 + x)^3) + (16*x^2*(4 - 25*x + 4*x^2)*z3)/(-1 + x^2)^3)*
      H[{6, 0}, 0, 0, x] - (96*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, 1, x])/
      (-1 + x^2)^3 + (144*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, {6, 0}, x])/
      (-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, {6, 1}, x])/
      (-1 + x^2)^3 + (32*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 1, 0, x])/
      (-1 + x^2)^3 - (96*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, -1, x])/
      (-1 + x^2)^3 + ((-72*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2)/
        ((-1 + x)^5*(1 + x)^3) - (32*x^2*(4 - 25*x + 4*x^2)*z3)/(-1 + x^2)^3)*
      H[{6, 1}, 0, 0, x] + (192*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, 1, x])/
      (-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, {6, 0}, x])/
      (-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, {6, 1}, x])/
      (-1 + x^2)^3 - (64*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 1, 0, x])/
      (-1 + x^2)^3 + (8*x*(1032 - 9162*x + 41083*x^2 - 123281*x^3 + 
        272886*x^4 - 469617*x^5 + 644571*x^6 - 716028*x^7 + 644571*x^8 - 
        469617*x^9 + 272886*x^10 - 123281*x^11 + 41083*x^12 - 9162*x^13 + 
        1032*x^14)*H[-1, -1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2*
       (1 - x + x^2)^5) + (4*x*(1026 - 8792*x + 41655*x^2 - 129687*x^3 + 
        297106*x^4 - 522351*x^5 + 727497*x^6 - 811320*x^7 + 727497*x^8 - 
        522351*x^9 + 297106*x^10 - 129687*x^11 + 41655*x^12 - 8792*x^13 + 
        1026*x^14)*H[-1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2*
       (1 - x + x^2)^5) - (2*x*(-2508 + 6134*x - 99*x^2 - 59797*x^3 + 
        264969*x^4 - 757552*x^5 + 1651899*x^6 - 2868381*x^7 + 4042104*x^8 - 
        4617411*x^9 + 4269365*x^10 - 3170352*x^11 + 1862303*x^12 - 
        836811*x^13 + 272651*x^14 - 57078*x^15 + 5748*x^16)*
       H[-1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) - 
     (8*x*(171 - 625*x + 2971*x^2 - 9446*x^3 + 24122*x^4 - 45066*x^5 + 
        66186*x^6 - 74706*x^7 + 66186*x^8 - 45066*x^9 + 24122*x^10 - 
        9446*x^11 + 2971*x^12 - 625*x^13 + 171*x^14)*H[-1, 0, 1, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - 
     (16*x*(58 - 270*x + 895*x^2 - 2081*x^3 + 4004*x^4 - 6233*x^5 + 
        8241*x^6 - 9020*x^7 + 8241*x^8 - 6233*x^9 + 4004*x^10 - 2081*x^11 + 
        895*x^12 - 270*x^13 + 58*x^14)*H[-1, 1, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - 
     (4*x*(588 - 8006*x + 45827*x^2 - 157405*x^3 + 380962*x^4 - 691113*x^5 + 
        977895*x^6 - 1095432*x^7 + 977895*x^8 - 691113*x^9 + 380962*x^10 - 
        157405*x^11 + 45827*x^12 - 8006*x^13 + 588*x^14)*H[0, -1, -1, 0, x])/
      (3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
     ((-2*x*(-1116 + 4628*x - 65251*x^2 + 387503*x^3 - 1399273*x^4 + 
          3477344*x^5 - 6439867*x^6 + 9192225*x^7 - 10293972*x^8 + 
          9038127*x^9 - 6126373*x^10 + 3029864*x^11 - 936895*x^12 + 
          40757*x^13 + 116927*x^14 - 57784*x^15 + 9972*x^16))/
        (9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + 
       (16*x^2*(-36 + 225*x - 8*x^2 - 175*x^3 + 28*x^4)*z2)/(-1 + x^2)^4)*
      H[0, -1, 0, 0, x] + ((16*x*(27 - 128*x + 194*x^2 - 128*x^3 + 27*x^4))/
        ((-1 + x)^4*(1 + x)^2) - (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*
         z2)/(-1 + x^2)^4)*H[0, -1, 1, 0, x] + 
     ((-4*x*(-1026 + 9439*x - 26666*x^2 - 9101*x^3 + 248710*x^4 - 
          868196*x^5 + 1792612*x^6 - 2633790*x^7 + 2861988*x^8 - 
          2312562*x^9 + 1309348*x^10 - 448016*x^11 + 9082*x^12 + 73675*x^13 - 
          34574*x^14 + 3211*x^15 + 1746*x^16))/(9*(-1 + x)^5*(1 + x)^3*
         (1 - x + x^2)^5) + (24*x^2*(60 - 295*x + 283*x^2 + 679*x^3 - 
          643*x^4 + 108*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 0, -1, 0, x] - 
     (24*x^2*(4 - 17*x + 16*x^2 - 83*x^3 + 12*x^4)*z2*H[0, 0, 0, -1, x])/
      (-1 + x^2)^4 + ((2*x*(-75 + 1351*x - 6068*x^2 + 22960*x^3 - 43757*x^4 - 
          1592*x^5 + 296836*x^6 - 1048098*x^7 + 2272728*x^8 - 3614154*x^9 + 
          4477678*x^10 - 4458656*x^11 + 3608779*x^12 - 2378825*x^13 + 
          1261192*x^14 - 527606*x^15 + 164259*x^16 - 34932*x^17 + 3372*x^18))/
        (3*(-1 + x)^6*(1 + x)^4*(1 - x + x^2)^5) + 
       (16*x^2*(36 - 246*x + 328*x^2 + 97*x^3 - 43*x^4 + 8*x^5)*z2)/
        ((-1 + x)^5*(1 + x)^4))*H[0, 0, 0, 0, x] - 
     (96*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2*H[0, 0, 0, 1, x])/
      (-1 + x^2)^4 + ((-4*x*(195 - 1835*x + 11448*x^2 - 38581*x^3 + 
          95465*x^4 - 180492*x^5 + 286990*x^6 - 391530*x^7 + 471612*x^8 - 
          497226*x^9 + 453718*x^10 - 340860*x^11 + 204023*x^12 - 91195*x^13 + 
          27924*x^14 - 4601*x^15 + 33*x^16))/(3*(-1 + x)^5*(1 + x)^3*
         (1 - x + x^2)^5) - (16*x^2*(76 - 421*x + 249*x^2 + 645*x^3 - 
          769*x^4 + 124*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 0, 1, 0, x] + 
     ((16*x*(27 - 128*x + 194*x^2 - 128*x^3 + 27*x^4))/
        ((-1 + x)^4*(1 + x)^2) - (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*
         z2)/(-1 + x^2)^4)*H[0, 1, -1, 0, x] + 
     ((4*x^2*(-4825 + 11969*x + 11249*x^2 - 170719*x^3 + 588311*x^4 - 
          1286440*x^5 + 2045667*x^6 - 2506560*x^7 + 2408745*x^8 - 
          1828678*x^9 + 1076279*x^10 - 473890*x^11 + 141548*x^12 - 
          21499*x^13 - 1804*x^14 + 1107*x^15))/(9*(-1 + x)^5*(1 + x)^3*
         (1 - x + x^2)^5) - (8*x^2*(184 - 1259*x + 899*x^2 - 25*x^3 - 
          447*x^4 + 72*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 1, 0, 0, x] + 
     ((-8*x*(87 - 62*x + 174*x^2 - 62*x^3 + 87*x^4))/
        (3*(-1 + x)^4*(1 + x)^2) + (64*x^2*(-10 + 49*x - 79*x^2 + 53*x^3 - 
          67*x^4 + 6*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 1, 1, 0, x] + 
     (72*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2*
       H[0, {6, 0}, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (144*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2*
       H[0, {6, 1}, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x*(58 - 270*x + 895*x^2 - 2081*x^3 + 4004*x^4 - 6233*x^5 + 
        8241*x^6 - 9020*x^7 + 8241*x^8 - 6233*x^9 + 4004*x^10 - 2081*x^11 + 
        895*x^12 - 270*x^13 + 58*x^14)*H[1, -1, 0, 0, x])/
      ((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
     ((-8*x*(75 - 969*x + 5558*x^2 - 19105*x^3 + 46346*x^4 - 84165*x^5 + 
          119205*x^6 - 133538*x^7 + 119205*x^8 - 84165*x^9 + 46346*x^10 - 
          19105*x^11 + 5558*x^12 - 969*x^13 + 75*x^14))/
        ((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + 
       (32*x^2*(92 - 533*x + 521*x^2 + 257*x^3 - 301*x^4 + 60*x^5)*z2)/
        ((-1 + x)^5*(1 + x)^4))*H[1, 0, -1, 0, x] - 
     (192*x^2*(4 - 27*x + 4*x^2)*z2*H[1, 0, 0, -1, x])/(-1 + x^2)^3 + 
     ((2*x*(-4635 - 2543*x + 152476*x^2 - 881579*x^3 + 2947777*x^4 - 
          7005644*x^5 + 12723508*x^6 - 18314400*x^7 + 21273324*x^8 - 
          20055072*x^9 + 15293500*x^10 - 9327212*x^11 + 4449475*x^12 - 
          1591349*x^13 + 398608*x^14 - 59825*x^15 + 4455*x^16))/
        (9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + 
       (8*x^2*(-256 + 1883*x - 2099*x^2 + 2389*x^3 - 2061*x^4 + 288*x^5)*z2)/
        ((-1 + x)^5*(1 + x)^4))*H[1, 0, 0, 0, x] + 
     ((8*x*(69 - 409*x + 2100*x^2 - 6927*x^3 + 17072*x^4 - 31359*x^5 + 
          45117*x^6 - 50790*x^7 + 45117*x^8 - 31359*x^9 + 17072*x^10 - 
          6927*x^11 + 2100*x^12 - 409*x^13 + 69*x^14))/
        (3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - 
       (64*x^2*(52 - 313*x + 309*x^2 + 111*x^3 - 139*x^4 + 28*x^5)*z2)/
        ((-1 + x)^5*(1 + x)^4))*H[1, 0, 1, 0, x] + 
     ((4*x*(231 + 325*x - 5751*x^2 + 25614*x^3 - 67448*x^4 + 127734*x^5 - 
          183204*x^6 + 206166*x^7 - 183204*x^8 + 127734*x^9 - 67448*x^10 + 
          25614*x^11 - 5751*x^12 + 325*x^13 + 231*x^14))/
        (3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - 
       (16*x^2*(144 - 821*x + 837*x^2 + 309*x^3 - 357*x^4 + 80*x^5)*z2)/
        ((-1 + x)^5*(1 + x)^4))*H[1, 1, 0, 0, x] - 
     (32*x^2*(16 - 43*x + 16*x^2)*z2*H[1, 1, 1, 0, x])/(-1 + x^2)^3 + 
     (288*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2*
       H[1, {6, 0}, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (576*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2*
       H[1, {6, 1}, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     ((-24*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) + (72*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 0}, 0, -1, 0, x] + (72*x^2*(4 - 25*x + 4*x^2)*z2*
       H[{6, 0}, 0, 0, -1, x])/(-1 + x^2)^3 + 
     ((16*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) + (256*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 0}, 0, 0, 0, x] + 
     ((12*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) - (16*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 0}, 0, 1, 0, x] + 
     ((-4*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) + (32*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 0}, 1, 0, 0, x] + (64*x^2*(4 - 25*x + 4*x^2)*z2*
       H[{6, 0}, 1, 1, 0, x])/(-1 + x^2)^3 + 
     ((48*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) - (144*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 1}, 0, -1, 0, x] - (144*x^2*(4 - 25*x + 4*x^2)*z2*
       H[{6, 1}, 0, 0, -1, x])/(-1 + x^2)^3 + 
     ((-32*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) - (512*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 1}, 0, 0, 0, x] + 
     ((-24*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) + (32*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 1}, 0, 1, 0, x] + 
     ((8*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 
          12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 
          1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^5) - (64*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*
      H[{6, 1}, 1, 0, 0, x] - (128*x^2*(4 - 25*x + 4*x^2)*z2*
       H[{6, 1}, 1, 1, 0, x])/(-1 + x^2)^3 + 
     (24*x*(75 - 418*x + 1345*x^2 - 836*x^3 + 1345*x^4 - 418*x^5 + 75*x^6)*
       H[-1, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (2*x*(387 - 3494*x + 9581*x^2 - 2644*x^3 + 9581*x^4 - 3494*x^5 + 
        387*x^6)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (8*x*(21 - 398*x + 1315*x^2 - 996*x^3 + 1315*x^4 - 398*x^5 + 21*x^6)*
       H[-1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (2*x*(615 - 7822*x + 23641*x^2 - 9956*x^3 + 14681*x^4 - 4878*x^5 + 
        615*x^6)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (16*x*(15 + 82*x - 235*x^2 + 164*x^3 - 235*x^4 + 82*x^5 + 15*x^6)*
       H[-1, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (2*x*(93 + 1214*x - 2509*x^2 - 1116*x^3 - 2509*x^4 + 1214*x^5 + 93*x^6)*
       H[-1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (16*x*(9 - 91*x + 369*x^2 - 382*x^3 + 369*x^4 - 91*x^5 + 9*x^6)*
       H[-1, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (16*x*(297 - 3304*x + 22275*x^2 - 96352*x^3 + 303899*x^4 - 734896*x^5 + 
        1420163*x^6 - 2239548*x^7 + 2928704*x^8 - 3198192*x^9 + 
        2928704*x^10 - 2239548*x^11 + 1420163*x^12 - 734896*x^13 + 
        303899*x^14 - 96352*x^15 + 22275*x^16 - 3304*x^17 + 297*x^18)*
       H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (8*x*(279 - 3164*x + 23445*x^2 - 109796*x^3 + 366757*x^4 - 924620*x^5 + 
        1838869*x^6 - 2956044*x^7 + 3907240*x^8 - 4282032*x^9 + 
        3907240*x^10 - 2956044*x^11 + 1838869*x^12 - 924620*x^13 + 
        366757*x^14 - 109796*x^15 + 23445*x^16 - 3164*x^17 + 279*x^18)*
       H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (4*x*(594 - 2852*x + 27013*x^2 - 158129*x^3 + 596051*x^4 - 1568455*x^5 + 
        3077912*x^6 - 4636778*x^7 + 5411884*x^8 - 4795652*x^9 + 
        2976580*x^10 - 826988*x^11 - 676322*x^12 + 1164680*x^13 - 
        929743*x^14 + 495515*x^15 - 183281*x^16 + 46165*x^17 - 7148*x^18 + 
        738*x^19)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^4*
       (1 - x + x^2)^6) + (16*x*(81 - 716*x + 5346*x^2 - 26666*x^3 + 
        94138*x^4 - 247460*x^5 + 506623*x^6 - 830208*x^7 + 1109032*x^8 - 
        1219620*x^9 + 1109032*x^10 - 830208*x^11 + 506623*x^12 - 
        247460*x^13 + 94138*x^14 - 26666*x^15 + 5346*x^16 - 716*x^17 + 
        81*x^18)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*
       (1 - x + x^2)^6) + (32*x*(30 - 262*x + 1587*x^2 - 6648*x^3 + 
        20903*x^4 - 50866*x^5 + 99090*x^6 - 157320*x^7 + 206588*x^8 - 
        225900*x^9 + 206588*x^10 - 157320*x^11 + 99090*x^12 - 50866*x^13 + 
        20903*x^14 - 6648*x^15 + 1587*x^16 - 262*x^17 + 30*x^18)*
       H[0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (8*x*(63 + 1078*x - 14601*x^2 + 80734*x^3 - 286859*x^4 + 742918*x^5 - 
        1495433*x^6 + 2417808*x^7 - 3203846*x^8 + 3514092*x^9 - 
        3203846*x^10 + 2417808*x^11 - 1495433*x^12 + 742918*x^13 - 
        286859*x^14 + 80734*x^15 - 14601*x^16 + 1078*x^17 + 63*x^18)*
       H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (4*x*(207 - 595*x + 6479*x^2 - 43453*x^3 + 177361*x^4 - 501947*x^5 + 
        1073437*x^6 - 1827385*x^7 + 2556914*x^8 - 3012154*x^9 + 
        3028382*x^10 - 2610550*x^11 + 1924775*x^12 - 1201547*x^13 + 
        615709*x^14 - 245207*x^15 + 66179*x^16 - 6961*x^17 - 2563*x^18 + 
        999*x^19)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^4*
       (1 - x + x^2)^6) + (16*x*(3 + 106*x - 403*x^2 + 412*x^3 - 403*x^4 + 
        106*x^5 + 3*x^6)*H[0, 0, -1, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (4*x*(459 - 3157*x + 11180*x^2 - 33688*x^3 + 90076*x^4 - 205988*x^5 + 
        382477*x^6 - 559369*x^7 + 629294*x^8 - 516094*x^9 + 256178*x^10 + 
        49790*x^11 - 246061*x^12 + 278923*x^13 - 200606*x^14 + 105394*x^15 - 
        40978*x^16 + 12866*x^17 - 3103*x^18 + 639*x^19)*H[0, 0, 0, -1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + 
     (2*x*(225 - 1275*x + 4268*x^2 - 6502*x^3 - 3654*x^4 + 42212*x^5 - 
        94689*x^6 + 75163*x^7 + 152520*x^8 - 660772*x^9 + 1322508*x^10 - 
        1833880*x^11 + 1928327*x^12 - 1584909*x^13 + 1017572*x^14 - 
        501774*x^15 + 180802*x^16 - 43284*x^17 + 5081*x^18 + 45*x^19)*
       H[0, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - 
     (4*x*(351 - 1721*x + 6904*x^2 - 23414*x^3 + 63242*x^4 - 117208*x^5 + 
        123185*x^6 + 41233*x^7 - 464216*x^8 + 1083556*x^9 - 1651772*x^10 + 
        1914760*x^11 - 1746023*x^12 + 1267361*x^13 - 727696*x^14 + 
        326018*x^15 - 109886*x^16 + 26752*x^17 - 4265*x^18 + 423*x^19)*
       H[0, 0, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + 
     (16*x*(3 + 106*x - 403*x^2 + 412*x^3 - 403*x^4 + 106*x^5 + 3*x^6)*
       H[0, 0, 1, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (8*x*(135 + 55*x - 2081*x^2 + 10594*x^3 - 32641*x^4 + 78686*x^5 - 
        155782*x^6 + 259969*x^7 - 365024*x^8 + 429472*x^9 - 420866*x^10 + 
        343510*x^11 - 233639*x^12 + 133697*x^13 - 67357*x^14 + 32048*x^15 - 
        15179*x^16 + 6478*x^17 - 2096*x^18 + 369*x^19)*H[0, 0, 1, 0, 0, x])/
      (3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + 
     (16*x*(1 + x^2)^2*(3 - 2*x + 3*x^2)*H[0, 0, 1, 1, 0, x])/
      ((-1 + x)^5*(1 + x)^3) + (32*x*(30 - 262*x + 1587*x^2 - 6648*x^3 + 
        20903*x^4 - 50866*x^5 + 99090*x^6 - 157320*x^7 + 206588*x^8 - 
        225900*x^9 + 206588*x^10 - 157320*x^11 + 99090*x^12 - 50866*x^13 + 
        20903*x^14 - 6648*x^15 + 1587*x^16 - 262*x^17 + 30*x^18)*
       H[0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (16*x*(9 - 188*x + 1836*x^2 - 9579*x^3 + 33549*x^4 - 86472*x^5 + 
        173436*x^6 - 278977*x^7 + 366783*x^8 - 397851*x^9 + 357349*x^10 - 
        264561*x^11 + 159762*x^12 - 77091*x^13 + 28779*x^14 - 7830*x^15 + 
        1412*x^16 - 135*x^17 + 9*x^18)*H[0, 1, 0, -1, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (4*x*(255 - 1038*x + 3016*x^2 - 7301*x^3 + 17352*x^4 - 30491*x^5 + 
        26353*x^6 + 45613*x^7 - 231774*x^8 + 524452*x^9 - 821094*x^10 + 
        987976*x^11 - 937433*x^12 + 709038*x^13 - 423182*x^14 + 195925*x^15 - 
        66926*x^16 + 15759*x^17 - 2063*x^18 + 123*x^19)*H[0, 1, 0, 0, 0, x])/
      ((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - 
     (8*x*(9 - 374*x + 4578*x^2 - 26360*x^3 + 97726*x^4 - 261782*x^5 + 
        539923*x^6 - 887388*x^7 + 1186684*x^8 - 1305408*x^9 + 1186684*x^10 - 
        887388*x^11 + 539923*x^12 - 261782*x^13 + 97726*x^14 - 26360*x^15 + 
        4578*x^16 - 374*x^17 + 9*x^18)*H[0, 1, 0, 1, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (8*x*(144 - 1169*x + 6813*x^2 - 28454*x^3 + 90538*x^4 - 224033*x^5 + 
        444085*x^6 - 716967*x^7 + 956383*x^8 - 1061445*x^9 + 984685*x^10 - 
        760215*x^11 + 485107*x^12 - 252176*x^13 + 104848*x^14 - 33701*x^15 + 
        8085*x^16 - 1328*x^17 + 144*x^18)*H[0, 1, 1, 0, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (48*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (32*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (24*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (8*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (96*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (64*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (48*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (16*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 
        24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 
        45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 
        173*x^17 + 12*x^18)*H[0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - 
     (16*x*(9 - 91*x + 369*x^2 - 382*x^3 + 369*x^4 - 91*x^5 + 9*x^6)*
       H[1, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (2*x*(189 - 2346*x + 13043*x^2 - 16524*x^3 + 13043*x^4 - 2346*x^5 + 
        189*x^6)*H[1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (8*x*(78 - 1955*x + 17260*x^2 - 81695*x^3 + 263414*x^4 - 631803*x^5 + 
        1189020*x^6 - 1804832*x^7 + 2248946*x^8 - 2317712*x^9 + 
        1979526*x^10 - 1394080*x^11 + 800712*x^12 - 366693*x^13 + 
        129194*x^14 - 32633*x^15 + 5196*x^16 - 333*x^17 + 6*x^18)*
       H[1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (2*x*(69 - 7391*x + 79510*x^2 - 384986*x^3 + 1214576*x^4 - 2760552*x^5 + 
        4787561*x^6 - 6453477*x^7 + 6762044*x^8 - 5295372*x^9 + 
        2695792*x^10 - 201128*x^11 - 1214153*x^12 + 1441079*x^13 - 
        997098*x^14 + 478094*x^15 - 158712*x^16 + 34808*x^17 - 4173*x^18 + 
        357*x^19)*H[1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4*
       (1 - x + x^2)^6) + ((37*x)/(-1 + x)^2 - 
       (x*(39 - 623*x + 1417*x^2 + 15*x^3)*z2)/(3*(-1 + x)^3*(1 + x)^2) + 
       (68*x^2*(4 - 25*x + 4*x^2)*z2^2)/(5*(-1 + x^2)^3) - 
       (8*x*(4 - 49*x + 148*x^2 - 49*x^3 + 4*x^4)*z3)/
        ((-1 + x)^4*(1 + x)^2) + (-(x*(547 + 82*x + 547*x^2))/
          (6*(-1 + x)^3*(1 + x)) + (8*x*(6 - 112*x + 311*x^2 - 331*x^3 + 
            284*x^4 + 12*x^5)*z2)/(3*(-1 + x)^4*(1 + x)^3) - 
         (68*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2^2)/(5*(-1 + x^2)^4) + 
         (2*x*(15 - 258*x + 1133*x^2 - 1316*x^3 + 1133*x^4 - 258*x^5 + 
            15*x^6)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] + 
       (2*x*(69 - 418*x + 69*x^2)*H[-1, 0, x])/(3*(-1 + x)^3*(1 + x)) + 
       ((2*x*(143 + 96*x - 119*x^2 + 538*x^3 + 26*x^4))/
          (3*(-1 + x)^4*(1 + x)^2) - (2*x*(3 - 107*x + 463*x^2 - 871*x^3 + 
            529*x^4 - 537*x^5 + 269*x^6 + 27*x^7)*z2)/((-1 + x)^5*
           (1 + x)^4) + (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z3)/
          (-1 + x^2)^4)*H[0, 0, x] + 
       ((-16*x*(2 - x + 2*x^2))/((-1 + x)^3*(1 + x)) + 
         (32*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[1, 0, x] - 
       (16*x*(3 - 28*x - 204*x^2 - 28*x^3 + 3*x^4)*H[-1, 0, 0, x])/
        (3*(-1 + x)^4*(1 + x)^2) - (8*x*(33 - 184*x + 276*x^2 - 184*x^3 + 
          33*x^4)*H[0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + 
       ((2*x*(39 - 76*x + 411*x^2 - 48*x^3 - 39*x^4 - 340*x^5 + 149*x^6))/
          ((-1 + x)^5*(1 + x)^3) - (24*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 
            4*x^4)*z2)/(-1 + x^2)^4)*H[0, 0, 0, x] + 
       ((4*x*(17 - 10*x + 34*x^2 - 10*x^3 + 17*x^4))/((-1 + x)^4*(1 + x)^2) - 
         (32*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2)/(-1 + x^2)^4)*
        H[0, 1, 0, x] + ((8*x*(6 + 19*x - 58*x^2 + 19*x^3 + 6*x^4))/
          ((-1 + x)^4*(1 + x)^2) - (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 
            4*x^4)*z2)/(-1 + x^2)^4)*H[1, 0, 0, x] - 
       (12*x*(21 - 106*x + 343*x^2 - 212*x^3 + 343*x^4 - 106*x^5 + 21*x^6)*
         H[-1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (32*x^2*(4 - 25*x + 4*x^2)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (4*x*(21 - 122*x + 475*x^2 - 444*x^3 + 475*x^4 - 122*x^5 + 21*x^6)*
         H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
       (4*x*(27 + 9*x - 89*x^2 + 917*x^3 - 483*x^4 + 911*x^5 - 367*x^6 + 
          3*x^7)*H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
       (24*x*(1 + x^2)^2*(3 - 2*x + 3*x^2)*H[0, 0, 1, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (8*x*(6 + 27*x - 118*x^2 + 154*x^3 - 
          118*x^4 + 27*x^5 + 6*x^6)*H[0, 1, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) + (8*x*(9 - 59*x + 105*x^2 + 82*x^3 + 
          105*x^4 - 59*x^5 + 9*x^6)*H[1, 0, 0, 0, x])/
        ((-1 + x)^5*(1 + x)^3) - (96*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*
         H[0, -1, 0, 0, 0, x])/(-1 + x^2)^4 - 
       (32*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, -1, 0, 0, x])/
        (-1 + x^2)^4 + (48*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*
         H[0, 0, 0, -1, 0, x])/(-1 + x^2)^4 + 
       (32*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, 1, 0, 0, x])/
        (-1 + x^2)^4 + (16*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*
         H[0, 1, 0, 0, 0, x])/(-1 + x^2)^4 - 
       (128*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[1, 0, 0, 0, 0, x])/
        (-1 + x^2)^4)/Ep - (16*x*(-45 + 1478*x - 14400*x^2 + 71672*x^3 - 
        239044*x^4 + 588506*x^5 - 1131277*x^6 + 1748520*x^7 - 2212828*x^8 + 
        2311380*x^9 - 1996612*x^10 + 1418832*x^11 - 819535*x^12 + 
        375602*x^13 - 131224*x^14 + 32252*x^15 - 4716*x^16 + 182*x^17 + 
        9*x^18)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*
       (1 - x + x^2)^6) + (2*x*(-9 - 1684*x + 34356*x^2 - 226918*x^3 + 
        900560*x^4 - 2518564*x^5 + 5360357*x^6 - 9036756*x^7 + 12352148*x^8 - 
        13855872*x^9 + 12815516*x^10 - 9742932*x^11 + 6027581*x^12 - 
        2973736*x^13 + 1130840*x^14 - 311050*x^15 + 55092*x^16 - 4504*x^17 + 
        135*x^18)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*
       (1 - x + x^2)^6) + (848*x^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
     (4*x*(108 - 865*x - 348*x^2 + 24707*x^3 - 133654*x^4 + 426287*x^5 - 
        968710*x^6 + 1690644*x^7 - 2343874*x^8 + 2629500*x^9 - 2400478*x^10 + 
        1777140*x^11 - 1050754*x^12 + 482573*x^13 - 162274*x^14 + 
        35201*x^15 - 2892*x^16 - 547*x^17 + 108*x^18)*H[1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + 
     (424*x^2*H[1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (96*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (64*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*
       H[1, {6, 0}, 0, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - 
     (48*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)^4*(1 + x)^2) + (16*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*
       H[1, {6, 0}, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - 
     (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)^4*(1 + x)^2) + (128*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*
       H[1, {6, 1}, 0, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + 
     (96*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)^4*(1 + x)^2) - (32*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*
       H[1, {6, 1}, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - 
     (48*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 0}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (120*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (148*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 0}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (96*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (32*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 0}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (96*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (240*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 1}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (296*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (192*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 1}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (64*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*
       H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (768*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, -1, 0, 0, 0, x])/
      (-1 + x^2)^4 + (64*x^2*(36 - 237*x + 56*x^2 - 113*x^3 + 20*x^4)*
       H[0, -1, 0, -1, 0, 0, x])/(-1 + x^2)^4 + 
     (288*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, 0, 0, -1, 0, x])/
      (-1 + x^2)^4 - (192*x^2*(28 - 179*x + 40*x^2 - 71*x^3 + 12*x^4)*
       H[0, -1, 0, 0, 0, 0, x])/(-1 + x^2)^4 - 
     (128*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, 0, 0, 1, 0, x])/
      (-1 + x^2)^4 - (256*x^2*(4 - 28*x + 4*x^2 + 3*x^3)*
       H[0, -1, 0, 1, 0, 0, x])/(-1 + x^2)^4 - 
     (160*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, 1, 0, 0, 0, x])/
      (-1 + x^2)^4 - (32*x^2*(-44 + 471*x - 619*x^2 + 1361*x^3 - 1269*x^4 + 
        196*x^5)*H[0, 0, -1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x^2*(-4 + 321*x - 557*x^2 + 2215*x^3 - 2115*x^4 + 332*x^5)*
       H[0, 0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (8*x^2*(380 - 759*x + 27*x^2 + 8475*x^3 - 8183*x^4 + 1404*x^5)*
       H[0, 0, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (128*x^2*(4 + 6*x - 34*x^2 + 263*x^3 - 255*x^4 + 40*x^5)*
       H[0, 0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (64*x^2*(-4 + 99*x - 167*x^2 + 625*x^3 - 597*x^4 + 92*x^5)*
       H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (48*x^2*(28 - 183*x + 48*x^2 - 117*x^3 + 20*x^4)*H[0, 0, 0, -1, -1, 0, 
        x])/(-1 + x^2)^4 + (8*x^2*(108 - 775*x + 1179*x^2 + 2103*x^3 - 
        1587*x^4 + 220*x^5)*H[0, 0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (192*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, 0, -1, 1, 0, x])/
      (-1 + x^2)^4 + (32*x^2*(-16 + 101*x - 219*x^2 + 144*x^3 - 218*x^4 + 
        28*x^5)*H[0, 0, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x^2*(-20 + 125*x + 16*x^2 - 225*x^3 + 36*x^4)*
       H[0, 0, 0, 0, 1, 0, x])/(-1 + x^2)^4 - 
     (192*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, 0, 1, -1, 0, x])/
      (-1 + x^2)^4 - (64*x^2*(22 - 163*x + 218*x^2 + 152*x^3 - 105*x^4 + 
        14*x^5)*H[0, 0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (64*x^2*(-4 + 99*x - 167*x^2 + 625*x^3 - 597*x^4 + 92*x^5)*
       H[0, 0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (128*x^2*(-2 + 20*x - 34*x^2 - x^3 - 9*x^4 + 2*x^5)*
       H[0, 0, 1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (8*x^2*(244 - 673*x - 91*x^2 + 4397*x^3 - 4617*x^4 + 788*x^5)*
       H[0, 0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (32*x^2*(4 + 41*x - 101*x^2 + 559*x^3 - 539*x^4 + 84*x^5)*
       H[0, 0, 1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x^2*(4 + 159*x - 299*x^2 + 1813*x^3 - 1697*x^4 + 260*x^5)*
       H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (256*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (192*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (64*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (768*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (512*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (128*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*
       H[0, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (160*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 1, -1, 0, 0, 0, x])/
      (-1 + x^2)^4 + (64*x^2*(32 - 219*x + 243*x^2 - 21*x^3 + 13*x^4)*
       H[0, 1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (16*x^2*(224 - 847*x + 559*x^2 + 2275*x^3 - 2355*x^4 + 432*x^5)*
       H[0, 1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x^2*(298 - 1859*x + 1561*x^2 + 967*x^3 - 1337*x^4 + 226*x^5)*
       H[0, 1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (64*x^2*(38 - 153*x + 125*x^2 + 389*x^3 - 385*x^4 + 70*x^5)*
       H[0, 1, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (16*x^2*(-84 + 637*x - 801*x^2 + 255*x^3 - 291*x^4 + 44*x^5)*
       H[0, 1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (32*x^2*(8 - 29*x + 138*x^2 - 29*x^3 + 8*x^4)*H[0, 1, 1, 0, -1, 0, x])/
      ((-1 + x)^5*(1 + x)^3) + (8*x^2*(-8 - 19*x + 91*x^2 + 355*x^3 - 
        251*x^4 + 24*x^5)*H[0, 1, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x^2*(8 - 29*x + 138*x^2 - 29*x^3 + 8*x^4)*H[0, 1, 1, 1, 0, 0, x])/
      ((-1 + x)^5*(1 + x)^3) + (768*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*
       H[0, 1, {6, 0}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (512*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 0, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (384*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 0, 1, 0, 
        x])/((-1 + x)^5*(1 + x)^3) + 
     (128*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 1, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 0, -1, 0, 
        x])/((-1 + x)^5*(1 + x)^3) + 
     (1024*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 0, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) + 
     (768*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 0, 1, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (256*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 1, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (96*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (240*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (296*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (192*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (64*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (192*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (480*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (592*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (384*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (128*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*
       H[0, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (256*x^2*(4 - 31*x + 4*x^2)*H[1, -1, 0, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (256*x^2*(4 - 31*x + 4*x^2)*H[1, -1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (256*x^2*(4 - 31*x + 4*x^2)*H[1, -1, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (128*x^2*(20 - 89*x + 162*x^2 - 89*x^3 + 20*x^4)*H[1, 0, -1, -1, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (64*x^2*(52 - 283*x + 510*x^2 - 283*x^3 + 52*x^4)*
       H[1, 0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (32*x^2*(220 - 1237*x + 2226*x^2 - 1237*x^3 + 220*x^4)*
       H[1, 0, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*
       H[1, 0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*
       H[1, 0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (384*x^2*(4 - 27*x + 4*x^2)*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 + 
     (64*x^2*(12 - 51*x + 43*x^2 + 307*x^3 - 283*x^4 + 44*x^5)*
       H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x^2*(272 - 2085*x + 1965*x^2 + 909*x^3 - 1157*x^4 + 144*x^5)*
       H[1, 0, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (576*x^4*(4 - 25*x + 4*x^2)*H[1, 0, 0, 0, 0, 0, x])/(-1 + x^2)^4 + 
     (32*x^2*(32 - 267*x + 175*x^2 + 571*x^3 - 615*x^4 + 80*x^5)*
       H[1, 0, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (16*x^2*(208 - 1433*x + 1497*x^2 + 441*x^3 - 505*x^4 + 80*x^5)*
       H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + 
     (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*
       H[1, 0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (32*x^2*(16 - 181*x + 16*x^2)*H[1, 0, 1, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (8*x^2*(784 - 4229*x + 4261*x^2 + 1093*x^3 - 1445*x^4 + 400*x^5)*
       H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (128*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*H[1, 0, 1, 0, 1, 0, x])/
      ((-1 + x)^5*(1 + x)^3) - (16*x^2*(208 - 1377*x + 2482*x^2 - 1377*x^3 + 
        208*x^4)*H[1, 0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 0, -1, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (128*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 0, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (96*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 0, 1, 0, 
        x])/((-1 + x)^5*(1 + x)^3) + 
     (32*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 1, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 0, -1, 0, 
        x])/((-1 + x)^5*(1 + x)^3) + 
     (256*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 0, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) + 
     (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 0, 1, 0, 
        x])/((-1 + x)^5*(1 + x)^3) - 
     (64*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 1, 0, 0, 
        x])/((-1 + x)^5*(1 + x)^3) + 
     (128*x^2*(16 - 119*x + 230*x^2 - 119*x^3 + 16*x^4)*
       H[1, 1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (64*x^2*(80 - 463*x + 814*x^2 - 463*x^3 + 80*x^4)*
       H[1, 1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (8*x^2*(976 - 5463*x + 5511*x^2 + 3399*x^3 - 3607*x^4 + 720*x^5)*
       H[1, 1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - 
     (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*H[1, 1, 0, 0, 1, 0, x])/
      ((-1 + x)^5*(1 + x)^3) - (16*x^2*(112 - 877*x + 1722*x^2 - 877*x^3 + 
        112*x^4)*H[1, 1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (32*x^2*(16 - 43*x + 16*x^2)*H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (384*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, -1, 0, 
        0, x])/((-1 + x)^5*(1 + x)^3) - 
     (960*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, 0, -1, 
        0, x])/((-1 + x)^5*(1 + x)^3) + 
     (1184*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*
       H[1, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
     (768*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, 0, 1, 
        0, x])/((-1 + x)^5*(1 + x)^3) + 
     (256*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, 1, 0, 
        0, x])/((-1 + x)^5*(1 + x)^3) + 
     (768*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 1}, 0, -1, 0, 
        0, x])/((-1 + x)^5*(1 + x)^3) + 
     (1920*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*
       H[1, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (2368*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*
       H[1, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (1536*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*
       H[1, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - 
     (512*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 1}, 0, 1, 0, 
        0, x])/((-1 + x)^5*(1 + x)^3) - (288*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 0}, 0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (240*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 0, -1, 0, x])/
      (-1 + x^2)^3 + (456*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 0, 0, 0, 
        x])/(-1 + x^2)^3 + (192*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 0}, 0, -1, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (144*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, -1, -1, 0, x])/
      (-1 + x^2)^3 + (168*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, -1, 0, 0, 
        x])/(-1 + x^2)^3 + (448*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 0}, 0, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (176*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (320*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (208*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/
      (-1 + x^2)^3 - (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, 0, 
        0, x])/(-1 + x^2)^3 - (144*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (48*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/
      (-1 + x^2)^3 - (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, -1, 
        0, x])/(-1 + x^2)^3 + (384*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/
      (-1 + x^2)^3 - (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, 
        x])/(-1 + x^2)^3 + (128*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 0}, 1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (32*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 0, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, -1, 0, 0, x])/
      (-1 + x^2)^3 + (480*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, -1, 0, 
        x])/(-1 + x^2)^3 - (912*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 1}, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, -1, -1, 0, x])/
      (-1 + x^2)^3 - (336*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, -1, 0, 0, 
        x])/(-1 + x^2)^3 - (896*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 1}, 0, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
     (352*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (640*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (416*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 0, 1, 0, x])/(-1 + x^2)^3 + 
     (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/
      (-1 + x^2)^3 + (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, 0, 
        0, x])/(-1 + x^2)^3 + (288*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/
      (-1 + x^2)^3 + (1152*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, -1, 
        0, x])/(-1 + x^2)^3 - (768*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/
      (-1 + x^2)^3 + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 1, 0, 
        0, x])/(-1 + x^2)^3 - (256*x^2*(4 - 25*x + 4*x^2)*
       H[{6, 1}, 1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 1, 0, 0, 0, x])/(-1 + x^2)^3))


==> anc/FORMFACTORS/resultPScalarFF3L <==
1 + asr*Cf*(-2 - (2*(1 + x^2)*z2)/(-1 + x^2) + 
   (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/Ep - (4*(1 + x^2)*H[-1, 0, x])/
    (-1 + x^2) + (2*(1 + x^2)*H[0, 0, x])/(-1 + x^2) + 
   Ep*(-4 - z2 - (4*(1 + x^2)*z3)/(-1 + x^2) + (4*(1 + x^2)*z2*H[-1, x])/
      (-1 + x^2) + ((2*(1 + x))/(-1 + x) + ((1 + x^2)*z2)/(1 - x^2))*
      H[0, x] + (8*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[-1, 0, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, x])/
      (-1 + x^2) + (2*(1 + x^2)*H[0, 0, 0, x])/(-1 + x^2)) + 
   Ep^2*(-8 + ((1 + 3*x)*z2)/(1 - x) - (14*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + 
     (2*z3)/3 + (8*(1 + x^2)*z3*H[-1, x])/(-1 + x^2) + 
     ((4*(1 + x))/(-1 + x) - (14*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] - 
     (8*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + 
     ((-4*(1 + x))/(-1 + x) + (2*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] + 
     (4*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + 
     ((2*(1 + x))/(-1 + x) + ((1 + x^2)*z2)/(1 - x^2))*H[0, 0, x] - 
     (16*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + 
     (2*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
 asr^2*(Cf*nl*Tf*(196/27 + ((8 - 88*x^2)*z2)/(9 - 9*x^2) + 
     (16*(1 + x^2)*z3)/(3*(-1 + x^2)) - (16*(1 + x^2)*z2*H[-1, x])/
      (3*(-1 + x^2)) + ((-112*(1 + x^2))/(27*(-1 + x^2)) + 
       ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] + 
     (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/Ep + 
     (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     (80*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) - (40*(1 + x^2)*H[0, 0, x])/
      (9*(-1 + x^2)) - (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[-1, 0, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[0, -1, 0, x])/(3*(-1 + x^2)) + 
     ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + 
     Ep*(1706/81 + (8*(-41 + 18*x + 115*x^2)*z2)/(27*(-1 + x^2)) + 
       (96*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (64*(1 + 4*x^2)*z3)/
        (9*(-1 + x^2)) + ((-160*(1 + x^2)*z2)/(9*(-1 + x^2)) - 
         (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + 
       ((-16*(77 + 72*x + 77*x^2))/(81*(-1 + x^2)) - (20*(1 + x^2)*z2)/
          (9*(-1 + x^2)) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] + 
       (32*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + 
       ((16*(37 + 18*x + 37*x^2))/(27*(-1 + x^2)) + (8*(1 + x^2)*z2)/
          (-1 + x^2))*H[-1, 0, x] - (16*(1 + x^2)*z2*H[0, -1, x])/
        (-1 + x^2) + ((-8*(37 + 18*x + 37*x^2))/(27*(-1 + x^2)) - 
         (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] - 
       (320*(1 + x^2)*H[-1, -1, 0, x])/(9*(-1 + x^2)) + 
       (160*(1 + x^2)*H[-1, 0, 0, x])/(9*(-1 + x^2)) + 
       (160*(1 + x^2)*H[0, -1, 0, x])/(9*(-1 + x^2)) - 
       (80*(1 + x^2)*H[0, 0, 0, x])/(9*(-1 + x^2)) + 
       (64*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - 
       (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
   Cf*nh*Tf*((4*(407 + 838*x + 407*x^2))/(27*(1 + x)^2) - 
     (4*(17 + 80*x + 142*x^2 + 80*x^3 + 17*x^4)*z2)/(3*(1 + x)^4) + 
     ((-32*(7 + 20*x + 14*x^2 + 20*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) - 
       (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, x] + 
     (8*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[0, 0, x])/(9*(1 + x)^4) + 
     ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + 
     Ep*((2*(2107 + 4358*x + 2107*x^2))/(27*(1 + x)^2) + 
       ((64*ln2*(8 + 35*x + 58*x^2 + 35*x^3 + 8*x^4))/(3*(1 + x)^4) - 
         (4*(-1007 - 3069*x - 2750*x^2 + 2206*x^3 + 2637*x^4 + 895*x^5))/
          (27*(-1 + x)*(1 + x)^4))*z2 + (8*(1 + x^2)*z2^2)/(5*(-1 + x^2)) - 
       (8*(123 + 522*x + 838*x^2 + 522*x^3 + 123*x^4)*z3)/(9*(1 + x)^4) - 
       (16*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*z2*H[-1, x])/(3*(1 + x)^4) + 
       ((-64*(1 + 5*x + 5*x^3 + x^4))/(9*(-1 + x)*(1 + x)^3) + 
         (32*x*(3 + 12*x + 8*x^2 + 12*x^3 + 5*x^4)*z2)/
          (9*(-1 + x)*(1 + x)^4) + (56*(1 + x^2)*z3)/(9*(-1 + x^2)))*
        H[0, x] + ((64*(7 + 20*x + 14*x^2 + 20*x^3 + 7*x^4))/
          (27*(-1 + x)*(1 + x)^3) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*
        H[-1, 0, x] + (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + 
       ((-8*(37 + 147*x + 70*x^2 + 202*x^3 + 69*x^4 + 19*x^5))/
          (27*(-1 + x)*(1 + x)^4) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] - 
       (16*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[-1, 0, 0, x])/
        (9*(1 + x)^4) - (16*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*
         H[0, -1, 0, x])/(9*(1 + x)^4) + 
       (16*(-5 - 3*x + 28*x^2 + 12*x^3 + 33*x^4 + 15*x^5)*H[0, 0, 0, x])/
        (9*(-1 + x)*(1 + x)^4) + (32*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*
         H[1, 0, 0, x])/(9*(1 + x)^4) - (16*(1 + x^2)*H[-1, 0, 0, 0, x])/
        (3*(-1 + x^2)) + (16*(1 + x^2)*H[0, -1, 0, 0, x])/(3*(-1 + x^2)) + 
       (16*(1 + x^2)*H[0, 0, -1, 0, x])/(3*(-1 + x^2)) - 
       (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[0, 1, 0, 0, x])/(3*(-1 + x^2)))) + 
   Ca*Cf*(-869/27 + ((-48*ln2*x)/(1 + x)^2 + 
       (2*(91 + 135*x - 705*x^2 + 81*x^3 - 34*x^4))/(9*(-1 + x^2)^2))*z2 - 
     ((-3 + 3*x + 4*x^2 + 152*x^3 - 71*x^4 + 71*x^5)*z2^2)/
      (5*(-1 + x)^3*(1 + x)^2) - (2*(-49 + 6*x - 24*x^2 + 6*x^3 + 13*x^4)*z3)/
      (3*(-1 + x^2)^2) + ((2*(-25 + 54*x - 162*x^2 + 54*x^3 + 7*x^4)*z2)/
        (3*(-1 + x^2)^2) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, x] + 
     ((2*(121 - 162*x + 121*x^2))/(27*(-1 + x^2)) + 
       (2*(11 - 35*x - 15*x^2 + 249*x^3 - 68*x^4 + 2*x^5)*z2)/
        (3*(-1 + x)^3*(1 + x)^2) - (2*(13 - 13*x + 6*x^2 + 10*x^3 - 15*x^4 + 
          15*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, x] + 
     (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     ((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
      H[1, x] + ((-2*(53 + 54*x + 53*x^2))/(9*(-1 + x^2)) + 
       (16*(1 + x^2)*z2)/(-1 + x^2)^2)*H[-1, 0, x] + 
     (4*(5 - 5*x + 4*x^2 + 8*x^3 - 7*x^4 + 7*x^5)*z2*H[0, -1, x])/
      ((-1 + x)^3*(1 + x)^2) + ((2*(-67 + 81*x + 45*x^2 + 135*x^3 - 50*x^4))/
        (9*(-1 + x^2)^2) + (4*(-1 + x - 7*x^2 - 3*x^3 - x^4 + x^5)*z2)/
        ((-1 + x)^3*(1 + x)^2))*H[0, 0, x] + (4*(1 + x^2)^2*z2*H[0, 1, x])/
      (-1 + x^2)^2 + ((-8*(1 + x^2))/(-1 + x^2) + (16*(-2 - x^2 + x^4)*z2)/
        (-1 + x^2)^2)*H[1, 0, x] + (208*(1 + x^2)*H[-1, -1, 0, x])/
      (3*(-1 + x^2)) - (2*(-61 - 6*x + 66*x^2 - 6*x^3 + 79*x^4)*
       H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (24*(1 + x^2)*H[-1, 1, 0, x])/
      (-1 + x^2) + (8*(1 + 15*x + 15*x^2 + 15*x^3 - 34*x^4)*H[0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (2*(11 - 35*x + 45*x^2 + 189*x^3 - 128*x^4 + 62*x^5)*
       H[0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     (16*x*(1 + x + 2*x^2)*H[0, 1, 0, x])/((-1 + x)*(1 + x)^2) + 
     (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/
        (-1 + x^2)^2 + ((67*(1 + x^2))/(9*(-1 + x^2)) + 
         ((2 - 4*x^2 - 6*x^4)*z2)/(-1 + x^2)^2)*H[0, x] - 
       (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*x^2*H[0, 0, x])/(-1 + x^2) + 
       (4*(1 + x^2)*H[1, 0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, -1, 0, x])/
        (-1 + x^2)^2 - (8*(x^2 + x^4)*H[0, 0, 0, x])/(-1 + x^2)^2 - 
       (4*(1 + x^2)^2*H[0, 1, 0, x])/(-1 + x^2)^2)/Ep - 
     (24*(1 + x^2)*H[1, -1, 0, x])/(-1 + x^2) - 
     (16*(3 - 2*x - 4*x^2 - 2*x^3 + x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + 
     (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(3 + 4*x^2 + x^4)*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - 
     (40*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(-1 + x - 5*x^2 + 11*x^3 - 7*x^4 + 7*x^5)*H[0, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^2) + (24*(1 + x^2)^2*H[0, -1, 1, 0, x])/
      (-1 + x^2)^2 + (8*(-1 + x - 14*x^2 + 10*x^3 - 11*x^4 + 11*x^5)*
       H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
     (4*x^2*(7 - 17*x + 12*x^2 - 12*x^3)*H[0, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^2) - (8*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 0, x])/
      (-1 + x^2)^2 + (24*(1 + x^2)^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(-3 + 3*x + 8*x^3 - x^4 + x^5)*H[0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^2) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/
      (-1 + x^2)^2 + (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(-5 - 4*x^2 + x^4)*H[1, 0, 0, 0, x])/(-1 + x^2)^2 - 
     (16*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + 
     Ep*(-6437/162 + (192*li4half*x)/(1 + x)^2 + (8*ln2^4*x)/(1 + x)^2 - 
       ((325 - 829*x + 991*x^2 - 777*x^3 + 178*x^4 + 124*x^5)*z2^2)/
        (5*(-1 + x)^3*(1 + x)^2) + ((1055 + 396*x - 5394*x^2 - 252*x^3 + 
          739*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((96*ln2^2*x)/(1 + x)^2 + 
         (4*(493 - 718*x - 413*x^2 + 206*x^3))/(27*(-1 + x)^2*(1 + x)) - 
         (12*ln2*(11 + 4*x - 46*x^2 + 4*x^3 + 11*x^4))/(-1 + x^2)^2 + 
         ((2 - 2*x - 40*x^2 + 48*x^3 - 46*x^4 + 46*x^5)*z3)/
          ((-1 + x)^3*(1 + x)^2)) + ((157 - 157*x + 340*x^2 - 208*x^3 + 
          117*x^4 - 117*x^5)*z5)/((-1 + x)^3*(1 + x)^2) + 
       (((-24*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2 + 
           (2*(-61 - 756*x + 2052*x^2 - 432*x^3 + 277*x^4))/(9*(-1 + x^2)^2))*
          z2 + (4*(-54 + 54*x - 113*x^2 + 35*x^3 - 20*x^4 + 20*x^5)*z2^2)/
          (5*(-1 + x)^3*(1 + x)^2) + (2*(-91 + 46*x - 138*x^2 + 46*x^3 + 
            65*x^4)*z3)/(-1 + x^2)^2)*H[-1, x] + 
       ((2*(1061 - 306*x + 1061*x^2))/(81*(-1 + x^2)) + 
         ((103 - 733*x + 2052*x^2 - 2340*x^3 + 437*x^4 - 95*x^5)*z2)/
          (9*(-1 + x)^3*(1 + x)^2) + ((-88 + 88*x + 170*x^2 + 266*x^3 + 
            40*x^4 - 40*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - 
         (4*(38 - 50*x + 105*x^2 - 147*x^3 - 5*x^4 + 47*x^5)*z3)/
          (3*(-1 + x)^3*(1 + x)^2))*H[0, x] + 
       (((8*(1 + x^2))/(-1 + x^2) - (24*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2)*
          z2 - (4*(-52 + 52*x - 113*x^2 + 35*x^3 - 22*x^4 + 22*x^5)*z2^2)/
          (5*(-1 + x)^3*(1 + x)^2) + (2*(95 - 86*x - 94*x^2 - 86*x^3 + 
            51*x^4)*z3)/(-1 + x^2)^2)*H[1, x] + 
       ((12*(17 - 22*x + 34*x^2 - 22*x^3 + x^4)*z2)/(-1 + x^2)^2 - 
         (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, -1, x] + 
       ((-4*(341 - 342*x + 341*x^2))/(27*(-1 + x^2)) - 
         (4*(-18 + 61*x - 119*x^2 + 41*x^3 - 15*x^4 + 2*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2) - (16*(4 - 4*x + 3*x^2 + x^3 - 3*x^4 + 
            3*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[-1, 0, x] + 
       ((24*(1 + x^2)*z2)/(-1 + x^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[-1, 1, x] + (((-96*ln2*x^2)/((-1 + x)^3*(1 + x)) + 
           (4*(2 + 30*x + 5*x^2 - 227*x^3 + 39*x^4 + 19*x^5))/
            ((-1 + x)^3*(1 + x)^2))*z2 + (12*(11 - 11*x + 12*x^2 - 5*x^4 + 
            5*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, -1, x] + 
       ((2*(-341 + 1169*x - 575*x^2 + 395*x^3))/(27*(-1 + x)^2*(1 + x)) + 
         ((11 - 23*x + 6*x^2 - 10*x^3 + 75*x^4 - 67*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2) + (4*(-13 + 13*x - 36*x^2 + 40*x^3 - 
            25*x^4 + 25*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, 0, x] + 
       (((-96*ln2*x^2)/((-1 + x)^3*(1 + x)) - (16*x*(1 + x + 2*x^2))/
            ((-1 + x)*(1 + x)^2))*z2 - (12*(7 - 7*x - 8*x^2 - 12*x^3 - 
            5*x^4 + 5*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, 1, x] + 
       ((48*(1 - 2*x - 3*x^2 + 2*x^3)*z2)/((-1 + x)^2*(1 + x)) + 
         (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + 
       ((4*(1 - 6*x + x^2))/(-1 + x^2) - (4*(5 - 25*x + 68*x^2 + 20*x^3 - 
            33*x^4 + 13*x^5)*z2)/((-1 + x)^3*(1 + x)^2) + 
         (16*(2 - 2*x + 3*x^2 + x^3 - x^4 + x^5)*z3)/((-1 + x)^3*(1 + x)^2))*
        H[1, 0, x] + ((-8*(1 + x^2)*z2)/(-1 + x^2) - (32*(1 + x^2)^2*z3)/
          (-1 + x^2)^2)*H[1, 1, x] + ((188 - 648*x + 188*x^2)/(9 - 9*x^2) - 
         (16*(1 + 4*x^2 + 3*x^4)*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] + 
       (16*(4 - 4*x + 5*x^2 + x^3 - 2*x^4 + 2*x^5)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + 
       ((2*(-137 - 72*x + 648*x^2 - 396*x^3 + 173*x^4))/(9*(-1 + x^2)^2) - 
         (8*(-2 + 2*x + x^2 + 9*x^3 - 2*x^4 + 2*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2))*H[-1, 0, 0, x] - 
       (16*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(-1 + x^2)^2 + 
       ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/
          (-1 + x^2)^2)*H[-1, 1, 0, x] - 
       (8*(19 - 19*x + 8*x^2 + 4*x^3 - 17*x^4 + 17*x^5)*z2*H[0, -1, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + 
       ((4*(35 - 189*x + 99*x^2 - 351*x^3 + 190*x^4))/(9*(-1 + x^2)^2) + 
         (4*(29 - 29*x + 10*x^2 + 6*x^3 - 27*x^4 + 27*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] - 
       (24*(1 + x^2)^2*z2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
       (8*(-5 + 5*x - 27*x^2 + 9*x^3 - 13*x^4 + 13*x^5)*z2*H[0, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + 
       ((-2*(-134 + 737*x - 792*x^2 + 1044*x^3 - 946*x^4 + 379*x^5))/
          (9*(-1 + x)^3*(1 + x)^2) + (4*(-2 + 2*x - 25*x^2 + 59*x^3 - 
            40*x^4 + 40*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] + 
       (8*(1 + 8*x^2 + 7*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - 
       (24*(-1 + x - 6*x^2 - 2*x^3 - x^4 + x^5)*z2*H[0, 1, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + ((8*(1 + 6*x + 2*x^2 + 6*x^3 - 7*x^4))/
          (-1 + x^2)^2 + ((-52 + 52*x + 8*x^2 - 72*x^3 + 92*x^4 - 92*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2))*H[0, 1, 0, x] + 
       (8*(1 + x^2)^2*z2*H[0, 1, 1, x])/(-1 + x^2)^2 + 
       ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/
          (-1 + x^2)^2)*H[1, -1, 0, x] - 
       (16*(10 - 10*x + 5*x^2 + x^3 - 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + ((-4 + 40*x + 24*x^2 + 40*x^3 - 68*x^4)/
          (-1 + x^2)^2 + (8*x^2*(1 + 9*x - 4*x^2 + 4*x^3)*z2)/
          ((-1 + x)^3*(1 + x)^2))*H[1, 0, 0, x] + 
       (16*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + 
       ((-16*(1 + x^2))/(-1 + x^2) - (16*(-1 + 4*x^2 + 5*x^4)*z2)/
          (-1 + x^2)^2)*H[1, 1, 0, x] - (480*(1 + x^2)*H[-1, -1, -1, 0, x])/
        (-1 + x^2) + (4*(-65 - 14*x + 42*x^2 - 14*x^3 + 91*x^4)*
         H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + 
       (144*(1 + x^2)*H[-1, -1, 1, 0, x])/(-1 + x^2) + 
       (4*(-63 - 26*x + 78*x^2 - 26*x^3 + 93*x^4)*H[-1, 0, -1, 0, x])/
        (-1 + x^2)^2 - (2*(35 + 39*x - 302*x^2 + 146*x^3 - 101*x^4 + 87*x^5)*
         H[-1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (16*(-5 - 2*x + 10*x^2 - 2*x^3 + 7*x^4)*H[-1, 0, 1, 0, x])/
        (-1 + x^2)^2 + (144*(1 + x^2)*H[-1, 1, -1, 0, x])/(-1 + x^2) - 
       (8*(-15 + 17*x - 7*x^2 + 9*x^3)*H[-1, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)) - (48*(1 + x^2)*H[-1, 1, 1, 0, x])/(-1 + x^2) + 
       (16*(-1 - 19*x - 11*x^2 - 19*x^3 + 38*x^4)*H[0, -1, -1, 0, x])/
        (-1 + x^2)^2 - (4*(-4 + 32*x - 11*x^2 + 117*x^3 - 183*x^4 + 101*x^5)*
         H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (96*x*(1 + x + 2*x^2)*H[0, -1, 1, 0, x])/((-1 + x)*(1 + x)^2) - 
       (4*(5 + 27*x - 35*x^2 + 221*x^3 - 174*x^4 + 92*x^5)*H[0, 0, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (2*(11 - 37*x + 15*x^2 + 223*x^3 - 96*x^4 + 
          32*x^5)*H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (16*x*(3 - 8*x + 24*x^2 - 14*x^3 + 7*x^4)*H[0, 0, 1, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (96*x*(1 + x + 2*x^2)*H[0, 1, -1, 0, x])/
        ((-1 + x)*(1 + x)^2) + (8*(3 - 13*x + 8*x^2 + 16*x^3 - 17*x^4 + 
          7*x^5)*H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (32*x*(1 + x + 2*x^2)*H[0, 1, 1, 0, x])/((-1 + x)*(1 + x)^2) + 
       (144*(1 + x^2)*H[1, -1, -1, 0, x])/(-1 + x^2) - 
       (8*(-15 + 17*x - 7*x^2 + 9*x^3)*H[1, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)) - (48*(1 + x^2)*H[1, -1, 1, 0, x])/(-1 + x^2) + 
       (8*(25 - 6*x - 54*x^2 - 6*x^3 + x^4)*H[1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (4*(-33 + 35*x + 108*x^2 - 20*x^3 - 67*x^4 + 25*x^5)*H[1, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (64*(-1 + 3*x^2)*H[1, 0, 1, 0, x])/
        (-1 + x^2)^2 - (48*(1 + x^2)*H[1, 1, -1, 0, x])/(-1 + x^2) - 
       (8*(13 - 14*x + 2*x^2 - 14*x^3 + 5*x^4)*H[1, 1, 0, 0, x])/
        (-1 + x^2)^2 + (16*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x^2) + 
       (64*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(3 + 8*x^2 + 5*x^4)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (160*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(-11 + 11*x - 19*x^2 + 13*x^3 - 5*x^4 + 5*x^5)*
         H[-1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (96*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(-17 + 17*x - 22*x^2 + 26*x^3 - 7*x^4 + 7*x^5)*
         H[-1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (8*(-18 + 18*x - 29*x^2 + 19*x^3 - 6*x^4 + 6*x^5)*
         H[-1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (16*(11 + 16*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (96*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-3 + 3*x - 12*x^2 + 4*x^3 - 5*x^4 + 5*x^5)*H[-1, 0, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (32*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/
        (-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 8*x^2 + 7*x^4)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^2 + 
       (64*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (304*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(-7 + 7*x - 23*x^2 + 33*x^3 - 21*x^4 + 21*x^5)*
         H[0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (144*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(-7 + 7*x - 29*x^2 + 43*x^3 - 29*x^4 + 29*x^5)*
         H[0, -1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (16*(4 - 4*x - 11*x^2 + 29*x^3 - 24*x^4 + 24*x^5)*
         H[0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (64*(-1 + x - 4*x^2 + 6*x^3 - 4*x^4 + 4*x^5)*H[0, -1, 0, 1, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (144*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/
        (-1 + x^2)^2 + (32*(-3 + 3*x - 5*x^2 + 7*x^3 - 3*x^4 + 3*x^5)*
         H[0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (48*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(-5 + 5*x - 54*x^2 + 42*x^3 - 43*x^4 + 43*x^5)*
         H[0, 0, -1, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (8*(-2 + 2*x - 63*x^2 + 53*x^3 - 56*x^4 + 56*x^5)*
         H[0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (48*(1 + 8*x^2 + 7*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (8*(-2 + 2*x - 49*x^2 + 79*x^3 - 62*x^4 + 62*x^5)*
         H[0, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (4*x^2*(17 - 31*x + 24*x^2 - 24*x^3)*H[0, 0, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (16*(-1 + x - 13*x^2 + 21*x^3 - 16*x^4 + 
          16*x^5)*H[0, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (48*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(-3 + 3*x - 15*x^2 + 11*x^3 - 10*x^4 + 10*x^5)*
         H[0, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (16*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (144*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(-3 + 3*x - 5*x^2 + 7*x^3 - 3*x^4 + 3*x^5)*H[0, 1, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (48*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/
        (-1 + x^2)^2 + (16*(-7 + 7*x - 10*x^2 + 30*x^3 - 13*x^4 + 13*x^5)*
         H[0, 1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (16*(-2 + 2*x - 4*x^2 + 22*x^3 - 11*x^4 + 11*x^5)*H[0, 1, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (16*(-3 + 3*x - 8*x^2 + 16*x^3 - 9*x^4 + 
          9*x^5)*H[0, 1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (48*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(5 - 5*x + 2*x^2 - 6*x^3 - x^4 + x^5)*H[0, 1, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (16*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/
        (-1 + x^2)^2 - (64*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 8*x^2 + 7*x^4)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + 
       (64*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (160*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-13 + 13*x - 19*x^2 + 13*x^3 - 3*x^4 + 3*x^5)*
         H[1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (96*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (16*(-19 + 19*x - 22*x^2 + 26*x^3 - 5*x^4 + 5*x^5)*
         H[1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (8*(-24 + 24*x - 29*x^2 + 19*x^3)*H[1, 0, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (16*(11 + 16*x^2 + 5*x^4)*
         H[1, 0, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (96*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(-7 + 7*x - 12*x^2 + 4*x^3 - x^4 + x^5)*H[1, 0, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (32*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/
        (-1 + x^2)^2 + (64*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + 8*x^2 + 7*x^4)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2)) + 
   Cf^2*(29 + ((96*ln2*x)/(1 + x)^2 + (2*(3 - 22*x + 136*x^2 - 26*x^3 + 
          5*x^4))/(-1 + x^2)^2)*z2 + 
     (2*(59 - 127*x + 24*x^2 + 268*x^3 - 249*x^4 + 181*x^5)*z2^2)/
      (5*(-1 + x)^3*(1 + x)^2) - (8*(7 + 7*x + 14*x^2 + 7*x^3 + 5*x^4)*z3)/
      (-1 + x^2)^2 + (4*(5 - 18*x + 54*x^2 - 18*x^3 + x^4)*z2*H[-1, x])/
      (-1 + x^2)^2 + ((-4*(3 + 2*x + 3*x^2))/(-1 + x^2) - 
       (4*(3 - 7*x - 11*x^2 + 73*x^3 - 16*x^4 + 6*x^5)*z2)/
        ((-1 + x)^3*(1 + x)^2) + (32*(1 - x^2 + x^4)*z3)/
        ((-1 + x)^3*(1 + x)))*H[0, x] + (16*(1 + x^2)^2*z3*H[1, x])/
      (-1 + x^2)^2 + ((60 + 8*x + 60*x^2)/(1 - x^2) + 
       (16*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, x] - 
     (8*(7 - 7*x + 8*x^2 + 4*x^3 - 5*x^4 + 5*x^5)*z2*H[0, -1, x])/
      ((-1 + x)^3*(1 + x)^2) + ((4*(3 - 11*x - 17*x^2 - 9*x^3 + 26*x^4))/
        (-1 + x^2)^2 + (8*(1 - 3*x + x^2 + 13*x^3 - 9*x^4 + 7*x^5)*z2)/
        ((-1 + x)^3*(1 + x)^2))*H[0, 0, x] + 
     (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, 0, x])/
        (-1 + x^2)^2)/Ep^2 + ((32*(1 + x^2))/(-1 + x^2) + 
       (16*(-1 - 2*x + x^2)^2*z2)/(-1 + x^2)^2)*H[1, 0, x] - 
     (16*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + 
     (4*(5 + 14*x + 46*x^2 + 14*x^3 + 9*x^4)*H[-1, 0, 0, x])/(-1 + x^2)^2 + 
     (8*(3 - 14*x - 4*x^2 - 14*x^3 + 5*x^4)*H[0, -1, 0, x])/(-1 + x^2)^2 - 
     (4*(1 - 9*x - 9*x^2 + 71*x^3 - 16*x^4 + 10*x^5)*H[0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^2) + (4 + (4*(1 + x^2)*z2)/(-1 + x^2) + 
       ((-4*(1 + x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/(-1 + x^2)^2)*
        H[0, x] + (8*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) - 
       (4*(1 + x^2)*H[0, 0, x])/(-1 + x^2) - (16*(1 + x^2)^2*H[-1, 0, 0, x])/
        (-1 + x^2)^2 - (8*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 + 
       (12*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep - 
     (16*(1 + x^2)*H[0, 1, 0, x])/(1 + x)^2 + 
     (8*(5 - 12*x - 18*x^2 - 12*x^3 + 5*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + 
     (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - 
     (48*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(-3 + 11*x - 12*x^2 + 8*x^3 + x^4 + 7*x^5)*H[0, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^2) - (8*(1 - 5*x - 10*x^2 + 10*x^3 - 15*x^4 + 
        11*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
     (4*(-7 + 7*x - 24*x^2 + 44*x^3 - 27*x^4 + 27*x^5)*H[0, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^2) + (16*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 0, x])/
      (-1 + x^2)^2 - (16*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*H[0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) - (32*(1 + x^2)^2*H[1, 0, -1, 0, x])/
      (-1 + x^2)^2 + (32*(1 + 2*x + 2*x^2 - 2*x^3 + x^4)*H[1, 0, 0, 0, x])/
      (-1 + x^2)^2 + (32*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + 
     Ep*(-113/2 - (384*li4half*x)/(1 + x)^2 - (16*ln2^4*x)/(1 + x)^2 + 
       (2*(157 - 185*x + 753*x^2 - 1499*x^3 + 584*x^4 + 202*x^5)*z2^2)/
        (5*(-1 + x)^3*(1 + x)^2) + ((-478 + 240*x + 4676*x^2 + 96*x^3 - 
          1366*x^4)*z3)/(3*(-1 + x^2)^2) + z2*((-192*ln2^2*x)/(1 + x)^2 - 
         (8*(5 - 10*x - 7*x^2 + 4*x^3))/((-1 + x)^2*(1 + x)) + 
         (24*ln2*(11 + 4*x - 46*x^2 + 4*x^3 + 11*x^4))/(-1 + x^2)^2 - 
         (4*(-3 - 13*x - 28*x^2 + 64*x^3 - 59*x^4 + 43*x^5)*z3)/
          ((-1 + x)^3*(1 + x)^2)) + (6*(3 - 115*x + 16*x^2 + 164*x^3 - 
          189*x^4 + 77*x^5)*z5)/((-1 + x)^3*(1 + x)^2) + 
       (((48*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2 + 
           (4*(-29 + 60*x - 228*x^2 + 72*x^3 + 5*x^4))/(-1 + x^2)^2)*z2 - 
         (8*(-121 + 155*x - 195*x^2 + 49*x^3 + 33*x^4 + x^5)*z2^2)/
          (5*(-1 + x)^3*(1 + x)^2) + (4*(21 - 30*x + 162*x^2 - 30*x^3 + 
            13*x^4)*z3)/(-1 + x^2)^2)*H[-1, x] + 
       ((-4*(9 + 10*x + 9*x^2))/(-1 + x^2) - 
         (4*(6 - 47*x + 128*x^2 - 168*x^3 - 6*x^4 + 23*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2) + (2*(53 + 219*x + 212*x^2 - 1192*x^3 + 
            921*x^4 - 649*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - 
         (4*(-53 + 185*x - 312*x^2 + 60*x^3 + 89*x^4 + 55*x^5)*z3)/
          (3*(-1 + x)^3*(1 + x)^2))*H[0, x] + 
       (((-32*(1 + x^2))/(-1 + x^2) + (48*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2)*
          z2 - (8*(130 - 234*x + 217*x^2 + 69*x^3 - 160*x^4 + 56*x^5)*z2^2)/
          (5*(-1 + x)^3*(1 + x)^2) + ((-220 + 440*x + 424*x^2 + 440*x^3 - 
            220*x^4)*z3)/(-1 + x^2)^2)*H[1, x] - 
       (8*(29 - 66*x + 102*x^2 - 66*x^3 + 25*x^4)*z2*H[-1, -1, x])/
        (-1 + x^2)^2 + ((-8*(3 + 10*x + 3*x^2))/(-1 + x^2) + 
         (4*(-29 + 99*x - 222*x^2 + 98*x^3 - 53*x^4 + 11*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2) + (64*(1 - x^2 + x^4)*z3)/
          ((-1 + x)^3*(1 + x)))*H[-1, 0, x] - (64*(1 + x^2)^2*z3*H[-1, 1, x])/
        (-1 + x^2)^2 + (((192*ln2*x^2)/((-1 + x)^3*(1 + x)) + 
           (8*(3 - 47*x + x^2 + 221*x^3 - 50*x^4 + 4*x^5))/
            ((-1 + x)^3*(1 + x)^2))*z2 - (16*(9 - 5*x + 3*x^2 + 7*x^3 - 
            7*x^4 + 11*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, -1, x] + 
       ((4*(7 - 33*x - 15*x^2 + 17*x^3))/((-1 + x)^2*(1 + x)) + 
         (4*(-6 + 12*x - 71*x^2 - 7*x^3 + 31*x^4 + 45*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2) - (16*(-14 + 5*x - 25*x^2 + 49*x^3 - 
            32*x^4 + 23*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[0, 0, x] + 
       (((192*ln2*x^2)/((-1 + x)^3*(1 + x)) + (16*(1 + x^2))/(1 + x)^2)*z2 + 
         (16*(5 - 11*x - 17*x^2 - x^3 - 19*x^4 + 13*x^5)*z3)/
          ((-1 + x)^3*(1 + x)^2))*H[0, 1, x] + 
       ((-48*(3 - 8*x + 3*x^2)*z2)/(-1 + x)^2 - (64*(1 + x^2)^2*z3)/
          (-1 + x^2)^2)*H[1, -1, x] + ((16*(1 + x))/(-1 + x) + 
         (8*(5 + 11*x + 30*x^2 - 22*x^3 + 5*x^4 + 19*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2) - (16*(7 - 11*x + 10*x^2 + 6*x^3 - 9*x^4 + 
            5*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[1, 0, x] + 
       (64*(1 + x^2)^2*z3*H[1, 1, x])/(-1 + x^2)^2 + 
       ((8*(65 + 6*x + 65*x^2))/(-1 + x^2) - (64*(1 + x^2)^2*z2)/
          (-1 + x^2)^2)*H[-1, -1, 0, x] - 
       (32*(2 - 2*x + x^2 + 5*x^3 - 4*x^4 + 4*x^5)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + ((-4*(-95 + 152*x^2 + 12*x^3 + 83*x^4))/
          (-1 + x^2)^2 - (16*(-10 + 12*x - 19*x^2 + 5*x^3 + 2*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2))*H[-1, 0, 0, x] + 
       ((-192*(1 + x^2))/(-1 + x^2) - (64*(1 - 2*x + 2*x^2 + 2*x^3 + x^4)*z2)/
          (-1 + x^2)^2)*H[-1, 1, 0, x] + 
       (16*(19 - 19*x + 8*x^2 + 4*x^3 - 17*x^4 + 17*x^5)*z2*H[0, -1, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + ((8*(10 + 43*x + 53*x^2 + 37*x^3 - 79*x^4))/
          (-1 + x^2)^2 - (16*(13 - 9*x + 6*x^2 - 6*x^3 - 3*x^4 + 7*x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] + 
       (8*(-11 - x - 44*x^2 + 32*x^3 - 39*x^4 + 27*x^5)*z2*H[0, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + 
       ((4*(-7 + 80*x - 66*x^2 + 102*x^3 - 119*x^4 + 74*x^5))/
          ((-1 + x)^3*(1 + x)^2) - (8*(-2 + 8*x - 33*x^2 + 55*x^3 - 36*x^4 + 
            42*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] - 
       (16*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - 
       (192*x^2*z2*H[0, 1, -1, x])/((-1 + x)^3*(1 + x)) + 
       ((16*(-3 - 9*x - 12*x^2 - 9*x^3 + 13*x^4))/(-1 + x^2)^2 + 
         (16*(5 + x + 2*x^2 - 6*x^3 + 5*x^4 + x^5)*z2)/
          ((-1 + x)^3*(1 + x)^2))*H[0, 1, 0, x] + 
       ((-192*(1 + x^2))/(-1 + x^2) - (64*(1 - 2*x + 2*x^2 + 2*x^3 + x^4)*z2)/
          (-1 + x^2)^2)*H[1, -1, 0, x] + 
       (32*(10 - 10*x + 5*x^2 + x^3 - 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^2) + ((8*(-17 - 4*x + 26*x^2 - 4*x^3 + 15*x^4))/
          (-1 + x^2)^2 - (16*(9 - 21*x + 13*x^2 + 21*x^3 - 25*x^4 + 13*x^5)*
           z2)/((-1 + x)^3*(1 + x)^2))*H[1, 0, 0, x] - 
       (32*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + 
       ((64*(1 + x^2))/(-1 + x^2) + (64*(1 - 2*x + 2*x^2 + 2*x^3 + x^4)*z2)/
          (-1 + x^2)^2)*H[1, 1, 0, x] + (32*(1 + x^2)*H[-1, -1, -1, 0, x])/
        (-1 + x^2) - (8*(19 + 18*x + 90*x^2 + 18*x^3 + 23*x^4)*
         H[-1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (8*(21 + 6*x + 126*x^2 + 6*x^3 + 25*x^4)*H[-1, 0, -1, 0, x])/
        (-1 + x^2)^2 + (4*(-53 + 31*x - 326*x^2 + 202*x^3 + 11*x^4 + 39*x^5)*
         H[-1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (64*(1 + x + 8*x^2 + x^3 + x^4)*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(3 - 8*x + 3*x^2)*H[-1, 1, 0, 0, x])/(-1 + x)^2 - 
       (16*(15 - 50*x - 4*x^2 - 50*x^3 + 17*x^4)*H[0, -1, -1, 0, x])/
        (-1 + x^2)^2 + (8*(-27 + 83*x - 93*x^2 + 135*x^3 - 78*x^4 + 32*x^5)*
         H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (96*(1 + x^2)*H[0, -1, 1, 0, x])/(1 + x)^2 + 
       (8*(-9 + 33*x - 87*x^2 + 257*x^3 - 108*x^4 + 50*x^5)*
         H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (4*(-1 + 27*x + 25*x^2 - 247*x^3 + 46*x^4 + 2*x^5)*H[0, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (8*(-5 + 13*x - 58*x^2 + 106*x^3 - 25*x^4 + 
          17*x^5)*H[0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (96*(1 + x^2)*H[0, 1, -1, 0, x])/(1 + x)^2 + 
       (8*(5 + 3*x + 10*x^2 - 42*x^3 - 3*x^4 + 19*x^5)*H[0, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (32*(1 + x^2)*H[0, 1, 1, 0, x])/(1 + x)^2 - 
       (16*(3 - 8*x + 3*x^2)*H[1, -1, 0, 0, x])/(-1 + x)^2 - 
       (32*(2 - 9*x - 30*x^2 - 9*x^3 + 2*x^4)*H[1, 0, -1, 0, x])/
        (-1 + x^2)^2 + (16*(-4 + 31*x + 31*x^2 - 27*x^3 - 23*x^4 + 16*x^5)*
         H[1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (16*(1 - 4*x - 26*x^2 - 4*x^3 + x^4)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (32*(6 - 5*x + 2*x^2 - 5*x^3 + 6*x^4)*H[1, 1, 0, 0, x])/(-1 + x^2)^2 - 
       (256*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (192*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(-6 + 2*x - 9*x^2 + 11*x^3 - 8*x^4 + 4*x^5)*H[-1, 0, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (64*(-4 + 5*x - 5*x^2 + 5*x^3 + x^5)*
         H[-1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (16*(-22 + 22*x - 39*x^2 + 29*x^3 - 12*x^4 + 12*x^5)*
         H[-1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (128*(1 + x^2)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (32*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*H[-1, 0, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)) + (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/
        (-1 + x^2)^2 - (128*(1 - x + 2*x^2 + x^3 + x^4)*H[-1, 1, 0, 0, 0, x])/
        (-1 + x^2)^2 - (128*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (32*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-3 + 19*x - 24*x^2 + 12*x^3 + x^4 + 15*x^5)*H[0, -1, -1, 0, 0, 
          x])/((-1 + x)^3*(1 + x)^2) + 
       (16*(5 + 11*x - 20*x^2 + 16*x^3 - 7*x^4 + 23*x^5)*
         H[0, -1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (8*(13 + 35*x - 42*x^2 + 18*x^3 + 5*x^4 + 43*x^5)*
         H[0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (64*(1 + x - 2*x^2 + 2*x^3 - x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (64*x^2*H[0, -1, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)) + (16*(13 - 25*x - 26*x^2 + 26*x^3 - 51*x^4 + 
          39*x^5)*H[0, 0, -1, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (8*(15 - 19*x - 40*x^2 + 28*x^3 - 53*x^4 + 49*x^5)*
         H[0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (96*(-1 + 2*x^2 + 3*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (8*(5 - 9*x - 68*x^2 + 136*x^3 - 111*x^4 + 107*x^5)*
         H[0, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (4*(-15 + 15*x - 44*x^2 + 72*x^3 - 43*x^4 + 43*x^5)*
         H[0, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (16*(3 - x - 14*x^2 + 26*x^3 - 21*x^4 + 23*x^5)*H[0, 0, 0, 1, 0, x])/
        ((-1 + x)^3*(1 + x)^2) - (96*(-1 + 2*x^2 + 3*x^4)*
         H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(-5 + 5*x - 6*x^2 + 14*x^3 - 5*x^4 + 5*x^5)*H[0, 0, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (32*(-1 + 2*x^2 + 3*x^4)*
         H[0, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (64*x^2*H[0, 1, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)) - (32*(-1 + 7*x - 4*x^2 + 12*x^3 - x^4 + 7*x^5)*
         H[0, 1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (16*(1 + 13*x + 8*x^3 + 9*x^4 + 5*x^5)*H[0, 1, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (32*(-1 + 3*x - 6*x^2 + 10*x^3 - 5*x^4 + 
          7*x^5)*H[0, 1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (32*(3 - 4*x - 4*x^3 + 3*x^4)*H[0, 1, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)) + (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/
        (-1 + x^2)^2 - (128*(1 - x + 2*x^2 + x^3 + x^4)*H[1, -1, 0, 0, 0, x])/
        (-1 + x^2)^2 - (128*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (320*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (32*(-13 + 13*x - 19*x^2 + 13*x^3 - 3*x^4 + 3*x^5)*
         H[1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
       (192*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (64*(-5 - x - 5*x^2 + 19*x^3 - 13*x^4 + 7*x^5)*H[1, 0, 0, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (16*(-21 + 17*x - 25*x^2 + 23*x^3 - 7*x^4 + 
          3*x^5)*H[1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
       (128*(2 + x + 4*x^2 - x^3 + 2*x^4)*H[1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (192*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (64*(5 - 7*x + 8*x^2 - 3*x^4 + x^5)*H[1, 0, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^2) + (64*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/
        (-1 + x^2)^2 - (128*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (128*(1 - x + 2*x^2 + x^3 + x^4)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^2 + 
       (128*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2))) + 
 asr^3*(Cf*nl^2*Tf^2*(-112/729 - (32*(-71 + 121*x^2)*z2)/(81*(-1 + x^2)) - 
     (928*(1 + x^2)*z2^2)/(45*(-1 + x^2)) - (64*(3 + 17*x^2)*z3)/
      (27*(-1 + x^2)) + ((640*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
       (256*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[-1, x] + 
     ((3712*(1 + x^2))/(729*(-1 + x^2)) + (320*(1 + x^2)*z2)/
        (27*(-1 + x^2)) + (64*(1 + x^2)*z3)/(27*(-1 + x^2)))*H[0, x] + 
     (160/81 - (160*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep^2 + 
     (32/81 - (32*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep + 
     (-32/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 - 
     (256*(1 + x^2)*z2*H[-1, -1, x])/(9*(-1 + x^2)) + 
     ((-1600*(1 + x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*z2)/(9*(-1 + x^2)))*
      H[-1, 0, x] + (128*(1 + x^2)*z2*H[0, -1, x])/(9*(-1 + x^2)) + 
     ((800*(1 + x^2))/(81*(-1 + x^2)) + (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*
      H[0, 0, x] + (1280*(1 + x^2)*H[-1, -1, 0, x])/(27*(-1 + x^2)) - 
     (640*(1 + x^2)*H[-1, 0, 0, x])/(27*(-1 + x^2)) - 
     (640*(1 + x^2)*H[0, -1, 0, x])/(27*(-1 + x^2)) + 
     (320*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x^2)) - 
     (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + 
     (64*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + 
   Cf*nh*nl*Tf^2*(-13472/81 + (16*(-637 - 1791*x - 1666*x^2 + 578*x^3 + 
        927*x^4 + 413*x^5)*z2)/(81*(-1 + x)*(1 + x)^4) + 
     (64*(1 + x^2)*z2^2)/(3*(-1 + x^2)) - 
     (32*(21 + 60*x + 46*x^2 + 60*x^3 + 21*x^4)*z3)/(27*(1 + x)^4) + 
     (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*z2*H[-1, x])/(9*(1 + x)^4) + 
     ((-512*(1 - x + 2*x^2 - x^3 + x^4))/(81*(-1 + x)*(1 + x)^3) - 
       (16*(-45 - 87*x + 12*x^2 - 52*x^3 + 57*x^4 + 35*x^5)*z2)/
        (27*(-1 + x)*(1 + x)^4) + (416*(1 + x^2)*z3)/(27*(-1 + x^2)))*
      H[0, x] + ((16*z2)/9 - (16*(1 + x^2)*z2*H[0, x])/(9*(-1 + x^2)))/Ep - 
     (512*(7 + 20*x + 14*x^2 + 20*x^3 + 7*x^4)*H[-1, 0, x])/
      (81*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)*z2*H[0, -1, x])/
      (3*(-1 + x^2)) + ((64*(25 + 117*x + 124*x^2 + 148*x^3 + 99*x^4 + 
          31*x^5))/(81*(-1 + x)*(1 + x)^4) + (128*(1 + x^2)*z2)/
        (9*(-1 + x^2)))*H[0, 0, x] + 
     (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[-1, 0, 0, x])/
      (27*(1 + x)^4) + (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*
       H[0, -1, 0, x])/(27*(1 + x)^4) - 
     (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[0, 0, 0, x])/
      (27*(1 + x)^4) - (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + 
     (128*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + 
   Cf^2*nl*Tf*(7727/81 + (1024*li4half*x)/(3*(1 + x)^2) + 
     (128*ln2^4*x)/(9*(1 + x)^2) - 
     (8*(995 - 1639*x + 594*x^2 + 3034*x^3 - 2217*x^4 + 2665*x^5)*z2^2)/
      (45*(-1 + x)^3*(1 + x)^2) + (16*(208 + 197*x - 422*x^2 + 221*x^3 + 
        392*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((512*ln2^2*x)/(3*(1 + x)^2) - 
       (320*ln2*(3 + 10*x + 3*x^2))/(3*(1 + x)^2) + 
       (2*(99 + 256*x - 6056*x^2 + 512*x^3 + 197*x^4))/(9*(-1 + x^2)^2) + 
       (16*(9 - 9*x + 4*x^2 + 52*x^3 - 33*x^4 + 33*x^5)*z3)/
        (3*(-1 + x)^3*(1 + x)^2)) - 
     (8*(15 - 223*x - 92*x^2 + 356*x^3 - 447*x^4 + 239*x^5)*z5)/
      (3*(-1 + x)^3*(1 + x)^2) + 
     (((-128*ln2*(1 + x^2))/(1 + x)^2 - (64*(-5 + 6*x - 36*x^2 + 12*x^3 + 
            11*x^4))/(9*(-1 + x^2)^2))*z2 + (1952*(1 + x^2)^2*z2^2)/
        (15*(-1 + x^2)^2) - (64*(6 - 5*x + 35*x^2 - 5*x^3 + x^4)*z3)/
        (3*(-1 + x^2)^2))*H[-1, x] + 
     ((1415 + 2592*x + 1415*x^2)/(81*(-1 + x^2)) + 
       (4*(205 - 496*x + 1015*x^2 + 1208*x^3 + 1187*x^4 + 56*x^5 + 665*x^6)*
         z2)/(9*(-1 + x^2)^3) + (8*(-49 - 87*x - 282*x^2 + 1058*x^3 - 
          757*x^4 + 621*x^5)*z2^2)/(15*(-1 + x)^3*(1 + x)^2) - 
       (16*(119 + 5*x - 4*x^2 + 48*x^3 + 99*x^4 + 25*x^5)*z3)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, x] + 
     (((-128*ln2*(1 + x^2))/(1 + x)^2 + (128*(1 + x^2))/(3*(-1 + x^2)))*z2 + 
       (32*(-103 + 92*x - 74*x^2 - 92*x^3 + 29*x^4)*z2^2)/(15*(-1 + x^2)^2) + 
       (32*(55 - 150*x - 322*x^2 - 150*x^3 + 55*x^4)*z3)/(9*(-1 + x^2)^2))*
      H[1, x] + (32*(23 - 60*x + 132*x^2 - 60*x^3 + 13*x^4)*z2*H[-1, -1, x])/
      (3*(-1 + x^2)^2) + ((4*(689 + 128*x + 689*x^2))/(9*(-1 + x^2)) - 
       (8*(35 - 152*x + 308*x^2 - 56*x^3 + 81*x^4)*z2)/(3*(-1 + x^2)^2) - 
       (32*(-1 + 2*x^2 + 3*x^4)*z3)/(-1 + x^2)^2)*H[-1, 0, x] + 
     (256*(1 + x^2)^2*z3*H[-1, 1, x])/(3*(-1 + x^2)^2) + 
     (((128*ln2*(1 + x^2))/(-1 + x^2) + (32*(68 + 64*x + 91*x^2 - 367*x^3 + 
            71*x^4 + 49*x^5))/(9*(-1 + x)^3*(1 + x)^2))*z2 + 
       (64*(9 - 5*x + 5*x^2 + 3*x^3 - 4*x^4 + 8*x^5)*z3)/
        (3*(-1 + x)^3*(1 + x)^2))*H[0, -1, x] + 
     ((-5270 + 25920*x + 16784*x^2 + 21312*x^3 - 41594*x^4)/
        (81*(-1 + x^2)^2) - (4*(-87 + 47*x - 980*x^2 + 1620*x^3 - 365*x^4 + 
          757*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2) + 
       (16*(-29 - 31*x - 46*x^2 + 214*x^3 - 161*x^4 + 101*x^5)*z3)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, 0, x] + 
     (8/3 - (16*(1 + x^2)*H[0, x])/(3*(-1 + x^2)) + 
       (16*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2))/Ep^3 + 
     (((-64*(1 + x^2))/(3*(1 + x)^2) + (128*ln2*(1 + x^2))/(-1 + x^2))*z2 - 
       (32*(3 - 19*x - 40*x^2 - 8*x^3 - 35*x^4 + 19*x^5)*z3)/
        (3*(-1 + x)^3*(1 + x)^2))*H[0, 1, x] + 
     ((128*(1 + x^2)*z2)/(1 + x)^2 + (256*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[1, -1, x] + ((-1280*(1 + x^2))/(9*(-1 + x^2)) - 
       (128*(-5 - 12*x + x^2 + 54*x^3 - 31*x^4 + 11*x^5)*z2)/
        (9*(-1 + x)^3*(1 + x)^2) + (128*(-3 + 3*x - x^2 - 3*x^3 + 2*x^4)*z3)/
        (3*(-1 + x^2)^2))*H[1, 0, x] - (256*(1 + x^2)^2*z3*H[1, 1, x])/
      (3*(-1 + x^2)^2) + ((-128*(44 + 3*x + 44*x^2))/(9*(-1 + x^2)) + 
       (352*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + 
     (224*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + 
     ((128*(-35 - 37*x - 27*x^2 - 34*x^3 + 27*x^4))/(9*(-1 + x^2)^2) + 
       (208*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, 0, x] + 
     ((256*(1 + x^2))/(-1 + x^2) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, 1, 0, x] - (32*(41 - 41*x + 34*x^2 + 14*x^3 - 31*x^4 + 31*x^5)*z2*
       H[0, -1, -1, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     ((16*(-81 + 82*x - 98*x^2 + 106*x^3 + 415*x^4))/(9*(-1 + x^2)^2) + 
       (8*(87 - 87*x + 62*x^2 + 34*x^3 - 73*x^4 + 73*x^5)*z2)/
        (3*(-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] - 
     (64*(-7 + 3*x - 22*x^2 + 10*x^3 - 13*x^4 + 9*x^5)*z2*H[0, 0, -1, x])/
      (3*(-1 + x)^3*(1 + x)^2) + 
     ((-8*(-115 + 610*x + 227*x^2 - 652*x^3 - 1989*x^4 - 342*x^5 + 341*x^6))/
        (9*(-1 + x^2)^3) + (4*(29 + 19*x - 134*x^2 + 198*x^3 - 147*x^4 + 
          195*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] + 
     (-40/9 + (8*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
       ((80*(1 + x^2))/(9*(-1 + x^2)) - (8*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
        H[0, x] + (16*(1 + x^2)*H[-1, 0, x])/(3*(-1 + x^2)) - 
       (8*(7 + 20*x^2 + 13*x^4)*H[0, 0, x])/(9*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (16*(1 + x^2)^2*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep^2 + 
     (64*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^2) - 
     (128*(1 + x^2)*z2*H[0, 1, -1, x])/(-1 + x^2) + 
     ((-64*(-16 - x - 50*x^2 - x^3 + 32*x^4))/(9*(-1 + x^2)^2) + 
       (64*(-1 + x + 4*x^3 - x^4 + x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*
      H[0, 1, 0, x] + ((256*(1 + x^2))/(-1 + x^2) + (256*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, x] - 
     (128*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/(3*(-1 + x^2)^2) + 
     ((16*(35 + 282*x + 366*x^2 + 282*x^3 - 157*x^4))/(9*(-1 + x^2)^2) + 
       (128*(-3 + 3*x + 2*x^2 - 3*x^3 + 5*x^4)*z2)/(3*(-1 + x^2)^2))*
      H[1, 0, 0, x] + (128*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((-256*(1 + x^2))/(3*(-1 + x^2)) - (256*(1 - x + 2*x^2 + x^3 + x^4)*z2)/
        (3*(-1 + x^2)^2))*H[1, 1, 0, x] - (320*(1 + x^2)*H[-1, -1, -1, 0, x])/
      (3*(-1 + x^2)) - (32*(17 - 20*x - 40*x^2 - 20*x^3 + 7*x^4)*
       H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (64*x*(4 + 53*x + 4*x^2 + 5*x^3)*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (32*(-6 + 10*x + 101*x^2 + 34*x^3 + 3*x^4)*H[-1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x + 8*x^2 + x^3 + x^4)*H[-1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(1 + x^2)*H[-1, 1, 0, 0, x])/(3*(1 + x)^2) + 
     (64*(28 - 132*x - x^2 - 132*x^3 + 43*x^4)*H[0, -1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(-39 + 43*x - 111*x^2 + 307*x^3 - 268*x^4 + 
        20*x^5)*H[0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (128*(1 + x^2)*H[0, -1, 1, 0, x])/(1 + x)^2 - 
     (16*(-55 + 267*x - 344*x^2 + 1208*x^3 - 113*x^4 + 13*x^5)*
       H[0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (8*(-175 + 391*x - 556*x^2 - 400*x^3 - 197*x^4 + 425*x^5)*
       H[0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (-38/27 + ((12 + 68*x^2)*z2)/(3 - 3*x^2) - (16*(-1 + 3*x^2)*z3)/
        (3*(-1 + x^2)) + (16*(1 + x^2)*z2*H[-1, x])/(3*(-1 + x^2)) + 
       ((2*(95 - 72*x + 95*x^2))/(27*(-1 + x^2)) + 
         (8*(-1 + 10*x^2 + 11*x^4)*z2)/(3*(-1 + x^2)^2) + 
         (16*(-1 + 2*x^2 + 3*x^4)*z3)/(3*(-1 + x^2)^2))*H[0, x] + 
       ((-80*(1 + x^2))/(3*(-1 + x^2)) - (16*(1 + x^2)^2*z2)/
          (3*(-1 + x^2)^2))*H[-1, 0, x] - (16*(1 + x^2)^2*z2*H[0, -1, x])/
        (3*(-1 + x^2)^2) + ((8*(-83 + 36*x - 76*x^2 + 36*x^3 + 7*x^4))/
          (27*(-1 + x^2)^2) - (40*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
        H[0, 0, x] + (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + 
       (16*(11 + 20*x^2 + 9*x^4)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) + 
       (32*(3 + 5*x^2 + 2*x^4)*H[0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (16*(8 + 15*x^2 + 7*x^4)*H[0, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (16*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (32*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (16*(1 + x^2)^2*H[0, -1, 0, 0, x])/(-1 + x^2)^2 + 
       (32*(1 + x^2)^2*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^2))/Ep - 
     (32*(35 - 47*x + 110*x^2 - 254*x^3 - 9*x^4 + 21*x^5)*H[0, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^2) - (128*(1 + x^2)*H[0, 1, -1, 0, x])/
      (1 + x)^2 - (32*(-5 + 111*x + 88*x^2 - 86*x^3 + 141*x^4 + 7*x^5)*
       H[0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (128*(1 + x^2)*H[0, 1, 1, 0, x])/(3*(1 + x)^2) + 
     (128*(1 + x^2)*H[1, -1, 0, 0, x])/(3*(1 + x)^2) + 
     (128*(22 - 39*x - 58*x^2 - 39*x^3 + 22*x^4)*H[1, 0, -1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(-91 + 146*x + 141*x^2 + 79*x^3 - 318*x^4 + 
        115*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (64*(29 - 24*x - 26*x^2 - 24*x^3 + 29*x^4)*H[1, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) - (64*(8 - 5*x - 10*x^2 - 5*x^3 + 8*x^4)*
       H[1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (1408*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (704*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (352*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (448*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (928*(1 + x^2)^2*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (832*(1 + x^2)^2*H[-1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (1280*(1 + x^2)^2*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (512*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (320*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (32*(-15 + 47*x - 62*x^2 + 46*x^3 - 7*x^4 + 39*x^5)*
       H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (128*(1 + 7*x - 12*x^2 + 12*x^3 - 5*x^4 + 13*x^5)*H[0, -1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^2) + (32*(3 + 37*x - 50*x^2 + 42*x^3 - 9*x^4 + 
        49*x^5)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     (256*(1 + x - 2*x^2 + 2*x^3 - x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^2) - (128*(1 + x^2)*H[0, -1, 1, 0, 0, x])/
      (3*(-1 + x^2)) - (128*(5 - 9*x - 16*x^2 + 16*x^3 - 25*x^4 + 21*x^5)*
       H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     (32*(9 - x - 54*x^2 + 46*x^3 - 51*x^4 + 59*x^5)*H[0, 0, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^2) + (128*(-1 + 2*x^2 + 3*x^4)*
       H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (16*(1 - 9*x - 166*x^2 + 294*x^3 - 239*x^4 + 231*x^5)*
       H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (8*(-45 + 45*x - 142*x^2 + 246*x^3 - 149*x^4 + 149*x^5)*
       H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (64*(3 - x - 16*x^2 + 28*x^3 - 23*x^4 + 25*x^5)*H[0, 0, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^2) + (128*(-1 + 2*x^2 + 3*x^4)*
       H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
     (64*(-5 + x - 7*x^2 + 9*x^3 - 7*x^4 + 3*x^5)*H[0, 0, 1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^2) - (128*(-1 + 2*x^2 + 3*x^4)*
       H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (128*(1 + x^2)*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)) + 
     (128*(-3 + 9*x - 4*x^2 + 12*x^3 + x^4 + 5*x^5)*H[0, 1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^2) - (64*(-2 + 11*x + 2*x^2 + 14*x^3 + 5*x^4 + 
        4*x^5)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (256*(-1 + 2*x - 3*x^2 + 5*x^3 - 2*x^4 + 3*x^5)*H[0, 1, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^2) + (128*(1 - x - 3*x^2 - x^3 + x^4)*
       H[0, 1, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) - 
     (512*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (1280*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (256*(5 + 6*x + 12*x^2 - 6*x^3 + 7*x^4)*H[1, 0, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) - (64*(19 + 9*x + 24*x^2 - 9*x^3 + 5*x^4)*
       H[1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (512*(2 + x + 4*x^2 - x^3 + 2*x^4)*H[1, 0, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/
      (-1 + x^2)^2 + (128*(-9 + 5*x - 8*x^2 - 5*x^3 + x^4)*
       H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(2 - x + 4*x^2 + x^3 + 2*x^4)*H[1, 1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2)) + Ca*Cf*nl*Tf*(35626/729 - 
     (512*li4half*x)/(3*(1 + x)^2) - (64*ln2^4*x)/(9*(1 + x)^2) + 
     (4*(1675 - 1612*x - 1844*x^2 + 3104*x^3 + 105*x^4 + 852*x^5)*z2^2)/
      (45*(-1 + x)^3*(1 + x)^2) + (4*(-4837 + 738*x + 11626*x^2 + 2250*x^3 + 
        1415*x^4)*z3)/(81*(-1 + x^2)^2) + 
     z2*((-256*ln2^2*x)/(3*(1 + x)^2) + (160*ln2*(3 + 10*x + 3*x^2))/
        (3*(1 + x)^2) + (8*(-335 - 135*x + 4000*x^2 + 567*x^3 + 1519*x^4))/
        (81*(-1 + x^2)^2) + (8*(-3 + 3*x - 100*x^2 - 68*x^3 - 13*x^4 + 
          13*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2)) + 
     (4*(-149 + 149*x - 360*x^2 + 208*x^3 - 135*x^4 + 135*x^5)*z5)/
      (3*(-1 + x)^3*(1 + x)^2) + 
     (((64*ln2*(1 + x^2))/(1 + x)^2 - (8*(-479 - 234*x + 432*x^2 + 18*x^3 + 
            407*x^4))/(27*(-1 + x^2)^2))*z2 - 
       (32*(14 + 37*x^2 + 23*x^4)*z2^2)/(15*(-1 + x^2)^2) - 
       (32*(-70 + 27*x - 62*x^2 + 27*x^3 + 70*x^4)*z3)/(9*(-1 + x^2)^2))*
      H[-1, x] + ((-2*(7499 - 47628*x + 7499*x^2))/(729*(-1 + x^2)) - 
       (16*(409 - 1174*x + 2119*x^2 + 2147*x^3 - 900*x^4 + 207*x^5)*z2)/
        (81*(-1 + x)^3*(1 + x)^2) + (8*(11 - 11*x - 220*x^2 - 32*x^3 - 
          105*x^4 + 105*x^5)*z2^2)/(15*(-1 + x)^3*(1 + x)^2) + 
       (8*(181 - 265*x + 236*x^2 + 140*x^3 - 191*x^4 + 191*x^5)*z3)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, x] + 
     (176/27 - (176*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 + 
     (((64*ln2*(1 + x^2))/(1 + x)^2 + (32*(1 + x^2))/(9*(-1 + x^2)))*z2 + 
       (16*(59 + 74*x^2 + 15*x^4)*z2^2)/(15*(-1 + x^2)^2) - 
       (32*(65 - 51*x - 154*x^2 - 51*x^3 + 31*x^4)*z3)/(9*(-1 + x^2)^2))*
      H[1, x] + ((32*(-73 + 90*x - 198*x^2 + 90*x^3 + 19*x^4)*z2)/
        (9*(-1 + x^2)^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[-1, -1, x] + ((16*(917 + 27*x + 917*x^2))/(81*(-1 + x^2)) + 
       (32*(-27 - 39*x + 68*x^2 - 39*x^3 + 33*x^4)*z2)/(9*(-1 + x^2)^2) + 
       (64*(-14 - 3*x^2 + 11*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, 0, x] + 
     ((-256*(1 + x^2)*z2)/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[-1, 1, x] + 
     (((-64*ln2*(1 + x^2))/(-1 + x^2) - (8*(143 + 55*x + 180*x^2 - 732*x^3 + 
            29*x^4 + 277*x^5))/(9*(-1 + x)^3*(1 + x)^2))*z2 - 
       (16*(93 - 93*x + 104*x^2 - 8*x^3 - 37*x^4 + 37*x^5)*z3)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, -1, x] + 
     ((-4*(-1727 + 2430*x + 958*x^2 + 1890*x^3 + 1921*x^4))/
        (81*(-1 + x^2)^2) - (8*(24 - 87*x - 22*x^2 + 98*x^3 - 302*x^4 + 
          113*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2) - 
       (32*(-9 + 9*x - 40*x^2 + 52*x^3 - 37*x^4 + 37*x^5)*z3)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, 0, x] + 
     (((-64*ln2*(1 + x^2))/(-1 + x^2) + (32*(-5 - 6*x - 8*x^2 - 6*x^3 + 
            5*x^4))/(9*(-1 + x^2)^2))*z2 + 
       (80*(9 - 9*x - 20*x^2 - 28*x^3 - 5*x^4 + 5*x^5)*z3)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, 1, x] + 
     ((-64*(-5 + 13*x - 5*x^2 + 13*x^3)*z2)/(9*(-1 + x)*(1 + x)^2) - 
       (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((16*(5 + 162*x + 5*x^2))/(81*(-1 + x^2)) - 
       (16*(-83 + 42*x - 104*x^2 - 6*x^3 + 47*x^4)*z2)/(9*(-1 + x^2)^2) + 
       (64*(2 + 3*x^2 + x^4)*z3)/(9*(-1 + x^2)^2))*H[1, 0, x] + 
     ((64*(1 + x^2)*z2)/(9*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[1, 1, x] + 
     ((-16*(611 + 126*x + 611*x^2))/(27*(-1 + x^2)) + 
       (256*(1 + x^2)*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + 
     (64*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + 
     ((8*(-641 - 6*x - 60*x^2 + 246*x^3 + 749*x^4))/(27*(-1 + x^2)^2) + 
       (32*(-1 + 12*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2))*H[-1, 0, 0, x] + 
     (64*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, 1, 0, x] + (128*(14 - 14*x + 10*x^2 + 8*x^3 - 13*x^4 + 13*x^5)*z2*
       H[0, -1, -1, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     ((8*(-1049 - 342*x - 2320*x^2 + 414*x^3 + 3121*x^4))/(81*(-1 + x^2)^2) - 
       (64*(9 - 9*x + 2*x^2 + 16*x^3 - 16*x^4 + 16*x^5)*z2)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] + 
     (256*(1 + x^2)^2*z2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + 
     (32*(-15 + 15*x - 64*x^2 + 4*x^3 - 19*x^4 + 19*x^5)*z2*H[0, 0, -1, x])/
      (9*(-1 + x)^3*(1 + x)^2) + 
     ((-8*(867 - 3126*x + 4489*x^2 + 3503*x^3 - 788*x^4 + 671*x^5))/
        (81*(-1 + x)^3*(1 + x)^2) - (32*(-3 + 3*x - 19*x^2 + 49*x^3 - 
          31*x^4 + 31*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] - 
     (32*(3 + 22*x^2 + 19*x^4)*z2*H[0, 0, 1, x])/(9*(-1 + x^2)^2) + 
     (64*(-5 + 8*x^2 + 13*x^4)*z2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) + 
     ((16*(49 + 36*x + 206*x^2 + 36*x^3 - 311*x^4))/(81*(-1 + x^2)^2) + 
       (32*(-15 + 15*x - 38*x^2 + 26*x^3 - 17*x^4 + 17*x^5)*z2)/
        (9*(-1 + x)^3*(1 + x)^2))*H[0, 1, 0, x] + 
     (-1192/81 + ((16 - 48*x^2)*z2)/(9 - 9*x^2) - (16*(1 + x^2)^2*z3)/
        (9*(-1 + x^2)^2) + ((1336*(1 + x^2))/(81*(-1 + x^2)) - 
         (16*(-1 + 2*x^2 + 3*x^4)*z2)/(9*(-1 + x^2)^2))*H[0, x] - 
       (32*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + (64*x^2*H[0, 0, x])/
        (9*(-1 + x^2)) + (32*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (32*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - 
       (64*(x^2 + x^4)*H[0, 0, 0, x])/(9*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2))/Ep^2 + 
     (356/81 - (160*(-1 + 3*x^2)*z2)/(27*(-1 + x^2)) + 
       (16*(31 - 22*x^2 + 31*x^4)*z3)/(27*(-1 + x^2)^2) + 
       ((-836*(1 + x^2))/(81*(-1 + x^2)) + (160*(-1 + 2*x^2 + 3*x^4)*z2)/
          (27*(-1 + x^2)^2) - (112*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + 
       (320*(1 + x^2)*H[-1, 0, x])/(27*(-1 + x^2)) + (640*x^2*H[0, 0, x])/
        (27 - 27*x^2) - (320*(1 + x^2)*H[1, 0, x])/(27*(-1 + x^2)) - 
       (320*(1 + x^2)^2*H[0, -1, 0, x])/(27*(-1 + x^2)^2) + 
       (640*(x^2 + x^4)*H[0, 0, 0, x])/(27*(-1 + x^2)^2) + 
       (320*(1 + x^2)^2*H[0, 1, 0, x])/(27*(-1 + x^2)^2))/Ep - 
     (64*(1 + x^2)^2*z2*H[0, 1, 1, x])/(9*(-1 + x^2)^2) + 
     ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[1, -1, 0, x] + (64*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/
      (3*(-1 + x^2)^2) + ((16*(112 - 101*x - 226*x^2 - 101*x^3 + 72*x^4))/
        (9*(-1 + x^2)^2) - (64*(-5 + 6*x^2 + 11*x^4)*z2)/(9*(-1 + x^2)^2))*
      H[1, 0, 0, x] - (64*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((-64*(1 + x^2))/(3*(-1 + x^2)) + (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[1, 1, 0, x] + (2176*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - 
     (32*(-115 - 18*x + 78*x^2 - 18*x^3 + 145*x^4)*H[-1, -1, 0, 0, x])/
      (9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) - 
     (32*(-127 - 36*x + 82*x^2 - 36*x^3 + 133*x^4)*H[-1, 0, -1, 0, x])/
      (9*(-1 + x^2)^2) + (16*(-149 - 54*x + 158*x^2 - 54*x^3 + 155*x^4)*
       H[-1, 0, 0, 0, x])/(9*(-1 + x^2)^2) + 
     (32*(-47 - 12*x + 10*x^2 - 12*x^3 + 29*x^4)*H[-1, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     (128*(11 + 8*x + 11*x^2 + 8*x^3)*H[-1, 1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[-1, 1, 1, 0, x])/
      (9*(-1 + x^2)) + (16*(143 + 198*x + 334*x^2 + 198*x^3 - 377*x^4)*
       H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(65 + 85*x + 132*x^2 + 36*x^3 - 781*x^4 + 367*x^5)*H[0, -1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^2) + (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*
       H[0, -1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (16*(46 + 11*x + 248*x^2 + 384*x^3 - 254*x^4 + 53*x^5)*
       H[0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (16*(22 - 76*x + 137*x^2 + 309*x^3 - 218*x^4 + 8*x^5)*H[0, 0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^2) + (64*(-5 - x - 29*x^2 - 19*x^3 + 8*x^4 + 
        10*x^5)*H[0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*H[0, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (16*(87 - 150*x + 20*x^2 - 84*x^3 - 153*x^4 + 
        60*x^5)*H[0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (64*(-5 - 6*x - 12*x^2 - 6*x^3 + 9*x^4)*H[0, 1, 1, 0, x])/
      (9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (128*(11 + 8*x + 11*x^2 + 8*x^3)*H[1, -1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[1, -1, 1, 0, x])/
      (9*(-1 + x^2)) - (64*(52 - 21*x - 44*x^2 - 21*x^3 + 14*x^4)*
       H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(443 - 222*x - 238*x^2 - 126*x^3 + 55*x^4)*H[1, 0, 0, 0, x])/
      (9*(-1 + x^2)^2) + (32*(47 - 12*x - 10*x^2 - 12*x^3 + 19*x^4)*
       H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (640*(1 + x^2)*H[1, 1, -1, 0, x])/
      (9*(-1 + x^2)) + (16*(67 - 42*x - 66*x^2 - 42*x^3 + 11*x^4)*
       H[1, 1, 0, 0, x])/(9*(-1 + x^2)^2) - (256*(1 + x^2)*H[1, 1, 1, 0, x])/
      (9*(-1 + x^2)) - (256*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(3 + 4*x^2 + x^4)*H[-1, -1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(5 + 8*x^2 + 3*x^4)*H[-1, 0, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/
      (-1 + x^2)^2 + (64*(43 + 72*x^2 + 29*x^4)*H[-1, 0, 0, -1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(59 + 72*x^2 + 13*x^4)*H[-1, 0, 0, 0, 0, x])/
      (9*(-1 + x^2)^2) - (256*(7 + 12*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/
      (-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, 0, 1, 0, 0, x])/
      (3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) - (3712*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/
      (9*(-1 + x^2)^2) + (128*(-11 + 11*x - 34*x^2 + 52*x^3 - 32*x^4 + 
        32*x^5)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (1792*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (64*(-21 + 21*x - 86*x^2 + 134*x^3 - 89*x^4 + 89*x^5)*
       H[0, -1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (64*x^2*(-38 + 92*x - 65*x^2 + 65*x^3)*H[0, -1, 0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^2) - (128*(-6 + 6*x - 25*x^2 + 37*x^3 - 25*x^4 + 
        25*x^5)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (1792*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (128*(11 + 19*x^2 + 8*x^4)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x^2)^2) - 
     (640*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (64*(-15 + 15*x - 158*x^2 + 134*x^3 - 131*x^4 + 131*x^5)*
       H[0, 0, -1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (64*(-3 + 3*x - 89*x^2 + 95*x^3 - 89*x^4 + 89*x^5)*H[0, 0, -1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^2) - (64*(9 + 74*x^2 + 65*x^4)*
       H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (64*(-3 + 3*x - 80*x^2 + 122*x^3 - 98*x^4 + 98*x^5)*
       H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (16*x^2*(-77 + 155*x - 116*x^2 + 116*x^3)*H[0, 0, 0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^2) + (64*(-3 + 3*x - 44*x^2 + 68*x^3 - 53*x^4 + 
        53*x^5)*H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (64*(9 + 74*x^2 + 65*x^4)*H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (32*(-18 + 18*x - 79*x^2 + 97*x^3 - 70*x^4 + 70*x^5)*
       H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (64*(3 + 26*x^2 + 23*x^4)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (1792*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (128*(11 + 19*x^2 + 8*x^4)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x^2)^2) - 
     (640*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (64*(-27 + 27*x - 32*x^2 + 92*x^3 - 35*x^4 + 35*x^5)*
       H[0, 1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (32*(-39 + 39*x - 37*x^2 + 139*x^3 - 49*x^4 + 49*x^5)*
       H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (128*(-6 + 6*x - 13*x^2 + 25*x^3 - 13*x^4 + 13*x^5)*H[0, 1, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^2) - (640*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) + (64*(-10 + 10*x - 5*x^2 + 23*x^3 - 4*x^4 + 4*x^5)*
       H[0, 1, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (256*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (640*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (128*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
     (128*(29 + 36*x^2 + 7*x^4)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (64*(-43 - 36*x^2 + 7*x^4)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) + 
     (128*(17 + 24*x^2 + 7*x^4)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (128*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
     (128*(3 + 4*x^2 + x^4)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (128*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + 
   nc^3*(-133949/2916 + ((8175 - 74252*x + 223208*x^2 - 394513*x^3 + 
        379872*x^4 - 72950*x^5 - 394244*x^6 + 692424*x^7 - 654571*x^8 + 
        395678*x^9 - 148988*x^10 + 28929*x^11)*z2^2)/
      (180*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) + 
     ((-8156 + 8250*x + 32938*x^2 + 5736*x^3 + 14210*x^4 + 11634*x^5 - 
        26884*x^6)*z2^3)/(315*(-1 + x^2)^3) + 
     ((3403 - 178868*x + 59081*x^2 - 156066*x^3 - 222340*x^4 + 15102*x^5 - 
        230071*x^6 + 24700*x^7 - 114581*x^8)*z3)/
      (324*(-1 + x - x^3 + x^4)^2) + 
     (2*(8 - 111*x - 30*x^2 + 282*x^3 - 18*x^4 - 159*x^5 + 20*x^6)*z3^2)/
      (3*(-1 + x^2)^3) + z2*((19869 + 52023*x + 73981*x^2 - 37714*x^3 + 
         88797*x^4 + 38179*x^5 - 21295*x^6)/(324*(-1 + x^2)^2*
         (1 - x + x^2)) - ((1191 - 5661*x + 5285*x^2 + 2103*x^3 - 15546*x^4 + 
          19730*x^5 - 14039*x^6 + 5931*x^7 - 1083*x^8 + 721*x^9)*z3)/
        (18*(-1 + x)^3*(1 + x^3)^2)) + 
     ((830 - 2866*x + 4503*x^2 - 4355*x^3 + 1373*x^4 + 1301*x^5 - 2943*x^6 + 
        2523*x^7 - 1462*x^8 + 514*x^9)*z5)/(3*(-1 + x)^3*(1 + x^3)^2) + 
     (((2053 - 1351*x + 354*x^2 - 4926*x^3 + 1769*x^4 - 1067*x^5)*z2^2)/
        (60*(-1 + x)^3*(1 + x)^2) + (2*(-435 + 681*x + 145*x^2 - 388*x^3 + 
          1855*x^4 - 1029*x^5 + 1275*x^6)*z3)/(9*(-1 + x^2)^2*
         (1 - x + x^2)) + z2*((1907 + 1134*x + 1907*x^2)/(27*(-1 + x^2)) + 
         (2*(-101 - 8*x - 143*x^2 + 16*x^3 + 17*x^4 - 8*x^5 + 59*x^6)*z3)/
          (3*(-1 + x^2)^3)) - (2*(-38 + 9*x - 2*x^2 - 18*x^3 + 110*x^4 + 
          9*x^5 + 74*x^6)*z5)/(3*(-1 + x^2)^3))*H[-1, x] + 
     (-(229163 + 986580*x + 229163*x^2)/(5832*(-1 + x^2)) + 
       ((330 - 2758*x + 10747*x^2 - 24859*x^3 + 40571*x^4 - 46641*x^5 + 
          39139*x^6 - 22227*x^7 + 8336*x^8 - 1312*x^9)*z2^2)/
        (30*(-1 + x)^3*(1 + x^3)^2) + 
       ((-2351 + 19819*x - 32122*x^2 + 18932*x^3 + 17231*x^4 - 37666*x^5 + 
          26719*x^6 - 8240*x^7)*z3)/(27*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) + 
       z2*(-(-5018 + 31402*x - 33267*x^2 + 19876*x^3 + 110151*x^4 - 
            129850*x^5 + 153924*x^6 - 13684*x^7 + 12281*x^8 + 21624*x^9 + 
            17889*x^10)/(162*(-1 + x^2)^3*(1 - x + x^2)^2) + 
         ((13 + 24*x + 175*x^2 + 1968*x^3 - 57*x^4 - 360*x^5 - 219*x^6)*z3)/
          (6*(-1 + x^2)^3)) + ((-45 + 144*x - 215*x^2 + 1032*x^3 - 11*x^4 - 
          768*x^5 + 159*x^6)*z5)/(3*(-1 + x^2)^3))*H[0, x] + 
     (((-2331 + 9311*x - 20529*x^2 + 26783*x^3 - 20194*x^4 + 2366*x^5 + 
          8303*x^6 - 8289*x^7 + 3791*x^8 - 651*x^9)*z2^2)/
        (60*(-1 + x)^3*(1 + x^3)^2) - (4*(-270 + 177*x - 92*x^2 - 325*x^3 + 
          255*x^4 - 170*x^5 + 77*x^6)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)) + 
       z2*((254 + 144*x + 254*x^2)/(9 - 9*x^2) - 
         (8*(-26 + 55*x - 75*x^2 + 29*x^3 - 9*x^4 + 14*x^5)*z3)/
          (3*(-1 + x)^3*(1 + x)^2)) + (2*(100 - 265*x + 113*x^2 + x^3 - 
          185*x^4 + 68*x^5)*z5)/(3*(-1 + x)^3*(1 + x)^2))*H[1, x] + 
     ((3*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)) + 
       (3*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z3)/((-1 + x)^2*(1 - x + x^2)) + 
       (16*(1 - x + x^2)*z2*z3)/(-1 + x^2) - (8*(1 - x + x^2)*z5)/(-1 + x^2))*
      H[{6, 0}, x] + ((-6*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2^2)/
        (5*(-1 + x)^3*(1 + x)) - (6*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z3)/
        ((-1 + x)^2*(1 - x + x^2)) - (32*(1 - x + x^2)*z2*z3)/(-1 + x^2) + 
       (16*(1 - x + x^2)*z5)/(-1 + x^2))*H[{6, 1}, x] + 
     ((-140*(1 + x^2)*z2)/(3*(-1 + x^2)) + (16*x*z2^2)/(5 - 5*x^2) - 
       (352*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + 
     ((5684 - 1815*x + 5684*x^2)/(27 - 27*x^2) + 
       ((5203 - 2773*x + 8567*x^2 - 3130*x^3 + 6135*x^4 - 341*x^5 + 899*x^6)*
         z2)/(18*(-1 + x^2)^2*(1 - x + x^2)) - 
       ((658 + 181*x + 2038*x^2 - 362*x^3 + 1142*x^4 + 181*x^5 - 238*x^6)*
         z2^2)/(15*(-1 + x^2)^3) + ((-1729 + 2131*x - 618*x^2 + 6438*x^3 - 
          821*x^4 + 1223*x^5)*z3)/(18*(-1 + x)^3*(1 + x)^2))*H[-1, 0, x] + 
     ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (8*x*z2^2)/(5 - 5*x^2) + 
       (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + 
     (((1249 + 149*x + 3513*x^2 - 1190*x^3 + 4553*x^4 - 891*x^5 + 2289*x^6)*
         z2)/(18*(-1 + x^2)^2*(1 - x + x^2)) + 
       (4*(-56 + 15*x - 191*x^2 + 72*x^3 - 112*x^4 - 87*x^5 + 23*x^6)*z2^2)/
        (15*(-1 + x^2)^3) + (2*(321 - 1101*x + 2041*x^2 - 2025*x^3 + 
          636*x^4 + 1336*x^5 - 2575*x^6 + 2391*x^7 - 1251*x^8 + 371*x^9)*z3)/
        (9*(-1 + x)^3*(1 + x^3)^2))*H[0, -1, x] + 
     (-(11277 + 15615*x + 88053*x^2 + 11262*x^3 - 54337*x^4 + 157519*x^5 - 
          70453*x^6)/(324*(-1 + x^2)^2*(1 - x + x^2)) + 
       ((-41 + 3083*x - 9624*x^2 + 9753*x^3 + 17931*x^4 - 81074*x^5 + 
          153572*x^6 - 191286*x^7 + 172709*x^8 - 115297*x^9 + 56504*x^10 - 
          18803*x^11 + 3725*x^12)*z2)/(18*(-1 + x)^4*(1 + x)^2*
         (1 - x + x^2)^3) - (2*(-60 + 306*x + 769*x^2 + 1170*x^3 + 4279*x^4 - 
          762*x^5 + 3450*x^6)*z2^2)/(15*(-1 + x^2)^3) - 
       ((185 - 2475*x + 6253*x^2 - 9001*x^3 + 8908*x^4 - 5384*x^5 + 
          3509*x^6 - 965*x^7 + 639*x^8 + 383*x^9)*z3)/
        (9*(-1 + x)^3*(1 + x^3)^2))*H[0, 0, x] + 
     ((2*(89 + 134*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2) - 
       (2*(-187 + 276*x - 745*x^2 + 48*x^3 + 367*x^4 - 804*x^5 + 925*x^6)*
         z2^2)/(15*(-1 + x^2)^3) + (2*(-189 + 435*x - 805*x^2 + 1293*x^3 - 
          2190*x^4 + 3266*x^5 - 3107*x^6 + 2067*x^7 - 837*x^8 + 211*x^9)*z3)/
        (9*(-1 + x)^3*(1 + x^3)^2))*H[0, 1, x] + 
     ((-6*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*z2^2)/
        (5*(-1 + x)^3*(1 + x)^2) - (12*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 
          33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*z3)/((-1 + x)^3*(1 + x)*
         (1 - x + x^2)^2))*H[0, {6, 0}, x] + 
     ((12*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*z2^2)/
        (5*(-1 + x)^3*(1 + x)^2) + (24*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 
          33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*z3)/((-1 + x)^3*(1 + x)*
         (1 - x + x^2)^2))*H[0, {6, 1}, x] + 
     ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (16*(3 - 7*x + 3*x^2)*z2^2)/
        (5*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((6761 - 25958*x + 32962*x^2 - 25958*x^3 + 6761*x^4)/
        (162*(-1 + x - x^3 + x^4)) + ((2109 - 8282*x + 12806*x^2 - 6685*x^3 - 
          5089*x^4 + 11534*x^5 - 7486*x^6 + 1741*x^7)*z2)/
        (9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) + 
       ((616 - 857*x + 3837*x^2 - 6019*x^3 + 5607*x^4 - 2776*x^5)*z2^2)/
        (15*(-1 + x)^3*(1 + x)^2) + ((571 + 57*x + 1049*x^2 - 1103*x^3 + 
          4154*x^4 - 5590*x^5 + 6841*x^6 - 5839*x^7 + 3585*x^8 - 1565*x^9)*
         z3)/(18*(-1 + x)^3*(1 + x^3)^2))*H[1, 0, x] + 
     ((-52*(1 + x^2)*z2)/(9*(-1 + x^2)) + (48*x*z2^2)/(5 - 5*x^2) - 
       (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*z3)/(3*(-1 + x^2)^2))*
      H[1, 1, x] + ((-6*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2^2)/
        (5*(-1 + x)^3*(1 + x)) - (36*(1 + x^2)*z3)/(-1 + x)^2)*
      H[1, {6, 0}, x] + ((12*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2^2)/
        (5*(-1 + x)^3*(1 + x)) + (72*(1 + x^2)*z3)/(-1 + x)^2)*
      H[1, {6, 1}, x] - (28*(1 - x + x^2)*z2^2*H[{6, 0}, 0, x])/
      (5*(-1 + x^2)) - (176*(1 - x + x^2)*z2^2*H[{6, 0}, 1, x])/
      (5*(-1 + x^2)) + (56*(1 - x + x^2)*z2^2*H[{6, 1}, 0, x])/
      (5*(-1 + x^2)) + (352*(1 - x + x^2)*z2^2*H[{6, 1}, 1, x])/
      (5*(-1 + x^2)) + ((2*(8687 + 1998*x + 8687*x^2))/(27*(-1 + x^2)) - 
       (2*(431 + 606*x^2 + 175*x^4)*z2)/(3*(-1 + x^2)^2) - 
       (4*(27 - 8*x + 81*x^2 + 16*x^3 + 81*x^4 - 8*x^5 + 27*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[-1, -1, 0, x] + 
     ((-2*(179 + 406*x^2 + 179*x^4)*z2)/(3*(-1 + x^2)^2) + 
       (8*(1 + x + 3*x^2 - 2*x^3 + 3*x^4 + x^5 + x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, -1, x] + 
     ((-2*(-6688 + 3806*x - 11109*x^2 - 2212*x^3 + 1836*x^4 - 21506*x^5 + 
          20262*x^6 - 17918*x^7 + 5389*x^8))/(27*(-1 + x - x^3 + x^4)^2) - 
       ((-89 + 648*x + 1974*x^2 + 504*x^3 + 1247*x^4)*z2)/(9*(-1 + x^2)^2) - 
       (2*(-1 + 4*x + 29*x^2 - 8*x^3 + 61*x^4 + 4*x^5 + 31*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[-1, 0, 0, x] + 
     ((64*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) - 
       (8*(4 + x + 12*x^2 - 2*x^3 + 12*x^4 + x^5 + 4*x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, 1, x] + ((-4*(565 + 72*x + 565*x^2))/(9*(-1 + x^2)) + 
       (8*(41 - 12*x + 56*x^2 + 12*x^3 + 15*x^4)*z2)/(3*(-1 + x^2)^2) + 
       (16*x*z3)/(3*(-1 + x^2)))*H[-1, 1, 0, x] + 
     ((-854*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (176*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, -1, -1, x] + 
     ((13253 - 43210*x + 115579*x^2 - 223182*x^3 + 147400*x^4 + 8346*x^5 - 
         260873*x^6 + 217478*x^7 - 131671*x^8)/(162*(-1 + x - x^3 + x^4)^2) + 
       ((-1125 + 5499*x - 14723*x^2 + 28599*x^3 - 39462*x^4 + 42454*x^5 - 
          34063*x^6 + 21627*x^7 - 8763*x^8 + 2477*x^9)*z2)/
        (18*(-1 + x)^3*(1 + x^3)^2) - (2*(61 - 72*x + 143*x^2 + 96*x^3 + 
          151*x^4 - 24*x^5 + 69*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + 
     ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, -1, 1, x] + 
     ((2*(-204 + 501*x - 2045*x^2 + 4623*x^3 - 8073*x^4 + 9895*x^5 - 
          9361*x^6 + 6723*x^7 - 3195*x^8 + 1028*x^9)*z2)/
        (9*(-1 + x)^3*(1 + x^3)^2) - (4*(21 + 6*x + 103*x^2 + 84*x^3 + 
          203*x^4 - 66*x^5 + 121*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, -1, x] + 
     ((2886 + 21525*x + 19420*x^2 - 85121*x^3 - 41712*x^4 + 216628*x^5 - 
         379854*x^6 + 102365*x^7 + 88344*x^8 - 187357*x^9 + 52364*x^10)/
        (162*(-1 + x^2)^3*(1 - x + x^2)^2) - 
       ((423 + 459*x + 197*x^2 - 11841*x^3 + 18222*x^4 - 31654*x^5 + 
          31057*x^6 - 42597*x^7 + 23901*x^8 - 14735*x^9)*z2)/
        (36*(-1 + x)^3*(1 + x^3)^2) + ((147 - 240*x + 769*x^2 + 1560*x^3 + 
          833*x^4 - 216*x^5 + 211*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, 0, x] + 
     (-175/27 + (467*(1 + x^2)*H[0, x])/(54*(-1 + x^2)) - 
       (14*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2) + 
       ((1 + x^2)^3*H[0, 0, 0, x])/(-1 + x^2)^3)/Ep^3 + 
     ((2*(93 + 123*x + 230*x^2 - 86*x^3 + 281*x^4 - 65*x^5)*z2)/
        (9*(-1 + x)^3*(1 + x)^2) + (4*(-3 + 108*x + 55*x^2 + 432*x^3 + 
          263*x^4 - 348*x^5 + 205*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, 1, x] - 
     (24*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*z3*H[0, 0, {6, 0}, x])/
      ((-1 + x)^3*(1 + x)^2) + (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 
        5*x^5)*z3*H[0, 0, {6, 1}, x])/((-1 + x)^3*(1 + x)^2) + 
     ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, 1, -1, x] + 
     ((-10073 + 15178*x - 77392*x^2 + 126642*x^3 - 129814*x^4 + 24114*x^5 + 
         81584*x^6 - 92534*x^7 + 46375*x^8)/(162*(-1 + x - x^3 + x^4)^2) + 
       (4*(144 - 945*x + 2347*x^2 - 3963*x^3 + 4602*x^4 - 4016*x^5 + 
          2606*x^6 - 1170*x^7 + 336*x^8 + 5*x^9)*z2)/
        (9*(-1 + x)^3*(1 + x^3)^2) + (2*(73 + 6*x + 239*x^2 + 12*x^3 + 
          115*x^4 + 78*x^5 - 51*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 1, 0, x] + 
     ((16*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + 
       (16*(2 + 3*x + 30*x^2 + 42*x^3 + 30*x^4 + 3*x^5 + 2*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[0, 1, 1, x] - (48*x^2*z3*H[0, 1, {6, 0}, x])/
      ((-1 + x)^3*(1 + x)) + (96*x^2*z3*H[0, 1, {6, 1}, x])/
      ((-1 + x)^3*(1 + x)) + ((-4*(565 + 72*x + 565*x^2))/(9*(-1 + x^2)) + 
       (8*(41 - 12*x + 56*x^2 + 12*x^3 + 15*x^4)*z2)/(3*(-1 + x^2)^2) - 
       (32*(3 - 7*x + 3*x^2)*z3)/(3*(-1 + x^2)))*H[1, -1, 0, x] + 
     ((128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*x*(5 - 14*x + 5*x^2)*z3)/
        ((-1 + x)^3*(1 + x)))*H[1, 0, -1, x] + 
     ((-5368 + 6162*x - 10083*x^2 - 1180*x^3 + 3938*x^4 - 12572*x^5 + 
         7581*x^6 - 5806*x^7 + 904*x^8)/(18*(-1 + x - x^3 + x^4)^2) + 
       (2*(31 - 1623*x + 3383*x^2 - 4637*x^3 + 2828*x^4 - 148*x^5 - 
          1757*x^6 + 2183*x^7 - 1191*x^8 + 607*x^9)*z2)/
        (9*(-1 + x)^3*(1 + x^3)^2) + (4*(58 - 171*x + 193*x^2 + 57*x^3 - 
          79*x^4 + 14*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[1, 0, 0, x] + 
     ((4*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + 
       (8*(8 - 47*x + 94*x^2 - 47*x^3 + 8*x^4)*z3)/((-1 + x)^3*(1 + x)))*
      H[1, 0, 1, x] + (48*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*z3*
       H[1, 0, {6, 0}, x])/((-1 + x)^3*(1 + x)) - 
     (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*z3*H[1, 0, {6, 1}, x])/
      ((-1 + x)^3*(1 + x)) + ((292*(1 + x^2))/(3*(-1 + x^2)) + 
       (8*(20 - 68*x + 135*x^2 - 171*x^3 + 137*x^4 - 71*x^5 - 17*x^6 + 
          43*x^7 - 32*x^8 + 6*x^9)*z2)/(3*(-1 + x)^3*(1 + x^3)^2) + 
       (8*x*(5 + 2*x + 5*x^2)*z3)/(3*(-1 + x)^3*(1 + x)))*H[1, 1, 0, x] - 
     (24*(1 - x + x^2)*z3*H[{6, 0}, 0, -1, x])/(-1 + x^2) + 
     ((18*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2)/((-1 + x)^3*(1 + x)) - 
       (8*(1 - x + x^2)*z3)/(-1 + x^2))*H[{6, 0}, 0, 0, x] + 
     (48*(1 - x + x^2)*z3*H[{6, 0}, 0, 1, x])/(-1 + x^2) - 
     (72*(1 - x + x^2)*z3*H[{6, 0}, 0, {6, 0}, x])/(-1 + x^2) + 
     (144*(1 - x + x^2)*z3*H[{6, 0}, 0, {6, 1}, x])/(-1 + x^2) - 
     (16*(1 - x + x^2)*z3*H[{6, 0}, 1, 0, x])/(-1 + x^2) + 
     (48*(1 - x + x^2)*z3*H[{6, 1}, 0, -1, x])/(-1 + x^2) + 
     ((-36*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2)/((-1 + x)^3*(1 + x)) + 
       (16*(1 - x + x^2)*z3)/(-1 + x^2))*H[{6, 1}, 0, 0, x] - 
     (96*(1 - x + x^2)*z3*H[{6, 1}, 0, 1, x])/(-1 + x^2) + 
     (144*(1 - x + x^2)*z3*H[{6, 1}, 0, {6, 0}, x])/(-1 + x^2) - 
     (288*(1 - x + x^2)*z3*H[{6, 1}, 0, {6, 1}, x])/(-1 + x^2) + 
     (32*(1 - x + x^2)*z3*H[{6, 1}, 1, 0, x])/(-1 + x^2) - 
     (6200*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((2*(-203 + 229*x + 969*x^2 - 1038*x^3 + 2449*x^4 - 1251*x^5 + 
          1277*x^6))/(3*(-1 + x^2)^2*(1 - x + x^2)) + 
       (4*(1 + x^2)^2*(-209 + 47*x^2)*z2)/(3*(-1 + x^2)^3))*
      H[-1, -1, 0, 0, x] + (2680*(1 + x^2)*H[-1, -1, 1, 0, x])/
      (9*(-1 + x^2)) + ((-4509 + 3603*x - 3313*x^2 - 1562*x^3 + 5567*x^4 - 
         5277*x^5 + 4371*x^6)/(9*(-1 + x^2)^2*(1 - x + x^2)) - 
       (4*(5 - 5*x + 47*x^2 + 10*x^3 + 79*x^4 - 5*x^5 + 37*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, -1, 0, x] - 
     (4*(1 + 2*x + 3*x^2 - 4*x^3 + 3*x^4 + 2*x^5 + x^6)*z2*
       H[-1, 0, 0, -1, x])/(-1 + x^2)^3 + 
     ((-4055 + 2056*x + 7236*x^2 - 16371*x^3 + 20803*x^4 - 21284*x^5 + 
         14152*x^6 - 7721*x^7)/(18*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) - 
       ((457 - 82*x + 1915*x^2 + 164*x^3 + 2075*x^4 - 82*x^5 + 617*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, 0, 0, x] - 
     (56*(1 + x^2)^3*z2*H[-1, 0, 0, 1, x])/(-1 + x^2)^3 + 
     ((-16*(-220 + 145*x - 317*x^2 + 49*x^3 - 72*x^4 - 100*x^5 + 25*x^6))/
        (9*(-1 + x^2)^2*(1 - x + x^2)) - 
       (8*(41 + 4*x + 83*x^2 - 8*x^3 + 43*x^4 + 4*x^5 + x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, 1, 0, x] + 
     (2680*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-8*(-215 + 161*x - 23*x^2 - 192*x^3 + 467*x^4 - 329*x^5 + 275*x^6))/
        (9*(-1 + x^2)^2*(1 - x + x^2)) - (320*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[-1, 1, 0, 0, x] - 
     (1240*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-3287 + 4685*x - 11599*x^2 + 9386*x^3 - 2719*x^4 - 4195*x^5 + 
         5593*x^6)/(9*(-1 + x^2)^2*(1 - x + x^2)) + 
       (4*(1 + x^2)^2*(67 + 27*x^2)*z2)/(3*(-1 + x^2)^3))*
      H[0, -1, -1, 0, x] + (4*(29 + 111*x^2 + 111*x^4 + 29*x^6)*z2*
       H[0, -1, 0, -1, x])/(3*(-1 + x^2)^3) + 
     (-(441 + 3262*x - 9597*x^2 + 10579*x^3 + 5438*x^4 - 24863*x^5 + 
          21743*x^6 + 12970*x^7 - 46171*x^8 + 51133*x^9 - 28950*x^10 + 
          9055*x^11)/(18*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - 
       (2*(165 - 108*x - 81*x^2 + 192*x^3 + 215*x^4 - 84*x^5 + 461*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, -1, 0, 0, x] - 
     (152*(1 + x^2)^3*z2*H[0, -1, 0, 1, x])/(3*(-1 + x^2)^3) + 
     ((-4*(-567 - 1322*x^2 + 413*x^4))/(9*(-1 + x^2)^2) - 
       (8*(41 - 12*x + 97*x^2 + 71*x^4 + 12*x^5 + 15*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, -1, 1, 0, x] + 
     (68*(1 + x^2)^3*z2*H[0, 0, -1, -1, x])/(-1 + x^2)^3 + 
     ((-1100 + 7362*x - 29439*x^2 + 64410*x^3 - 95418*x^4 + 89977*x^5 - 
         51123*x^6 + 2742*x^7 + 19646*x^8 - 17075*x^9 + 6234*x^10 - 752*x^11)/
        (9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - 
       ((-27 + 36*x + 415*x^2 + 936*x^3 + 815*x^4 - 396*x^5 + 373*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, 0, -1, 0, x] - 
     (56*(1 + x^2)^3*z2*H[0, 0, -1, 1, x])/(-1 + x^2)^3 - 
     (2*(39 - 18*x + 329*x^2 - 36*x^3 + 589*x^4 + 54*x^5 + 299*x^6)*z2*
       H[0, 0, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((1366 - 5714*x + 8291*x^2 - 11697*x^3 + 28048*x^4 - 73309*x^5 + 
         131356*x^6 - 162409*x^7 + 144634*x^8 - 89007*x^9 + 38603*x^10 - 
         9872*x^11 + 2014*x^12)/(18*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^3) - 
       (4*(-12 - 54*x + 37*x^2 + 156*x^3 + 519*x^4 - 12*x^5 + 470*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, 0, 0, 0, x] + 
     (2*(81 + 72*x + 335*x^2 + 427*x^4 - 72*x^5 + 173*x^6)*z2*
       H[0, 0, 0, 1, x])/(3*(-1 + x^2)^3) - 
     (56*(1 + x^2)^3*z2*H[0, 0, 1, -1, x])/(-1 + x^2)^3 + 
     ((1069 - 4030*x + 15163*x^2 - 33965*x^3 + 57794*x^4 - 69587*x^5 + 
         65051*x^6 - 45410*x^7 + 25757*x^8 - 12451*x^9 + 5086*x^10 - 
         1597*x^11)/(9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - 
       (2*(27 + 12*x + 85*x^2 - 72*x^3 + 281*x^4 + 156*x^5 + 223*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, 0, 1, 0, x] + 
     (8*(1 + x^2)^3*z2*H[0, 0, 1, 1, x])/(-1 + x^2)^3 + 
     ((-4*(-567 - 1322*x^2 + 413*x^4))/(9*(-1 + x^2)^2) - 
       (8*(41 - 12*x + 97*x^2 + 71*x^4 + 12*x^5 + 15*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, 1, -1, 0, x] - 
     (128*(1 + x^2)^3*z2*H[0, 1, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((2*(680 - 1908*x + 4923*x^2 - 9339*x^3 + 15477*x^4 - 19006*x^5 + 
          17058*x^6 - 9264*x^7 + 1399*x^8 + 2273*x^9 - 1881*x^10 + 596*x^11))/
        (9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - 
       (4*(-33 + 111*x + 267*x^2 + 6*x^3 + 353*x^4 + 27*x^5 + 53*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, 1, 0, 0, x] + 
     (1753/162 - (2*(-5 + 57*x^2)*z2)/(9*(-1 + x^2)) + 
       (31*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + 
       ((-2671*(1 + x^2))/(162*(-1 + x^2)) + ((-29 + 262*x^2 + 291*x^4)*z2)/
          (18*(-1 + x^2)^2) - ((1 + x^2)^3*z3)/(-1 + x^2)^3)*H[0, x] + 
       (20*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + 
       ((37 + 240*x^2 - 45*x^4)/(9*(-1 + x^2)^2) - 
         ((1 + x^2)^2*(-1 + 7*x^2)*z2)/(-1 + x^2)^3)*H[0, 0, x] - 
       (62*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (22*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (29*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) + 
       ((-153 + 158*x^2 + 311*x^4)*H[0, 0, 0, x])/(18*(-1 + x^2)^2) + 
       (80*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2) + 
       (4*(1 + x^2)^2*H[1, 0, 0, x])/(-1 + x^2)^2 - 
       (6*(1 + x^2)^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (2*(1 + x^2)^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (2*(3 + x^2 - 7*x^4 - 5*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)/Ep^2 - 
     (4*(1 + x^2)^3*z2*H[0, 1, 0, 1, x])/(3*(-1 + x^2)^3) + 
     ((4*(-239 - 594*x^2 + 213*x^4))/(9*(-1 + x^2)^2) - 
       (16*(-10 + 6*x - 41*x^2 - 12*x^3 - 16*x^4 - 18*x^5 + 15*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[0, 1, 1, 0, x] - 
     (36*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*z2*H[0, {6, 0}, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^2) + (72*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*
       z2*H[0, {6, 1}, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
     (2680*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-8*(-215 + 161*x - 23*x^2 - 192*x^3 + 467*x^4 - 329*x^5 + 275*x^6))/
        (9*(-1 + x^2)^2*(1 - x + x^2)) - (320*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, 0, x] - 
     (1240*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-4*(-744 + 501*x - 365*x^2 - 568*x^3 + 615*x^4 - 479*x^5 + 236*x^6))/
        (9*(-1 + x^2)^2*(1 - x + x^2)) + 
       (4*(-58 + 195*x - 265*x^2 - 9*x^3 + 19*x^4 + 22*x^5)*z2)/
        (3*(-1 + x)^3*(1 + x)^2))*H[1, 0, -1, 0, x] + 
     (8*(6 - 13*x + 6*x^2)*z2*H[1, 0, 0, -1, x])/(-1 + x^2) + 
     ((3099 - 8255*x + 10116*x^2 - 1422*x^3 - 9222*x^4 + 13260*x^5 - 
         7197*x^6 + 1565*x^7)/(9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) - 
       (2*(-302 + 699*x - 1013*x^2 + 1107*x^3 - 769*x^4 + 350*x^5)*z2)/
        (3*(-1 + x)^3*(1 + x)^2))*H[1, 0, 0, 0, x] + 
     ((4*(-399 + 285*x - 269*x^2 - 190*x^3 + 183*x^4 - 167*x^5 + 53*x^6))/
        (9*(-1 + x^2)^2*(1 - x + x^2)) - 
       (8*(-53 + 141*x - 194*x^2 + 42*x^3 - 13*x^4 + 29*x^5)*z2)/
        (3*(-1 + x)^3*(1 + x)^2))*H[1, 0, 1, 0, x] - 
     (1240*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((2*(-485 + 410*x - 170*x^2 - 282*x^3 + 734*x^4 - 494*x^5 + 419*x^6))/
        (9*(-1 + x^2)^2*(1 - x + x^2)) - 
       (8*(-2 + 47*x - 73*x^2 - 17*x^3 - 5*x^4 + 2*x^5)*z2)/
        (3*(-1 + x)^3*(1 + x)^2))*H[1, 1, 0, 0, x] + 
     ((568*(1 + x^2))/(9*(-1 + x^2)) - (16*x*z2)/(-1 + x^2))*
      H[1, 1, 1, 0, x] - (36*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2*
       H[1, {6, 0}, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (72*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2*H[1, {6, 1}, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) + ((6*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/
        ((-1 + x)^2*(1 - x + x^2)) - (36*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 0}, 0, -1, 0, x] - (36*(1 - x + x^2)*z2*H[{6, 0}, 0, 0, -1, x])/
      (-1 + x^2) + ((-4*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/
        ((-1 + x)^2*(1 - x + x^2)) - (128*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 0}, 0, 0, 0, x] + ((-3*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/
        ((-1 + x)^2*(1 - x + x^2)) + (8*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 0}, 0, 1, 0, x] + ((1 - 5*x + 2*x^2 - 5*x^3 + x^4)/
        ((-1 + x)^2*(1 - x + x^2)) - (16*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 0}, 1, 0, 0, x] - (32*(1 - x + x^2)*z2*H[{6, 0}, 1, 1, 0, x])/
      (-1 + x^2) + ((-12*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/
        ((-1 + x)^2*(1 - x + x^2)) + (72*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 1}, 0, -1, 0, x] + (72*(1 - x + x^2)*z2*H[{6, 1}, 0, 0, -1, x])/
      (-1 + x^2) + ((8*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/
        ((-1 + x)^2*(1 - x + x^2)) + (256*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 1}, 0, 0, 0, x] + ((6*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/
        ((-1 + x)^2*(1 - x + x^2)) - (16*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 1}, 0, 1, 0, x] + ((-2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/
        ((-1 + x)^2*(1 - x + x^2)) + (32*(1 - x + x^2)*z2)/(-1 + x^2))*
      H[{6, 1}, 1, 0, 0, x] + (64*(1 - x + x^2)*z2*H[{6, 1}, 1, 1, 0, x])/
      (-1 + x^2) - (2552*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) - (572*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (2*(-1141 + 565*x - 2362*x^2 + 1210*x^3 - 1221*x^4 + 
        645*x^5)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (320*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (4*(47 + 78*x^2 + 47*x^4)*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
     ((563 + 147*x + 3566*x^2 - 858*x^3 + 2263*x^4 - 1553*x^5)*
       H[-1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (640*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(-169 + 493*x - 54*x^2 + 558*x^3 + 115*x^4 + 209*x^5)*
       H[-1, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     ((1499 + 4087*x + 9726*x^2 + 1854*x^3 + 5383*x^4 - 2101*x^5)*
       H[-1, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     (8*(-293 + 365*x - 492*x^2 + 636*x^3 - 199*x^4 + 271*x^5)*
       H[-1, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (640*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     ((-555 + 785*x + 714*x^2 + 842*x^3 + 721*x^4 - 491*x^5)*
       H[-1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + 
     (256*(1 + x^2)^2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(-197 + 137*x - 244*x^2 + 220*x^3 - 95*x^4 + 35*x^5)*
       H[-1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     (160*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (4084*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (2*(203 + 1347*x - 3643*x^2 + 8255*x^3 - 9422*x^4 + 11438*x^5 - 
        8135*x^6 + 6787*x^7 - 3123*x^8 + 1693*x^9)*H[0, -1, -1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) - (2896*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/
      (9*(-1 + x^2)^2) - (4*(-501 + 876*x - 2447*x^2 + 4395*x^3 - 7806*x^4 + 
        9274*x^5 - 9025*x^6 + 6093*x^7 - 2784*x^8 + 719*x^9)*
       H[0, -1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + 
     (2*(477 - 3120*x + 7733*x^2 - 11649*x^3 + 10782*x^4 - 6718*x^5 + 
        565*x^6 + 2007*x^7 - 1530*x^8 + 283*x^9)*H[0, -1, 0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + 
     (16*(-117 + 276*x - 767*x^2 + 1461*x^3 - 2373*x^4 + 2821*x^5 - 
        2620*x^6 + 1830*x^7 - 837*x^8 + 254*x^9)*H[0, -1, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) - (2896*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) + (8*(-173 + 357*x - 797*x^2 + 1093*x^3 - 1504*x^4 + 
        1324*x^5 - 1129*x^6 + 617*x^7 - 249*x^8 + 29*x^9)*
       H[0, -1, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + 
     (1600*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (4*(-390 + 1713*x - 5273*x^2 + 10383*x^3 - 15171*x^4 + 17653*x^5 - 
        15541*x^6 + 11355*x^7 - 5475*x^8 + 2006*x^9)*H[0, 0, -1, -1, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + 
     (2*(-132 - 39*x - 1159*x^2 + 4737*x^3 - 8067*x^4 + 9053*x^5 - 5639*x^6 + 
        3441*x^7 - 879*x^8 + 772*x^9)*H[0, 0, -1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + 
     (4*(-297 + 513*x - 1742*x^2 + 1886*x^3 - 1301*x^4 + 1517*x^5)*
       H[0, 0, -1, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + 
     ((153 + 525*x - 2111*x^2 + 4995*x^3 - 8844*x^4 + 11248*x^5 - 15547*x^6 + 
        14415*x^7 - 8409*x^8 + 2387*x^9)*H[0, 0, 0, -1, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + 
     ((-1215 + 3645*x - 13793*x^2 + 26853*x^3 - 35178*x^4 + 33322*x^5 - 
        25165*x^6 + 22041*x^7 - 12165*x^8 + 6839*x^9)*H[0, 0, 0, 0, 0, x])/
      (18*(-1 + x)^3*(1 + x^3)^2) - 
     (4*(-21 + 78*x - 704*x^2 + 1881*x^3 - 3582*x^4 + 4270*x^5 - 4513*x^6 + 
        3420*x^7 - 1746*x^8 + 485*x^9)*H[0, 0, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + 
     (4*(-297 + 513*x - 1742*x^2 + 1886*x^3 - 1301*x^4 + 1517*x^5)*
       H[0, 0, 1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - 
     (2*(-393 + 1149*x - 4384*x^2 + 9894*x^3 - 14421*x^4 + 14351*x^5 - 
        8840*x^6 + 4134*x^7 - 825*x^8 + 505*x^9)*H[0, 0, 1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) - (4*(195 + 986*x^2 + 791*x^4)*
       H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (2896*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(-173 + 357*x - 797*x^2 + 1093*x^3 - 1504*x^4 + 1324*x^5 - 1129*x^6 + 
        617*x^7 - 249*x^8 + 29*x^9)*H[0, 1, -1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + (1600*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/
      (9*(-1 + x^2)^2) + (4*(-495 + 1107*x - 2597*x^2 + 4245*x^3 - 6528*x^4 + 
        7456*x^5 - 6799*x^6 + 4467*x^7 - 1941*x^8 + 509*x^9)*
       H[0, 1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - 
     (4*(-66 + 153*x - 212*x^2 + 147*x^3 - 768*x^4 + 1228*x^5 - 2206*x^6 + 
        1632*x^7 - 879*x^8 + 17*x^9)*H[0, 1, 0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) - 
     (8*(-183 + 456*x - 1081*x^2 + 1761*x^3 - 2517*x^4 + 2705*x^5 - 
        2342*x^6 + 1530*x^7 - 663*x^8 + 190*x^9)*H[0, 1, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + (1600*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (4*(-307 + 807*x - 1771*x^2 + 2561*x^3 - 3116*x^4 + 
        2744*x^5 - 2015*x^6 + 1123*x^7 - 423*x^8 + 109*x^9)*
       H[0, 1, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - 
     (784*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (24*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 
        4*x^8)*H[0, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)*
       (1 - x + x^2)^2) + (16*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 
        23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + 
     (12*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 
        4*x^8)*H[0, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)*
       (1 - x + x^2)^2) - (4*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 
        23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + 
     (48*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 
        4*x^8)*H[0, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)*
       (1 - x + x^2)^2) - (32*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 
        23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - 
     (24*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 
        4*x^8)*H[0, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)*
       (1 - x + x^2)^2) + (8*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 
        23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, -1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(-197 + 137*x - 244*x^2 + 220*x^3 - 95*x^4 + 35*x^5)*
       H[1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     (160*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, -1, 1, 0, 0, x])/(-1 + x^2)^2 - 
     (304*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     ((331 + 783*x + 318*x^2 - 434*x^3 + 1159*x^4 - 45*x^5)*
       H[1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     (280*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (8*(53 - 834*x + 1747*x^2 - 2758*x^3 + 1888*x^4 - 626*x^5 - 847*x^6 + 
        778*x^7 - 501*x^8 + 56*x^9)*H[1, 0, 0, -1, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) - 
     ((881 + 7935*x - 17495*x^2 + 27845*x^3 - 15428*x^4 + 196*x^5 + 
        13685*x^6 - 11195*x^7 + 5667*x^8 - 1183*x^9)*H[1, 0, 0, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) - 
     (8*(-143 + 840*x - 1810*x^2 + 2701*x^3 - 2224*x^4 + 1172*x^5 + 79*x^6 - 
        274*x^7 + 228*x^8 + 7*x^9)*H[1, 0, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x^3)^2) + (280*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/
      (3*(-1 + x^2)^2) + ((281 - 1469*x + 3207*x^2 - 4161*x^3 + 2522*x^4 + 
        154*x^5 - 2297*x^6 + 1927*x^7 - 893*x^8 + 33*x^9)*
       H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x^3)^2) + 
     (275/108 - (2*(-32 + 51*x - 45*x^2 - 51*x^3 + 227*x^4)*z2^2)/
        (15*(-1 + x^2)^2) + ((-334 + 432*x + 334*x^2 + 432*x^3 - 100*x^4)*z3)/
        (27*(-1 + x^2)^2) + z2*((128 + 108*x + 777*x^2)/(27*(-1 + x^2)) + 
         (7*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3)) + 
       (2*(1 + x^2)^2*(-3 + 5*x^2)*z5)/(-1 + x^2)^3 + 
       ((-10*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) + 
         (4*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, x] + 
       ((277 + 1152*x + 277*x^2)/(108*(-1 + x^2)) - 
         ((593 + 864*x + 4484*x^2 - 864*x^3 + 2307*x^4)*z2)/
          (108*(-1 + x^2)^2) + (2*(-32 + 51*x - 77*x^2 + 182*x^4 - 51*x^5 + 
            227*x^6)*z2^2)/(15*(-1 + x^2)^3) - 
         ((-73 + 361*x - 150*x^2 + 150*x^3 + 211*x^4 + 77*x^5)*z3)/
          (9*(-1 + x)^3*(1 + x)^2))*H[0, x] + 
       ((14*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) - 
         (16*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, x] + 
       ((301 + 216*x + 301*x^2)/(27*(-1 + x^2)) + ((-19 - 6*x^2 + 13*x^4)*z2)/
          (3*(-1 + x^2)^2) + (2*(9 - 4*x + 27*x^2 + 8*x^3 + 27*x^4 - 4*x^5 + 
            9*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, x] + 
       ((3*(1 + x^2)^2*z2)/(-1 + x^2)^2 - (4*(1 + x^2)^3*z3)/
          (3*(-1 + x^2)^3))*H[0, -1, x] + 
       ((565 - 936*x - 636*x^2 - 1368*x^3 + 567*x^4)/(54*(-1 + x^2)^2) + 
         ((-5 + 41*x + 22*x^2 - 94*x^3 + 115*x^4 - 175*x^5)*z2)/
          (3*(-1 + x)^3*(1 + x)^2) + ((33 - 96*x + 43*x^2 - 13*x^4 + 96*x^5 - 
            23*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, x] + 
       ((-28*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (16*(1 + x^2)^3*z3)/
          (3*(-1 + x^2)^3))*H[0, 1, x] + ((302*(1 + x^2))/(27*(-1 + x^2)) - 
         (8*(-3 + 6*x + 7*x^2 - 6*x^3 + 10*x^4)*z2)/(3*(-1 + x^2)^2) + 
         (8*x*z3)/(3 - 3*x^2))*H[1, 0, x] - (20*(1 + x^2)*H[-1, -1, 0, x])/
        (-1 + x^2) + ((-2*(107 + 48*x + 214*x^2 + 48*x^3 + 67*x^4))/
          (3*(-1 + x^2)^2) + (2*(1 + x^2)^2*(43 + 11*x^2)*z2)/
          (3*(-1 + x^2)^3))*H[-1, 0, 0, x] + (20*(1 + x^2)*H[-1, 1, 0, x])/
        (3*(-1 + x^2)) + ((-409 - 602*x^2 + 311*x^4)/(27*(-1 + x^2)^2) - 
         (2*(-15 + x^2)*(1 + x^2)^2*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + 
       (2*(1 + x^2)^3*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + 
       ((1557 + 648*x + 4318*x^2 + 1512*x^3 + 1609*x^4)/(54*(-1 + x^2)^2) + 
         ((27 + 72*x + 257*x^2 + 817*x^4 - 72*x^5 + 587*x^6)*z2)/
          (6*(-1 + x^2)^3))*H[0, 0, 0, x] + (28*(1 + x^2)^3*z2*H[0, 0, 1, x])/
        (3*(-1 + x^2)^3) + ((-2*(133 + 410*x^2 + 205*x^4))/
          (27*(-1 + x^2)^2) + (8*(-3 + 6*x + 4*x^2 + 17*x^4 - 6*x^5 + 10*x^6)*
           z2)/(3*(-1 + x^2)^3))*H[0, 1, 0, x] + 
       (20*(1 + x^2)*H[1, -1, 0, x])/(3*(-1 + x^2)) + 
       ((2*(21 + 12*x + 38*x^2 + 12*x^3 + 13*x^4))/(3*(-1 + x^2)^2) + 
         (8*(13 - 12*x + 26*x^2 - 12*x^3 + 13*x^4)*z2)/(3*(-1 + x^2)^2))*
        H[1, 0, 0, x] + (4*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x^2)) + 
       (164*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
       (74*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       ((247 - 103*x + 518*x^2 - 230*x^3 + 271*x^4 - 127*x^5)*
         H[-1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
       (40*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (98*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
       ((79 + 48*x + 398*x^2 - 48*x^3 + 319*x^4)*H[0, -1, 0, 0, x])/
        (3*(-1 + x^2)^2) - (40*(1 + x^2)^2*H[0, -1, 1, 0, x])/
        (3*(-1 + x^2)^2) - (2*(-29 + 65*x - 102*x^2 + 126*x^3 - 49*x^4 + 
          85*x^5)*H[0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
       ((-1 + x - 214*x^2 + 22*x^3 - 149*x^4 - 43*x^5)*H[0, 0, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^2) - (2*(-27 - 26*x^2 + x^4)*H[0, 0, 1, 0, x])/
        (3*(-1 + x^2)^2) - (40*(1 + x^2)^2*H[0, 1, -1, 0, x])/
        (3*(-1 + x^2)^2) + (2*(-35 + 11*x - 76*x^2 + 76*x^3 - 65*x^4 + 
          41*x^5)*H[0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
       (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (4*(49 - 43*x + 59*x^2 + x^3 - 14*x^4 + 20*x^5)*H[1, 0, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^2) - (20*(1 + x^2)^2*H[1, 0, 1, 0, x])/
        (3*(-1 + x^2)^2) + (8*(1 + x^2)^2*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (36*(1 + x^2)^3*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - 
       (12*(1 + x^2)^3*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (4*(-25 + 4*x - 43*x^2 - 8*x^3 - 11*x^4 + 4*x^5 + 7*x^6)*
         H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (24*(1 + x^2)^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (8*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
         H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^3*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (52*(1 + x^2)^3*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (4*(13 + 36*x + 63*x^2 + 87*x^4 - 36*x^5 + 37*x^6)*
         H[0, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (40*(1 + x^2)^3*H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (32*(1 + x^2)^3*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - 
       (76*(1 + x^2)^3*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(23 + 24*x + 189*x^2 + 309*x^4 - 24*x^5 + 143*x^6)*
         H[0, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (40*(1 + x^2)^3*H[0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(45 - 36*x + 155*x^2 + 175*x^4 + 36*x^5 + 65*x^6)*
         H[0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
       ((75 + 77*x^2 + 249*x^4 + 247*x^6)*H[0, 0, 0, 0, 0, x])/
        (3*(-1 + x^2)^3) - (2*(1 + x^2)^2*(45 + 17*x^2)*H[0, 0, 0, 1, 0, x])/
        (3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 0, 1, -1, 0, x])/
        (3*(-1 + x^2)^3) - (8*(11 + 6*x + 39*x^2 + 45*x^4 - 6*x^5 + 17*x^6)*
         H[0, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (8*(1 + x^2)^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (32*(1 + x^2)^3*H[0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*(1 + x^2)^3*H[0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(-71 - 12*x - 129*x^2 - 45*x^4 + 12*x^5 + 13*x^6)*
         H[0, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (20*(1 + x^2)^3*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
       (8*(1 + x^2)^3*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) + 
       (16*(13 - 11*x + 26*x^2 - 13*x^3 + 13*x^4)*H[1, 0, 0, 0, 0, x])/
        (3*(-1 + x^2)^2) + (16*x*H[1, 0, 1, 0, 0, x])/(3 - 3*x^2))/Ep - 
     (136*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, 1, -1, 0, 0, x])/(-1 + x^2)^2 - 
     (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*H[1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (4*(-8 + 35*x - 83*x^2 + 228*x^3 - 356*x^4 + 
        468*x^5 - 410*x^6 + 317*x^7 - 133*x^8 + 50*x^9)*H[1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x^3)^2) - (40*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (8*(2 - x + 2*x^2 - x^3 + 2*x^4)*
       H[1, 1, 1, 0, 0, x])/(-1 + x^2)^2 - 
     (72*(1 + x^2)*H[1, {6, 0}, 0, -1, 0, x])/(-1 + x)^2 + 
     (48*(1 + x^2)*H[1, {6, 0}, 0, 0, 0, x])/(-1 + x)^2 + 
     (36*(1 + x^2)*H[1, {6, 0}, 0, 1, 0, x])/(-1 + x)^2 - 
     (12*(1 + x^2)*H[1, {6, 0}, 1, 0, 0, x])/(-1 + x)^2 + 
     (144*(1 + x^2)*H[1, {6, 1}, 0, -1, 0, x])/(-1 + x)^2 - 
     (96*(1 + x^2)*H[1, {6, 1}, 0, 0, 0, x])/(-1 + x)^2 - 
     (72*(1 + x^2)*H[1, {6, 1}, 0, 1, 0, x])/(-1 + x)^2 + 
     (24*(1 + x^2)*H[1, {6, 1}, 1, 0, 0, x])/(-1 + x)^2 - 
     (24*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) - (60*(2 - x + 2*x^2 - x^3 + 2*x^4)*
       H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) + 
     (74*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) + (48*(2 - x + 2*x^2 - x^3 + 2*x^4)*
       H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) + 
     (16*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) + (48*(2 - x + 2*x^2 - x^3 + 2*x^4)*
       H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (120*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)) - (148*(2 - x + 2*x^2 - x^3 + 2*x^4)*
       H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) - 
     (96*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 1}, 0, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)) - (32*(2 - x + 2*x^2 - x^3 + 2*x^4)*
       H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - 
     (216*(1 + x^2)^3*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (64*x*H[-1, -1, 0, -1, 0, 0, x])/(3 - 3*x^2) + 
     (72*(1 + x^2)^3*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (8*(-155 + 8*x - 209*x^2 - 16*x^3 + 47*x^4 + 8*x^5 + 101*x^6)*
       H[-1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (144*(1 + x^2)^3*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(27 - 4*x + 81*x^2 + 8*x^3 + 81*x^4 - 4*x^5 + 27*x^6)*
       H[-1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (80*(9 - x + 27*x^2 + 2*x^3 + 27*x^4 - x^5 + 9*x^6)*
       H[-1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(39 - 11*x + 117*x^2 + 22*x^3 + 117*x^4 - 11*x^5 + 39*x^6)*
       H[-1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(82 - 11*x + 182*x^2 + 22*x^3 + 118*x^4 - 11*x^5 + 18*x^6)*
       H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(15 - 4*x + 45*x^2 + 8*x^3 + 45*x^4 - 4*x^5 + 15*x^6)*
       H[-1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(19 - 2*x + 57*x^2 + 4*x^3 + 57*x^4 - 2*x^5 + 19*x^6)*
       H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (4*(51 - 8*x + 217*x^2 + 16*x^3 + 281*x^4 - 8*x^5 + 115*x^6)*
       H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (80*(1 + x^2)^3*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (4*(101 - 25*x + 431*x^2 + 50*x^3 + 559*x^4 - 25*x^5 + 229*x^6)*
       H[-1, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (2*(19 + 11*x + 665*x^2 - 22*x^3 + 953*x^4 + 11*x^5 + 307*x^6)*
       H[-1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(5 - 16*x + 191*x^2 + 32*x^3 + 367*x^4 - 16*x^5 + 181*x^6)*
       H[-1, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (80*(1 + x^2)^3*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + 
     (16*(2 - x + 30*x^2 + 2*x^3 + 54*x^4 - x^5 + 26*x^6)*
       H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(1 + x^2)^3*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(3 - 2*x + 9*x^2 + 4*x^3 + 9*x^4 - 2*x^5 + 3*x^6)*
       H[-1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(37 - 8*x + 95*x^2 + 16*x^3 + 79*x^4 - 8*x^5 + 21*x^6)*
       H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (8*(15 + 8*x + 45*x^2 - 16*x^3 + 45*x^4 + 8*x^5 + 15*x^6)*
       H[-1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (16*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
       H[-1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (32*x*H[-1, 1, 0, -1, 0, 0, x])/(3 - 3*x^2) - 
     (32*(20 + x + 40*x^2 - x^3 + 20*x^4)*H[-1, 1, 0, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (32*x*H[-1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) + 
     (528*(1 + x^2)^3*H[0, -1, -1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (440*(1 + x^2)^3*H[0, -1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (128*(7 + 9*x + 24*x^2 + 27*x^4 - 9*x^5 + 10*x^6)*
       H[0, -1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(1 + x^2)^3*H[0, -1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (256*(1 + x^2)^3*H[0, -1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (8*(1 + 27*x^2 + 27*x^4 + x^6)*H[0, -1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^3) - (4*(61 + 216*x + 695*x^2 - 96*x^3 + 1087*x^4 - 
        120*x^5 + 453*x^6)*H[0, -1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (112*(1 + x^2)^3*H[0, -1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(71 + 108*x + 265*x^2 + 293*x^4 - 108*x^5 + 99*x^6)*
       H[0, -1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (8*(71 - 252*x - 240*x^2 + 144*x^3 - 215*x^4 + 108*x^5 + 96*x^6)*
       H[0, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (16*(-4 + 12*x - 5*x^2 + 2*x^4 - 12*x^5 + 3*x^6)*
       H[0, -1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (112*(1 + x^2)^3*H[0, -1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(-19 + 48*x + 139*x^2 - 48*x^3 + 287*x^4 + 129*x^6)*
       H[0, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (208*(1 + x^2)^3*H[0, -1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (256*(1 + x^2)^3*H[0, -1, 1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (128*(1 + x^2)^3*H[0, -1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(85 + 30*x + 201*x^2 + 147*x^4 - 30*x^5 + 31*x^6)*
       H[0, -1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (160*(1 + x^2)^3*H[0, -1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, -1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (40*(1 + x^2)^3*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (4*(99 - 92*x + 385*x^2 - 88*x^3 + 393*x^4 + 148*x^5 + 107*x^6)*
       H[0, 0, -1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (48*(1 + x^2)^3*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2)^3 + 
     (4*(-129 + 150*x - 439*x^2 + 300*x^3 - 251*x^4 - 354*x^5 + 59*x^6)*
       H[0, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-225 + 219*x - 867*x^2 + 666*x^3 - 379*x^4 - 549*x^5 + 263*x^6)*
       H[0, 0, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (8*(-21 + 48*x - 35*x^2 + 168*x^3 + 113*x^4 - 168*x^5 + 127*x^6)*
       H[0, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (48*(1 + x^2)^3*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2)^3 - 
     (32*(-7 + 7*x - 23*x^2 + 14*x^3 - 15*x^4 - 17*x^5 + x^6)*
       H[0, 0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (80*(1 + x^2)^3*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2)^3 + 
     (4*(-93 - 126*x - 115*x^2 + 36*x^3 + x^4 + 90*x^5 + 23*x^6)*
       H[0, 0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(84 + 81*x + 316*x^2 - 558*x^3 + 472*x^4 + 165*x^5 + 240*x^6)*
       H[0, 0, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-27 - 72*x + 107*x^2 + 295*x^4 + 72*x^5 + 161*x^6)*
       H[0, 0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     ((474 - 192*x + 1510*x^2 + 576*x^3 + 294*x^4 + 336*x^5 - 742*x^6)*
       H[0, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     ((90 + 14*x^2 - 538*x^4 - 462*x^6)*H[0, 0, 0, 0, 0, 0, x])/
      (-1 + x^2)^3 - (8*(51 + 15*x + 125*x^2 - 42*x^3 + 93*x^4 + 27*x^5 + 
        19*x^6)*H[0, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-27 - 72*x + 107*x^2 + 295*x^4 + 72*x^5 + 161*x^6)*
       H[0, 0, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (8*(45 + 66*x + 113*x^2 - 246*x^3 + 296*x^4 + 42*x^5 + 228*x^6)*
       H[0, 0, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(1 + x^2)^2*(27 + 167*x^2)*H[0, 0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (48*(1 + x^2)^3*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (32*(-7 + 7*x - 23*x^2 + 14*x^3 - 15*x^4 - 17*x^5 + x^6)*
       H[0, 0, 1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (80*(1 + x^2)^3*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(3 + 6*x - 7*x^2 - 24*x^3 + x^4 - 6*x^5 + 11*x^6)*
       H[0, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(237 - 123*x + 759*x^2 - 174*x^3 + 589*x^4 + 285*x^5 + 67*x^6)*
       H[0, 0, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(33 + 30*x + 97*x^2 + 84*x^3 + 155*x^4 - 90*x^5 + 91*x^6)*
       H[0, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (80*(1 + x^2)^3*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2)^3 + 
     (8*(-2 + 19*x - 27*x^2 + 77*x^3 - 65*x^4 + 18*x^5)*
       H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
     (48*(1 + x^2)^3*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2)^3 - 
     (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, -1, 
        0, x])/((-1 + x)^3*(1 + x)^2) + 
     (32*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, 0, 
        0, x])/((-1 + x)^3*(1 + x)^2) + 
     (24*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, 1, 
        0, x])/((-1 + x)^3*(1 + x)^2) - 
     (8*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 1, 0, 0, 
        x])/((-1 + x)^3*(1 + x)^2) + 
     (96*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, -1, 
        0, x])/((-1 + x)^3*(1 + x)^2) - 
     (64*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, 0, 
        0, x])/((-1 + x)^3*(1 + x)^2) - 
     (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, 1, 
        0, x])/((-1 + x)^3*(1 + x)^2) + 
     (16*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 1, 0, 
        0, x])/((-1 + x)^3*(1 + x)^2) - 
     (256*(1 + x^2)^3*H[0, 1, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (128*(1 + x^2)^3*H[0, 1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(85 + 30*x + 201*x^2 + 147*x^4 - 30*x^5 + 31*x^6)*
       H[0, 1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (160*(1 + x^2)^3*H[0, 1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, 1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (304*(1 + x^2)^3*H[0, 1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(7 + 120*x + 53*x^2 - 144*x^3 + 133*x^4 - 72*x^5 + 87*x^6)*
       H[0, 1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (280*(1 + x^2)^3*H[0, 1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-53 + 42*x + 29*x^2 + 372*x^3 + 337*x^4 - 270*x^5 + 255*x^6)*
       H[0, 1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(-71 - 258*x - 615*x^2 + 336*x^3 - 421*x^4 - 150*x^5 + 123*x^6)*
       H[0, 1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(67 + 24*x + 257*x^2 + 312*x^3 + 325*x^4 - 168*x^5 + 135*x^6)*
       H[0, 1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (280*(1 + x^2)^3*H[0, 1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (8*(-70 + 45*x - 146*x^2 - 54*x^3 - 4*x^4 - 51*x^5 + 72*x^6)*
       H[0, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (136*(1 + x^2)^3*H[0, 1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, 1, 1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (16*(2 + 3*x + 30*x^2 + 42*x^3 + 30*x^4 + 3*x^5 + 2*x^6)*
       H[0, 1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(35 - 3*x + 69*x^2 + 78*x^3 + 105*x^4 - 27*x^5 + 71*x^6)*
       H[0, 1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (40*(1 + x^2)^3*H[0, 1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(-2 + x + 2*x^2 + 14*x^3 + 2*x^4 + x^5 - 2*x^6)*
       H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (96*x^2*H[0, 1, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) + 
     (64*x^2*H[0, 1, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (48*x^2*H[0, 1, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (16*x^2*H[0, 1, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (192*x^2*H[0, 1, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (128*x^2*H[0, 1, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) - 
     (96*x^2*H[0, 1, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) + 
     (32*x^2*H[0, 1, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (48*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, -1, 0, 0, 
        x])/((-1 + x)^3*(1 + x)^2) + 
     (120*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, -1, 
        0, x])/((-1 + x)^3*(1 + x)^2) - 
     (148*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, 0, 0, 
        x])/((-1 + x)^3*(1 + x)^2) - 
     (96*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, 1, 0, 
        x])/((-1 + x)^3*(1 + x)^2) - 
     (32*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 1, 0, 0, 
        x])/((-1 + x)^3*(1 + x)^2) - 
     (96*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, -1, 0, 0, 
        x])/((-1 + x)^3*(1 + x)^2) - 
     (240*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, -1, 
        0, x])/((-1 + x)^3*(1 + x)^2) + 
     (296*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, 0, 0, 
        x])/((-1 + x)^3*(1 + x)^2) + 
     (192*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, 1, 0, 
        x])/((-1 + x)^3*(1 + x)^2) + 
     (64*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 1, 0, 0, 
        x])/((-1 + x)^3*(1 + x)^2) + (64*(3 - 7*x + 3*x^2)*
       H[1, -1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - 
     (64*(7 + 7*x + 20*x^2 - 7*x^3 + 13*x^4)*H[1, -1, 0, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (64*(3 - 7*x + 3*x^2)*H[1, -1, 0, 1, 0, 0, x])/
      (3*(-1 + x^2)) - (16*(18 - 43*x + 26*x^2 - 43*x^3 + 18*x^4)*
       H[1, 0, -1, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) - 
     (8*(18 - 13*x - 58*x^2 - 13*x^3 + 18*x^4)*H[1, 0, -1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)) - (4*(-38 - x + 63*x^2 + 143*x^3 - 41*x^4 + 
        2*x^5)*H[1, 0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
     (64*x*(7 - 20*x + 7*x^2)*H[1, 0, -1, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)) + (32*x*(13 - 38*x + 13*x^2)*
       H[1, 0, -1, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) + 
     (16*(6 - 13*x + 6*x^2)*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (16*(-5 + 9*x - 6*x^2 + 26*x^3 - 15*x^4 + 3*x^5)*
       H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
     (4*(188 - 589*x + 453*x^2 + 181*x^3 - 357*x^4 + 148*x^5)*
       H[1, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + 
     ((148 + 22*x - 456*x^2 + 842*x^3 - 604*x^4)*H[1, 0, 0, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (8*(11 + 47*x + 78*x^2 - 254*x^3 + 249*x^4 - 
        119*x^5)*H[1, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (8*(-28 + 61*x - 93*x^2 + 35*x^3 - 19*x^4 + 20*x^5)*
       H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + 
     (32*x*(13 - 38*x + 13*x^2)*H[1, 0, 1, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)) + (16*(12 - 17*x + 12*x^2)*
       H[1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)) - 
     (4*(-36 + 123*x - 203*x^2 + 53*x^3 - 53*x^4 + 44*x^5)*
       H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - 
     (64*x*(4 - 11*x + 4*x^2)*H[1, 0, 1, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)) + (8*(12 - 85*x + 182*x^2 - 85*x^3 + 12*x^4)*
       H[1, 0, 1, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) + 
     (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)) - (64*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*
       H[1, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) - 
     (48*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)) + (16*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*
       H[1, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - 
     (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)) + (128*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*
       H[1, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)) - (32*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*
       H[1, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (32*x*(5 - 22*x + 5*x^2)*H[1, 1, 0, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)) + (32*x*(5 - 14*x + 5*x^2)*
       H[1, 1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (4*(-8 + 255*x - 455*x^2 - 231*x^3 + 47*x^4 + 8*x^5)*
       H[1, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - 
     (128*x*(1 - 3*x + x^2)*H[1, 1, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (8*x*(17 - 82*x + 17*x^2)*H[1, 1, 0, 1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)) - (16*x*H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (48*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) + (120*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*
       H[1, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (148*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) - (96*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*
       H[1, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - 
     (32*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)) - (96*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*
       H[1, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)) - 
     (240*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 1}, 0, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)) + (296*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*
       H[1, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (192*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 1}, 0, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)) + (64*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*
       H[1, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + 
     (144*(1 - x + x^2)*H[{6, 0}, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (120*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (228*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (96*(1 - x + x^2)*H[{6, 0}, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (72*(1 - x + x^2)*H[{6, 0}, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (84*(1 - x + x^2)*H[{6, 0}, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (224*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (88*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(1 - x + x^2)*H[{6, 0}, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (96*(1 - x + x^2)*H[{6, 0}, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (48*(1 - x + x^2)*H[{6, 0}, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (104*(1 - x + x^2)*H[{6, 0}, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (48*(1 - x + x^2)*H[{6, 0}, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (48*(1 - x + x^2)*H[{6, 0}, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (144*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2) + 
     (96*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2) + 
     (72*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2) - 
     (24*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2) + 
     (288*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2) - 
     (192*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2) - 
     (144*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2) + 
     (48*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(1 - x + x^2)*H[{6, 0}, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(1 - x + x^2)*H[{6, 0}, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(1 - x + x^2)*H[{6, 0}, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(1 - x + x^2)*H[{6, 0}, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(1 - x + x^2)*H[{6, 0}, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (288*(1 - x + x^2)*H[{6, 1}, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (240*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (456*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (192*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (192*(1 - x + x^2)*H[{6, 1}, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (144*(1 - x + x^2)*H[{6, 1}, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (168*(1 - x + x^2)*H[{6, 1}, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (448*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (176*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (320*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*(1 - x + x^2)*H[{6, 1}, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*(1 - x + x^2)*H[{6, 1}, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (96*(1 - x + x^2)*H[{6, 1}, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (208*(1 - x + x^2)*H[{6, 1}, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*(1 - x + x^2)*H[{6, 1}, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (96*(1 - x + x^2)*H[{6, 1}, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (288*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2) - 
     (192*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2) - 
     (144*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2) + 
     (48*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2) - 
     (576*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2) + 
     (384*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2) + 
     (288*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2) - 
     (96*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(1 - x + x^2)*H[{6, 1}, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(1 - x + x^2)*H[{6, 1}, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(1 - x + x^2)*H[{6, 1}, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (64*(1 - x + x^2)*H[{6, 1}, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 - x + x^2)*H[{6, 1}, 1, 1, 0, 0, 0, x])/(-1 + x^2)))


==> anc/FORMFACTORS/resultScalarFF3L <==
1 + asr*Cf*(-2 - (2*(1 + x^2)*z2)/(-1 + x^2) - (8*x*H[0, x])/(-1 + x^2) + 
   (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/Ep - (4*(1 + x^2)*H[-1, 0, x])/
    (-1 + x^2) + (2*(1 + x^2)*H[0, 0, x])/(-1 + x^2) + 
   Ep*(-4 + ((1 + 8*x - x^2)*z2)/(-1 + x^2) - (4*(1 + x^2)*z3)/(-1 + x^2) + 
     (4*(1 + x^2)*z2*H[-1, x])/(-1 + x^2) + 
     ((2*(1 - 6*x + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, x] + 
     (16*x*H[-1, 0, x])/(-1 + x^2) - (8*x*H[0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, x])/
      (-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, x])/(-1 + x^2) + 
     (2*(1 + x^2)*H[0, 0, 0, x])/(-1 + x^2)) + 
   Ep^2*(-8 + ((-1 + 12*x - 3*x^2)*z2)/(-1 + x^2) - 
     (14*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (2*(-1 + 24*x + x^2)*z3)/
      (3*(-1 + x^2)) + ((-16*x*z2)/(-1 + x^2) + (8*(1 + x^2)*z3)/(-1 + x^2))*
      H[-1, x] + ((4*(1 - 6*x + x^2))/(-1 + x^2) + (4*x*z2)/(-1 + x^2) - 
       (14*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] - 
     (8*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + 
     ((-4*(1 - 6*x + x^2))/(-1 + x^2) + (2*(1 + x^2)*z2)/(-1 + x^2))*
      H[-1, 0, x] + (4*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + 
     ((2*(1 - 6*x + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, 0, x] - 
     (32*x*H[-1, -1, 0, x])/(-1 + x^2) + (16*x*H[-1, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, -1, 0, x])/(-1 + x^2) - (8*x*H[0, 0, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + 
     (2*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
 asr^2*(Cf*nl*Tf*(196/27 + ((8 + 96*x - 88*x^2)*z2)/(9 - 9*x^2) + 
     (16*(1 + x^2)*z3)/(3*(-1 + x^2)) - (16*(1 + x^2)*z2*H[-1, x])/
      (3*(-1 + x^2)) + ((-16*(7 - 48*x + 7*x^2))/(27*(-1 + x^2)) + 
       ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] + 
     (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/Ep + 
     (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     (16*(5 - 12*x + 5*x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + 
     ((40 - 96*x + 40*x^2)*H[0, 0, x])/(9 - 9*x^2) - 
     (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[-1, 0, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[0, -1, 0, x])/(3*(-1 + x^2)) + 
     ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + 
     Ep*(1706/81 + (8*(-41 - 246*x + 115*x^2)*z2)/(27*(-1 + x^2)) + 
       (96*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (64*(1 - 9*x + 4*x^2)*z3)/
        (9*(-1 + x^2)) + ((-32*(5 - 18*x + 5*x^2)*z2)/(9*(-1 + x^2)) - 
         (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + 
       ((-16*(77 - 636*x + 77*x^2))/(81*(-1 + x^2)) - 
         (4*(5 - 36*x + 5*x^2)*z2)/(9*(-1 + x^2)) + (16*(1 + x^2)*z3)/
          (3*(-1 + x^2)))*H[0, x] + (32*(1 + x^2)*z2*H[-1, -1, x])/
        (-1 + x^2) + ((16*(37 - 246*x + 37*x^2))/(27*(-1 + x^2)) + 
         (8*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] - 
       (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + 
       ((-8*(37 - 246*x + 37*x^2))/(27*(-1 + x^2)) - (4*(1 + x^2)*z2)/
          (-1 + x^2))*H[0, 0, x] - (64*(5 - 18*x + 5*x^2)*H[-1, -1, 0, x])/
        (9*(-1 + x^2)) + (32*(5 - 18*x + 5*x^2)*H[-1, 0, 0, x])/
        (9*(-1 + x^2)) + (32*(5 - 18*x + 5*x^2)*H[0, -1, 0, x])/
        (9*(-1 + x^2)) + ((80 - 288*x + 80*x^2)*H[0, 0, 0, x])/(9 - 9*x^2) + 
       (64*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - 
       (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
   Cf*nh*Tf*((4*(407 + 694*x + 407*x^2))/(27*(1 + x)^2) - 
     (4*(17 + 104*x + 94*x^2 + 104*x^3 + 17*x^4)*z2)/(3*(1 + x)^4) + 
     ((-32*(7 - 4*x + 38*x^2 - 4*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) - 
       (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, x] + 
     (8*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, 0, x])/(9*(1 + x)^4) + 
     ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + 
     Ep*((2*(2107 + 4454*x + 2107*x^2))/(27*(1 + x)^2) + 
       ((64*ln2*(8 + 41*x + 46*x^2 + 41*x^3 + 8*x^4))/(3*(1 + x)^4) - 
         (4*(-1007 - 3310*x - 304*x^2 + 3374*x^3 + 895*x^4))/
          (27*(-1 + x)*(1 + x)^3))*z2 + (8*(1 + x^2)*z2^2)/(5*(-1 + x^2)) - 
       (8*(123 + 582*x + 718*x^2 + 582*x^3 + 123*x^4)*z3)/(9*(1 + x)^4) - 
       (16*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*z2*H[-1, x])/(3*(1 + x)^4) + 
       ((-64*(3 - 50*x + 3*x^2))/(27*(-1 + x^2)) + 
         (16*x*(15 + 51*x + 115*x^2 + 9*x^3 + 10*x^4)*z2)/
          (9*(-1 + x)*(1 + x)^4) + (56*(1 + x^2)*z3)/(9*(-1 + x^2)))*
        H[0, x] + ((64*(7 - 4*x + 38*x^2 - 4*x^3 + 7*x^4))/
          (27*(-1 + x)*(1 + x)^3) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*
        H[-1, 0, x] + (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + 
       ((-8*(37 - 154*x + 152*x^2 + 122*x^3 + 19*x^4))/(27*(-1 + x)*
           (1 + x)^3) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] - 
       (16*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[-1, 0, 0, x])/(9*(1 + x)^4) - 
       (16*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, -1, 0, x])/(9*(1 + x)^4) + 
       (16*(-5 + 15*x + 10*x^2 + 138*x^3 + 3*x^4 + 15*x^5)*H[0, 0, 0, x])/
        (9*(-1 + x)*(1 + x)^4) + (32*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*
         H[1, 0, 0, x])/(9*(1 + x)^4) - (16*(1 + x^2)*H[-1, 0, 0, 0, x])/
        (3*(-1 + x^2)) + (16*(1 + x^2)*H[0, -1, 0, 0, x])/(3*(-1 + x^2)) + 
       (16*(1 + x^2)*H[0, 0, -1, 0, x])/(3*(-1 + x^2)) - 
       (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[0, 1, 0, 0, x])/(3*(-1 + x^2)))) + 
   Ca*Cf*(-869/27 + ((-144*ln2*x)/(1 + x)^2 - 
       (2*(91 + 562*x - 539*x^2 + 34*x^3))/(9*(-1 + x)*(1 + x)^2))*z2 - 
     ((3 + 3*x + 116*x^2 + 32*x^3 + 71*x^4 + 71*x^5)*z2^2)/
      (5*(-1 + x)^2*(1 + x)^3) - (2*(49 - 17*x + 79*x^2 + 13*x^3)*z3)/
      (3*(-1 + x)*(1 + x)^2) + ((2*(25 - 137*x + 169*x^2 + 7*x^3)*z2)/
        (3*(-1 + x)*(1 + x)^2) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, x] + 
     ((22*(11 - 114*x + 11*x^2))/(27*(-1 + x^2)) + 
       (2*(11 - 2*x - 113*x^2 - 194*x^3 + 2*x^4)*z2)/(3*(-1 + x)*(1 + x)^3) + 
       ((26 + 26*x + 44*x^2 - 52*x^3 - 30*x^4 - 30*x^5)*z3)/
        ((-1 + x)^2*(1 + x)^3))*H[0, x] + 
     (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     ((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
      H[1, x] + ((106 - 204*x + 106*x^2)/(9 - 9*x^2) + 
       (16*(1 + x^2)*z2)/(-1 + x^2)^2)*H[-1, 0, x] + 
     (4*(-5 - 5*x + 20*x^2 - 16*x^3 + 7*x^4 + 7*x^5)*z2*H[0, -1, x])/
      ((-1 + x)^2*(1 + x)^3) + ((-2*(-67 + 74*x + 11*x^2 + 50*x^3))/
        (9*(-1 + x)*(1 + x)^2) + (4*(1 + x + 3*x^2 + x^3 + x^4 + x^5)*z2)/
        ((-1 + x)^2*(1 + x)^3))*H[0, 0, x] + (4*(1 + x^2)^2*z2*H[0, 1, x])/
      (-1 + x^2)^2 + ((-8*(1 + x^2))/(-1 + x^2) + (16*(-2 - x^2 + x^4)*z2)/
        (-1 + x^2)^2)*H[1, 0, x] + (208*(1 + x^2)*H[-1, -1, 0, x])/
      (3*(-1 + x^2)) - (2*(61 + 175*x - 35*x^2 + 79*x^3)*H[-1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^2) - (24*(1 + x^2)*H[-1, 1, 0, x])/(-1 + x^2) - 
     (8*(1 + 10*x + 25*x^2 + 34*x^3)*H[0, -1, 0, x])/(3*(-1 + x)*(1 + x)^2) + 
     (2*(11 - 2*x - 53*x^2 - 74*x^3 + 62*x^4)*H[0, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) + (16*x*(1 + x + 2*x^2)*H[0, 1, 0, x])/
      ((-1 + x)*(1 + x)^2) + (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - 
       (2*(1 + x^2)^2*z3)/(-1 + x^2)^2 + ((67*(1 + x^2))/(9*(-1 + x^2)) + 
         ((2 - 4*x^2 - 6*x^4)*z2)/(-1 + x^2)^2)*H[0, x] - 
       (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*x^2*H[0, 0, x])/(-1 + x^2) + 
       (4*(1 + x^2)*H[1, 0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, -1, 0, x])/
        (-1 + x^2)^2 - (8*(x^2 + x^4)*H[0, 0, 0, x])/(-1 + x^2)^2 - 
       (4*(1 + x^2)^2*H[0, 1, 0, x])/(-1 + x^2)^2)/Ep - 
     (24*(1 + x^2)*H[1, -1, 0, x])/(-1 + x^2) - (16*(-3 + x^2)*H[1, 0, 0, x])/
      (-1 + x^2) + (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(3 + 4*x^2 + x^4)*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - 
     (40*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(1 + x + x^2 + 15*x^3 + 7*x^4 + 7*x^5)*H[0, -1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) + (24*(1 + x^2)^2*H[0, -1, 1, 0, x])/
      (-1 + x^2)^2 + (8*(1 + x + 22*x^2 + 2*x^3 + 11*x^4 + 11*x^5)*
       H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
     (12*x^2*(1 + 7*x + 4*x^2 + 4*x^3)*H[0, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) - (8*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 0, x])/
      (-1 + x^2)^2 + (24*(1 + x^2)^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(3 + 3*x - 8*x^2 + 16*x^3 + x^4 + x^5)*H[0, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/
      (-1 + x^2)^2 + (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(-5 - 4*x^2 + x^4)*H[1, 0, 0, 0, x])/(-1 + x^2)^2 - 
     (16*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + 
     Ep*(-6437/162 + (576*li4half*x)/(1 + x)^2 + (24*ln2^4*x)/(1 + x)^2 - 
       ((325 - 1158*x + 801*x^2 + 570*x^3 + 124*x^4)*z2^2)/
        (5*(-1 + x)*(1 + x)^3) + ((-1055 - 3683*x + 4591*x^2 + 739*x^3)*z3)/
        (9*(-1 + x)*(1 + x)^2) + z2*((288*ln2^2*x)/(1 + x)^2 - 
         (12*ln2*(11 + 74*x + 11*x^2))/(1 + x)^2 + 
         (4*(-493 - 1480*x + 2783*x^2 + 206*x^3))/(27*(-1 + x)*(1 + x)^2) + 
         ((-2 - 2*x + 392*x^2 - 304*x^3 + 46*x^4 + 46*x^5)*z3)/
          ((-1 + x)^2*(1 + x)^3)) - ((157 + 157*x + 628*x^2 - 80*x^3 + 
          117*x^4 + 117*x^5)*z5)/((-1 + x)^2*(1 + x)^3) + 
       (((-24*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2 + 
           (2*(61 + 349*x - 623*x^2 + 277*x^3))/(9*(-1 + x)*(1 + x)^2))*z2 + 
         (4*(54 + 54*x + 53*x^2 + 95*x^3 + 20*x^4 + 20*x^5)*z2^2)/
          (5*(-1 + x)^2*(1 + x)^3) + (2*(91 - 55*x + 211*x^2 + 65*x^3)*z3)/
          ((-1 + x)*(1 + x)^2))*H[-1, x] + 
       ((2*(1061 - 16710*x + 1061*x^2))/(81*(-1 + x^2)) + 
         ((103 - 820*x - 496*x^2 + 404*x^3 - 95*x^4)*z2)/
          (9*(-1 + x)*(1 + x)^3) + ((88 + 88*x + 622*x^2 - 526*x^3 - 40*x^4 - 
            40*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - 
         (4*(38 + 40*x - 263*x^2 + 268*x^3 + 47*x^4)*z3)/
          (3*(-1 + x)*(1 + x)^3))*H[0, x] + 
       (((8*(1 + x^2))/(-1 + x^2) - (24*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2)*
          z2 - (4*(52 + 52*x + 53*x^2 + 95*x^3 + 22*x^4 + 22*x^5)*z2^2)/
          (5*(-1 + x)^2*(1 + x)^3) + (2*(-95 - 53*x + 9*x^2 + 51*x^3)*z3)/
          ((-1 + x)*(1 + x)^2))*H[1, x] + 
       ((12*(-17 + 33*x - 49*x^2 + x^3)*z2)/((-1 + x)*(1 + x)^2) - 
         (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, -1, x] + 
       ((-4*(341 - 1266*x + 341*x^2))/(27*(-1 + x^2)) - 
         (4*(-18 + 61*x + 26*x^2 - 19*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3) - 
         (16*(-4 - 4*x - 7*x^2 + 5*x^3 + 3*x^4 + 3*x^5)*z3)/
          ((-1 + x)^2*(1 + x)^3))*H[-1, 0, x] + 
       ((24*(1 + x^2)*z2)/(-1 + x^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[-1, 1, x] + (((-96*ln2*x^2)/((-1 + x)*(1 + x)^3) + 
           (8 + 48*x + 420*x^2 + 816*x^3 + 76*x^4)/((-1 + x)*(1 + x)^3))*z2 + 
         (4*(-33 - 33*x - 4*x^2 - 32*x^3 + 15*x^4 + 15*x^5)*z3)/
          ((-1 + x)^2*(1 + x)^3))*H[0, -1, x] + 
       ((2*(341 - 2599*x + 1127*x^2 + 395*x^3))/(27*(-1 + x)*(1 + x)^2) + 
         ((11 + 2*x - 88*x^2 + 98*x^3 - 67*x^4)*z2)/((-1 + x)*(1 + x)^3) + 
         (4*(13 + 13*x + 20*x^2 + 56*x^3 + 25*x^4 + 25*x^5)*z3)/
          ((-1 + x)^2*(1 + x)^3))*H[0, 0, x] + 
       (((-96*ln2*x^2)/((-1 + x)*(1 + x)^3) - (16*x*(1 + x + 2*x^2))/
            ((-1 + x)*(1 + x)^2))*z2 + ((84 + 84*x - 352*x^2 + 400*x^3 - 
            60*x^4 - 60*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, 1, x] + 
       ((48*(-1 - 2*x + 3*x^2 + 2*x^3)*z2)/((-1 + x)*(1 + x)^2) + 
         (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + 
       ((4*(1 + 6*x + x^2))/(-1 + x^2) - (4*(5 - 66*x + 82*x^2 - 50*x^3 + 
            13*x^4)*z2)/((-1 + x)*(1 + x)^3) + 
         (16*(-2 - 2*x - 7*x^2 + 5*x^3 + x^4 + x^5)*z3)/
          ((-1 + x)^2*(1 + x)^3))*H[1, 0, x] + 
       ((-8*(1 + x^2)*z2)/(-1 + x^2) - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[1, 1, x] + ((-4*(47 + 306*x + 47*x^2))/(9*(-1 + x^2)) - 
         (16*(1 + 4*x^2 + 3*x^4)*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] + 
       (16*(-4 - 4*x + 7*x^2 - 11*x^3 + 2*x^4 + 2*x^5)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^2*(1 + x)^3) + ((2*(137 + 1037*x - 115*x^2 + 173*x^3))/
          (9*(-1 + x)*(1 + x)^2) - (8*(2 + 2*x + 3*x^2 + 5*x^3 + 2*x^4 + 
            2*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 0, 0, x] - 
       (16*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(-1 + x^2)^2 + 
       ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/
          (-1 + x^2)^2)*H[-1, 1, 0, x] - 
       (8*(-19 - 19*x + 64*x^2 - 68*x^3 + 17*x^4 + 17*x^5)*z2*
         H[0, -1, -1, x])/((-1 + x)^2*(1 + x)^3) + 
       ((4*(-35 - 62*x + 523*x^2 + 190*x^3))/(9*(-1 + x)*(1 + x)^2) + 
         (4*(-29 - 29*x + 38*x^2 - 42*x^3 + 27*x^4 + 27*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] - 
       (24*(1 + x^2)^2*z2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
       (8*(5 + 5*x + 39*x^2 - 3*x^3 + 13*x^4 + 13*x^5)*z2*H[0, 0, -1, x])/
        ((-1 + x)^2*(1 + x)^3) + 
       ((-2*(-134 + 515*x + 569*x^2 + 263*x^3 + 379*x^4))/
          (9*(-1 + x)*(1 + x)^3) + (4*(2 + 2*x - 3*x^2 + 87*x^3 + 40*x^4 + 
            40*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] + 
       (8*(1 + 8*x^2 + 7*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - 
       (24*(1 + x + 6*x^2 - 2*x^3 + x^4 + x^5)*z2*H[0, 1, -1, x])/
        ((-1 + x)^2*(1 + x)^3) + ((-8*(1 - x + 9*x^2 + 7*x^3))/
          ((-1 + x)*(1 + x)^2) - (4*(-13 - 13*x + 2*x^2 + 18*x^3 + 23*x^4 + 
            23*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 1, 0, x] + 
       (8*(1 + x^2)^2*z2*H[0, 1, 1, x])/(-1 + x^2)^2 + 
       ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/
          (-1 + x^2)^2)*H[1, -1, 0, x] - 
       (16*(-10 - 10*x + 7*x^2 - 11*x^3 + 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/
        ((-1 + x)^2*(1 + x)^3) + ((-4*(-1 + 61*x - 45*x^2 + 17*x^3))/
          ((-1 + x)*(1 + x)^2) + (8*x^2*(3 + 5*x + 4*x^2 + 4*x^3)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] + 
       (16*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + 
       ((-16*(1 + x^2))/(-1 + x^2) - (16*(-1 + 4*x^2 + 5*x^4)*z2)/
          (-1 + x^2)^2)*H[1, 1, 0, x] - (480*(1 + x^2)*H[-1, -1, -1, 0, x])/
        (-1 + x^2) + (4*(65 + 155*x + x^2 + 91*x^3)*H[-1, -1, 0, 0, x])/
        ((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[-1, -1, 1, 0, x])/
        (-1 + x^2) + (4*(63 + 173*x - 17*x^2 + 93*x^3)*H[-1, 0, -1, 0, x])/
        ((-1 + x)*(1 + x)^2) - (2*(35 + 388*x + 206*x^2 + 4*x^3 + 87*x^4)*
         H[-1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
       (16*(5 + 15*x - 3*x^2 + 7*x^3)*H[-1, 0, 1, 0, x])/
        ((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[-1, 1, -1, 0, x])/
        (-1 + x^2) - (8*(15 + 17*x + 7*x^2 + 9*x^3)*H[-1, 1, 0, 0, x])/
        ((-1 + x)*(1 + x)^2) - (48*(1 + x^2)*H[-1, 1, 1, 0, x])/(-1 + x^2) + 
       (16*(1 + 14*x + 25*x^2 + 38*x^3)*H[0, -1, -1, 0, x])/
        ((-1 + x)*(1 + x)^2) - (4*(-4 + 12*x + 161*x^2 + 52*x^3 + 101*x^4)*
         H[0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
       (96*x*(1 + x + 2*x^2)*H[0, -1, 1, 0, x])/((-1 + x)*(1 + x)^2) - 
       (4*(5 + 50*x - 41*x^2 - 6*x^3 + 92*x^4)*H[0, 0, -1, 0, x])/
        ((-1 + x)*(1 + x)^3) + (2*(11 - 49*x^2 - 56*x^3 + 32*x^4)*
         H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
       (16*x*(5 + x - 3*x^2 + 7*x^3)*H[0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
       (96*x*(1 + x + 2*x^2)*H[0, 1, -1, 0, x])/((-1 + x)*(1 + x)^2) + 
       (8*(3 - 8*x + 24*x^2 + 8*x^3 + 7*x^4)*H[0, 1, 0, 0, x])/
        ((-1 + x)*(1 + x)^3) + (32*x*(1 + x + 2*x^2)*H[0, 1, 1, 0, x])/
        ((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[1, -1, -1, 0, x])/
        (-1 + x^2) - (8*(15 + 17*x + 7*x^2 + 9*x^3)*H[1, -1, 0, 0, x])/
        ((-1 + x)*(1 + x)^2) - (48*(1 + x^2)*H[1, -1, 1, 0, x])/(-1 + x^2) + 
       (8*(-25 - 47*x + 23*x^2 + x^3)*H[1, 0, -1, 0, x])/
        ((-1 + x)*(1 + x)^2) + (4*(33 + 148*x - 56*x^2 + 20*x^3 - 25*x^4)*
         H[1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
       (64*(-1 - 2*x + x^2)*H[1, 0, 1, 0, x])/((-1 + x)*(1 + x)^2) - 
       (48*(1 + x^2)*H[1, 1, -1, 0, x])/(-1 + x^2) - 
       (8*(-13 + 13*x - 21*x^2 + 5*x^3)*H[1, 1, 0, 0, x])/
        ((-1 + x)*(1 + x)^2) + (16*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x^2) + 
       (64*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(3 + 8*x^2 + 5*x^4)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (160*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(11 + 11*x + 23*x^2 + 9*x^3 + 5*x^4 + 5*x^5)*H[-1, 0, -1, 0, 0, 
          x])/((-1 + x)^2*(1 + x)^3) - (96*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/
        (-1 + x^2)^2 - (16*(17 + 17*x + 14*x^2 + 34*x^3 + 7*x^4 + 7*x^5)*
         H[-1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (24*(6 + 6*x + 11*x^2 + 5*x^3 + 2*x^4 + 2*x^5)*H[-1, 0, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (16*(11 + 16*x^2 + 5*x^4)*
         H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (96*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(3 + 3*x + 20*x^2 - 4*x^3 + 5*x^4 + 5*x^5)*H[-1, 0, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (32*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/
        (-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 8*x^2 + 7*x^4)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^2 + 
       (64*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (304*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(7 + 7*x + 19*x^2 + 37*x^3 + 21*x^4 + 21*x^5)*
         H[0, -1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (144*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(7 + 7*x + 25*x^2 + 47*x^3 + 29*x^4 + 29*x^5)*
         H[0, -1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (16*(-4 - 4*x + 3*x^2 + 37*x^3 + 24*x^4 + 24*x^5)*
         H[0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (64*(1 + x + 2*x^2 + 8*x^3 + 4*x^4 + 4*x^5)*H[0, -1, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (144*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/
        (-1 + x^2)^2 + (32*(3 + 3*x + 5*x^2 + 7*x^3 + 3*x^4 + 3*x^5)*
         H[0, -1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (48*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(5 + 5*x + 78*x^2 + 18*x^3 + 43*x^4 + 43*x^5)*
         H[0, 0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (8*(2 + 2*x + 91*x^2 + 25*x^3 + 56*x^4 + 56*x^5)*H[0, 0, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (48*(1 + 8*x^2 + 7*x^4)*
         H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (8*(2 + 2*x + 37*x^2 + 91*x^3 + 62*x^4 + 62*x^5)*H[0, 0, 0, -1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (4*x^2*(5 + 43*x + 24*x^2 + 24*x^3)*
         H[0, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (16*(1 + x + 5*x^2 + 29*x^3 + 16*x^4 + 16*x^5)*H[0, 0, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (48*(1 + 8*x^2 + 7*x^4)*
         H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(3 + 3*x + 19*x^2 + 7*x^3 + 10*x^4 + 10*x^5)*H[0, 0, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (16*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 1, 0, x])/
        (-1 + x^2)^2 - (144*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(3 + 3*x + 5*x^2 + 7*x^3 + 3*x^4 + 3*x^5)*H[0, 1, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (48*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/
        (-1 + x^2)^2 + (16*(7 + 7*x - 6*x^2 + 46*x^3 + 13*x^4 + 13*x^5)*
         H[0, 1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (16*(2 + 2*x - 12*x^2 + 38*x^3 + 11*x^4 + 11*x^5)*H[0, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (48*(1 + x + 8*x^3 + 3*x^4 + 3*x^5)*
         H[0, 1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (48*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-5 - 5*x + 6*x^2 - 14*x^3 + x^4 + x^5)*H[0, 1, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (16*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/
        (-1 + x^2)^2 - (64*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 8*x^2 + 7*x^4)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + 
       (64*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (160*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(13 + 13*x + 23*x^2 + 9*x^3 + 3*x^4 + 3*x^5)*H[1, 0, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (96*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/
        (-1 + x^2)^2 + (16*(19 + 19*x + 14*x^2 + 34*x^3 + 5*x^4 + 5*x^5)*
         H[1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (24*(8 + 8*x + 11*x^2 + 5*x^3)*H[1, 0, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (16*(11 + 16*x^2 + 5*x^4)*
         H[1, 0, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (96*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(7 + 7*x + 20*x^2 - 4*x^3 + x^4 + x^5)*H[1, 0, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (32*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/
        (-1 + x^2)^2 + (64*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + 8*x^2 + 7*x^4)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2)) + 
   Cf^2*(29 + ((288*ln2*x)/(1 + x)^2 + (2*(-3 + 75*x - 53*x^2 + 5*x^3))/
        ((-1 + x)*(1 + x)^2))*z2 + 
     (2*(-59 + 9*x - 176*x^2 + 420*x^3 + 113*x^4 + 181*x^5)*z2^2)/
      (5*(-1 + x)^2*(1 + x)^3) - (8*(7 + 17*x - 22*x^2 + 17*x^3 + 5*x^4)*z3)/
      (-1 + x^2)^2 + (4*(-5 + 49*x - 53*x^2 + x^3)*z2*H[-1, x])/
      ((-1 + x)*(1 + x)^2) + ((-4*(3 - 10*x + 3*x^2))/(-1 + x^2) - 
       (4*(-3 - 11*x + 47*x^2 - 27*x^3 - 44*x^4 + 6*x^5)*z2)/
        ((-1 + x)^2*(1 + x)^3) + (32*(1 + 4*x - 3*x^2 + 4*x^3 + x^4)*z3)/
        ((-1 + x)*(1 + x)^3))*H[0, x] + (16*(1 + x^2)^2*z3*H[1, x])/
      (-1 + x^2)^2 + ((-12*(5 - 14*x + 5*x^2))/(-1 + x^2) + 
       (16*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, x] - 
     (8*(-7 - 7*x + 16*x^2 - 20*x^3 + 5*x^4 + 5*x^5)*z2*H[0, -1, x])/
      ((-1 + x)^2*(1 + x)^3) + ((4*(3 - 15*x + 51*x^2 - 73*x^3 + 26*x^4))/
        (-1 + x^2)^2 + (8*(-1 + x - 5*x^2 + 17*x^3 + 5*x^4 + 7*x^5)*z2)/
        ((-1 + x)^2*(1 + x)^3))*H[0, 0, x] + 
     (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, 0, x])/
        (-1 + x^2)^2)/Ep^2 + ((32*(-1 + x))/(1 + x) + 
       (16*(1 + 5*x - 18*x^2 + 22*x^3 - 3*x^4 + x^5)*z2)/
        ((-1 + x)^2*(1 + x)^3))*H[1, 0, x] - (16*(1 + x^2)*H[-1, -1, 0, x])/
      (-1 + x^2) + (4*(5 + 58*x - 2*x^2 + 58*x^3 + 9*x^4)*H[-1, 0, 0, x])/
      (-1 + x^2)^2 + (8*(3 - 22*x + 20*x^2 - 22*x^3 + 5*x^4)*H[0, -1, 0, x])/
      (-1 + x^2)^2 - (4*(-1 + 31*x + 65*x^2 - 9*x^3 + 10*x^5)*H[0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) + (4 + (4*(1 + x^2)*z2)/(-1 + x^2) + 
       ((-4*(1 - 4*x + x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/(-1 + x^2)^2)*
        H[0, x] + (8*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) - 
       (4*(-1 + 8*x + 8*x^3 + x^4)*H[0, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + x^2)^2*H[-1, 0, 0, x])/(-1 + x^2)^2 - 
       (8*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 + 
       (12*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep - 
     (16*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, 1, 0, x])/(-1 + x^2)^2 + 
     (8*(5 - 16*x + 6*x^2 - 16*x^3 + 5*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + 
     (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - 
     (48*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(3 - 5*x + 36*x^2 - 16*x^3 + 15*x^4 + 7*x^5)*H[0, -1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) - (8*(-1 + 3*x + 10*x^2 + 10*x^3 + 7*x^4 + 
        11*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
     (4*(7 + 7*x + 16*x^2 + 52*x^3 + 27*x^4 + 27*x^5)*H[0, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) + (16*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 0, x])/
      (-1 + x^2)^2 - (16*(-1 + x)*H[0, 1, 0, 0, x])/(1 + x) - 
     (32*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (32*(1 + 3*x - 8*x^2 + 12*x^3 - x^4 + x^5)*H[1, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^3) + (32*(1 + x^2)^2*H[1, 0, 1, 0, x])/
      (-1 + x^2)^2 + Ep*(-113/2 - (1152*li4half*x)/(1 + x)^2 - 
       (48*ln2^4*x)/(1 + x)^2 + (2*(-157 + 583*x + 679*x^2 - 3283*x^3 + 
          1240*x^4 + 202*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - 
       (2*(239 + 744*x - 1138*x^2 - 672*x^3 + 683*x^4)*z3)/(3*(-1 + x^2)^2) + 
       z2*((-576*ln2^2*x)/(1 + x)^2 + (24*ln2*(11 + 74*x + 11*x^2))/
          (1 + x)^2 - (8*(-5 - 90*x + 67*x^2 + 4*x^3))/((-1 + x)*(1 + x)^2) - 
         (4*(3 + 19*x + 140*x^2 - 48*x^3 + 27*x^4 + 43*x^5)*z3)/
          ((-1 + x)^2*(1 + x)^3)) + (6*(-3 + 109*x - 368*x^2 + 516*x^3 - 
          35*x^4 + 77*x^5)*z5)/((-1 + x)^2*(1 + x)^3) + 
       (((48*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2 + 
           (4*(29 - 115*x - 7*x^2 + 5*x^3))/((-1 + x)*(1 + x)^2))*z2 - 
         (8*(121 + 87*x + 271*x^2 - 27*x^3 + 35*x^4 + x^5)*z2^2)/
          (5*(-1 + x)^2*(1 + x)^3) + (4*(-21 + 93*x - 101*x^2 + 13*x^3)*z3)/
          ((-1 + x)*(1 + x)^2))*H[-1, x] + 
       ((-12*(3 - 10*x + 3*x^2))/(-1 + x^2) - 
         (4*(-6 + 43*x - 74*x^2 + 50*x^3 - 52*x^4 + 23*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3) - (2*(53 + 325*x - 84*x^2 + 1488*x^3 + 
            377*x^4 + 649*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - 
         (4*(53 - 91*x + 732*x^2 - 576*x^3 + 211*x^4 + 55*x^5)*z3)/
          (3*(-1 + x)^2*(1 + x)^3))*H[0, x] + 
       (((-32*(-1 + x))/(1 + x) + (48*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2)*z2 - 
         (8*(-130 - 26*x - 573*x^2 + 425*x^3 - 48*x^4 + 56*x^5)*z2^2)/
          (5*(-1 + x)^2*(1 + x)^3) - (4*(55 - 138*x + 70*x^2 - 138*x^3 + 
            55*x^4)*z3)/(-1 + x^2)^2)*H[1, x] - 
       (8*(-29 + 121*x - 125*x^2 + 25*x^3)*z2*H[-1, -1, x])/
        ((-1 + x)*(1 + x)^2) + ((-8*(3 - 86*x + 3*x^2))/(-1 + x^2) + 
         (4*(29 - 197*x - 58*x^2 + 90*x^3 - 131*x^4 + 11*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3) + (64*(1 + 4*x - 3*x^2 + 4*x^3 + x^4)*z3)/
          ((-1 + x)*(1 + x)^3))*H[-1, 0, x] - (64*(1 + x^2)^2*z3*H[-1, 1, x])/
        (-1 + x^2)^2 + (((192*ln2*x^2)/((-1 + x)*(1 + x)^3) + 
           (8*(-3 + 37*x + 59*x^2 + 65*x^3 - 130*x^4 + 4*x^5))/
            ((-1 + x)^2*(1 + x)^3))*z2 - (16*(-9 - 13*x + 29*x^2 - 25*x^3 + 
            15*x^4 + 11*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, -1, x] + 
       ((4*(7 - 18*x + 232*x^2 - 254*x^3 + 17*x^4))/(-1 + x^2)^2 + 
         (4*(6 + 16*x + 107*x^2 - 211*x^3 + 101*x^4 + 45*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3) - (16*(14 + 23*x - 35*x^2 + 109*x^3 + 
            14*x^4 + 23*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[0, 0, x] + 
       (((192*ln2*x^2)/((-1 + x)*(1 + x)^3) + 
           (16*(1 - 6*x + 2*x^2 - 6*x^3 + x^4))/(-1 + x^2)^2)*z2 + 
         (16*(-5 + x + 25*x^2 - 9*x^3 + 7*x^4 + 13*x^5)*z3)/
          ((-1 + x)^2*(1 + x)^3))*H[0, 1, x] + 
       ((-48*(3 + 8*x + 3*x^2)*z2)/(1 + x)^2 - (64*(1 + x^2)^2*z3)/
          (-1 + x^2)^2)*H[1, -1, x] + ((16*(1 - 16*x + x^2))/(-1 + x^2) + 
         (8*(-5 + 15*x + 142*x^2 - 170*x^3 + 31*x^4 + 19*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3) - (16*(-7 - 3*x - 34*x^2 + 30*x^3 + x^4 + 
            5*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[1, 0, x] + 
       (64*(1 + x^2)^2*z3*H[1, 1, x])/(-1 + x^2)^2 + 
       ((8*(65 - 174*x + 65*x^2))/(-1 + x^2) - (64*(1 + x^2)^2*z2)/
          (-1 + x^2)^2)*H[-1, -1, 0, x] - 
       (32*(-2 - 2*x + 11*x^2 - 7*x^3 + 4*x^4 + 4*x^5)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^2*(1 + x)^3) + ((-4*(95 - 61*x - 205*x^2 + 83*x^3))/
          ((-1 + x)*(1 + x)^2) - (16*(10 + 8*x + 23*x^2 + x^3 + 4*x^4 + 
            2*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 0, 0, x] + 
       ((-192*(-1 + x))/(1 + x) - (64*(1 - x + 12*x^2 - 8*x^3 + 3*x^4 + x^5)*
           z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 1, 0, x] + 
       (16*(-19 - 19*x + 64*x^2 - 68*x^3 + 17*x^4 + 17*x^5)*z2*
         H[0, -1, -1, x])/((-1 + x)^2*(1 + x)^3) + 
       ((-8*(-10 + 53*x + 23*x^2 - 169*x^3 + 79*x^4))/(-1 + x^2)^2 - 
         (16*(-13 - 17*x + 34*x^2 - 46*x^3 + 11*x^4 + 7*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] + 
       (8*(11 + 23*x + 20*x^2 + 56*x^3 + 15*x^4 + 27*x^5)*z2*H[0, 0, -1, x])/
        ((-1 + x)^2*(1 + x)^3) + 
       ((4*(7 - 70*x + 192*x^2 - 152*x^3 - 99*x^4 + 74*x^5))/
          ((-1 + x)^2*(1 + x)^3) - (8*(2 - 4*x + 29*x^2 + 59*x^3 + 48*x^4 + 
            42*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] - 
       (16*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - 
       (192*x^2*z2*H[0, 1, -1, x])/((-1 + x)*(1 + x)^3) + 
       ((16*(-3 + 13*x - 8*x^2 - 19*x^3 + 13*x^4))/(-1 + x^2)^2 + 
         (16*(-5 - 11*x + 22*x^2 - 30*x^3 + 7*x^4 + x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[0, 1, 0, x] + 
       ((-192*(-1 + x))/(1 + x) - (64*(1 - x + 12*x^2 - 8*x^3 + 3*x^4 + x^5)*
           z2)/((-1 + x)^2*(1 + x)^3))*H[1, -1, 0, x] + 
       (32*(-10 - 10*x + 7*x^2 - 11*x^3 + 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/
        ((-1 + x)^2*(1 + x)^3) + ((8*(-17 + 4*x + 66*x^2 - 60*x^3 + 15*x^4))/
          (-1 + x^2)^2 - (16*(-9 + 3*x - 57*x^2 + 65*x^3 + x^4 + 13*x^5)*z2)/
          ((-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] - 
       (32*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + 
       ((64*(-1 + x))/(1 + x) + (64*(1 - x + 12*x^2 - 8*x^3 + 3*x^4 + x^5)*
           z2)/((-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] + 
       (32*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - 
       (8*(19 + 102*x + 10*x^2 + 102*x^3 + 23*x^4)*H[-1, -1, 0, 0, x])/
        (-1 + x^2)^2 - (8*(21 + 18*x + 46*x^2 + 18*x^3 + 25*x^4)*
         H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (4*(53 + 119*x + 110*x^2 + 258*x^3 + 189*x^4 + 39*x^5)*
         H[-1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (64*(1 + x + x^2)*H[-1, 0, 1, 0, x])/(1 + x)^2 - 
       (16*(3 + 8*x + 3*x^2)*H[-1, 1, 0, 0, x])/(1 + x)^2 - 
       (16*(15 - 106*x + 68*x^2 - 106*x^3 + 17*x^4)*H[0, -1, -1, 0, x])/
        (-1 + x^2)^2 + (8*(27 - 57*x + 137*x^2 - 133*x^3 - 70*x^4 + 32*x^5)*
         H[0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (96*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (8*(9 - 43*x + 27*x^2 - 27*x^3 - 112*x^4 + 50*x^5)*H[0, 0, -1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (4*(1 - 77*x - 145*x^2 - 39*x^3 + 34*x^4 + 
          2*x^5)*H[0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (8*(5 - 31*x + 6*x^2 - 58*x^3 - 35*x^4 + 17*x^5)*H[0, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (96*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*
         H[0, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (8*(-5 + 27*x - 26*x^2 + 78*x^3 + 67*x^4 + 19*x^5)*H[0, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (32*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*
         H[0, 1, 1, 0, x])/(-1 + x^2)^2 - (16*(3 + 8*x + 3*x^2)*
         H[1, -1, 0, 0, x])/(1 + x)^2 - 
       (32*(2 - 13*x - 2*x^2 - 13*x^3 + 2*x^4)*H[1, 0, -1, 0, x])/
        (-1 + x^2)^2 + (16*(4 - 15*x + 55*x^2 - 101*x^3 - 7*x^4 + 16*x^5)*
         H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (16*(1 - 8*x - 2*x^2 - 8*x^3 + x^4)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (32*(6 - 5*x + 6*x^2 - 5*x^3 + 6*x^4)*H[1, 1, 0, 0, x])/(-1 + x^2)^2 - 
       (256*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (192*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(6 + 10*x - 3*x^2 + 23*x^3 + 4*x^5)*H[-1, 0, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (64*(4 + 3*x + 5*x^2 + 5*x^3 + 2*x^4 + x^5)*
         H[-1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (16*(22 + 22*x + 43*x^2 + 25*x^3 + 12*x^4 + 12*x^5)*
         H[-1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (128*(1 + x^2)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (32*(-1 + x)*H[-1, 0, 1, 0, 0, x])/(1 + x) + 
       (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*H[-1, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/
        (-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(3 - 13*x + 80*x^2 - 44*x^3 + 31*x^4 + 15*x^5)*
         H[0, -1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (16*(-5 - 21*x + 76*x^2 - 40*x^3 + 39*x^4 + 23*x^5)*
         H[0, -1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (8*(-13 - 61*x + 202*x^2 - 142*x^3 + 91*x^4 + 43*x^5)*
         H[0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (64*(-1 - 3*x + 6*x^2 - 2*x^3 + 5*x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (64*x^2*H[0, -1, 1, 0, 0, x])/
        ((-1 + x)*(1 + x)^3) + (16*(-13 - x + 26*x^2 + 26*x^3 + 27*x^4 + 
          39*x^5)*H[0, 0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (8*(-15 - 11*x + 80*x^2 - 12*x^3 + 45*x^4 + 49*x^5)*
         H[0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (96*(-1 + 2*x^2 + 3*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (8*(-5 - x + 28*x^2 + 176*x^3 + 103*x^4 + 107*x^5)*
         H[0, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (4*(15 + 15*x + 20*x^2 + 96*x^3 + 43*x^4 + 43*x^5)*
         H[0, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (16*(-3 - 5*x + 6*x^2 + 34*x^3 + 25*x^4 + 23*x^5)*H[0, 0, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (96*(-1 + 2*x^2 + 3*x^4)*
         H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(5 + 5*x - 2*x^2 + 22*x^3 + 5*x^4 + 5*x^5)*H[0, 0, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (32*(-1 + 2*x^2 + 3*x^4)*
         H[0, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (64*x^2*H[0, 1, -1, 0, 0, x])/
        ((-1 + x)*(1 + x)^3) - (32*(1 - 5*x + 12*x^2 + 4*x^3 + 13*x^4 + 
          7*x^5)*H[0, 1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (16*(-1 - 15*x + 24*x^2 - 16*x^3 + 19*x^4 + 5*x^5)*
         H[0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (32*(1 - 2*x + 8*x^2 + 2*x^3 + 7*x^4)*H[0, 1, 0, 1, 0, x])/
        (-1 + x^2)^2 - (32*(3 + 8*x - 12*x^2 + 8*x^3 + 3*x^4)*
         H[0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
       (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*H[1, -1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/
        (-1 + x^2)^2 + (320*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (32*(13 + 13*x + 23*x^2 + 9*x^3 + 3*x^4 + 3*x^5)*H[1, 0, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) - (192*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/
        (-1 + x^2)^2 - (64*(5 + 11*x - 23*x^2 + 47*x^3 + x^4 + 7*x^5)*
         H[1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + 
       (16*(21 + 25*x + 13*x^2 + 35*x^3 - x^4 + 3*x^5)*H[1, 0, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (128*(2 + 3*x - x^2 + 9*x^3 + x^4 + 2*x^5)*
         H[1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - 
       (192*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (64*(-5 - 3*x - 20*x^2 + 12*x^3 - x^4 + x^5)*H[1, 0, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (64*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/
        (-1 + x^2)^2 - (128*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (128*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*H[1, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^3) + (128*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
        (-1 + x^2)^2))) + 
 asr^3*(Cf*nl^2*Tf^2*(-112/729 + (32*(71 + 192*x - 121*x^2)*z2)/
      (81*(-1 + x^2)) - (928*(1 + x^2)*z2^2)/(45*(-1 + x^2)) - 
     (64*(3 - 24*x + 17*x^2)*z3)/(27*(-1 + x^2)) + 
     ((128*(5 - 12*x + 5*x^2)*z2)/(27*(-1 + x^2)) + (256*(1 + x^2)*z3)/
        (9*(-1 + x^2)))*H[-1, x] + 
     ((128*(29 - 657*x + 29*x^2))/(729*(-1 + x^2)) + 
       (64*(5 - 12*x + 5*x^2)*z2)/(27*(-1 + x^2)) + (64*(1 + x^2)*z3)/
        (27*(-1 + x^2)))*H[0, x] + 
     (160/81 - (160*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep^2 + 
     (32/81 - (32*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep + 
     (-32/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 - 
     (256*(1 + x^2)*z2*H[-1, -1, x])/(9*(-1 + x^2)) + 
     ((-64*(25 - 192*x + 25*x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*z2)/
        (9*(-1 + x^2)))*H[-1, 0, x] + (128*(1 + x^2)*z2*H[0, -1, x])/
      (9*(-1 + x^2)) + ((32*(25 - 192*x + 25*x^2))/(81*(-1 + x^2)) + 
       (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + 
     (256*(5 - 12*x + 5*x^2)*H[-1, -1, 0, x])/(27*(-1 + x^2)) - 
     (128*(5 - 12*x + 5*x^2)*H[-1, 0, 0, x])/(27*(-1 + x^2)) - 
     (128*(5 - 12*x + 5*x^2)*H[0, -1, 0, x])/(27*(-1 + x^2)) + 
     (64*(5 - 12*x + 5*x^2)*H[0, 0, 0, x])/(27*(-1 + x^2)) - 
     (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + 
     (64*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + 
   Cf*nh*nl*Tf^2*((-32*(421 + 1034*x + 421*x^2))/(81*(1 + x)^2) + 
     (16*(-637 - 3423*x - 4258*x^2 + 3170*x^3 + 3327*x^4 + 413*x^5)*z2)/
      (81*(-1 + x)*(1 + x)^4) + (64*(1 + x^2)*z2^2)/(3*(-1 + x^2)) - 
     (32*(21 + 12*x + 142*x^2 + 12*x^3 + 21*x^4)*z3)/(27*(1 + x)^4) + 
     (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*z2*H[-1, x])/(9*(1 + x)^4) + 
     ((-256*(2 + 71*x + 174*x^2 + 71*x^3 + 2*x^4))/(81*(-1 + x)*(1 + x)^3) - 
       (16*(-45 + 9*x + 12*x^2 + 524*x^3 - 39*x^4 + 35*x^5)*z2)/
        (27*(-1 + x)*(1 + x)^4) + (416*(1 + x^2)*z3)/(27*(-1 + x^2)))*
      H[0, x] + ((16*z2)/9 - (16*(1 + x^2)*z2*H[0, x])/(9*(-1 + x^2)))/Ep - 
     (512*(7 - 4*x + 38*x^2 - 4*x^3 + 7*x^4)*H[-1, 0, x])/
      (81*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)*z2*H[0, -1, x])/
      (3*(-1 + x^2)) + ((64*(25 - 75*x - 20*x^2 + 292*x^3 + 99*x^4 + 31*x^5))/
        (81*(-1 + x)*(1 + x)^4) + (128*(1 + x^2)*z2)/(9*(-1 + x^2)))*
      H[0, 0, x] + (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[-1, 0, 0, x])/
      (27*(1 + x)^4) + (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*
       H[0, -1, 0, x])/(27*(1 + x)^4) - 
     (128*(-5 + 3*x + 4*x^2 + 68*x^3 - 3*x^4 + 5*x^5)*H[0, 0, 0, x])/
      (27*(-1 + x)*(1 + x)^4) - (128*(1 + x^2)*H[0, -1, 0, 0, x])/
      (9*(-1 + x^2)) - (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + 
     (128*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + 
   Cf^2*nl*Tf*(7727/81 + (1024*li4half*x)/(1 + x)^2 + 
     (128*ln2^4*x)/(3*(1 + x)^2) - 
     (8*(-995 + 1185*x - 626*x^2 + 2154*x^3 - 655*x^4 + 2665*x^5)*z2^2)/
      (45*(-1 + x)^2*(1 + x)^3) + (16*(208 + 583*x - 854*x^2 - 41*x^3 + 
        392*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((512*ln2^2*x)/(1 + x)^2 - 
       (64*ln2*(5 + 46*x + 5*x^2))/(1 + x)^2 + 
       (2*(-99 - 5059*x + 3269*x^2 + 197*x^3))/(9*(-1 + x)*(1 + x)^2) + 
       (16*(-9 - 9*x + 92*x^2 - 44*x^3 + 33*x^4 + 33*x^5)*z3)/
        (3*(-1 + x)^2*(1 + x)^3)) - 
     (8*(-15 + 193*x - 500*x^2 + 948*x^3 + 31*x^4 + 239*x^5)*z5)/
      (3*(-1 + x)^2*(1 + x)^3) + 
     (((-128*ln2*(1 - 4*x + x^2))/(1 + x)^2 - 
         (64*(5 + 56*x - 136*x^2 + 11*x^3))/(9*(-1 + x)*(1 + x)^2))*z2 + 
       (1952*(1 + x^2)^2*z2^2)/(15*(-1 + x^2)^2) - 
       (64*(-6 + 17*x - 22*x^2 + x^3)*z3)/(3*(-1 + x)*(1 + x)^2))*H[-1, x] + 
     ((1415 - 17784*x + 1415*x^2)/(81*(-1 + x^2)) + 
       (4*(-205 - 25*x + 512*x^2 - 624*x^3 - 2179*x^4 + 665*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^3) + (8*(49 + 185*x + 154*x^2 + 1186*x^3 + 
          485*x^4 + 621*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) - 
       (16*(-119 - 267*x + 436*x^2 - 72*x^3 + 5*x^4 + 25*x^5)*z3)/
        (9*(-1 + x)^2*(1 + x)^3))*H[0, x] + 
     (((128*(-1 + x))/(3*(1 + x)) - (128*ln2*(1 - 4*x + x^2))/(1 + x)^2)*z2 + 
       (32*(-103 - 11*x - 534*x^2 + 386*x^3 - 63*x^4 + 29*x^5)*z2^2)/
        (15*(-1 + x)^2*(1 + x)^3) + (32*(55 - 90*x - 202*x^2 - 90*x^3 + 
          55*x^4)*z3)/(9*(-1 + x^2)^2))*H[1, x] + 
     (32*(-23 + 157*x - 167*x^2 + 13*x^3)*z2*H[-1, -1, x])/
      (3*(-1 + x)*(1 + x)^2) + ((4*(689 - 3568*x + 689*x^2))/(9*(-1 + x^2)) - 
       (8*(35 - 541*x + 180*x^2 + 84*x^3 - 207*x^4 + 81*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3) - (32*(-1 + 2*x^2 + 3*x^4)*z3)/(-1 + x^2)^2)*
      H[-1, 0, x] + (256*(1 + x^2)^2*z3*H[-1, 1, x])/(3*(-1 + x^2)^2) + 
     (((128*ln2*(1 + x^2))/(-1 + x^2) + (32*(-68 - 134*x + 143*x^2 - 
            325*x^3 + 307*x^4 + 49*x^5))/(9*(-1 + x)^2*(1 + x)^3))*z2 + 
       (64*(-9 - 13*x + 19*x^2 - 21*x^3 + 12*x^4 + 8*x^5)*z3)/
        (3*(-1 + x)^2*(1 + x)^3))*H[0, -1, x] + 
     ((-2*(2635 - 24624*x + 90680*x^2 - 112464*x^3 + 20797*x^4))/
        (81*(-1 + x^2)^2) - (4*(87 - 41*x - 516*x^2 + 476*x^3 - 651*x^4 + 
          757*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3) + 
       (16*(29 + 89*x - 290*x^2 + 550*x^3 + 41*x^4 + 101*x^5)*z3)/
        (9*(-1 + x)^2*(1 + x)^3))*H[0, 0, x] + 
     (8/3 - (16*(1 + x^2)*H[0, x])/(3*(-1 + x^2)) + 
       (16*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2))/Ep^3 + 
     (((128*ln2*(1 + x^2))/(-1 + x^2) - (64*(1 - 6*x + 2*x^2 - 6*x^3 + x^4))/
          (3*(-1 + x^2)^2))*z2 - (32*(-3 + 13*x + 56*x^2 - 24*x^3 + 3*x^4 + 
          19*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] + 
     ((128*(1 - 4*x + x^2)*z2)/(1 + x)^2 + (256*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((-128*(10 - 41*x + 10*x^2))/(9*(-1 + x^2)) - 
       (128*(5 + 28*x - 45*x^2 + 116*x^3 - 51*x^4 + 11*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^3) + (128*(-3 - 16*x^2 + 14*x^3 - x^4 + 2*x^5)*
         z3)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 0, x] - 
     (256*(1 + x^2)^2*z3*H[1, 1, x])/(3*(-1 + x^2)^2) + 
     ((-512*(11 - 30*x + 11*x^2))/(9*(-1 + x^2)) + (352*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[-1, -1, 0, x] + 
     (224*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + 
     ((64*(-70 - 71*x + 198*x^2 - 383*x^3 + 54*x^4))/(9*(-1 + x^2)^2) + 
       (208*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, 0, x] + 
     ((256*(-1 + x))/(1 + x) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, 1, 0, x] - (32*(-41 - 41*x + 62*x^2 - 82*x^3 + 31*x^4 + 31*x^5)*
       z2*H[0, -1, -1, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     ((16*(-81 + 714*x - 434*x^2 - 534*x^3 + 415*x^4))/(9*(-1 + x^2)^2) + 
       (8*(-87 - 87*x + 66*x^2 - 94*x^3 + 73*x^4 + 73*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] - 
     (64*(7 + 11*x - 2*x^2 + 34*x^3 + 5*x^4 + 9*x^5)*z2*H[0, 0, -1, x])/
      (3*(-1 + x)^2*(1 + x)^3) + 
     ((-8*(115 - 1095*x + 326*x^2 - 558*x^3 - 809*x^4 + 341*x^5))/
        (9*(-1 + x)^2*(1 + x)^3) + (4*(-29 - 77*x + 134*x^2 + 198*x^3 + 
          243*x^4 + 195*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] + 
     (-40/9 + (8*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
       ((16*(5 + 6*x + 5*x^2))/(9*(-1 + x^2)) - (8*(1 + x^2)^2*z2)/
          (3*(-1 + x^2)^2))*H[0, x] + (16*(1 + x^2)*H[-1, 0, x])/
        (3*(-1 + x^2)) - (8*(7 + 24*x + 20*x^2 + 24*x^3 + 13*x^4)*H[0, 0, x])/
        (9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (16*(1 + x^2)^2*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep^2 + 
     (64*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^2) - 
     (128*(1 + x^2)*z2*H[0, 1, -1, x])/(-1 + x^2) + 
     ((-64*(-16 + 93*x - 38*x^2 - 3*x^3 + 32*x^4))/(9*(-1 + x^2)^2) + 
       (64*(1 + x + 4*x^3 + x^4 + x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*
      H[0, 1, 0, x] + ((256*(-1 + x))/(1 + x) + (256*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, x] - 
     (128*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/(3*(-1 + x^2)^2) + 
     ((-16*(-35 - 350*x + 858*x^2 - 734*x^3 + 157*x^4))/(9*(-1 + x^2)^2) + 
       (128*(-3 - 13*x^2 + 17*x^3 + 2*x^4 + 5*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] + 
     (128*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((-256*(-1 + x))/(3*(1 + x)) - (256*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*
         z2)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] - 
     (320*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - 
     (32*(17 - 116*x + 24*x^2 - 116*x^3 + 7*x^4)*H[-1, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) + (64*x*(10 + 21*x + 10*x^2 + 5*x^3)*
       H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (32*(-6 + 34*x + 77*x^2 + 53*x^3 + 115*x^4 + 3*x^5)*H[-1, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (256*(1 + x + x^2)*H[-1, 0, 1, 0, x])/
      (3*(1 + x)^2) + (128*(1 - 4*x + x^2)*H[-1, 1, 0, 0, x])/(3*(1 + x)^2) + 
     (64*(28 - 282*x + 191*x^2 - 282*x^3 + 43*x^4)*H[0, -1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(39 - 7*x - 147*x^2 + 49*x^3 - 294*x^4 + 20*x^5)*
       H[0, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (128*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, -1, 1, 0, x])/(-1 + x^2)^2 - 
     (16*(55 - 277*x + 152*x^2 - 424*x^3 - 495*x^4 + 13*x^5)*
       H[0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (8*(175 - 521*x - 804*x^2 + 1320*x^3 - 115*x^4 + 425*x^5)*
       H[0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (-38/27 + ((12 - 32*x + 68*x^2)*z2)/(3 - 3*x^2) - 
       (16*(-1 + 3*x^2)*z3)/(3*(-1 + x^2)) + (16*(1 + x^2)*z2*H[-1, x])/
        (3*(-1 + x^2)) + ((2*(95 - 792*x + 95*x^2))/(27*(-1 + x^2)) + 
         (8*(-1 - 4*x + 10*x^2 - 4*x^3 + 11*x^4)*z2)/(3*(-1 + x^2)^2) + 
         (16*(-1 + 2*x^2 + 3*x^4)*z3)/(3*(-1 + x^2)^2))*H[0, x] + 
       ((80 - 64*x + 80*x^2)/(3 - 3*x^2) - (16*(1 + x^2)^2*z2)/
          (3*(-1 + x^2)^2))*H[-1, 0, x] - (16*(1 + x^2)^2*z2*H[0, -1, x])/
        (3*(-1 + x^2)^2) + ((8*(-83 + 432*x - 76*x^2 + 360*x^3 + 7*x^4))/
          (27*(-1 + x^2)^2) - (40*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
        H[0, 0, x] + (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + 
       (16*(11 - 8*x + 20*x^2 - 8*x^3 + 9*x^4)*H[-1, 0, 0, x])/
        (3*(-1 + x^2)^2) + (32*(3 - 2*x + 5*x^2 - 2*x^3 + 2*x^4)*
         H[0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (16*(8 - 6*x + 15*x^2 - 6*x^3 + 7*x^4)*H[0, 0, 0, x])/
        (3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/
        (3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/
        (3*(-1 + x^2)^2) + (16*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (32*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (16*(1 + x^2)^2*H[0, -1, 0, 0, x])/(-1 + x^2)^2 + 
       (32*(1 + x^2)^2*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^2))/Ep - 
     (32*(-35 + 61*x + 70*x^2 + 214*x^3 + 117*x^4 + 21*x^5)*H[0, 0, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (128*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*
       H[0, 1, -1, 0, x])/(-1 + x^2)^2 - 
     (32*(5 + 7*x + 8*x^2 + 118*x^3 + 287*x^4 + 7*x^5)*H[0, 1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) + (128*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*
       H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (128*(1 - 4*x + x^2)*H[1, -1, 0, 0, x])/(3*(1 + x)^2) + 
     (128*(22 - 75*x + 74*x^2 - 75*x^3 + 22*x^4)*H[1, 0, -1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(91 + 48*x - 323*x^2 + 321*x^3 - 268*x^4 + 
        115*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (64*(29 - 60*x + 94*x^2 - 60*x^3 + 29*x^4)*H[1, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) - (64*(8 + 11*x - 30*x^2 + 11*x^3 + 8*x^4)*
       H[1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (1408*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (704*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (352*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (448*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (928*(1 + x^2)^2*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (832*(1 + x^2)^2*H[-1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (1280*(1 + x^2)^2*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (512*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (320*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (32*(15 - 17*x + 158*x^2 - 50*x^3 + 71*x^4 + 39*x^5)*
       H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (128*(-1 - 9*x + 36*x^2 - 12*x^3 + 21*x^4 + 13*x^5)*
       H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     (32*(-3 - 43*x + 162*x^2 - 70*x^3 + 89*x^4 + 49*x^5)*
       H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     (256*(-1 - 3*x + 6*x^2 - 2*x^3 + 5*x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)*H[0, -1, 1, 0, 0, x])/
      (3*(-1 + x^2)) - (128*(-5 - x + 16*x^2 + 16*x^3 + 17*x^4 + 21*x^5)*
       H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     (32*(-9 - 17*x + 102*x^2 - 2*x^3 + 67*x^4 + 59*x^5)*
       H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
     (128*(-1 + 2*x^2 + 3*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (16*(-1 + 7*x + 102*x^2 + 358*x^3 + 223*x^4 + 231*x^5)*
       H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (8*(45 + 45*x + 62*x^2 + 326*x^3 + 149*x^4 + 149*x^5)*
       H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (64*(-3 - 5*x + 8*x^2 + 36*x^3 + 27*x^4 + 25*x^5)*H[0, 0, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) + (128*(-1 + 2*x^2 + 3*x^4)*
       H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
     (64*(5 + 9*x + 3*x^2 + 13*x^3 - x^4 + 3*x^5)*H[0, 0, 1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (128*(-1 + 2*x^2 + 3*x^4)*
       H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (128*(1 + x^2)*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)) + 
     (128*(3 - 3*x + 12*x^2 + 4*x^3 + 11*x^4 + 5*x^5)*H[0, 1, 0, -1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (64*(2 - 7*x - 2*x^2 + 14*x^3 + 13*x^4 + 
        4*x^5)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (256*(1 - x + 4*x^2 + x^3 + 3*x^4)*H[0, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(1 + 3*x - 17*x^2 + 3*x^3 + x^4)*
       H[0, 1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - 
     (512*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (1280*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (256*(5 + 11*x - 18*x^2 + 42*x^3 + x^4 + 7*x^5)*H[1, 0, 0, -1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (64*(19 + 28*x - 21*x^2 + 69*x^3 - 4*x^4 + 
        5*x^5)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (512*(2 + 3*x - x^2 + 9*x^3 + x^4 + 2*x^5)*H[1, 0, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/
      (-1 + x^2)^2 + (128*(-9 - 4*x - 33*x^2 + 17*x^3 - 4*x^4 + x^5)*
       H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (256*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(2 + x + 9*x^2 - x^3 + 3*x^4 + 2*x^5)*H[1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^3) - (512*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2)) + Ca*Cf*nl*Tf*(35626/729 - 
     (512*li4half*x)/(1 + x)^2 - (64*ln2^4*x)/(3*(1 + x)^2) + 
     (4*(-1675 - 928*x + 2024*x^2 + 3452*x^3 - 765*x^4 + 852*x^5)*z2^2)/
      (45*(-1 + x)^2*(1 + x)^3) + (4*(-4837 + 8838*x - 5654*x^2 + 1134*x^3 + 
        1415*x^4)*z3)/(81*(-1 + x^2)^2) + 
     z2*((-256*ln2^2*x)/(1 + x)^2 + (32*ln2*(5 + 46*x + 5*x^2))/(1 + x)^2 + 
       (8*(335 + 2852*x - 8456*x^2 + 1519*x^3))/(81*(-1 + x)*(1 + x)^2) + 
       (8*(3 + 3*x - 188*x^2 + 220*x^3 + 13*x^4 + 13*x^5)*z3)/
        (9*(-1 + x)^2*(1 + x)^3)) + 
     (4*(149 + 149*x + 600*x^2 - 32*x^3 + 135*x^4 + 135*x^5)*z5)/
      (3*(-1 + x)^2*(1 + x)^3) + 
     (((64*ln2*(1 - 4*x + x^2))/(1 + x)^2 - 
         (8*(479 - 1351*x + 953*x^2 + 407*x^3))/(27*(-1 + x)*(1 + x)^2))*z2 - 
       (32*(14 + 37*x^2 + 23*x^4)*z2^2)/(15*(-1 + x^2)^2) - 
       (32*(-70 + 93*x - 146*x^2 + 93*x^3 + 70*x^4)*z3)/(9*(-1 + x^2)^2))*
      H[-1, x] + ((-2*(7499 - 346716*x + 7499*x^2))/(729*(-1 + x^2)) - 
       (16*(-409 + 1472*x + 59*x^2 + 2183*x^3 - 3960*x^4 + 207*x^5)*z2)/
        (81*(-1 + x)^2*(1 + x)^3) + (8*(-11 - 11*x + 12*x^2 + 176*x^3 + 
          105*x^4 + 105*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) + 
       (8*(-181 - 73*x - 372*x^2 + 420*x^3 + 95*x^4 + 191*x^5)*z3)/
        (9*(-1 + x)^2*(1 + x)^3))*H[0, x] + 
     (176/27 - (176*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 + 
     (((32*(1 + x^2))/(9*(-1 + x^2)) + (64*ln2*(1 - 4*x + x^2))/(1 + x)^2)*
        z2 + (16*(59 + 74*x^2 + 15*x^4)*z2^2)/(15*(-1 + x^2)^2) - 
       (32*(65 + 51*x - 238*x^2 + 51*x^3 + 31*x^4)*z3)/(9*(-1 + x^2)^2))*
      H[1, x] + ((32*(73 - 197*x + 289*x^2 + 19*x^3)*z2)/
        (9*(-1 + x)*(1 + x)^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[-1, -1, x] + ((16*(917 - 3405*x + 917*x^2))/(81*(-1 + x^2)) + 
       (32*(-27 - 81*x + 164*x^2 - 129*x^3 + 33*x^4)*z2)/(9*(-1 + x^2)^2) + 
       (64*(-14 - 3*x^2 + 11*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, 0, x] + 
     ((-256*(1 + x^2)*z2)/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[-1, 1, x] + 
     (((-64*ln2*(1 + x^2))/(-1 + x^2) - (8*(-143 - 161*x + 108*x^2 - 
            828*x^3 + 907*x^4 + 277*x^5))/(9*(-1 + x)^2*(1 + x)^3))*z2 + 
       (16*(93 + 56*x^2 - 37*x^4)*z3)/(9*(-1 + x^2)^2))*H[0, -1, x] + 
     ((-4*(1727 - 7099*x - 2225*x^2 + 1921*x^3))/(81*(-1 + x)*(1 + x)^2) - 
       (8*(-24 + 69*x + 146*x^2 - 74*x^3 - 70*x^4 + 113*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^3) - (32*(9 + 9*x + 16*x^2 + 76*x^3 + 37*x^4 + 
          37*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[0, 0, x] + 
     (((-64*ln2*(1 + x^2))/(-1 + x^2) + (32*(-5 - 6*x - 8*x^2 - 6*x^3 + 
            5*x^4))/(9*(-1 + x^2)^2))*z2 + 
       (80*(-9 - 9*x + 68*x^2 - 76*x^3 + 5*x^4 + 5*x^5)*z3)/
        (9*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] + 
     ((-64*(-5 + 49*x - 41*x^2 + 13*x^3)*z2)/(9*(-1 + x)*(1 + x)^2) - 
       (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((16*(5 - 162*x + 5*x^2))/(81*(-1 + x^2)) - 
       (16*(-83 + 91*x - 74*x^2 - 266*x^3 + 125*x^4 + 47*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^3) + (64*(2 + 3*x^2 + x^4)*z3)/
        (9*(-1 + x^2)^2))*H[1, 0, x] + ((64*(1 + x^2)*z2)/(9*(-1 + x^2)) + 
       (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + 
     ((-16*(611 - 642*x + 611*x^2))/(27*(-1 + x^2)) + 
       (256*(1 + x^2)*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + 
     (64*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + 
     ((8*(641 + 1607*x - 1501*x^2 + 749*x^3))/(27*(-1 + x)*(1 + x)^2) + 
       (32*(-1 + 12*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2))*H[-1, 0, 0, x] + 
     (64*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, 1, 0, x] + (128*(-14 - 14*x + 26*x^2 - 28*x^3 + 13*x^4 + 13*x^5)*
       z2*H[0, -1, -1, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     ((8*(-1049 + 1062*x - 1240*x^2 - 2790*x^3 + 3121*x^4))/
        (81*(-1 + x^2)^2) - (64*(-9 - 9*x + 22*x^2 - 8*x^3 + 16*x^4 + 16*x^5)*
         z2)/(9*(-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] + 
     (256*(1 + x^2)^2*z2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + 
     (32*(15 + 15*x + 40*x^2 + 28*x^3 + 19*x^4 + 19*x^5)*z2*H[0, 0, -1, x])/
      (9*(-1 + x)^2*(1 + x)^3) + 
     ((-8*(-867 + 2328*x - 1375*x^2 + 4277*x^3 - 6826*x^4 + 671*x^5))/
        (81*(-1 + x)^2*(1 + x)^3) - (32*(3 + 3*x - 17*x^2 + 85*x^3 + 31*x^4 + 
          31*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] - 
     (32*(3 + 22*x^2 + 19*x^4)*z2*H[0, 0, 1, x])/(9*(-1 + x^2)^2) + 
     (64*(-5 + 8*x^2 + 13*x^4)*z2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) + 
     ((-16*(-49 - 468*x + 226*x^2 - 468*x^3 + 311*x^4))/(81*(-1 + x^2)^2) + 
       (32*(15 + 15*x + 38*x^2 + 26*x^3 + 17*x^4 + 17*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^3))*H[0, 1, 0, x] + 
     (-1192/81 + ((16 - 48*x^2)*z2)/(9 - 9*x^2) - (16*(1 + x^2)^2*z3)/
        (9*(-1 + x^2)^2) + ((1336*(1 + x^2))/(81*(-1 + x^2)) - 
         (16*(-1 + 2*x^2 + 3*x^4)*z2)/(9*(-1 + x^2)^2))*H[0, x] - 
       (32*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + (64*x^2*H[0, 0, x])/
        (9*(-1 + x^2)) + (32*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (32*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - 
       (64*(x^2 + x^4)*H[0, 0, 0, x])/(9*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2))/Ep^2 + 
     (356/81 - (160*(-1 + 3*x^2)*z2)/(27*(-1 + x^2)) + 
       (16*(31 - 22*x^2 + 31*x^4)*z3)/(27*(-1 + x^2)^2) + 
       ((-836*(1 + x^2))/(81*(-1 + x^2)) + (160*(-1 + 2*x^2 + 3*x^4)*z2)/
          (27*(-1 + x^2)^2) - (112*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + 
       (320*(1 + x^2)*H[-1, 0, x])/(27*(-1 + x^2)) + (640*x^2*H[0, 0, x])/
        (27 - 27*x^2) - (320*(1 + x^2)*H[1, 0, x])/(27*(-1 + x^2)) - 
       (320*(1 + x^2)^2*H[0, -1, 0, x])/(27*(-1 + x^2)^2) + 
       (640*(x^2 + x^4)*H[0, 0, 0, x])/(27*(-1 + x^2)^2) + 
       (320*(1 + x^2)^2*H[0, 1, 0, x])/(27*(-1 + x^2)^2))/Ep - 
     (64*(1 + x^2)^2*z2*H[0, 1, 1, x])/(9*(-1 + x^2)^2) + 
     ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[1, -1, 0, x] + (64*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/
      (3*(-1 + x^2)^2) + ((16*(-112 + 17*x - 57*x^2 + 72*x^3))/
        (9*(-1 + x)*(1 + x)^2) - (64*(-5 + 6*x^2 + 11*x^4)*z2)/
        (9*(-1 + x^2)^2))*H[1, 0, 0, x] - (64*(1 + x^2)^2*z2*H[1, 0, 1, x])/
      (3*(-1 + x^2)^2) + ((-64*(1 + x^2))/(3*(-1 + x^2)) + 
       (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, 1, 0, x] + 
     (2176*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - 
     (160*(23 + 53*x - x^2 + 29*x^3)*H[-1, -1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) - (1792*(1 + x^2)*H[-1, -1, 1, 0, x])/
      (9*(-1 + x^2)) - (32*(-127 - 180*x + 274*x^2 - 180*x^3 + 133*x^4)*
       H[-1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (16*(-149 - 306*x + 542*x^2 - 402*x^3 + 155*x^4)*H[-1, 0, 0, 0, x])/
      (9*(-1 + x^2)^2) + (32*(-47 - 60*x + 58*x^2 - 60*x^3 + 29*x^4)*
       H[-1, 0, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (1792*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     (128*(11 + 2*x + 17*x^2 + 8*x^3)*H[-1, 1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[-1, 1, 1, 0, x])/
      (9*(-1 + x^2)) + (16*(143 + 162*x + 310*x^2 + 162*x^3 - 377*x^4)*
       H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(-65 - 371*x - 260*x^2 - 700*x^3 - 251*x^4 + 367*x^5)*
       H[0, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*H[0, -1, 1, 0, x])/
      (9*(-1 + x^2)^2) + (16*(-46 - 121*x - 444*x^2 + 52*x^3 - 454*x^4 + 
        53*x^5)*H[0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (16*(-22 + 32*x + 83*x^2 - 139*x^3 - 442*x^4 + 8*x^5)*H[0, 0, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) + (64*(5 + 17*x + 47*x^2 + 35*x^3 + 46*x^4 + 
        10*x^5)*H[0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*H[0, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (16*(-87 - 42*x + 128*x^2 - 352*x^3 - 27*x^4 + 
        60*x^5)*H[0, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (64*(-5 - 6*x - 12*x^2 - 6*x^3 + 9*x^4)*H[0, 1, 1, 0, x])/
      (9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (128*(11 + 2*x + 17*x^2 + 8*x^3)*H[1, -1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[1, -1, 1, 0, x])/
      (9*(-1 + x^2)) - (64*(52 - 3*x - 20*x^2 - 3*x^3 + 14*x^4)*
       H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(443 + 257*x - 280*x^2 + 104*x^3 + 61*x^4 + 55*x^5)*H[1, 0, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) + (32*(47 - 12*x + 38*x^2 - 12*x^3 + 19*x^4)*
       H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (640*(1 + x^2)*H[1, 1, -1, 0, x])/
      (9*(-1 + x^2)) + (16*(-67 - 85*x + 29*x^2 + 11*x^3)*H[1, 1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^2) - (256*(1 + x^2)*H[1, 1, 1, 0, x])/
      (9*(-1 + x^2)) - (256*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(3 + 4*x^2 + x^4)*H[-1, -1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(5 + 8*x^2 + 3*x^4)*H[-1, 0, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/
      (-1 + x^2)^2 + (64*(43 + 72*x^2 + 29*x^4)*H[-1, 0, 0, -1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(59 + 72*x^2 + 13*x^4)*H[-1, 0, 0, 0, 0, x])/
      (9*(-1 + x^2)^2) - (256*(7 + 12*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/
      (-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, 0, 1, 0, 0, x])/
      (3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) - (3712*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/
      (9*(-1 + x^2)^2) + (128*(11 + 11*x + 22*x^2 + 64*x^3 + 32*x^4 + 32*x^5)*
       H[0, -1, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (1792*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (64*(21 + 21*x + 62*x^2 + 158*x^3 + 89*x^4 + 89*x^5)*
       H[0, -1, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (64*x^2*(2 + 128*x + 65*x^2 + 65*x^3)*H[0, -1, 0, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (128*(6 + 6*x + 13*x^2 + 49*x^3 + 25*x^4 + 
        25*x^5)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (1792*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (128*(11 + 19*x^2 + 8*x^4)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x^2)^2) - 
     (640*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (64*(15 + 15*x + 206*x^2 + 86*x^3 + 131*x^4 + 131*x^5)*
       H[0, 0, -1, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - 
     (64*(3 + 3*x + 101*x^2 + 83*x^3 + 89*x^4 + 89*x^5)*H[0, 0, -1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (64*(9 + 74*x^2 + 65*x^4)*
       H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (64*(3 + 3*x + 68*x^2 + 134*x^3 + 98*x^4 + 98*x^5)*H[0, 0, 0, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) + (16*x^2*(17 + 215*x + 116*x^2 + 116*x^3)*
       H[0, 0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (64*(3 + 3*x + 20*x^2 + 92*x^3 + 53*x^4 + 53*x^5)*H[0, 0, 0, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (64*(9 + 74*x^2 + 65*x^4)*
       H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (32*(18 + 18*x + 43*x^2 + 133*x^3 + 70*x^4 + 70*x^5)*
       H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (64*(3 + 26*x^2 + 23*x^4)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (1792*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (128*(11 + 19*x^2 + 8*x^4)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x^2)^2) - 
     (640*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (64*(27 + 27*x - 16*x^2 + 140*x^3 + 35*x^4 + 35*x^5)*
       H[0, 1, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (32*(39 + 39*x - 71*x^2 + 247*x^3 + 49*x^4 + 49*x^5)*
       H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (128*(6 + 6*x + x^2 + 37*x^3 + 13*x^4 + 13*x^5)*H[0, 1, 0, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^3) - (640*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) + (64*(10 + 10*x - 31*x^2 + 59*x^3 + 4*x^4 + 4*x^5)*
       H[0, 1, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + 
     (256*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (640*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (128*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
     (128*(29 + 36*x^2 + 7*x^4)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (64*(-43 - 36*x^2 + 7*x^4)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) + 
     (128*(17 + 24*x^2 + 7*x^4)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (128*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
     (128*(3 + 4*x^2 + x^4)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (128*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + 
   nc^3*(-133949/2916 + ((-8175 + 65720*x - 309526*x^2 + 882031*x^3 - 
        1721986*x^4 + 2446882*x^5 - 2612620*x^6 + 2122198*x^7 - 1252009*x^8 + 
        543160*x^9 - 150716*x^10 + 28929*x^11)*z2^2)/
      (180*(-1 + x)^2*(1 + x^3)^3) - 
     (2*(4078 - 47*x + 6790*x^2 - 21101*x^3 - 21889*x^4 + 24614*x^5 + 
        7625*x^6 + 13442*x^7)*z2^3)/(315*(-1 + x)^3*(1 + x)^4) + 
     ((3403 - 512535*x + 2163428*x^2 - 5162899*x^3 + 7864603*x^4 - 
        8394464*x^5 + 6182731*x^6 - 2966563*x^7 + 625220*x^8 + 121209*x^9 - 
        115877*x^10)*z3)/(324*(-1 + x^2)^2*(1 - x + x^2)^3) + 
     (2*(8 - 103*x + 867*x^2 - 780*x^3 - 1056*x^4 + 1119*x^5 - 139*x^6 + 
        20*x^7)*z3^2)/(3*(-1 + x)^3*(1 + x)^4) + 
     z2*(-(19869 + 98880*x - 390779*x^2 + 431619*x^3 - 318216*x^4 + 
          21295*x^5)/(324*(-1 + x^2 - x^3 + x^5)) - 
       ((1191 - 6453*x + 23861*x^2 - 62835*x^3 + 113028*x^4 - 132204*x^5 + 
          65446*x^6 + 75666*x^7 - 216186*x^8 + 270018*x^9 - 221484*x^10 + 
          122900*x^11 - 45357*x^12 + 10683*x^13 - 1875*x^14 + 721*x^15)*z3)/
        (18*(-1 + x)^3*(1 + x^3)^4)) + 
     ((830 - 3334*x + 9795*x^2 - 20875*x^3 + 33765*x^4 - 39781*x^5 + 
        29137*x^6 - 5697*x^7 - 18585*x^8 + 27929*x^9 - 24085*x^10 + 
        13653*x^11 - 6847*x^12 + 3303*x^13 - 1642*x^14 + 514*x^15)*z5)/
      (3*(-1 + x)^3*(1 + x^3)^4) + 
     ((-4*(130 + 166*x - 105*x^2 + 435*x^3 + 29*x^4 + 65*x^5)*z2^2)/
        (15*(-1 + x)^2*(1 + x)^3) + (2*(-435 + 1383*x - 2918*x^2 + 3975*x^3 - 
          3135*x^4 - 112*x^5 + 5415*x^6 - 7995*x^7 + 7342*x^8 - 3747*x^9 + 
          1275*x^10)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       z2*((1961 - 10810*x + 21404*x^2 - 27968*x^3 + 21404*x^4 - 10810*x^5 + 
           1961*x^6)/(27*(-1 + x^2)*(1 - x + x^2)^2) + 
         (2*(-101 - 8*x - 143*x^2 + 16*x^3 + 17*x^4 - 8*x^5 + 59*x^6)*z3)/
          (3*(-1 + x^2)^3)) - (2*(-38 + 9*x - 2*x^2 - 18*x^3 + 110*x^4 + 
          9*x^5 + 74*x^6)*z5)/(3*(-1 + x^2)^3))*H[-1, x] + 
     (-(229163 + 3187476*x + 229163*x^2)/(5832*(-1 + x^2)) + 
       ((330 - 3262*x + 28357*x^2 - 107413*x^3 + 267045*x^4 - 480421*x^5 + 
          675953*x^6 - 787617*x^7 + 783147*x^8 - 678987*x^9 + 500795*x^10 - 
          310667*x^11 + 148229*x^12 - 52497*x^13 + 10640*x^14 - 1312*x^15)*
         z2^2)/(30*(-1 + x)^3*(1 + x^3)^4) + 
       ((-2351 + 28965*x - 148963*x^2 + 454316*x^3 - 922390*x^4 + 
          1360336*x^5 - 1484647*x^6 + 1230133*x^7 - 766771*x^8 + 366290*x^9 - 
          133060*x^10 + 38478*x^11 - 8240*x^12)*z3)/
        (27*(-1 + x - x^3 + x^4)^3) + 
       z2*(-(5018 - 91148*x + 269989*x^2 - 655629*x^3 + 1011666*x^4 - 
            1137500*x^5 + 818158*x^6 - 376732*x^7 + 74973*x^8 + 18213*x^9)/
          (162*(-1 + x)^2*(1 + x)^3*(1 - x + x^2)^2) - 
         ((-13 - 37*x + 1913*x^2 - 991*x^3 + 1545*x^4 + 225*x^5 + 579*x^6 + 
            219*x^7)*z3)/(6*(-1 + x)^3*(1 + x)^4)) + 
       ((-45 + 99*x - 1655*x^2 + 1585*x^3 - 3683*x^4 + 3109*x^5 - 609*x^6 + 
          159*x^7)*z5)/(3*(-1 + x)^3*(1 + x)^4))*H[0, x] + 
     ((-4*(-144 + 569*x - 462*x^2 - 3362*x^3 + 13662*x^4 - 28434*x^5 + 
          38946*x^6 - 39486*x^7 + 29604*x^8 - 15252*x^9 + 4652*x^10 - 
          408*x^11 - 224*x^12 + 39*x^13)*z2^2)/(15*(-1 + x)^2*(1 + x)^3*
         (1 - x + x^2)^4) - (4*(-270 + 51*x + 2038*x^2 - 7404*x^3 + 
          13757*x^4 - 17242*x^5 + 15492*x^6 - 9833*x^7 + 4120*x^8 - 990*x^9 + 
          77*x^10)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       z2*((254 - 384*x + 254*x^2)/(9 - 9*x^2) - 
         (8*(26 + 23*x + 206*x^2 + 56*x^3 + 10*x^4 + 33*x^5 + 14*x^6)*z3)/
          (3*(-1 + x)^2*(1 + x)^4)) + (2*(-100 - 35*x - 246*x^2 - 16*x^3 - 
          42*x^4 + 19*x^5 + 68*x^6)*z5)/(3*(-1 + x)^2*(1 + x)^4))*H[1, x] + 
     ((3*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) + 
       (3*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10)*z3)/((-1 + x^2)^2*
         (1 - x + x^2)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*z2*z3)/
        ((-1 + x)*(1 + x)^3) - (8*(1 + x + 6*x^2 + x^3 + x^4)*z5)/
        ((-1 + x)*(1 + x)^3))*H[{6, 0}, x] + 
     ((-6*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) - 
       (6*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10)*z3)/((-1 + x^2)^2*
         (1 - x + x^2)^3) - (32*(1 + x + 6*x^2 + x^3 + x^4)*z2*z3)/
        ((-1 + x)*(1 + x)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*z5)/
        ((-1 + x)*(1 + x)^3))*H[{6, 1}, x] + 
     ((-140*(1 + x^2)*z2)/(3*(-1 + x^2)) + (16*x*z2^2)/(5 - 5*x^2) - 
       (352*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + 
     ((-5684 + 45201*x - 90888*x^2 + 125909*x^3 - 90888*x^4 + 45201*x^5 - 
         5684*x^6)/(27*(-1 + x^2)*(1 - x + x^2)^2) + 
       ((5203 - 20540*x + 45919*x^2 - 65091*x^3 + 65164*x^4 - 47783*x^5 + 
          30153*x^6 - 14020*x^7 + 4397*x^8 + 655*x^9 - 1228*x^10 + 899*x^11)*
         z2)/(18*(-1 + x)^2*(1 + x^3)^3) - 
       ((658 + 181*x + 2038*x^2 - 362*x^3 + 1142*x^4 + 181*x^5 - 238*x^6)*
         z2^2)/(15*(-1 + x^2)^3) + (2*(-439 + 456*x - 443*x^2 - 480*x^3 + 
          583*x^4 + 456*x^5 + 299*x^6)*z3)/(9*(-1 + x^2)^3))*H[-1, 0, x] + 
     ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (8*x*z2^2)/(5 - 5*x^2) + 
       (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + 
     (((1249 - 2553*x - 490*x^2 + 13793*x^3 - 32025*x^4 + 40252*x^5 - 
          26825*x^6 + 6513*x^7 + 5750*x^8 - 5673*x^9 + 2289*x^10)*z2)/
        (18*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       (4*(-56 - 41*x - 266*x^2 - 29*x^3 - 562*x^4 + 323*x^5 - 64*x^6 + 
          23*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + 
       (2*(321 - 1350*x + 4615*x^2 - 13558*x^3 + 32872*x^4 - 61726*x^5 + 
          89118*x^6 - 100596*x^7 + 90018*x^8 - 63126*x^9 + 34272*x^10 - 
          14558*x^11 + 5165*x^12 - 1550*x^13 + 371*x^14)*z3)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^4))*H[0, -1, x] + 
     ((-11277 - 6558*x + 303405*x^2 - 1155456*x^3 + 2031562*x^4 - 
         2347862*x^5 + 1556157*x^6 - 669344*x^7 + 70453*x^8)/
        (324*(-1 + x - x^3 + x^4)^2) + 
       ((41 - 3560*x + 19475*x^2 - 59601*x^3 + 106470*x^4 - 114271*x^5 + 
          51226*x^6 + 20210*x^7 - 54911*x^8 + 63142*x^9 - 48241*x^10 + 
          28723*x^11 - 11276*x^12 + 3725*x^13)*z2)/(18*(-1 + x)^3*(1 + x)^4*
         (1 - x + x^2)^3) - (2*(-60 + 246*x - 1169*x^2 + 2755*x^3 - 143*x^4 + 
          7681*x^5 + 2688*x^6 + 3450*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) - 
       ((185 - 1359*x + 21841*x^2 - 87687*x^3 + 219382*x^4 - 369942*x^5 + 
          462260*x^6 - 433680*x^7 + 319332*x^8 - 194344*x^9 + 111450*x^10 - 
          64010*x^11 + 33507*x^12 - 12161*x^13 + 2043*x^14 + 383*x^15)*z3)/
        (9*(-1 + x)^3*(1 + x^3)^4))*H[0, 0, x] + 
     ((2*(89 - 228*x + 566*x^2 - 228*x^3 + 13*x^4)*z2)/(9*(-1 + x^2)^2) - 
       (2*(-187 + 89*x - 2125*x^2 + 1919*x^3 - 3449*x^4 + 4387*x^5 + 
          121*x^6 + 925*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + 
       (2*(-189 + 1524*x - 5893*x^2 + 17752*x^3 - 39808*x^4 + 69688*x^5 - 
          93294*x^6 + 100272*x^7 - 86526*x^8 + 58920*x^9 - 28752*x^10 + 
          9608*x^11 - 1349*x^12 - 148*x^13 + 211*x^14)*z3)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^4))*H[0, 1, x] + 
     ((-6*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2^2)/
        (5*(-1 + x)^2*(1 + x)^4) - (12*(1 + 8*x - 35*x^2 + 149*x^3 - 
          415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 
          907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*z3)/
        ((-1 + x^2)^3*(1 - x + x^2)^4))*H[0, {6, 0}, x] + 
     ((12*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2^2)/
        (5*(-1 + x)^2*(1 + x)^4) + (24*(1 + 8*x - 35*x^2 + 149*x^3 - 
          415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 
          907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*z3)/
        ((-1 + x^2)^3*(1 - x + x^2)^4))*H[0, {6, 1}, x] + 
     ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (16*(3 - x + 28*x^2 - x^3 + 3*x^4)*
         z2^2)/(5*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((6761 - 60187*x + 121913*x^2 - 172142*x^3 + 121913*x^4 - 60187*x^5 + 
         6761*x^6)/(162*(-1 + x^2)*(1 - x + x^2)^2) + 
       ((-2109 + 13154*x - 50987*x^2 + 125517*x^3 - 220374*x^4 + 284139*x^5 - 
          275835*x^6 + 200730*x^7 - 105429*x^8 + 39699*x^9 - 9334*x^10 + 
          1741*x^11)*z2)/(9*(-1 + x)^2*(1 + x^3)^3) - 
       ((616 + 991*x + 5314*x^2 + 3712*x^3 + 17150*x^4 + 2721*x^5 + 2776*x^6)*
         z2^2)/(15*(-1 + x)^2*(1 + x)^4) - 
       (4*(-68 - 451*x + 3894*x^2 - 14772*x^3 + 34889*x^4 - 59378*x^5 + 
          75447*x^6 - 73164*x^7 + 53253*x^8 - 28838*x^9 + 11333*x^10 - 
          3408*x^11 + 1143*x^12 - 511*x^13 + 199*x^14)*z3)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^4))*H[1, 0, x] + 
     ((-52*(1 + x^2)*z2)/(9*(-1 + x^2)) - (16*x*(3 - 14*x + 3*x^2)*z2^2)/
        (5*(-1 + x)*(1 + x)^3) - (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*z3)/
        (3*(-1 + x^2)^2))*H[1, 1, x] + 
     ((-6*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) - 
       (12*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z3)/(-1 + x^2)^2)*
      H[1, {6, 0}, x] + ((12*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2^2)/
        (5*(-1 + x)*(1 + x)^3) + (24*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z3)/
        (-1 + x^2)^2)*H[1, {6, 1}, x] - (28*(1 + x + 6*x^2 + x^3 + x^4)*z2^2*
       H[{6, 0}, 0, x])/(5*(-1 + x)*(1 + x)^3) - 
     (176*(1 + x + 6*x^2 + x^3 + x^4)*z2^2*H[{6, 0}, 1, x])/
      (5*(-1 + x)*(1 + x)^3) + (56*(1 + x + 6*x^2 + x^3 + x^4)*z2^2*
       H[{6, 1}, 0, x])/(5*(-1 + x)*(1 + x)^3) + 
     (352*(1 + x + 6*x^2 + x^3 + x^4)*z2^2*H[{6, 1}, 1, x])/
      (5*(-1 + x)*(1 + x)^3) + 
     ((2*(8741 - 34738*x + 69260*x^2 - 86192*x^3 + 69260*x^4 - 34738*x^5 + 
          8741*x^6))/(27*(-1 + x^2)*(1 - x + x^2)^2) - 
       (2*(431 + 606*x^2 + 175*x^4)*z2)/(3*(-1 + x^2)^2) - 
       (4*(27 - 8*x + 81*x^2 + 16*x^3 + 81*x^4 - 8*x^5 + 27*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[-1, -1, 0, x] + 
     ((-2*(179 + 406*x^2 + 179*x^4)*z2)/(3*(-1 + x^2)^2) + 
       (8*(1 + x + 3*x^2 - 2*x^3 + 3*x^4 + x^5 + x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, -1, x] + ((-2*(-6715 - 8014*x + 66594*x^2 - 182596*x^3 + 
          261018*x^4 - 251198*x^5 + 147651*x^6 - 54716*x^7 + 5416*x^8))/
        (27*(-1 + x - x^3 + x^4)^2) - ((89 + 720*x + 1825*x^2 + 3168*x^3 - 
          2297*x^4 + 3024*x^5 + 1247*x^6)*z2)/(9*(-1 + x^2)^3) - 
       (2*(-1 + 4*x + 29*x^2 - 8*x^3 + 61*x^4 + 4*x^5 + 31*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[-1, 0, 0, x] + 
     ((64*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) - 
       (8*(4 + x + 12*x^2 - 2*x^3 + 12*x^4 + x^5 + 4*x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, 1, x] + ((-4*(565 - 864*x + 565*x^2))/(9*(-1 + x^2)) + 
       (8*(41 + 29*x + 116*x^2 - 4*x^3 + 27*x^4 + 15*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3) + (16*x*z3)/(3*(-1 + x^2)))*H[-1, 1, 0, x] + 
     ((-854*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (176*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, -1, -1, x] + 
     ((13253 - 162519*x + 504466*x^2 - 837263*x^3 + 627101*x^4 + 236732*x^5 - 
         1168807*x^6 + 1519069*x^7 - 1174214*x^8 + 543477*x^9 - 132319*x^10)/
        (162*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       ((-1125 + 5499*x - 22931*x^2 + 42909*x^3 - 53520*x^4 + 33024*x^5 - 
          21622*x^6 + 46266*x^7 - 123906*x^8 + 209622*x^9 - 234240*x^10 + 
          179584*x^11 - 95493*x^12 + 37611*x^13 - 9915*x^14 + 2477*x^15)*z2)/
        (18*(-1 + x)^3*(1 + x^3)^4) - (2*(61 - 11*x + 503*x^2 - 193*x^3 + 
          103*x^4 + 271*x^5 + 45*x^6 + 69*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, -1, 0, x] + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - 
       (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, 1, x] + 
     ((2*(-204 + 885*x - 2138*x^2 + 89*x^3 + 11452*x^4 - 36355*x^5 + 
          66168*x^6 - 87186*x^7 + 89640*x^8 - 72579*x^9 + 47244*x^10 - 
          25127*x^11 + 11558*x^12 - 4043*x^13 + 1028*x^14)*z2)/
        (9*(-1 + x^2)^3*(1 - x + x^2)^4) - 
       (4*(21 + 27*x + 145*x^2 + 103*x^3 - 229*x^4 + 605*x^5 + 55*x^6 + 
          121*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, -1, x] + 
     ((2886 + 70011*x - 193241*x^2 + 67320*x^3 + 1238175*x^4 - 4114129*x^5 + 
         7655018*x^6 - 9469173*x^7 + 8320339*x^8 - 5214992*x^9 + 
         2250087*x^10 - 586581*x^11 + 52040*x^12)/
        (162*(-1 + x - x^3 + x^4)^3) + 
       ((-423 + 1053*x + 19099*x^2 - 148917*x^3 + 467940*x^4 - 980124*x^5 + 
          1528610*x^6 - 2053434*x^7 + 2393394*x^8 - 2323194*x^9 + 
          1817508*x^10 - 1124012*x^11 + 493413*x^12 - 113499*x^13 - 
          10005*x^14 + 14735*x^15)*z2)/(36*(-1 + x)^3*(1 + x^3)^4) + 
       ((147 - 93*x + 937*x^2 - 287*x^3 - 79*x^4 + 881*x^5 - 5*x^6 + 211*x^7)*
         z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, x] + 
     (-175/27 + (467*(1 + x^2)*H[0, x])/(54*(-1 + x^2)) - 
       (14*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2) + 
       ((1 + x^2)^3*H[0, 0, 0, x])/(-1 + x^2)^3)/Ep^3 + 
     ((-2*(-93 - 144*x + 943*x^2 - 864*x^3 + 1101*x^4 - 144*x^5 + 65*x^6)*z2)/
        (9*(-1 + x^2)^3) + (4*(-3 + 105*x - 221*x^2 + 487*x^3 - 2041*x^4 + 
          2267*x^5 - 143*x^6 + 205*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 0, 1, x] - (24*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*z3*
       H[0, 0, {6, 0}, x])/((-1 + x)^2*(1 + x)^4) + 
     (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*z3*H[0, 0, {6, 1}, x])/
      ((-1 + x)^2*(1 + x)^4) + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - 
       (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, 1, -1, x] + 
     ((-10073 + 63951*x - 129157*x^2 + 114218*x^3 + 147958*x^4 - 526082*x^5 + 
         775798*x^6 - 712918*x^7 + 468731*x^8 - 191793*x^9 + 46375*x^10)/
        (162*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       (4*(144 - 1035*x + 6199*x^2 - 19929*x^3 + 44202*x^4 - 71232*x^5 + 
          88982*x^6 - 89769*x^7 + 76497*x^8 - 58668*x^9 + 40368*x^10 - 
          24350*x^11 + 11130*x^12 - 3582*x^13 + 462*x^14 + 5*x^15)*z2)/
        (9*(-1 + x)^3*(1 + x^3)^4) - (2*(-73 - 79*x + 163*x^2 - 467*x^3 - 
          775*x^4 + 647*x^5 - 27*x^6 + 51*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 1, 0, x] + ((16*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + 
       (16*(2 + 3*x + 6*x^2 - 6*x^3 + 6*x^4 + 3*x^5 + 2*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[0, 1, 1, x] - (336*x^2*z3*H[0, 1, {6, 0}, x])/
      ((-1 + x)*(1 + x)^3) + (672*x^2*z3*H[0, 1, {6, 1}, x])/
      ((-1 + x)*(1 + x)^3) + ((-4*(565 - 864*x + 565*x^2))/(9*(-1 + x^2)) + 
       (8*(41 + 29*x + 116*x^2 - 4*x^3 + 27*x^4 + 15*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^3) - (32*(3 - x + 28*x^2 - x^3 + 3*x^4)*z3)/
        (3*(-1 + x)*(1 + x)^3))*H[1, -1, 0, x] + 
     ((128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*x*(5 - 42*x + 5*x^2)*z3)/
        ((-1 + x)*(1 + x)^3))*H[1, 0, -1, x] + 
     ((-5440 + 10474*x + 3869*x^2 - 68941*x^3 + 167505*x^4 - 243710*x^5 + 
         237265*x^6 - 160845*x^7 + 70301*x^8 - 17942*x^9 + 832*x^10)/
        (18*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       (2*(31 - 1731*x + 15983*x^2 - 60411*x^3 + 145418*x^4 - 244986*x^5 + 
          308716*x^6 - 299676*x^7 + 231108*x^8 - 145172*x^9 + 78150*x^10 - 
          37558*x^11 + 15045*x^12 - 3361*x^13 - 435*x^14 + 607*x^15)*z2)/
        (9*(-1 + x)^3*(1 + x^3)^4) + (4*(-58 - 3*x - 752*x^2 - 40*x^3 + 
          428*x^4 - 37*x^5 + 14*x^6)*z3)/(3*(-1 + x)^2*(1 + x)^4))*
      H[1, 0, 0, x] + ((4*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + 
       (8*(8 - 15*x + 242*x^2 - 15*x^3 + 8*x^4)*z3)/((-1 + x)*(1 + x)^3))*
      H[1, 0, 1, x] + (48*(1 + x - x^2 + x^3 + x^4)*z3*H[1, 0, {6, 0}, x])/
      ((-1 + x)*(1 + x)^3) - (96*(1 + x - x^2 + x^3 + x^4)*z3*
       H[1, 0, {6, 1}, x])/((-1 + x)*(1 + x)^3) + 
     ((4*(73 - 112*x + 73*x^2))/(3*(-1 + x^2)) + 
       (8*(-20 + 68*x - 473*x^2 + 1825*x^3 - 4740*x^4 + 8472*x^5 - 
          11151*x^6 + 11049*x^7 - 8286*x^8 + 4498*x^9 - 1663*x^10 + 
          367*x^11 - 32*x^12 + 6*x^13)*z2)/(3*(-1 + x)^2*(1 + x)^3*
         (1 - x + x^2)^4) + (8*x*(5 + 46*x + 5*x^2)*z3)/
        (3*(-1 + x)*(1 + x)^3))*H[1, 1, 0, x] - 
     (24*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 0, -1, x])/
      ((-1 + x)*(1 + x)^3) + ((18*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2)/
        ((-1 + x)*(1 + x)^3) - (8*(1 + x + 6*x^2 + x^3 + x^4)*z3)/
        ((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 0, x] + 
     (48*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 0, 1, x])/
      ((-1 + x)*(1 + x)^3) - (72*(1 + x + 6*x^2 + x^3 + x^4)*z3*
       H[{6, 0}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) + 
     (144*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 0, {6, 1}, x])/
      ((-1 + x)*(1 + x)^3) - (16*(1 + x + 6*x^2 + x^3 + x^4)*z3*
       H[{6, 0}, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (48*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 0, -1, x])/
      ((-1 + x)*(1 + x)^3) + ((-36*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2)/
        ((-1 + x)*(1 + x)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*z3)/
        ((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 0, x] - 
     (96*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 0, 1, x])/
      ((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*z3*
       H[{6, 1}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) - 
     (288*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 0, {6, 1}, x])/
      ((-1 + x)*(1 + x)^3) + (32*(1 + x + 6*x^2 + x^3 + x^4)*z3*
       H[{6, 1}, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (6200*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((2*(-203 - 3153*x + 12922*x^2 - 33799*x^3 + 55955*x^4 - 70252*x^5 + 
          63355*x^6 - 44159*x^7 + 21802*x^8 - 7593*x^9 + 1277*x^10))/
        (3*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(1 + x^2)^2*(-209 + 47*x^2)*z2)/
        (3*(-1 + x^2)^3))*H[-1, -1, 0, 0, x] + 
     (2680*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-4509 + 1929*x + 16598*x^2 - 77817*x^3 + 152205*x^4 - 210308*x^5 + 
         196605*x^6 - 139977*x^7 + 69878*x^8 - 24711*x^9 + 4371*x^10)/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) - 
       (4*(5 - 5*x + 47*x^2 + 10*x^3 + 79*x^4 - 5*x^5 + 37*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, -1, 0, x] - 
     (4*(1 + 2*x + 3*x^2 - 4*x^3 + 3*x^4 + 2*x^5 + x^6)*z2*
       H[-1, 0, 0, -1, x])/(-1 + x^2)^3 + 
     ((-4055 - 27693*x + 101457*x^2 - 215158*x^3 + 198877*x^4 + 30807*x^5 - 
         463360*x^6 + 779609*x^7 - 779565*x^8 + 527990*x^9 - 243137*x^10 + 
         70845*x^11 - 7721*x^12)/(18*(-1 + x - x^3 + x^4)^3) - 
       ((457 - 82*x + 1915*x^2 + 164*x^3 + 2075*x^4 - 82*x^5 + 617*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, 0, 0, x] - 
     (56*(1 + x^2)^3*z2*H[-1, 0, 0, 1, x])/(-1 + x^2)^3 + 
     ((-16*(-220 + 447*x - 547*x^2 - 434*x^3 + 1927*x^4 - 3386*x^5 + 
          3152*x^6 - 2149*x^7 + 923*x^8 - 288*x^9 + 25*x^10))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) - 
       (8*(41 + 4*x + 83*x^2 - 8*x^3 + 43*x^4 + 4*x^5 + x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, 1, 0, x] + 
     (2680*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-8*(-215 - 129*x + 1494*x^2 - 5461*x^3 + 10073*x^4 - 13656*x^5 + 
          12523*x^6 - 8891*x^7 + 4434*x^8 - 1599*x^9 + 275*x^10))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) - (320*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[-1, 1, 0, 0, x] - 
     (1240*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-3287 + 18831*x - 65066*x^2 + 142073*x^3 - 217889*x^4 + 235484*x^5 - 
         173489*x^6 + 79913*x^7 - 11786*x^8 - 7809*x^9 + 5593*x^10)/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(1 + x^2)^2*(67 + 27*x^2)*z2)/
        (3*(-1 + x^2)^3))*H[0, -1, -1, 0, x] + 
     (4*(29 + 111*x^2 + 111*x^4 + 29*x^6)*z2*H[0, -1, 0, -1, x])/
      (3*(-1 + x^2)^3) + ((-441 - 9607*x + 53447*x^2 - 189094*x^3 + 
         424359*x^4 - 663231*x^5 + 722016*x^6 - 527649*x^7 + 223233*x^8 + 
         12990*x^9 - 75799*x^10 + 48047*x^11 - 9055*x^12)/
        (18*(-1 + x - x^3 + x^4)^3) - (2*(165 + 57*x + 459*x^2 - 537*x^3 - 
          97*x^4 + 635*x^5 + 377*x^6 + 461*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, -1, 0, 0, x] - (152*(1 + x^2)^3*z2*H[0, -1, 0, 1, x])/
      (3*(-1 + x^2)^3) + ((-4*(-567 + 972*x - 1754*x^2 + 972*x^3 + 413*x^4))/
        (9*(-1 + x^2)^2) - (8*(41 + 29*x + 157*x^2 + 25*x^3 + 143*x^4 + 
          11*x^5 + 27*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, -1, 1, 0, x] + (68*(1 + x^2)^3*z2*H[0, 0, -1, -1, x])/
      (-1 + x^2)^3 + ((-1100 + 5530*x - 25809*x^2 + 75915*x^3 - 152232*x^4 + 
         229675*x^5 - 261722*x^6 + 225663*x^7 - 135724*x^8 + 65043*x^9 - 
         22565*x^10 + 7870*x^11 - 752*x^12)/(9*(-1 + x - x^3 + x^4)^3) + 
       ((27 - 9*x - 1771*x^2 + 1121*x^3 + 3313*x^4 - 4331*x^5 + 23*x^6 - 
          373*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, -1, 0, x] - 
     (56*(1 + x^2)^3*z2*H[0, 0, -1, 1, x])/(-1 + x^2)^3 - 
     (2*(39 + 21*x + 419*x^2 + 185*x^3 + 877*x^4 + 319*x^5 + 353*x^6 + 
        299*x^7)*z2*H[0, 0, 0, -1, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     ((-1366 + 5996*x + 12159*x^2 - 70076*x^3 + 178135*x^4 - 240843*x^5 + 
         193359*x^6 - 49611*x^7 - 85947*x^8 + 153209*x^9 - 141778*x^10 + 
         77199*x^11 - 27842*x^12 + 2014*x^13)/(18*(-1 + x)^3*(1 + x)^4*
         (1 - x + x^2)^3) - (4*(-12 - 66*x + 217*x^2 - 221*x^3 + 513*x^4 + 
          489*x^5 + 458*x^6 + 470*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*
      H[0, 0, 0, 0, x] + (2*(81 + 153*x - 25*x^2 + 767*x^3 - 5*x^4 + 
        787*x^5 + 101*x^6 + 173*x^7)*z2*H[0, 0, 0, 1, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (56*(1 + x^2)^3*z2*H[0, 0, 1, -1, x])/
      (-1 + x^2)^3 + ((1069 - 2553*x + 3429*x^2 - 610*x^3 - 7827*x^4 + 
         15831*x^5 - 20712*x^6 + 27249*x^7 - 38925*x^8 + 33658*x^9 - 
         20253*x^10 + 6633*x^11 - 1597*x^12)/(9*(-1 + x - x^3 + x^4)^3) - 
       (2*(27 + 39*x - 791*x^2 + 709*x^3 + 1769*x^4 - 1315*x^5 + 379*x^6 + 
          223*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 1, 0, x] + 
     (8*(1 + x^2)^3*z2*H[0, 0, 1, 1, x])/(-1 + x^2)^3 + 
     ((-4*(-567 + 972*x - 1754*x^2 + 972*x^3 + 413*x^4))/(9*(-1 + x^2)^2) - 
       (8*(41 + 29*x + 157*x^2 + 25*x^3 + 143*x^4 + 11*x^5 + 27*x^6 + 15*x^7)*
         z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, -1, 0, x] - 
     (128*(1 + x^2)^3*z2*H[0, 1, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((2*(680 - 1453*x - 1002*x^2 + 15960*x^3 - 47649*x^4 + 85004*x^5 - 
          102676*x^6 + 86151*x^7 - 50012*x^8 + 16200*x^9 - 385*x^10 - 
          2422*x^11 + 596*x^12))/(9*(-1 + x - x^3 + x^4)^3) - 
       (4*(-33 + 78*x - 450*x^2 + 813*x^3 + 395*x^4 + 56*x^5 + 80*x^6 + 
          53*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, 0, x] + 
     (1753/162 - (2*(-5 + 57*x^2)*z2)/(9*(-1 + x^2)) + 
       (31*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + 
       ((2671 + 1512*x + 2671*x^2)/(162 - 162*x^2) + 
         ((-29 + 262*x^2 + 291*x^4)*z2)/(18*(-1 + x^2)^2) - 
         ((1 + x^2)^3*z3)/(-1 + x^2)^3)*H[0, x] + (20*(1 + x^2)*H[-1, 0, x])/
        (9*(-1 + x^2)) + ((37 + 204*x + 240*x^2 + 204*x^3 - 45*x^4)/
          (9*(-1 + x^2)^2) - ((1 + x^2)^2*(-1 + 7*x^2)*z2)/(-1 + x^2)^3)*
        H[0, 0, x] - (62*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (22*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (29*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - 
       ((-153 + 216*x + 311*x^2 + 432*x^3 + 153*x^4 + 216*x^5 - 311*x^6)*
         H[0, 0, 0, x])/(18*(-1 + x^2)^3) + (80*(1 + x^2)^2*H[0, 1, 0, x])/
        (9*(-1 + x^2)^2) + (4*(1 + x^2)^2*H[1, 0, 0, x])/(-1 + x^2)^2 - 
       (6*(1 + x^2)^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (2*(1 + x^2)^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (2*(3 + x^2 - 7*x^4 - 5*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)/Ep^2 - 
     (4*(1 + x^2)^3*z2*H[0, 1, 0, 1, x])/(3*(-1 + x^2)^3) + 
     ((4*(-239 + 372*x - 594*x^2 + 372*x^3 + 213*x^4))/(9*(-1 + x^2)^2) - 
       (16*(-10 - 4*x - 71*x^2 + 31*x^3 - 88*x^4 + 74*x^5 - 3*x^6 + 15*x^7)*
         z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 1, 0, x] - 
     (36*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2*H[0, {6, 0}, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) + (72*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2*
       H[0, {6, 1}, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (2680*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-8*(-215 - 129*x + 1494*x^2 - 5461*x^3 + 10073*x^4 - 13656*x^5 + 
          12523*x^6 - 8891*x^7 + 4434*x^8 - 1599*x^9 + 275*x^10))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) - (320*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, 0, x] - 
     (1240*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-4*(-744 + 585*x + 2737*x^2 - 13263*x^3 + 26378*x^4 - 35014*x^5 + 
          31278*x^6 - 20123*x^7 + 8617*x^8 - 2355*x^9 + 236*x^10))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) + 
       (4*(58 - 21*x + 992*x^2 + 64*x^3 - 368*x^4 + 85*x^5 + 22*x^6)*z2)/
        (3*(-1 + x)^2*(1 + x)^4))*H[1, 0, -1, 0, x] + 
     (8*(6 - x + 58*x^2 - x^3 + 6*x^4)*z2*H[1, 0, 0, -1, x])/
      ((-1 + x)*(1 + x)^3) + 
     ((3099 - 4490*x + 19430*x^2 - 74366*x^3 + 214114*x^4 - 407926*x^5 + 
         563824*x^6 - 564502*x^7 + 409978*x^8 - 211498*x^9 + 74270*x^10 - 
         15722*x^11 + 1565*x^12)/(9*(-1 + x - x^3 + x^4)^3) - 
       (2*(302 + 207*x + 2572*x^2 + 488*x^3 + 2648*x^4 + 281*x^5 + 350*x^6)*
         z2)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 0, 0, x] + 
     ((4*(-399 + 759*x - 452*x^2 - 2319*x^3 + 6383*x^4 - 9568*x^5 + 
          8643*x^6 - 5483*x^7 + 2260*x^8 - 597*x^9 + 53*x^10))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) - 
       (8*(53 + 18*x + 631*x^2 + 92*x^3 - 97*x^4 + 74*x^5 + 29*x^6)*z2)/
        (3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 1, 0, x] - 
     (1240*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((2*(-485 + 804*x - 1077*x^2 - 1126*x^3 + 4451*x^4 - 8682*x^5 + 
          8971*x^6 - 7454*x^7 + 4347*x^8 - 1908*x^9 + 419*x^10))/
        (9*(-1 + x^2)^2*(1 - x + x^2)^3) - 
       (8*(2 - 41*x + 348*x^2 - 40*x^3 - 144*x^4 + x^5 + 2*x^6)*z2)/
        (3*(-1 + x)^2*(1 + x)^4))*H[1, 1, 0, 0, x] + 
     ((568*(1 + x^2))/(9*(-1 + x^2)) - (16*x*(1 - 6*x + x^2)*z2)/
        ((-1 + x)*(1 + x)^3))*H[1, 1, 1, 0, x] - 
     (36*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2*H[1, {6, 0}, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (72*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2*
       H[1, {6, 1}, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     ((6*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - 
       (36*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 0, -1, 0, x] - (36*(1 + x + 6*x^2 + x^3 + x^4)*z2*
       H[{6, 0}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + 
     ((-4*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - 
       (128*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 0, 0, 0, x] + 
     ((-3*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + 
       (8*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 0, 1, 0, x] + 
     ((1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 
         98*x^8 - 21*x^9 + x^10)/((-1 + x^2)^2*(1 - x + x^2)^3) - 
       (16*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 0}, 1, 0, 0, x] - (32*(1 + x + 6*x^2 + x^3 + x^4)*z2*
       H[{6, 0}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     ((-12*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + 
       (72*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 0, -1, 0, x] + (72*(1 + x + 6*x^2 + x^3 + x^4)*z2*
       H[{6, 1}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + 
     ((8*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + 
       (256*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 0, 0, 0, x] + 
     ((6*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - 
       (16*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 0, 1, 0, x] + 
     ((-2*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 
          211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + 
       (32*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*
      H[{6, 1}, 1, 0, 0, x] + (64*(1 + x + 6*x^2 + x^3 + x^4)*z2*
       H[{6, 1}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (2552*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (572*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (2*(-1141 - 2952*x + 1659*x^2 - 5904*x^3 + 3445*x^4 - 2952*x^5 + 
        645*x^6)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (320*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (256*(1 + x^2)^2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (4*(47 + 78*x^2 + 47*x^4)*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
     (2*(-277 - 1528*x + 419*x^2 - 2512*x^3 + 1573*x^4 - 1528*x^5 + 781*x^6)*
       H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (640*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(-169 + 864*x - 1505*x^2 + 2016*x^3 - 1271*x^4 + 864*x^5 + 209*x^6)*
       H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3) - 
     (16*(-92 - 1158*x + 1286*x^2 - 1968*x^3 + 833*x^4 - 870*x^5 + 133*x^6)*
       H[-1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + 
     (8*(-293 - 36*x - 559*x^2 - 72*x^3 + 5*x^4 - 36*x^5 + 271*x^6)*
       H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (640*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(141 - 32*x + 43*x^2 + 112*x^3 + 27*x^4 - 32*x^5 + 125*x^6)*
       H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + 
     (256*(1 + x^2)^2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(-197 - 168*x + 253*x^2 - 528*x^3 + 485*x^4 - 168*x^5 + 35*x^6)*
       H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (160*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (4084*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (2*(203 + 7192*x - 43523*x^2 + 161192*x^3 - 394576*x^4 + 725752*x^5 - 
        1014822*x^6 + 1127232*x^7 - 988002*x^8 + 684032*x^9 - 352856*x^10 + 
        131392*x^11 - 27133*x^12 + 1232*x^13 + 1693*x^14)*
       H[0, -1, -1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) - 
     (2896*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (4*(-501 - 63*x + 7012*x^2 - 38431*x^3 + 109921*x^4 - 221569*x^5 + 
        328941*x^6 - 382404*x^7 + 350901*x^8 - 255729*x^9 + 144081*x^10 - 
        62831*x^11 + 20432*x^12 - 4943*x^13 + 719*x^14)*
       H[0, -1, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (2*(477 - 6432*x + 35993*x^2 - 130467*x^3 + 301614*x^4 - 494928*x^5 + 
        567964*x^6 - 468897*x^7 + 236091*x^8 - 10128*x^9 - 113040*x^10 + 
        103262*x^11 - 55569*x^12 + 16875*x^13 - 4410*x^14 + 283*x^15)*
       H[0, -1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) + 
     (16*(-117 + 195*x + 388*x^2 - 4561*x^3 + 15160*x^4 - 32917*x^5 + 
        50922*x^6 - 61014*x^7 + 57600*x^8 - 43305*x^9 + 25548*x^10 - 
        11981*x^11 + 4469*x^12 - 1289*x^13 + 254*x^14)*H[0, -1, 0, 1, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) - 
     (2896*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(-173 - 334*x + 3713*x^2 - 17006*x^3 + 45016*x^4 - 87190*x^5 + 
        125658*x^6 - 143460*x^7 + 129294*x^8 - 92846*x^9 + 50672*x^10 - 
        21046*x^11 + 5935*x^12 - 1142*x^13 + 29*x^14)*H[0, -1, 1, 0, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (1600*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (4*(-390 + 2067*x - 11156*x^2 + 37679*x^3 - 93092*x^4 + 166907*x^5 - 
        227628*x^6 + 236274*x^7 - 185796*x^8 + 101547*x^9 - 27300*x^10 - 
        9665*x^11 + 15056*x^12 - 7517*x^13 + 2006*x^14)*
       H[0, 0, -1, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (2*(-132 - 939*x + 6509*x^2 - 34155*x^3 + 91791*x^4 - 179529*x^5 + 
        245263*x^6 - 266712*x^7 + 217128*x^8 - 135441*x^9 + 50151*x^10 - 
        7681*x^11 - 9603*x^12 + 7509*x^13 - 4227*x^14 + 772*x^15)*
       H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) + 
     (4*(-297 + 288*x - 2525*x^2 + 1152*x^3 - 711*x^4 + 288*x^5 + 1517*x^6)*
       H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^3) + 
     ((153 - 3147*x - 1355*x^2 + 4977*x^3 - 19998*x^4 + 27798*x^5 - 
        65344*x^6 + 79440*x^7 - 95916*x^8 + 124572*x^9 - 158250*x^10 + 
        128818*x^11 - 82809*x^12 + 37491*x^13 - 13953*x^14 + 2387*x^15)*
       H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - 
     ((1215 + 1755*x - 2407*x^2 + 8121*x^3 + 10896*x^4 - 28200*x^5 + 
        18466*x^6 + 147054*x^7 - 423870*x^8 + 644766*x^9 - 642504*x^10 + 
        456128*x^11 - 213441*x^12 + 49887*x^13 + 4893*x^14 - 6839*x^15)*
       H[0, 0, 0, 0, 0, x])/(18*(-1 + x)^3*(1 + x^3)^4) - 
     (4*(-21 - 570*x + 1447*x^2 - 6288*x^3 + 12765*x^4 - 17577*x^5 + 
        5195*x^6 + 16611*x^7 - 41889*x^8 + 58275*x^9 - 60021*x^10 + 
        42097*x^11 - 22686*x^12 + 8847*x^13 - 2862*x^14 + 485*x^15)*
       H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) + 
     (4*(-297 + 288*x - 2525*x^2 + 1152*x^3 - 711*x^4 + 288*x^5 + 1517*x^6)*
       H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^3) - 
     (2*(-393 + 249*x + 800*x^2 - 12204*x^3 + 33165*x^4 - 64437*x^5 + 
        74239*x^6 - 60567*x^7 + 14709*x^8 + 26019*x^9 - 51549*x^10 + 
        44021*x^11 - 28422*x^12 + 11694*x^13 - 3957*x^14 + 505*x^15)*
       H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - 
     (4*(-195 + 72*x - 791*x^2 + 144*x^3 + 195*x^4 + 72*x^5 + 791*x^6)*
       H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (2896*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(-173 - 334*x + 3713*x^2 - 17006*x^3 + 45016*x^4 - 87190*x^5 + 
        125658*x^6 - 143460*x^7 + 129294*x^8 - 92846*x^9 + 50672*x^10 - 
        21046*x^11 + 5935*x^12 - 1142*x^13 + 29*x^14)*H[0, 1, -1, 0, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (1600*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (4*(-495 + 1350*x - 527*x^2 - 10906*x^3 + 42520*x^4 - 95914*x^5 + 
        150894*x^6 - 180624*x^7 + 168750*x^8 - 123810*x^9 + 70560*x^10 - 
        31058*x^11 + 10589*x^12 - 2702*x^13 + 509*x^14)*H[0, 1, 0, -1, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) - 
     (4*(-66 - 1521*x + 6394*x^2 - 20973*x^3 + 40002*x^4 - 53592*x^5 + 
        34274*x^6 + 12489*x^7 - 71787*x^8 + 106812*x^9 - 105684*x^10 + 
        70246*x^11 - 33888*x^12 + 10290*x^13 - 2085*x^14 + 17*x^15)*
       H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - 
     (8*(-183 + 567*x - 568*x^2 - 2753*x^3 + 12812*x^4 - 30269*x^5 + 
        48546*x^6 - 58614*x^7 + 55260*x^8 - 40713*x^9 + 23256*x^10 - 
        10213*x^11 + 3535*x^12 - 925*x^13 + 190*x^14)*H[0, 1, 0, 1, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (1600*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (4*(-307 + 358*x + 1543*x^2 - 12016*x^3 + 36110*x^4 - 74168*x^5 + 
        110340*x^6 - 128574*x^7 + 117936*x^8 - 85924*x^9 + 47794*x^10 - 
        20300*x^11 + 6083*x^12 - 1288*x^13 + 109*x^14)*H[0, 1, 1, 0, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) - 
     (784*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (24*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) + 
     (16*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) + 
     (12*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) - 
     (4*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) + 
     (48*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) - 
     (32*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) - 
     (24*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) + 
     (8*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 
        1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 
        14*x^13 + 4*x^14)*H[0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x^2)^3*(1 - x + x^2)^4) + 
     (256*(1 + x^2)^2*H[1, -1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(-197 - 168*x + 253*x^2 - 528*x^3 + 485*x^4 - 168*x^5 + 35*x^6)*
       H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (160*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, -1, 1, 0, 0, x])/(-1 + x^2)^2 - 
     (304*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(-85 - 556*x + 1179*x^2 - 2032*x^3 + 1273*x^4 - 556*x^5 + 9*x^6)*
       H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (280*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (8*(53 - 1589*x + 10554*x^2 - 38982*x^3 + 96010*x^4 - 173782*x^5 + 
        239400*x^6 - 256308*x^7 + 212346*x^8 - 135742*x^9 + 65026*x^10 - 
        22374*x^11 + 4935*x^12 - 611*x^13 + 56*x^14)*H[1, 0, 0, -1, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (2*(-454 - 6672*x + 55741*x^2 - 203925*x^3 + 464647*x^4 - 742383*x^5 + 
        852515*x^6 - 698703*x^7 + 360165*x^8 - 54061*x^9 - 95751*x^10 + 
        97375*x^11 - 51933*x^12 + 16303*x^13 - 3810*x^14 + 578*x^15)*
       H[1, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - 
     (8*(-143 + 1253*x - 6969*x^2 + 24324*x^3 - 59320*x^4 + 107236*x^5 - 
        148230*x^6 + 159036*x^7 - 131922*x^8 + 83920*x^9 - 39568*x^10 + 
        13008*x^11 - 2511*x^12 + 167*x^13 + 7*x^14)*H[1, 0, 0, 1, 0, x])/
      (9*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (280*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (4*(68 - 418*x + 1999*x^2 - 6972*x^3 + 17839*x^4 - 34194*x^5 + 
        50181*x^6 - 57612*x^7 + 52053*x^8 - 36670*x^9 + 19547*x^10 - 
        7592*x^11 + 1953*x^12 - 284*x^13 + 6*x^14)*H[1, 0, 1, 0, 0, x])/
      (3*(-1 + x^2)^3*(1 - x + x^2)^4) + 
     (275/108 - (2*(-32 + 19*x - 300*x^2 + 210*x^3 + 176*x^4 + 227*x^5)*z2^2)/
        (15*(-1 + x)^2*(1 + x)^3) - (2*(167 - 756*x + 1129*x^2 - 756*x^3 + 
          50*x^4)*z3)/(27*(-1 + x^2)^2) + 
       z2*((128 + 632*x - 15*x^2 + 777*x^3)/(27*(-1 + x)*(1 + x)^2) + 
         (7*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3)) + 
       (2*(1 + x^2)^2*(-3 + 5*x^2)*z5)/(-1 + x^2)^3 + 
       ((-10*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) + 
         (4*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, x] + 
       ((277 + 4248*x + 277*x^2)/(108*(-1 + x^2)) - 
         ((593 + 3689*x - 196*x^2 + 13628*x^3 - 1509*x^4 + 2307*x^5)*z2)/
          (108*(-1 + x)^2*(1 + x)^3) + (2*(-32 + 19*x - 332*x^2 + 229*x^3 - 
            124*x^4 + 437*x^5 + 176*x^6 + 227*x^7)*z2^2)/
          (15*(-1 + x)^3*(1 + x)^4) + ((73 - 612*x + 1517*x^2 - 2376*x^3 + 
            1367*x^4 - 612*x^5 - 77*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, x] + 
       ((14*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) - 
         (16*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, x] + 
       ((301 - 1152*x + 301*x^2)/(27*(-1 + x^2)) + 
         ((-19 - 6*x^2 + 13*x^4)*z2)/(3*(-1 + x^2)^2) + 
         (2*(9 - 4*x + 27*x^2 + 8*x^3 + 27*x^4 - 4*x^5 + 9*x^6)*z3)/
          (3*(-1 + x^2)^3))*H[-1, 0, x] + ((3*(1 + x^2)^2*z2)/(-1 + x^2)^2 - 
         (4*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, x] + 
       ((565 - 4752*x - 3660*x^2 - 1584*x^3 + 567*x^4)/(54*(-1 + x^2)^2) - 
         ((5 - 67*x + 81*x^2 - 567*x^3 + 51*x^4 - 357*x^5 + 199*x^6 + 
            175*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4) + 
         ((33 - 63*x + 523*x^2 - 533*x^3 + 563*x^4 - 493*x^5 + 73*x^6 - 
            23*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, x] + 
       ((-28*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (16*(1 + x^2)^3*z3)/
          (3*(-1 + x^2)^3))*H[0, 1, x] + 
       ((2*(151 + 216*x + 151*x^2))/(27*(-1 + x^2)) - 
         (8*(-3 + 3*x - 23*x^2 + 37*x^3 + 4*x^4 + 10*x^5)*z2)/
          (3*(-1 + x)^2*(1 + x)^3) + (8*x*z3)/(3 - 3*x^2))*H[1, 0, x] - 
       (20*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + 
       ((-2*(107 - 20*x + 70*x^2 - 20*x^3 + 67*x^4))/(3*(-1 + x^2)^2) + 
         (2*(1 + x^2)^2*(43 + 11*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + 
       (20*(1 + x^2)*H[-1, 1, 0, x])/(3*(-1 + x^2)) + 
       ((-409 + 2340*x - 1898*x^2 + 2340*x^3 + 311*x^4)/(27*(-1 + x^2)^2) - 
         (2*(-15 + x^2)*(1 + x^2)^2*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + 
       (2*(1 + x^2)^3*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + 
       ((1557 + 2313*x - 3998*x^2 - 974*x^3 - 7571*x^4 + 1609*x^5)/
          (54*(-1 + x)^2*(1 + x)^3) + ((27 + 99*x - 103*x^2 + 689*x^3 + 
            385*x^4 + 1177*x^5 + 515*x^6 + 587*x^7)*z2)/
          (6*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, x] + 
       (28*(1 + x^2)^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) + 
       ((-2*(133 + 540*x + 410*x^2 + 540*x^3 + 205*x^4))/(27*(-1 + x^2)^2) + 
         (8*(-3 + 3*x - 26*x^2 + 40*x^3 - 19*x^4 + 47*x^5 + 4*x^6 + 10*x^7)*
           z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, x] + 
       (20*(1 + x^2)*H[1, -1, 0, x])/(3*(-1 + x^2)) + 
       ((2*(21 - 24*x - 34*x^2 - 24*x^3 + 13*x^4))/(3*(-1 + x^2)^2) + 
         (8*(13 + 14*x + 87*x^2 + 28*x^3 + 87*x^4 + 14*x^5 + 13*x^6)*z2)/
          (3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 0, x] + 
       (4*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x^2)) + 
       (164*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
       (74*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       ((247 + 792*x - 449*x^2 + 1584*x^3 - 823*x^4 + 792*x^5 - 127*x^6)*
         H[-1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (98*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
       ((79 + 127*x + 158*x^2 + 638*x^3 + 271*x^4 + 319*x^5)*
         H[0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
       (40*(1 + x^2)^2*H[0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (2*(-29 + 144*x - 253*x^2 + 384*x^3 - 139*x^4 + 144*x^5 + 85*x^6)*
         H[0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
       ((1 + 217*x + 429*x^2 - 315*x^3 + 751*x^4 - 617*x^5 + 451*x^6 + 
          43*x^7)*H[0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       (2*(-27 + 72*x + x^2 + 144*x^3 + 27*x^4 + 72*x^5 - x^6)*
         H[0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^2*H[0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (2*(-35 + 12*x + 79*x^2 - 72*x^3 + 155*x^4 + 12*x^5 + 41*x^6)*
         H[0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (4*(49 + 60*x - 20*x^2 + 24*x^3 - 49*x^4 + 60*x^5 + 20*x^6)*
         H[1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (20*(1 + x^2)^2*H[1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(1 + x^2)^2*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (36*(1 + x^2)^3*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - 
       (12*(1 + x^2)^3*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (4*(-25 + 4*x - 43*x^2 - 8*x^3 - 11*x^4 + 4*x^5 + 7*x^6)*
         H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (24*(1 + x^2)^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (8*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
         H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^3*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (52*(1 + x^2)^3*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (4*(13 + 49*x - 117*x^2 + 279*x^3 - 129*x^4 + 267*x^5 + x^6 + 37*x^7)*
         H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       (40*(1 + x^2)^3*H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (32*(1 + x^2)^3*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - 
       (76*(1 + x^2)^3*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(23 + 47*x + 69*x^2 + 333*x^3 + 165*x^4 + 429*x^5 + 119*x^6 + 
          143*x^7)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       (40*(1 + x^2)^3*H[0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(45 + 9*x + 335*x^2 - 61*x^3 + 391*x^4 - 5*x^5 + 101*x^6 + 65*x^7)*
         H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       ((75 + 77*x^2 + 249*x^4 + 247*x^6)*H[0, 0, 0, 0, 0, x])/
        (3*(-1 + x^2)^3) - (2*(1 + x^2)^2*(45 + 17*x^2)*H[0, 0, 0, 1, 0, x])/
        (3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 0, 1, -1, 0, x])/
        (3*(-1 + x^2)^3) - (8*(11 + 17*x + 9*x^2 + 75*x^3 + 9*x^4 + 75*x^5 + 
          11*x^6 + 17*x^7)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       (8*(1 + x^2)^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (32*(1 + x^2)^3*H[0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*(1 + x^2)^3*H[0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(-71 - 83*x - 69*x^2 - 201*x^3 + 27*x^4 - 105*x^5 + 25*x^6 + 
          13*x^7)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
       (20*(1 + x^2)^3*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
       (8*(1 + x^2)^3*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) + 
       (16*(13 + 15*x + 89*x^2 + 28*x^3 + 85*x^4 + 13*x^5 + 13*x^6)*
         H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
       (16*x*H[1, 0, 1, 0, 0, x])/(3 - 3*x^2))/Ep - 
     (136*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, 1, -1, 0, 0, x])/(-1 + x^2)^2 - 
     (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*H[1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (4*(-8 + 151*x - 138*x^2 - 1390*x^3 + 6828*x^4 - 
        16546*x^5 + 26844*x^6 - 31560*x^7 + 27924*x^8 - 18206*x^9 + 
        8464*x^10 - 2538*x^11 + 488*x^12 - 75*x^13 + 50*x^14)*
       H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3*(1 - x + x^2)^4) - 
     (40*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (8*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[1, 1, 1, 0, 0, x])/(-1 + x^2)^2 - 
     (24*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 0}, 0, -1, 0, x])/
      (-1 + x^2)^2 + (16*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*
       H[1, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (12*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 0}, 0, 1, 0, x])/
      (-1 + x^2)^2 - (4*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*
       H[1, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 1}, 0, -1, 0, x])/
      (-1 + x^2)^2 - (32*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*
       H[1, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^2 - 
     (24*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 1}, 0, 1, 0, x])/
      (-1 + x^2)^2 + (8*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*
       H[1, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^2 - 
     (24*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (60*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*
       H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (74*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (48*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*
       H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (16*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (48*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*
       H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (120*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (148*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*
       H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (96*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (32*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*
       H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (216*(1 + x^2)^3*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (64*x*H[-1, -1, 0, -1, 0, 0, x])/(3 - 3*x^2) + 
     (72*(1 + x^2)^3*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (8*(-155 + 8*x - 209*x^2 - 16*x^3 + 47*x^4 + 8*x^5 + 101*x^6)*
       H[-1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (144*(1 + x^2)^3*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(27 - 4*x + 81*x^2 + 8*x^3 + 81*x^4 - 4*x^5 + 27*x^6)*
       H[-1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (80*(9 - x + 27*x^2 + 2*x^3 + 27*x^4 - x^5 + 9*x^6)*
       H[-1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(39 - 11*x + 117*x^2 + 22*x^3 + 117*x^4 - 11*x^5 + 39*x^6)*
       H[-1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(82 - 11*x + 182*x^2 + 22*x^3 + 118*x^4 - 11*x^5 + 18*x^6)*
       H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(15 - 4*x + 45*x^2 + 8*x^3 + 45*x^4 - 4*x^5 + 15*x^6)*
       H[-1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(19 - 2*x + 57*x^2 + 4*x^3 + 57*x^4 - 2*x^5 + 19*x^6)*
       H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (4*(51 - 8*x + 217*x^2 + 16*x^3 + 281*x^4 - 8*x^5 + 115*x^6)*
       H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (80*(1 + x^2)^3*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (4*(101 - 25*x + 431*x^2 + 50*x^3 + 559*x^4 - 25*x^5 + 229*x^6)*
       H[-1, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (2*(19 + 11*x + 665*x^2 - 22*x^3 + 953*x^4 + 11*x^5 + 307*x^6)*
       H[-1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(5 - 16*x + 191*x^2 + 32*x^3 + 367*x^4 - 16*x^5 + 181*x^6)*
       H[-1, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (80*(1 + x^2)^3*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + 
     (16*(2 - x + 30*x^2 + 2*x^3 + 54*x^4 - x^5 + 26*x^6)*
       H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(1 + x^2)^3*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(3 - 2*x + 9*x^2 + 4*x^3 + 9*x^4 - 2*x^5 + 3*x^6)*
       H[-1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(37 - 8*x + 95*x^2 + 16*x^3 + 79*x^4 - 8*x^5 + 21*x^6)*
       H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (8*(15 + 8*x + 45*x^2 - 16*x^3 + 45*x^4 + 8*x^5 + 15*x^6)*
       H[-1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (16*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
       H[-1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (32*x*H[-1, 1, 0, -1, 0, 0, x])/(3 - 3*x^2) - 
     (32*(20 + x + 40*x^2 - x^3 + 20*x^4)*H[-1, 1, 0, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (32*x*H[-1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) + 
     (528*(1 + x^2)^3*H[0, -1, -1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (440*(1 + x^2)^3*H[0, -1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (128*(7 + 16*x - 21*x^2 + 78*x^3 - 27*x^4 + 72*x^5 + x^6 + 10*x^7)*
       H[0, -1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (32*(1 + x^2)^3*H[0, -1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (256*(1 + x^2)^3*H[0, -1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (8*(1 + 27*x^2 + 27*x^4 + x^6)*H[0, -1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^3) - (4*(61 + 277*x - 385*x^2 + 1895*x^3 + 271*x^4 + 
        1687*x^5 + 333*x^6 + 453*x^7)*H[0, -1, 0, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, -1, 1, 0, x])/
      (3*(-1 + x^2)^3) - (4*(71 + 179*x - 275*x^2 + 913*x^3 - 355*x^4 + 
        833*x^5 - 9*x^6 + 99*x^7)*H[0, -1, 0, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (8*(71 - 181*x + 1020*x^2 - 1608*x^3 + 
        577*x^4 - 755*x^5 + 204*x^6 + 96*x^7)*H[0, -1, 0, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (16*(-4 + 8*x - 65*x^2 + 67*x^3 - 70*x^4 + 
        62*x^5 - 9*x^6 + 3*x^7)*H[0, -1, 0, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, 1, -1, 0, x])/
      (3*(-1 + x^2)^3) + (8*(-19 + 29*x - 101*x^2 + 379*x^3 + 239*x^4 + 
        287*x^5 + 129*x^6 + 129*x^7)*H[0, -1, 0, 1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (208*(1 + x^2)^3*H[0, -1, 0, 1, 1, 0, x])/
      (3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, 1, -1, 0, 0, x])/
      (-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, -1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^3) + (8*(85 + 115*x + 51*x^2 + 381*x^3 - 33*x^4 + 
        297*x^5 + x^6 + 31*x^7)*H[0, -1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^4) - (160*(1 + x^2)^3*H[0, -1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, -1, 1, 1, 0, 0, x])/
      (-1 + x^2)^3 + (40*(1 + x^2)^3*H[0, 0, -1, -1, -1, 0, x])/
      (-1 + x^2)^3 - (4*(99 + 7*x + 749*x^2 - 95*x^3 + 1353*x^4 - 443*x^5 + 
        255*x^6 + 107*x^7)*H[0, 0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + 
     (48*(1 + x^2)^3*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2)^3 + 
     (4*(-129 + 21*x - 901*x^2 + 281*x^3 - 2555*x^4 + 1807*x^5 - 295*x^6 + 
        59*x^7)*H[0, 0, -1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (4*(-225 - 6*x - 954*x^2 - 567*x^3 - 4687*x^4 + 3374*x^5 - 286*x^6 + 
        263*x^7)*H[0, 0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (8*(-21 + 27*x - 131*x^2 + 181*x^3 - 967*x^4 + 1097*x^5 - 41*x^6 + 
        127*x^7)*H[0, 0, -1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (48*(1 + x^2)^3*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2)^3 - 
     (32*(-7 - 46*x^2 + 13*x^3 - 123*x^4 + 82*x^5 - 16*x^6 + x^7)*
       H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (80*(1 + x^2)^3*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2)^3 + 
     (4*(-93 - 219*x + 515*x^2 - 835*x^3 + 577*x^4 - 449*x^5 + 113*x^6 + 
        23*x^7)*H[0, 0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (4*(84 + 165*x + 151*x^2 + 628*x^3 + 1288*x^4 - 113*x^5 + 405*x^6 + 
        240*x^7)*H[0, 0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (4*(-27 - 99*x + 467*x^2 - 325*x^3 + 727*x^4 - 65*x^5 + 233*x^6 + 
        161*x^7)*H[0, 0, 0, -1, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     ((474 + 282*x + 1750*x^2 + 214*x^3 + 2166*x^4 - 2106*x^5 - 406*x^6 - 
        742*x^7)*H[0, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     ((90 + 14*x^2 - 538*x^4 - 462*x^6)*H[0, 0, 0, 0, 0, 0, x])/
      (-1 + x^2)^3 - (8*(51 + 66*x + 50*x^2 + 173*x^3 + 213*x^4 - 42*x^5 + 
        46*x^6 + 19*x^7)*H[0, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (4*(-27 - 99*x + 467*x^2 - 325*x^3 + 727*x^4 - 65*x^5 + 233*x^6 + 
        161*x^7)*H[0, 0, 0, 1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (8*(45 + 111*x - 115*x^2 + 437*x^3 + 476*x^4 + 188*x^5 + 270*x^6 + 
        228*x^7)*H[0, 0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (4*(1 + x^2)^2*(27 + 167*x^2)*H[0, 0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (48*(1 + x^2)^3*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (32*(-7 - 46*x^2 + 13*x^3 - 123*x^4 + 82*x^5 - 16*x^6 + x^7)*
       H[0, 0, 1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - 
     (80*(1 + x^2)^3*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(3 + 9*x - 31*x^2 + 47*x^3 - 17*x^4 + 37*x^5 + 5*x^6 + 11*x^7)*
       H[0, 0, 1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (4*(237 + 114*x + 552*x^2 + 693*x^3 + 2971*x^4 - 1658*x^5 + 352*x^6 + 
        67*x^7)*H[0, 0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (8*(33 + 63*x + 19*x^2 + 241*x^3 - 421*x^4 + 677*x^5 + x^6 + 91*x^7)*
       H[0, 0, 1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (80*(1 + x^2)^3*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2)^3 + 
     (8*(2 - 13*x + 46*x^2 - 24*x^3 + 270*x^4 - 11*x^5 + 18*x^6)*
       H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (48*(1 + x^2)^3*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2)^3 - 
     (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, -1, 0, 
        x])/((-1 + x)^2*(1 + x)^4) + 
     (32*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^4) + 
     (24*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, 1, 0, 
        x])/((-1 + x)^2*(1 + x)^4) - 
     (8*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 1, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^4) + 
     (96*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, -1, 0, 
        x])/((-1 + x)^2*(1 + x)^4) - 
     (64*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^4) - 
     (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, 1, 0, 
        x])/((-1 + x)^2*(1 + x)^4) + 
     (16*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 1, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^4) - 
     (256*(1 + x^2)^3*H[0, 1, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (128*(1 + x^2)^3*H[0, 1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(85 + 115*x + 51*x^2 + 381*x^3 - 33*x^4 + 297*x^5 + x^6 + 31*x^7)*
       H[0, 1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (160*(1 + x^2)^3*H[0, 1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, 1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (304*(1 + x^2)^3*H[0, 1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(7 + 127*x - 787*x^2 + 1061*x^3 - 11*x^4 + 253*x^5 + 15*x^6 + 87*x^7)*
       H[0, 1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (280*(1 + x^2)^3*H[0, 1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(53 + 11*x - 575*x^2 + 391*x^3 + 1955*x^4 - 2443*x^5 + 15*x^6 - 
        255*x^7)*H[0, 1, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (4*(-71 - 329*x + 1251*x^2 - 2259*x^3 - 1417*x^4 + 905*x^5 - 27*x^6 + 
        123*x^7)*H[0, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (4*(67 + 91*x + 641*x^2 - 127*x^3 - 1211*x^4 + 1669*x^5 - 33*x^6 + 
        135*x^7)*H[0, 1, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - 
     (280*(1 + x^2)^3*H[0, 1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (8*(-70 - 25*x - 449*x^2 + 268*x^3 - 166*x^4 + 173*x^5 + 21*x^6 + 
        72*x^7)*H[0, 1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (136*(1 + x^2)^3*H[0, 1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, 1, 1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (16*(2 + 3*x + 6*x^2 - 6*x^3 + 6*x^4 + 3*x^5 + 2*x^6)*
       H[0, 1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(35 + 32*x + 66*x^2 + 51*x^3 - 57*x^4 + 222*x^5 + 44*x^6 + 71*x^7)*
       H[0, 1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + 
     (40*(1 + x^2)^3*H[0, 1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (8*(2 - x + 6*x^2 + 2*x^3 + 6*x^4 - x^5 + 2*x^6)*H[0, 1, 1, 1, 0, 0, x])/
      (-1 + x^2)^3 - (672*x^2*H[0, 1, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (448*x^2*H[0, 1, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (336*x^2*H[0, 1, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (112*x^2*H[0, 1, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (1344*x^2*H[0, 1, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (896*x^2*H[0, 1, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (672*x^2*H[0, 1, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (224*x^2*H[0, 1, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (48*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*
       H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (120*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, -1, 0, x])/
      ((-1 + x)^2*(1 + x)^4) - (148*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*
       H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - 
     (96*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^4) - (32*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*
       H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - 
     (96*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, -1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) - (240*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*
       H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (296*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) + (192*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*
       H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (64*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) + (64*(3 - x + 28*x^2 - x^3 + 3*x^4)*
       H[1, -1, 0, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - 
     (64*(7 + 14*x - 9*x^2 + 49*x^3 + 6*x^4 + 13*x^5)*
       H[1, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - 
     (64*(3 - x + 28*x^2 - x^3 + 3*x^4)*H[1, -1, 0, 1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) - (16*(18 + 29*x - 74*x^2 + 29*x^3 + 18*x^4)*
       H[1, 0, -1, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - 
     (8*(18 + 59*x - 326*x^2 + 59*x^3 + 18*x^4)*H[1, 0, -1, 0, -1, 0, x])/
      (3*(-1 + x)*(1 + x)^3) - (4*(38 + 77*x - 537*x^2 + 617*x^3 - 37*x^4 + 
        2*x^5)*H[1, 0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + 
     (64*x*(7 - 64*x + 7*x^2)*H[1, 0, -1, 0, 1, 0, x])/
      (3*(-1 + x)*(1 + x)^3) + (416*x*(1 - 10*x + x^2)*
       H[1, 0, -1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + 
     (16*(6 - x + 58*x^2 - x^3 + 6*x^4)*H[1, 0, 0, -1, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (16*(5 + 6*x + 3*x^2 + 85*x^4 - 6*x^5 + 3*x^6)*
       H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (4*(-188 + 25*x - 2030*x^2 + 112*x^3 + 1142*x^4 + 87*x^5 + 148*x^6)*
       H[1, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - 
     (2*(-74 - 159*x + 132*x^2 + 24*x^3 + 2280*x^4 + 183*x^5 + 302*x^6)*
       H[1, 0, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - 
     (8*(11 + 80*x - 97*x^2 + 188*x^3 + 775*x^4 + 108*x^5 + 119*x^6)*
       H[1, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - 
     (8*(28 + 23*x + 270*x^2 + 64*x^3 + 2*x^4 + 41*x^5 + 20*x^6)*
       H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (416*x*(1 - 10*x + x^2)*H[1, 0, 1, -1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) + (16*(12 + 7*x + 110*x^2 + 7*x^3 + 12*x^4)*
       H[1, 0, 1, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^3) - 
     (4*(36 - 15*x + 674*x^2 + 64*x^3 - 50*x^4 + 79*x^5 + 44*x^6)*
       H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - 
     (64*x*(4 - 31*x + 4*x^2)*H[1, 0, 1, 0, 1, 0, x])/
      (3*(-1 + x)*(1 + x)^3) + (8*(12 - 37*x + 490*x^2 - 37*x^3 + 12*x^4)*
       H[1, 0, 1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + 
     (96*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (64*(1 + x - x^2 + x^3 + x^4)*
       H[1, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (48*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (16*(1 + x - x^2 + x^3 + x^4)*
       H[1, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (192*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (128*(1 + x - x^2 + x^3 + x^4)*
       H[1, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (96*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (32*(1 + x - x^2 + x^3 + x^4)*
       H[1, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (32*x*(5 - 98*x + 5*x^2)*H[1, 1, 0, -1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^3) + (160*x*(1 - 10*x + x^2)*
       H[1, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (4*(8 - 231*x + 2338*x^2 - 160*x^3 - 1522*x^4 + 71*x^5 + 8*x^6)*
       H[1, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - 
     (128*x*(1 - 11*x + x^2)*H[1, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (136*x*(1 - 22*x + x^2)*H[1, 1, 0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - 
     (16*x*(1 - 6*x + x^2)*H[1, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (48*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (120*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*
       H[1, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (148*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (96*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*
       H[1, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (32*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (96*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*
       H[1, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (240*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 1}, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (296*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*
       H[1, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (192*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 1}, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (64*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*
       H[1, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (120*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (228*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (72*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (84*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (224*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (88*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (160*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 1, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (104*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 1, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (48*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (96*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (72*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (24*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (192*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (48*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (32*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 0}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (240*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (456*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (192*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, -1, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (168*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (448*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (176*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - 
     (320*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) - (64*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + 
     (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (96*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (208*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (288*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (144*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (576*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (384*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (288*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (128*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) - (64*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^3) + (64*(1 + x + 6*x^2 + x^3 + x^4)*
       H[{6, 1}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3)))


==> anc/FORMFACTORS/resultVectorF1FF3L <==
1 + asr*Cf*(-4 - (2*(1 + x^2)*z2)/(-1 + x^2) + ((3 + 2*x + 3*x^2)*H[0, x])/
    (-1 + x^2) + (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/Ep - 
   (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, x])/
    (-1 + x^2) + Ep*(-8 - (2*(1 + x + 2*x^2)*z2)/(-1 + x^2) - 
     (4*(1 + x^2)*z3)/(-1 + x^2) + (4*(1 + x^2)*z2*H[-1, x])/(-1 + x^2) + 
     ((8*(1 + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, x] + 
     ((6 + 4*x + 6*x^2)*H[-1, 0, x])/(1 - x^2) + 
     ((3 + 2*x + 3*x^2)*H[0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, x])/
      (-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, x])/(-1 + x^2) + 
     (2*(1 + x^2)*H[0, 0, 0, x])/(-1 + x^2)) + 
   Ep^2*(-16 - (2*(3 + 5*x^2)*z2)/(-1 + x^2) - (14*(1 + x^2)*z2^2)/
      (5*(-1 + x^2)) - (4*(5 + 3*x + 4*x^2)*z3)/(3*(-1 + x^2)) + 
     (((6 + 4*x + 6*x^2)*z2)/(-1 + x^2) + (8*(1 + x^2)*z3)/(-1 + x^2))*
      H[-1, x] + ((16*(1 + x^2))/(-1 + x^2) + ((3 + 2*x + 3*x^2)*z2)/
        (2 - 2*x^2) - (14*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] - 
     (8*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + 
     ((-16*(1 + x^2))/(-1 + x^2) + (2*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] + 
     (4*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + 
     ((8*(1 + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, 0, x] + 
     (4*(3 + 2*x + 3*x^2)*H[-1, -1, 0, x])/(-1 + x^2) + 
     ((6 + 4*x + 6*x^2)*H[-1, 0, 0, x])/(1 - x^2) + 
     ((6 + 4*x + 6*x^2)*H[0, -1, 0, x])/(1 - x^2) + 
     ((3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + 
     (2*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
 asr^2*(Cf*nl*Tf*(424/27 + (4*(7 + 6*x + 31*x^2)*z2)/(9*(-1 + x^2)) + 
     (16*(1 + x^2)*z3)/(3*(-1 + x^2)) - (16*(1 + x^2)*z2*H[-1, x])/
      (3*(-1 + x^2)) + ((418 + 12*x + 418*x^2)/(27 - 27*x^2) + 
       ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] + 
     (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/Ep + 
     (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     (8*(19 + 6*x + 19*x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + 
     ((76 + 24*x + 76*x^2)*H[0, 0, x])/(9 - 9*x^2) - 
     (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[-1, 0, 0, x])/(3*(-1 + x^2)) + 
     (16*(1 + x^2)*H[0, -1, 0, x])/(3*(-1 + x^2)) + 
     ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + 
     Ep*(5204/81 + (8*(22 + 3*x + 259*x^2)*z2)/(27*(-1 + x^2)) + 
       (96*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (8*(35 + 18*x + 59*x^2)*z3)/
        (9*(-1 + x^2)) + ((-8*(47 + 18*x + 47*x^2)*z2)/(9*(-1 + x^2)) - 
         (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + 
       ((5813 - 1218*x + 5813*x^2)/(81 - 81*x^2) + ((74 + 36*x + 74*x^2)*z2)/
          (9 - 9*x^2) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] + 
       (32*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + 
       ((8*(281 + 6*x + 281*x^2))/(27*(-1 + x^2)) + (8*(1 + x^2)*z2)/
          (-1 + x^2))*H[-1, 0, x] - (16*(1 + x^2)*z2*H[0, -1, x])/
        (-1 + x^2) + ((-4*(281 + 6*x + 281*x^2))/(27*(-1 + x^2)) - 
         (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] + 
       ((752 + 288*x + 752*x^2)*H[-1, -1, 0, x])/(9 - 9*x^2) + 
       (8*(47 + 18*x + 47*x^2)*H[-1, 0, 0, x])/(9*(-1 + x^2)) + 
       (8*(47 + 18*x + 47*x^2)*H[0, -1, 0, x])/(9*(-1 + x^2)) + 
       ((188 + 72*x + 188*x^2)*H[0, 0, 0, x])/(9 - 9*x^2) + 
       (64*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) - 
       (32*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) + 
       (16*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - 
       (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + 
   Cf*nh*Tf*((4*(383 + 178*x + 383*x^2))/(27*(1 + x)^2) - 
     (8*(1 + 37*x - 124*x^2 + 37*x^3 + x^4)*z2)/(3*(1 + x)^4) + 
     ((-2*(265 - 124*x + 3494*x^2 - 124*x^3 + 265*x^4))/
        (27*(-1 + x)*(1 + x)^3) - (4*(1 + 4*x + 3*x^2 + 48*x^3 + 3*x^4 + 
          4*x^5 + x^6)*z2)/((-1 + x)*(1 + x)^5))*H[0, x] + 
     (4*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, 0, x])/(9*(1 + x)^4) - 
     (8*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*H[0, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^5) + Ep*((2*(2069 + 1990*x + 2069*x^2))/
        (27*(1 + x)^2) + ((32*ln2*(-1 + x)^2*(7 + 72*x + 7*x^2))/
          (3*(1 + x)^4) - (4*(-404 - 2388*x + 6025*x^2 - 9395*x^3 + 
            2247*x^4 + 139*x^5))/(27*(-1 + x)*(1 + x)^4))*z2 + 
       (8*(1 + 4*x + 6*x^2 + 18*x^3 + 6*x^4 + 4*x^5 + x^6)*z2^2)/
        (5*(-1 + x)*(1 + x)^5) - (8*(69 + 408*x - 698*x^2 + 408*x^3 + 69*x^4)*
         z3)/(9*(1 + x)^4) - (8*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*z2*
         H[-1, x])/(3*(1 + x)^4) + 
       (-(1719 + 452*x + 20170*x^2 + 452*x^3 + 1719*x^4)/
          (27*(-1 + x)*(1 + x)^3) + (2*(-27 - 78*x - 201*x^2 - 220*x^3 + 
            1295*x^4 - 94*x^5 + 125*x^6)*z2)/(9*(-1 + x)*(1 + x)^5) + 
         (8*(7 + 28*x + 13*x^2 + 416*x^3 + 13*x^4 + 28*x^5 + 7*x^6)*z3)/
          (9*(-1 + x)*(1 + x)^5))*H[0, x] + 
       ((4*(265 - 124*x + 3494*x^2 - 124*x^3 + 265*x^4))/
          (27*(-1 + x)*(1 + x)^3) - (8*(1 + 4*x - 5*x^2 + 128*x^3 - 5*x^4 + 
            4*x^5 + x^6)*z2)/(3*(-1 + x)*(1 + x)^5))*H[-1, 0, x] + 
       (16*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*z2*H[0, -1, x])/
        ((-1 + x)*(1 + x)^5) + 
       ((4*(-281 - 21*x - 3083*x^2 - 287*x^3 - 120*x^4 + 16*x^5))/
          (27*(-1 + x)*(1 + x)^4) - (4*(1 + 4*x + 3*x^2 + 48*x^3 + 3*x^4 + 
            4*x^5 + x^6)*z2)/((-1 + x)*(1 + x)^5))*H[0, 0, x] - 
       (8*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[-1, 0, 0, x])/
        (9*(1 + x)^4) - (8*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*
         H[0, -1, 0, x])/(9*(1 + x)^4) + 
       (4*(-47 - 14*x - 431*x^2 - 56*x^3 + 1065*x^4 - 30*x^5 + 105*x^6)*
         H[0, 0, 0, x])/(9*(-1 + x)*(1 + x)^5) + 
       (16*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[1, 0, 0, x])/
        (9*(1 + x)^4) - (16*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*
         H[-1, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) + 
       (16*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*H[0, -1, 0, 0, x])/
        (3*(-1 + x)*(1 + x)^5) + (16*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + 
          x^6)*H[0, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
       (8*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*H[0, 0, 0, 0, x])/
        ((-1 + x)*(1 + x)^5) - (32*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + 
          x^6)*H[0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5))) + 
   Ca*Cf*(-(1595 + 3514*x + 1595*x^2)/(27*(1 + x)^2) + 
     ((24*ln2*(1 - 4*x + x^2))/(1 + x)^2 + (7 - 1737*x + 3040*x^2 - 
         5228*x^3 + 1737*x^4 - 347*x^5)/(9*(-1 + x)*(1 + x)^4))*z2 - 
     ((3 - 131*x + 991*x^2 - 2243*x^3 + 2761*x^4 - 621*x^5 + 353*x^6 + 
        71*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) + 
     (2*(-67 + 99*x - 1840*x^2 + 1592*x^3 - 285*x^4 + 5*x^5)*z3)/
      (3*(-1 + x)*(1 + x)^4) + 
     ((-4*(-26 + 57*x - 203*x^2 + 139*x^3 - 105*x^4 + 10*x^5)*z2)/
        (3*(-1 + x)*(1 + x)^4) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, x] + 
     ((2545 + 6812*x + 4646*x^2 + 6812*x^3 + 2545*x^4)/
        (54*(-1 + x)*(1 + x)^3) + (2*(11 - 46*x + 317*x^2 - 1502*x^3 + 
          839*x^4 - 352*x^5 + 29*x^6)*z2)/(3*(-1 + x)*(1 + x)^5) - 
       (2*(-13 - 3*x - 309*x^2 + 981*x^3 - 967*x^4 + 319*x^5 + 9*x^6 + 
          15*x^7)*z3)/((-1 + x)^2*(1 + x)^5))*H[0, x] + 
     (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + 
     ((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
      H[1, x] + ((-4*(31 + 59*x + 164*x^2 + 59*x^3 + 31*x^4))/
        (9*(-1 + x)*(1 + x)^3) + (16*(1 + x^2)*z2)/(-1 + x^2)^2)*
      H[-1, 0, x] + (4*(-5 - 9*x - 43*x^2 + 145*x^3 - 131*x^4 + 53*x^5 + 
        15*x^6 + 7*x^7)*z2*H[0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
     ((233 + 621*x - 616*x^2 + 860*x^3 - 81*x^4 - 217*x^5)/
        (9*(-1 + x)*(1 + x)^4) + (4*(1 + 7*x - 23*x^2 + 113*x^3 - 99*x^4 + 
          33*x^5 - x^6 + x^7)*z2)/((-1 + x)^2*(1 + x)^5))*H[0, 0, x] + 
     (4*(1 + x^2)^2*z2*H[0, 1, x])/(-1 + x^2)^2 + 
     ((-4*(3 - 8*x + 26*x^2 - 8*x^3 + 3*x^4))/((-1 + x)*(1 + x)^3) + 
       (16*(-2 - x - 42*x^2 + 123*x^3 - 130*x^4 + 37*x^5 - 2*x^6 + x^7)*z2)/
        ((-1 + x)^2*(1 + x)^5))*H[1, 0, x] + (208*(1 + x^2)*H[-1, -1, 0, x])/
      (3*(-1 + x^2)) - (4*(17 + 222*x - 571*x^2 + 851*x^3 - 12*x^4 + 53*x^5)*
       H[-1, 0, 0, x])/(3*(-1 + x)*(1 + x)^4) - (24*(1 + x^2)*H[-1, 1, 0, x])/
      (-1 + x^2) - (8*(1 + 52*x^2 + 88*x^3 + 105*x^4 + 34*x^5)*
       H[0, -1, 0, x])/(3*(-1 + x)*(1 + x)^4) + 
     (2*(11 - 4*x + 29*x^2 - 1262*x^3 + 1547*x^4 - 154*x^5 + 89*x^6)*
       H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) + 
     (32*x*(1 - 4*x + 8*x^2 + 2*x^3 + x^4)*H[0, 1, 0, x])/
      ((-1 + x)*(1 + x)^4) + (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - 
       (2*(1 + x^2)^2*z3)/(-1 + x^2)^2 + ((67*(1 + x^2))/(9*(-1 + x^2)) + 
         ((2 - 4*x^2 - 6*x^4)*z2)/(-1 + x^2)^2)*H[0, x] - 
       (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*x^2*H[0, 0, x])/(-1 + x^2) + 
       (4*(1 + x^2)*H[1, 0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, -1, 0, x])/
        (-1 + x^2)^2 - (8*(x^2 + x^4)*H[0, 0, 0, x])/(-1 + x^2)^2 - 
       (4*(1 + x^2)^2*H[0, 1, 0, x])/(-1 + x^2)^2)/Ep - 
     (24*(1 + x^2)*H[1, -1, 0, x])/(-1 + x^2) - 
     (8*(-6 - 25*x - 11*x^2 - 5*x^3 + 13*x^4 + 2*x^5)*H[1, 0, 0, x])/
      ((-1 + x)*(1 + x)^4) + (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(3 + 4*x^2 + x^4)*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - 
     (40*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(1 + 12*x - 54*x^2 + 233*x^3 - 177*x^4 + 94*x^5 + 12*x^6 + 7*x^7)*
       H[0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (24*(1 + x^2)^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (8*(1 + 34*x^2 + 47*x^3 + 37*x^4 + 26*x^5 + 36*x^6 + 11*x^7)*
       H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
     (4*x*(-1 + 11*x + 42*x^2 + 42*x^3 + 49*x^4 + 37*x^5 + 12*x^6)*
       H[0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
     (8*(1 + 3*x + 7*x^2 + 69*x^3 - 13*x^4 + 33*x^5 + 21*x^6 + 7*x^7)*
       H[0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (24*(1 + x^2)^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(3 + 12*x - 8*x^2 + 15*x^3 + 13*x^4 + 28*x^5 + x^7)*H[0, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^5) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/
      (-1 + x^2)^2 + (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + 
     (8*(-5 - 5*x - 89*x^2 + 239*x^3 - 267*x^4 + 69*x^5 - 7*x^6 + x^7)*
       H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
     (16*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + 
     Ep*((-96*li4half*(1 - 4*x + x^2))/(1 + x)^2 - (4*ln2^4*(1 - 4*x + x^2))/
        (1 + x)^2 - (28745 + 70126*x + 28745*x^2)/(162*(1 + x)^2) + 
       ((-637 + 404*x - 12285*x^2 + 15038*x^3 - 15433*x^4 + 738*x^5 - 
          145*x^6)*z2^2)/(5*(-1 + x)*(1 + x)^5) - 
       ((1577 + 8151*x + 1634*x^2 + 3518*x^3 - 8139*x^4 - 1045*x^5)*z3)/
        (9*(-1 + x)*(1 + x)^4) + z2*((-48*ln2^2*(1 - 4*x + x^2))/(1 + x)^2 + 
         (12*ln2*(1 - 56*x - 42*x^2 - 56*x^3 + x^4))/(1 + x)^4 + 
         (71 - 12363*x + 3449*x^2 - 30811*x^3 + 4044*x^4 - 4774*x^5)/
          (27*(-1 + x)*(1 + x)^4) + (2*(-1 + x + 85*x^2 + 283*x^3 - 129*x^4 + 
            25*x^5 + 65*x^6 + 23*x^7)*z3)/((-1 + x)^2*(1 + x)^5)) + 
       ((-157 + 297*x - 6031*x^2 + 15395*x^3 - 17313*x^4 + 4661*x^5 - 
          1119*x^6 - 117*x^7)*z5)/((-1 + x)^2*(1 + x)^5) + 
       (((-24*ln2*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4))/(1 + x)^4 + 
           (2*(349 - 843*x + 9388*x^2 - 5192*x^3 + 399*x^4 + 187*x^5))/
            (9*(-1 + x)*(1 + x)^4))*z2 + (8*(27 + 116*x - 109*x^2 + 755*x^3 - 
            496*x^4 + 294*x^5 - 5*x^6 + 10*x^7)*z2^2)/(5*(-1 + x)^2*
           (1 + x)^5) + ((230 + 90*x + 2212*x^2 - 964*x^3 + 846*x^4 + 82*x^5)*
           z3)/((-1 + x)*(1 + x)^4))*H[-1, x] + 
       ((70165 + 177188*x + 77966*x^2 + 177188*x^3 + 70165*x^4)/
          (324*(-1 + x)*(1 + x)^3) + ((575 - 2110*x + 1829*x^2 - 19772*x^3 + 
            25085*x^4 - 1822*x^5 + 1367*x^6)*z2)/(18*(-1 + x)*(1 + x)^5) - 
         (2*(-44 + 109*x - 1951*x^2 + 5282*x^3 - 5450*x^4 + 1831*x^5 - 
            181*x^6 + 20*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) - 
         (4*(65 + 269*x - 715*x^2 + 4174*x^3 - 2515*x^4 + 665*x^5 + 29*x^6)*
           z3)/(3*(-1 + x)*(1 + x)^5))*H[0, x] + 
       (((4*(3 - 8*x + 26*x^2 - 8*x^3 + 3*x^4))/((-1 + x)*(1 + x)^3) - 
           (24*ln2*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4))/(1 + x)^4)*z2 - 
         (4*(52 + 401*x - 1383*x^2 + 5262*x^3 - 4744*x^4 + 1753*x^5 - 
            179*x^6 + 22*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) + 
         (2*(-101 - 315*x - 606*x^2 + 430*x^3 + 183*x^4 + 57*x^5)*z3)/
          ((-1 + x)*(1 + x)^4))*H[1, x] + 
       ((24*(-13 + 2*x - 119*x^2 + 87*x^3 - 26*x^4 + 5*x^5)*z2)/
          ((-1 + x)*(1 + x)^4) - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[-1, -1, x] + (-(3623 + 23056*x - 6062*x^2 + 23056*x^3 + 3623*x^4)/
          (27*(-1 + x)*(1 + x)^3) - (2*(-63 + 138*x - 873*x^2 + 908*x^3 - 
            61*x^4 + 34*x^5 + 13*x^6)*z2)/((-1 + x)*(1 + x)^5) - 
         (16*(-4 - 3*x - 81*x^2 + 240*x^3 - 247*x^4 + 76*x^5 + 3*x^7)*z3)/
          ((-1 + x)^2*(1 + x)^5))*H[-1, 0, x] + 
       ((24*(1 + x^2)*z2)/(-1 + x^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[-1, 1, x] + (((96*ln2*x^2*(1 - 16*x + x^2))/((-1 + x)*(1 + x)^5) + 
           (4*(11 + 30*x + 357*x^2 + 990*x^3 + 3*x^4 + 336*x^5 + x^6))/
            ((-1 + x)*(1 + x)^5))*z2 + (4*(-33 - 71*x - 311*x^2 + 711*x^3 - 
            837*x^4 + 221*x^5 + 17*x^6 + 15*x^7)*z3)/((-1 + x)^2*(1 + x)^5))*
        H[0, -1, x] + ((3337 + 10761*x + 10009*x^2 + 1801*x^3 + 25098*x^4 - 
           254*x^5)/(27*(-1 + x)*(1 + x)^4) + 
         ((11 - 24*x - 159*x^2 + 2420*x^3 - 4847*x^4 + 332*x^5 - 133*x^6)*z2)/
          ((-1 + x)*(1 + x)^5) + (4*(13 + 20*x + 194*x^2 - 301*x^3 + 
            567*x^4 - 4*x^5 + 94*x^6 + 25*x^7)*z3)/((-1 + x)^2*(1 + x)^5))*
        H[0, 0, x] + (((96*ln2*x^2*(1 - 16*x + x^2))/((-1 + x)*(1 + x)^5) - 
           (32*x*(1 - 4*x + 8*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^4))*z2 - 
         (4*(-21 - 77*x + 11*x^2 + 403*x^3 - 445*x^4 - 41*x^5 + 59*x^6 + 
            15*x^7)*z3)/((-1 + x)^2*(1 + x)^5))*H[0, 1, x] + 
       ((48*(-1 - 5*x - 21*x^2 + 25*x^3 + 8*x^4 + 2*x^5)*z2)/
          ((-1 + x)*(1 + x)^4) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[1, -1, x] + ((-4*(5 - 90*x + 138*x^2 - 90*x^3 + 5*x^4))/
          ((-1 + x)*(1 + x)^3) - (4*(11 - 166*x + 859*x^2 - 1820*x^3 + 
            1233*x^4 - 126*x^5 + 25*x^6)*z2)/((-1 + x)*(1 + x)^5) + 
         (16*(-2 - 12*x + 28*x^2 - 120*x^3 + 113*x^4 - 33*x^5 + 9*x^6 + x^7)*
           z3)/((-1 + x)^2*(1 + x)^5))*H[1, 0, x] + 
       ((-8*(1 + x^2)*z2)/(-1 + x^2) - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*
        H[1, 1, x] + ((-8*(28 - 187*x + 110*x^2 - 187*x^3 + 28*x^4))/
          (9*(-1 + x)*(1 + x)^3) - (16*(1 + 4*x^2 + 3*x^4)*z2)/(-1 + x^2)^2)*
        H[-1, -1, 0, x] + (16*(-4 - 9*x - 29*x^2 + 62*x^3 - 76*x^4 + 19*x^5 + 
          3*x^6 + 2*x^7)*z2*H[-1, 0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((-2*(-533 - 357*x - 4976*x^2 + 3340*x^3 + 1533*x^4 + 97*x^5))/
          (9*(-1 + x)*(1 + x)^4) - (16*(1 + x + 19*x^2 - 46*x^3 + 60*x^4 - 
            9*x^5 + 5*x^6 + x^7)*z2)/((-1 + x)^2*(1 + x)^5))*H[-1, 0, 0, x] - 
       (16*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(-1 + x^2)^2 + 
       ((24*(3 - 8*x + 26*x^2 - 8*x^3 + 3*x^4))/((-1 + x)*(1 + x)^3) + 
         (16*(-1 + 7*x - 69*x^2 + 267*x^3 - 239*x^4 + 89*x^5 + 5*x^6 + 5*x^7)*
           z2)/((-1 + x)^2*(1 + x)^5))*H[-1, 1, 0, x] - 
       (8*(-19 - 39*x - 161*x^2 + 611*x^3 - 625*x^4 + 151*x^5 + 33*x^6 + 
          17*x^7)*z2*H[0, -1, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((2*(-187 - 2235*x + 6200*x^2 - 4564*x^3 + 1059*x^4 + 623*x^5))/
          (9*(-1 + x)*(1 + x)^4) + (4*(-29 - 55*x - 309*x^2 + 1009*x^3 - 
            1023*x^4 + 299*x^5 + 49*x^6 + 27*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*
        H[0, -1, 0, x] - (24*(1 + x^2)^2*z2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
       (8*(5 + 3*x + 109*x^2 - 27*x^3 + 153*x^4 - 19*x^5 + 51*x^6 + 13*x^7)*
         z2*H[0, 0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((565 + 766*x - 2471*x^2 - 14416*x^3 + 12793*x^4 - 2186*x^5 - 443*x^6)/
          (9*(-1 + x)*(1 + x)^5) + (8*(1 + 7*x - 26*x^2 + 265*x^3 - 118*x^4 + 
            131*x^5 + 56*x^6 + 20*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*
        H[0, 0, 0, x] + (8*(1 + 3*x + 7*x^2 + 69*x^3 - 13*x^4 + 33*x^5 + 
          21*x^6 + 7*x^7)*z2*H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^5) - 
       (24*(1 + 3*x + x^2 + 75*x^3 - 61*x^4 + 9*x^5 + 3*x^6 + x^7)*z2*
         H[0, 1, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((-16*(1 - 13*x + 46*x^2 - 10*x^3 + 3*x^4 + 5*x^5))/
          ((-1 + x)*(1 + x)^4) - (4*(-13 - 9*x - 243*x^2 + 781*x^3 - 
            711*x^4 + 293*x^5 + 39*x^6 + 23*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*
        H[0, 1, 0, x] + (8*(1 + x^2)^2*z2*H[0, 1, 1, x])/(-1 + x^2)^2 + 
       ((24*(3 - 8*x + 26*x^2 - 8*x^3 + 3*x^4))/((-1 + x)*(1 + x)^3) + 
         (16*(-1 + 7*x - 69*x^2 + 267*x^3 - 239*x^4 + 89*x^5 + 5*x^6 + 5*x^7)*
           z2)/((-1 + x)^2*(1 + x)^5))*H[1, -1, 0, x] - 
       (16*(-10 - 27*x - 59*x^2 + 188*x^3 - 202*x^4 + 49*x^5 + 21*x^6 + 
          8*x^7)*z2*H[1, 0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((-4*(-3 - 3*x - 92*x^2 + 236*x^3 - 37*x^4 + 27*x^5))/
          ((-1 + x)*(1 + x)^4) + (8*x*(-29 + 193*x - 580*x^2 + 608*x^3 - 
            173*x^4 + 41*x^5 + 4*x^6)*z2)/((-1 + x)^2*(1 + x)^5))*
        H[1, 0, 0, x] + (16*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + 
       ((-8*(3 - 8*x + 26*x^2 - 8*x^3 + 3*x^4))/((-1 + x)*(1 + x)^3) - 
         (16*(-1 + 7*x - 69*x^2 + 267*x^3 - 239*x^4 + 89*x^5 + 5*x^6 + 5*x^7)*
           z2)/((-1 + x)^2*(1 + x)^5))*H[1, 1, 0, x] - 
       (480*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
       (8*(22 + 191*x - 383*x^2 + 695*x^3 + 43*x^4 + 56*x^5)*
         H[-1, -1, 0, 0, x])/((-1 + x)*(1 + x)^4) + 
       (144*(1 + x^2)*H[-1, -1, 1, 0, x])/(-1 + x^2) + 
       (8*(21 + 208*x - 425*x^2 + 737*x^3 + 26*x^4 + 57*x^5)*
         H[-1, 0, -1, 0, x])/((-1 + x)*(1 + x)^4) - 
       (4*(-11 + 385*x - 1073*x^2 + 762*x^3 + 1145*x^4 + 9*x^5 + 63*x^6)*
         H[-1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (8*(7 + 83*x - 212*x^2 + 308*x^3 - 11*x^4 + 17*x^5)*H[-1, 0, 1, 0, x])/
        ((-1 + x)*(1 + x)^4) + (144*(1 + x^2)*H[-1, 1, -1, 0, x])/
        (-1 + x^2) - (8*(15 + 49*x + 94*x^2 + 2*x^3 + 23*x^4 + 9*x^5)*
         H[-1, 1, 0, 0, x])/((-1 + x)*(1 + x)^4) - 
       (48*(1 + x^2)*H[-1, 1, 1, 0, x])/(-1 + x^2) + 
       (16*(1 + 8*x + 16*x^2 + 140*x^3 + 109*x^4 + 38*x^5)*
         H[0, -1, -1, 0, x])/((-1 + x)*(1 + x)^4) - 
       (4*(-13 - 50*x + 181*x^2 - 1298*x^3 + 1755*x^4 + 128*x^5 + 113*x^6)*
         H[0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (192*x*(1 - 4*x + 8*x^2 + 2*x^3 + x^4)*H[0, -1, 1, 0, x])/
        ((-1 + x)*(1 + x)^4) - (4*(5 + 44*x - 261*x^2 - 478*x^3 + 1661*x^4 - 
          18*x^5 + 119*x^6)*H[0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (2*(11 - 2*x - 67*x^2 - 974*x^3 + 335*x^4 - 188*x^5 + 29*x^6)*
         H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (8*x*(15 - 63*x - 206*x^2 + 398*x^3 - 41*x^4 + 17*x^5)*
         H[0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
       (192*x*(1 - 4*x + 8*x^2 + 2*x^3 + x^4)*H[0, 1, -1, 0, x])/
        ((-1 + x)*(1 + x)^4) + (8*(3 + 5*x + 65*x^2 - 200*x^3 - 77*x^4 + 
          15*x^5 + x^6)*H[0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (64*x*(1 - 4*x + 8*x^2 + 2*x^3 + x^4)*H[0, 1, 1, 0, x])/
        ((-1 + x)*(1 + x)^4) + (144*(1 + x^2)*H[1, -1, -1, 0, x])/
        (-1 + x^2) - (8*(15 + 49*x + 94*x^2 + 2*x^3 + 23*x^4 + 9*x^5)*
         H[1, -1, 0, 0, x])/((-1 + x)*(1 + x)^4) - 
       (48*(1 + x^2)*H[1, -1, 1, 0, x])/(-1 + x^2) - 
       (16*(11 + 73*x - 76*x^2 + 124*x^3 - 37*x^4 + x^5)*H[1, 0, -1, 0, x])/
        ((-1 + x)*(1 + x)^4) - (4*(-27 - 386*x + 735*x^2 - 1924*x^3 + 
          1175*x^4 - 10*x^5 + 37*x^6)*H[1, 0, 0, 0, x])/
        ((-1 + x)*(1 + x)^5) - (16*(-4 - 27*x + 33*x^2 - 49*x^3 + 15*x^4)*
         H[1, 0, 1, 0, x])/((-1 + x)*(1 + x)^4) - 
       (48*(1 + x^2)*H[1, 1, -1, 0, x])/(-1 + x^2) - 
       (8*(-19 - 3*x - 316*x^2 + 284*x^3 - 21*x^4 + 11*x^5)*H[1, 1, 0, 0, x])/
        ((-1 + x)*(1 + x)^4) + (16*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x^2) + 
       (64*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(3 + 8*x^2 + 5*x^4)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (160*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(11 + 24*x + 114*x^2 - 149*x^3 + 261*x^4 - 34*x^5 + 24*x^6 + 
          5*x^7)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (96*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(17 + 54*x + 56*x^2 + 79*x^3 + 89*x^4 + 64*x^5 + 18*x^6 + 7*x^7)*
         H[-1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (8*(18 + 55*x + 79*x^2 + 84*x^3 + 84*x^4 + 41*x^5 + 17*x^6 + 6*x^7)*
         H[-1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(11 + 33*x + 53*x^2 + 15*x^3 + 97*x^4 + 27*x^5 + 15*x^6 + 5*x^7)*
         H[-1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (96*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(3 + 6*x + 38*x^2 + 27*x^3 + 29*x^4 + 2*x^5 + 18*x^6 + 5*x^7)*
         H[-1, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (32*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 13*x - 59*x^2 + 281*x^3 - 225*x^4 + 99*x^5 + 11*x^6 + 7*x^7)*
         H[-1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (64*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (304*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(7 + 40*x - 88*x^2 + 565*x^3 - 369*x^4 + 228*x^5 + 44*x^6 + 
          21*x^7)*H[0, -1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (144*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(7 + 40*x - 86*x^2 + 643*x^3 - 391*x^4 + 266*x^5 + 68*x^6 + 
          29*x^7)*H[0, -1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(-4 + 16*x - 199*x^2 + 787*x^3 - 647*x^4 + 299*x^5 + 44*x^6 + 
          24*x^7)*H[0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (32*(2 + 10*x - 17*x^2 + 151*x^3 - 81*x^4 + 67*x^5 + 20*x^6 + 8*x^7)*
         H[0, -1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (144*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(3 + 9*x + 16*x^2 + 4*x^3 + 38*x^4 + 14*x^5 + 9*x^6 + 3*x^7)*
         H[0, -1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (16*(5 + 6*x + 112*x^2 + 267*x^3 + 69*x^4 + 128*x^5 + 138*x^6 + 
          43*x^7)*H[0, 0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(1 + 4*x + 17*x^2 + 309*x^3 - 106*x^4 + 128*x^5 + 83*x^6 + 28*x^7)*
         H[0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(1 + 3*x + 7*x^2 + 69*x^3 - 13*x^4 + 33*x^5 + 21*x^6 + 7*x^7)*
         H[0, 0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(1 - x + 38*x^2 + 185*x^3 + 39*x^4 + 122*x^5 + 97*x^6 + 31*x^7)*
         H[0, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (4*x*(-3 + 29*x + 50*x^2 + 118*x^3 + 91*x^4 + 75*x^5 + 24*x^6)*
         H[0, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (8*(2 + 7*x + 3*x^2 + 306*x^3 - 68*x^4 + 167*x^5 + 95*x^6 + 32*x^7)*
         H[0, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(1 + 3*x + 7*x^2 + 69*x^3 - 13*x^4 + 33*x^5 + 21*x^6 + 7*x^7)*
         H[0, 0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(3 + 10*x + 16*x^2 + 95*x^3 - 4*x^4 + 49*x^5 + 29*x^6 + 10*x^7)*
         H[0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(1 + 3*x + 7*x^2 + 69*x^3 - 13*x^4 + 33*x^5 + 21*x^6 + 7*x^7)*
         H[0, 0, 1, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (144*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(3 + 9*x + 16*x^2 + 4*x^3 + 38*x^4 + 14*x^5 + 9*x^6 + 3*x^7)*
         H[0, 1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (16*(7 + 32*x - 44*x^2 + 271*x^3 - 131*x^4 + 144*x^5 + 28*x^6 + 
          13*x^7)*H[0, 1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (8*(4 + 39*x - 163*x^2 + 586*x^3 - 404*x^4 + 293*x^5 + 39*x^6 + 
          22*x^7)*H[0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(3 + 12*x - 8*x^2 + 127*x^3 - 43*x^4 + 68*x^5 + 24*x^6 + 9*x^7)*
         H[0, 1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(-5 - 8*x - 70*x^2 + 249*x^3 - 277*x^4 + 50*x^5 - 4*x^6 + x^7)*
         H[0, 1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(1 + 13*x - 59*x^2 + 281*x^3 - 225*x^4 + 99*x^5 + 11*x^6 + 7*x^7)*
         H[1, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (64*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (160*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(13 + 40*x + 58*x^2 + 21*x^3 + 91*x^4 + 22*x^5 + 8*x^6 + 3*x^7)*
         H[1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (96*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
       (16*(19 + 25*x + 297*x^2 - 705*x^3 + 873*x^4 - 177*x^5 + 47*x^6 + 
          5*x^7)*H[1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (8*(24 + 63*x + 175*x^2 - 254*x^3 + 422*x^4 - 55*x^5 + 9*x^6)*
         H[1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(11 + 23*x + 119*x^2 - 197*x^3 + 309*x^4 - 39*x^5 + 25*x^6 + 
          5*x^7)*H[1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (96*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(7 + 33*x - 41*x^2 + 261*x^3 - 205*x^4 + 81*x^5 - 9*x^6 + x^7)*
         H[1, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (32*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + 
       (64*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + 13*x - 59*x^2 + 281*x^3 - 225*x^4 + 99*x^5 + 11*x^6 + 7*x^7)*
         H[1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (64*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2)) + 
   Cf^2*(46 + ((-48*ln2*(1 - 4*x + x^2))/(1 + x)^2 + 
       (-39 - 7*x + 750*x^2 - 1074*x^3 + 185*x^4 + 57*x^5)/
        ((-1 + x)*(1 + x)^4))*z2 + 
     (2*(-59 - 113*x - 745*x^2 + 2973*x^3 - 2119*x^4 + 1355*x^5 + 479*x^6 + 
        181*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) - 
     (4*(11 + 48*x - 159*x^2 + 280*x^3 - 163*x^4 + 40*x^5 + 7*x^6)*z3)/
      ((-1 + x)^2*(1 + x)^4) + (8*(-7 + 24*x - 61*x^2 + 53*x^3 - 30*x^4 + 
        5*x^5)*z2*H[-1, x])/((-1 + x)*(1 + x)^4) + 
     ((85 - 18*x + 85*x^2)/(2 - 2*x^2) - 
       (4*x*(-1 + 99*x + 76*x^2 + 150*x^3 - 85*x^4 - x^5 + 18*x^6)*z2)/
        ((-1 + x)^2*(1 + x)^5) + (16*(2 + 11*x - 9*x^2 + 48*x^3 - 9*x^4 + 
          11*x^5 + 2*x^6)*z3)/((-1 + x)*(1 + x)^5))*H[0, x] + 
     (16*(1 + x^2)^2*z3*H[1, x])/(-1 + x^2)^2 + 
     ((-2*(55 - 48*x + 562*x^2 - 48*x^3 + 55*x^4))/((-1 + x)*(1 + x)^3) + 
       (16*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, x] - 
     (8*(-7 - 15*x - 53*x^2 + 131*x^3 - 145*x^4 + 43*x^5 + 9*x^6 + 5*x^7)*z2*
       H[0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
     ((55 + 4*x + 247*x^2 - 968*x^3 + 1517*x^4 - 60*x^5 + 229*x^6)/
        ((-1 + x)^2*(1 + x)^4) + (8*(-1 - x - 16*x^2 + 62*x^3 - 20*x^4 + 
          46*x^5 + 19*x^6 + 7*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*H[0, 0, x] + 
     (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, 0, x])/
        (-1 + x^2)^2)/Ep^2 + ((32*(2 + x + 10*x^2 + x^3 + 2*x^4))/
        ((-1 + x)*(1 + x)^3) + (16*(1 + 5*x - 19*x^2 + 53*x^3 - 39*x^4 + 
          29*x^5 + x^6 + x^7)*z2)/((-1 + x)^2*(1 + x)^5))*H[1, 0, x] - 
     (16*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - 
     (8*(5 + 9*x + 155*x^2 - 202*x^3 + 153*x^4 + 5*x^5 + 3*x^6)*
       H[-1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (8*(-6 + 11*x - 173*x^2 + 181*x^3 - 5*x^4 + 8*x^5)*H[0, -1, 0, x])/
      ((-1 + x)*(1 + x)^4) - (8*(-5 - 10*x - 5*x^2 + 7*x^3 + 45*x^4 - 
        94*x^5 - 7*x^6 + 5*x^7)*H[0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (8 + (4*(1 + x^2)*z2)/(-1 + x^2) + ((-2*(7 + 2*x + 7*x^2))/(-1 + x^2) - 
         (4*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[0, x] + (8*(1 + x^2)*H[-1, 0, x])/
        (-1 + x^2) + (8*(2 + x + 3*x^2 + x^3 + x^4)*H[0, 0, x])/
        (-1 + x^2)^2 - (16*(1 + x^2)^2*H[-1, 0, 0, x])/(-1 + x^2)^2 - 
       (8*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 + 
       (12*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep - 
     (8*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6)*H[0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^4) + (8*(8 + 15*x + 194*x^2 + 15*x^3 + 8*x^4)*
       H[1, 0, 0, x])/(1 + x)^4 + (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/
      (-1 + x^2)^2 + (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - 
     (48*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + 
     (16*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - 
     (8*(3 + 3*x + 77*x^2 - 155*x^3 + 225*x^4 - 27*x^5 + 27*x^6 + 7*x^7)*
       H[0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
     (8*(-1 + 3*x - 49*x^2 + 351*x^3 - 281*x^4 + 99*x^5 + 27*x^6 + 11*x^7)*
       H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (4*(7 + 19*x + 53*x^2 + 121*x^3 + 117*x^4 + 117*x^5 + 83*x^6 + 27*x^7)*
       H[0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (16*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*
       H[0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
     (16*(1 + x + 30*x^2 - 120*x^3 + 30*x^4 + x^5 + x^6)*H[0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (32*(1 + x^2)^2*H[1, 0, -1, 0, x])/
      (-1 + x^2)^2 + (32*(1 + 4*x - 7*x^2 + 30*x^3 - 16*x^4 + 17*x^5 + 
        2*x^6 + x^7)*H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (32*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + 
     Ep*((192*li4half*(1 - 4*x + x^2))/(1 + x)^2 + (8*ln2^4*(1 - 4*x + x^2))/
        (1 + x)^2 + (4*(1 + 7*x + x^2))/(1 + x)^2 + 
       (4*(-200 - 563*x + 3745*x^2 - 9754*x^3 + 8418*x^4 - 1553*x^5 + 
          1297*x^6 + 146*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) - 
       (2*(173 + 400*x + 2761*x^2 - 14384*x^3 + 10999*x^4 - 224*x^5 + 
          1043*x^6)*z3)/(3*(-1 + x)^2*(1 + x)^4) + 
       z2*((96*ln2^2*(1 - 4*x + x^2))/(1 + x)^2 - 
         (24*ln2*(1 - 56*x - 42*x^2 - 56*x^3 + x^4))/(1 + x)^4 + 
         (-163 - 251*x + 3084*x^2 - 4532*x^3 + 847*x^4 + 183*x^5)/
          ((-1 + x)*(1 + x)^4) - (4*(3 + 61*x - 255*x^2 + 1567*x^3 - 
            1245*x^4 + 485*x^5 + 77*x^6 + 43*x^7)*z3)/((-1 + x)^2*
           (1 + x)^5)) + (6*(-3 + 71*x - 805*x^2 + 3217*x^3 - 2699*x^4 + 
          1175*x^5 + 151*x^6 + 77*x^7)*z5)/((-1 + x)^2*(1 + x)^5) + 
       (((48*ln2*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4))/(1 + x)^4 + 
           (2*(47 + 59*x - 646*x^2 + 2594*x^3 - 217*x^4 + 83*x^5))/
            ((-1 + x)*(1 + x)^4))*z2 - (8*(121 + 331*x + 830*x^2 - 846*x^3 + 
            1700*x^4 - 220*x^5 + 35*x^6 + x^7)*z2^2)/(5*(-1 + x)^2*
           (1 + x)^5) + (4*(45 - 78*x + 231*x^2 - 108*x^3 + 223*x^4 - 
            94*x^5 + 37*x^6)*z3)/((-1 + x)^2*(1 + x)^4))*H[-1, x] + 
       (-(479 + 704*x - 30*x^2 + 704*x^3 + 479*x^4)/(4*(-1 + x)*(1 + x)^3) - 
         ((-17 + 19*x + 1203*x^2 + 431*x^3 - 2351*x^4 + 3325*x^5 + 125*x^6 + 
            337*x^7)*z2)/((-1 + x)^2*(1 + x)^5) - 
         (2*(53 + 493*x - 1941*x^2 + 11899*x^3 - 6985*x^4 + 5451*x^5 + 
            1613*x^6 + 649*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) - 
         (4*(71 + 24*x + 1446*x^2 - 5893*x^3 + 6547*x^4 - 2082*x^5 + 
            216*x^6 + 55*x^7)*z3)/(3*(-1 + x)^2*(1 + x)^5))*H[0, x] + 
       (((-32*(2 + x + 10*x^2 + x^3 + 2*x^4))/((-1 + x)*(1 + x)^3) + 
           (48*ln2*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4))/(1 + x)^4)*z2 - 
         (8*(-130 - 323*x - 1295*x^2 + 2512*x^3 - 3030*x^4 + 925*x^5 + 
            101*x^6 + 56*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) - 
         (4*(79 + 142*x + 1698*x^2 + 142*x^3 + 79*x^4)*z3)/(1 + x)^4)*
        H[1, x] - (16*(-28 + 39*x - 313*x^2 + 305*x^3 - 45*x^4 + 26*x^5)*z2*
         H[-1, -1, x])/((-1 + x)*(1 + x)^4) + 
       ((-4*(81 - 104*x + 766*x^2 - 104*x^3 + 81*x^4))/((-1 + x)*(1 + x)^3) + 
         (8*(40 - x + 221*x^2 - 50*x^3 - 124*x^4 + 405*x^5 - x^6 + 22*x^7)*
           z2)/((-1 + x)^2*(1 + x)^5) + (32*(2 + 11*x - 9*x^2 + 48*x^3 - 
            9*x^4 + 11*x^5 + 2*x^6)*z3)/((-1 + x)*(1 + x)^5))*H[-1, 0, x] - 
       (64*(1 + x^2)^2*z3*H[-1, 1, x])/(-1 + x^2)^2 + 
       (((-192*ln2*x^2*(1 - 16*x + x^2))/((-1 + x)*(1 + x)^5) + 
           (8*(3 + 92*x - 192*x^2 + 1103*x^3 - 489*x^4 - 102*x^5 - 178*x^6 + 
              19*x^7))/((-1 + x)^2*(1 + x)^5))*z2 - 
         (16*(-9 - 25*x - 28*x^2 + 94*x^3 - 80*x^4 + 38*x^5 + 31*x^6 + 
            11*x^7)*z3)/((-1 + x)^2*(1 + x)^5))*H[0, -1, x] + 
       ((153 - 80*x + 975*x^2 - 2272*x^3 + 4063*x^4 - 416*x^5 + 649*x^6)/
          ((-1 + x)^2*(1 + x)^4) + (4*x*(21 + 9*x - 786*x^2 + 1986*x^3 - 
            659*x^4 + 381*x^5 + 72*x^6)*z2)/((-1 + x)^2*(1 + x)^5) - 
         (8*(28 + 81*x + 86*x^2 + 325*x^3 + 193*x^4 + 284*x^5 + 141*x^6 + 
            46*x^7)*z3)/(3*(-1 + x)^2*(1 + x)^5))*H[0, 0, x] + 
       (((-192*ln2*x^2*(1 - 16*x + x^2))/((-1 + x)*(1 + x)^5) + 
           (8*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6))/
            ((-1 + x)^2*(1 + x)^4))*z2 + (16*(-5 - 4*x - 108*x^2 + 693*x^3 - 
            637*x^4 + 148*x^5 + 28*x^6 + 13*x^7)*z3)/((-1 + x)^2*(1 + x)^5))*
        H[0, 1, x] + ((-48*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4)*z2)/
          (1 + x)^4 - (64*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + 
       ((4*(43 + 20*x + 130*x^2 + 20*x^3 + 43*x^4))/((-1 + x)*(1 + x)^3) + 
         (8*(14 + 27*x - 334*x^2 + 892*x^3 - 244*x^4 + 129*x^5 + 28*x^6)*z2)/
          ((-1 + x)*(1 + x)^5) - (16*(-7 - 21*x - 47*x^2 + 59*x^3 - 73*x^4 + 
            37*x^5 + 15*x^6 + 5*x^7)*z3)/((-1 + x)^2*(1 + x)^5))*H[1, 0, x] + 
       (64*(1 + x^2)^2*z3*H[1, 1, x])/(-1 + x^2)^2 + 
       ((4*(257 - 48*x + 2078*x^2 - 48*x^3 + 257*x^4))/((-1 + x)*(1 + x)^3) - 
         (64*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] - 
       (32*(-2 - 3*x - 19*x^2 + 76*x^3 - 62*x^4 + 29*x^5 + 9*x^6 + 4*x^7)*z2*
         H[-1, 0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((-2*(-307 + 124*x - 2075*x^2 + 1448*x^3 + 2335*x^4 + 124*x^5 + 
            399*x^6))/((-1 + x)^2*(1 + x)^4) - 
         (16*(10 + 28*x + 61*x^2 + x^3 + 83*x^4 - x^5 + 8*x^6 + 2*x^7)*z2)/
          ((-1 + x)^2*(1 + x)^5))*H[-1, 0, 0, x] + 
       ((-192*(2 + x + 10*x^2 + x^3 + 2*x^4))/((-1 + x)*(1 + x)^3) - 
         (64*(1 + 2*x + 17*x^2 - 16*x^3 + 30*x^4 - 7*x^5 + 4*x^6 + x^7)*z2)/
          ((-1 + x)^2*(1 + x)^5))*H[-1, 1, 0, x] + 
       (16*(-19 - 39*x - 161*x^2 + 611*x^3 - 625*x^4 + 151*x^5 + 33*x^6 + 
          17*x^7)*z2*H[0, -1, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((254 + 392*x + 2238*x^2 + 3440*x^3 - 6582*x^4 + 392*x^5 - 1158*x^6)/
          ((-1 + x)^2*(1 + x)^4) - (16*(-13 - 35*x - 61*x^2 + 189*x^3 - 
            231*x^4 + 31*x^5 + 17*x^6 + 7*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*
        H[0, -1, 0, x] + (8*(11 + 45*x - 59*x^2 + 859*x^3 - 593*x^4 + 
          249*x^5 + 69*x^6 + 27*x^7)*z2*H[0, 0, -1, x])/
        ((-1 + x)^2*(1 + x)^5) + 
       ((137 - 195*x + 277*x^2 - 3279*x^3 + 3623*x^4 + 2403*x^5 + 587*x^6 + 
           543*x^7)/((-1 + x)^2*(1 + x)^5) - 
         (8*(2 - 4*x + 91*x^2 + 83*x^3 + 225*x^4 + 129*x^5 + 136*x^6 + 
            42*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*H[0, 0, 0, x] - 
       (16*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*z2*
         H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^5) + 
       (192*x^2*(1 - 16*x + x^2)*z2*H[0, 1, -1, x])/((-1 + x)*(1 + x)^5) + 
       ((4*(-43 - 98*x - 133*x^2 - 412*x^3 + 379*x^4 - 34*x^5 + 85*x^6))/
          ((-1 + x)^2*(1 + x)^4) + (16*(-5 - 18*x + 15*x^2 - 88*x^3 + 
            60*x^4 - 35*x^5 + 6*x^6 + x^7)*z2)/((-1 + x)^2*(1 + x)^5))*
        H[0, 1, 0, x] + ((-192*(2 + x + 10*x^2 + x^3 + 2*x^4))/
          ((-1 + x)*(1 + x)^3) - (64*(1 + 2*x + 17*x^2 - 16*x^3 + 30*x^4 - 
            7*x^5 + 4*x^6 + x^7)*z2)/((-1 + x)^2*(1 + x)^5))*H[1, -1, 0, x] + 
       (32*(-10 - 27*x - 59*x^2 + 188*x^3 - 202*x^4 + 49*x^5 + 21*x^6 + 
          8*x^7)*z2*H[1, 0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
       ((4*(51 + 53*x + 298*x^2 + 406*x^3 + 139*x^4 + 77*x^5))/
          ((-1 + x)*(1 + x)^4) - (16*(-9 - 20*x - 116*x^2 + 317*x^3 - 
            289*x^4 + 136*x^5 + 32*x^6 + 13*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*
        H[1, 0, 0, x] - (32*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + 
       ((64*(2 + x + 10*x^2 + x^3 + 2*x^4))/((-1 + x)*(1 + x)^3) + 
         (64*(1 + 2*x + 17*x^2 - 16*x^3 + 30*x^4 - 7*x^5 + 4*x^6 + x^7)*z2)/
          ((-1 + x)^2*(1 + x)^5))*H[1, 1, 0, x] + 
       (32*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
       (16*(4 + 17*x + 248*x^2 - 274*x^3 + 246*x^4 + 13*x^5 + 2*x^6)*
         H[-1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (16*(-9 - 6*x + 131*x^2 - 123*x^3 + 12*x^4 + 11*x^5)*
         H[-1, 0, -1, 0, x])/((-1 + x)*(1 + x)^4) + 
       (8*(19 - 590*x^2 + 389*x^3 + 317*x^4 - 400*x^5 + 6*x^6 + 3*x^7)*
         H[-1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(7 + 18*x - 71*x^2 + 220*x^3 - 71*x^4 + 18*x^5 + 7*x^6)*
         H[-1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (16*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4)*H[-1, 1, 0, 0, x])/
        (1 + x)^4 - (16*(36 - 23*x + 698*x^2 - 1174*x^3 + 700*x^4 - 19*x^5 + 
          38*x^6)*H[0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
       (8*(42 + 15*x + 981*x^2 - 1432*x^3 + 576*x^4 + 143*x^5 + 9*x^6 + 
          50*x^7)*H[0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6)*
         H[0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
       (8*(18 + 43*x + 287*x^2 + 620*x^3 - 740*x^4 + 555*x^5 + 27*x^6 + 
          86*x^7)*H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (8*(11 + 17*x - 10*x^2 - 215*x^3 + 187*x^4 + 185*x^5 + 132*x^6 + 
          13*x^7)*H[0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (8*(14 + 51*x + 133*x^2 + 226*x^3 + 172*x^4 + 91*x^5 + 49*x^6 + 
          32*x^7)*H[0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6)*
         H[0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
       (16*(-10 - 22*x - 221*x^2 + 182*x^3 - 338*x^4 + 124*x^5 + 21*x^6 + 
          8*x^7)*H[0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6)*
         H[0, 1, 1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (16*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4)*H[1, -1, 0, 0, x])/
        (1 + x)^4 - (16*(10 + 27*x + 346*x^2 + 27*x^3 + 10*x^4)*
         H[1, 0, -1, 0, x])/(1 + x)^4 + 
       (8*(-11 - 17*x - 935*x^2 + 892*x^3 + 357*x^4 + 173*x^5 + 53*x^6)*
         H[1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (16*(4 + 15*x + 106*x^2 + 15*x^3 + 4*x^4)*H[1, 0, 1, 0, x])/
        (1 + x)^4 + (16*(15 + 37*x + 164*x^2 + 37*x^3 + 15*x^4)*
         H[1, 1, 0, 0, x])/(1 + x)^4 - 
       (256*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (192*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (64*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (32*(6 + 21*x - x^2 + 130*x^3 - 60*x^4 + 51*x^5 + 9*x^6 + 4*x^7)*
         H[-1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (32*(8 + 21*x + 62*x^2 - 123*x^3 + 193*x^4 - 12*x^5 + 9*x^6 + 2*x^7)*
         H[-1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(22 + 67*x + 101*x^2 + 118*x^3 + 120*x^4 + 69*x^5 + 35*x^6 + 
          12*x^7)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (128*(1 + 3*x + 5*x^2 - 7*x^3 + 14*x^4)*H[-1, 0, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^5) - (32*(1 + x + 30*x^2 - 120*x^3 + 30*x^4 + 
          x^5 + x^6)*H[-1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (64*(2 + 5*x + 22*x^2 - 9*x^3 + 37*x^4 - 2*x^5 + 7*x^6 + 2*x^7)*
         H[-1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (128*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 - 
       (32*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 + 
       (16*(3 - x + 129*x^2 - 203*x^3 + 329*x^4 - 39*x^5 + 55*x^6 + 15*x^7)*
         H[0, -1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(-5 - 25*x + 93*x^2 - 103*x^3 + 229*x^4 - 3*x^5 + 79*x^6 + 23*x^7)*
         H[0, -1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (8*(-13 - 71*x + 291*x^2 - 623*x^3 + 833*x^4 - 141*x^5 + 161*x^6 + 
          43*x^7)*H[0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (64*(-1 - 5*x + 13*x^2 - 27*x^3 + 41*x^4 - 3*x^5 + 11*x^6 + 3*x^7)*
         H[0, -1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (64*x^2*(1 - 16*x + x^2)*H[0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (16*(-13 - 21*x - 197*x^2 + 1207*x^3 - 1025*x^4 + 327*x^5 + 99*x^6 + 
          39*x^7)*H[0, 0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (8*(-15 - 29*x - 165*x^2 + 1273*x^3 - 1035*x^4 + 335*x^5 + 131*x^6 + 
          49*x^7)*H[0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (96*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*
         H[0, 0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (8*(-5 - 19*x + 5*x^2 + 955*x^3 - 241*x^4 + 505*x^5 + 325*x^6 + 
          107*x^7)*H[0, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (4*(15 + 39*x + 113*x^2 + 145*x^3 + 261*x^4 + 177*x^5 + 135*x^6 + 
          43*x^7)*H[0, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(-3 - 14*x + 21*x^2 + 108*x^3 + 32*x^4 + 79*x^5 + 74*x^6 + 23*x^7)*
         H[0, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (96*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*
         H[0, 0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (16*(5 + 13*x + 37*x^2 - 71*x^3 + 141*x^4 + 13*x^5 + 17*x^6 + 5*x^7)*
         H[0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (32*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*
         H[0, 0, 1, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (64*x^2*(1 - 16*x + x^2)*H[0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (32*(1 - 4*x + 67*x^2 - 224*x^3 + 280*x^4 - 27*x^5 + 28*x^6 + 7*x^7)*
         H[0, 1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (16*(-1 - 18*x + 129*x^2 - 542*x^3 + 570*x^4 - 109*x^5 + 30*x^6 + 
          5*x^7)*H[0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (32*(1 + 29*x^2 - 38*x^3 + 94*x^4 + 11*x^5 + 24*x^6 + 7*x^7)*
         H[0, 1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (32*(3 + 11*x + 24*x^2 - 88*x^3 + 24*x^4 + 11*x^5 + 3*x^6)*
         H[0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - 
       (64*(2 + 5*x + 22*x^2 - 9*x^3 + 37*x^4 - 2*x^5 + 7*x^6 + 2*x^7)*
         H[1, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (128*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + 
       (320*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - 
       (32*(13 + 40*x + 58*x^2 + 21*x^3 + 91*x^4 + 22*x^5 + 8*x^6 + 3*x^7)*
         H[1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (192*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
       (64*(5 + 17*x - 6*x^2 + 96*x^3 - 12*x^4 + 66*x^5 + 19*x^6 + 7*x^7)*
         H[1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (48*(7 + 22*x + 24*x^2 + 15*x^3 + 41*x^4 + 16*x^5 + 2*x^6 + x^7)*
         H[1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (64*(4 + 13*x + 8*x^2 + 51*x^3 + 5*x^4 + 32*x^5 + 11*x^6 + 4*x^7)*
         H[1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (192*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - 
       (64*(-5 - 15*x - 31*x^2 + 19*x^3 - 47*x^4 + 11*x^5 + 3*x^6 + x^7)*
         H[1, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (64*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - 
       (128*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + 
       (64*(2 + 5*x + 22*x^2 - 9*x^3 + 37*x^4 - 2*x^5 + 7*x^6 + 2*x^7)*
         H[1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (128*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2))) + 
 asr^3*(Cf*nl^2*Tf^2*(-29344/729 - (16*(-61 + 6*x + 467*x^2)*z2)/
      (81*(-1 + x^2)) - (928*(1 + x^2)*z2^2)/(45*(-1 + x^2)) - 
     (128*(6 + 3*x + 13*x^2)*z3)/(27*(-1 + x^2)) + 
     ((64*(19 + 6*x + 19*x^2)*z2)/(27*(-1 + x^2)) + (256*(1 + x^2)*z3)/
        (9*(-1 + x^2)))*H[-1, x] + 
     ((8*(4919 - 2502*x + 4919*x^2))/(729*(-1 + x^2)) + 
       (32*(19 + 6*x + 19*x^2)*z2)/(27*(-1 + x^2)) + (64*(1 + x^2)*z3)/
        (27*(-1 + x^2)))*H[0, x] + 
     (160/81 - (160*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep^2 + 
     (32/81 - (32*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep + 
     (-32/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 - 
     (256*(1 + x^2)*z2*H[-1, -1, x])/(9*(-1 + x^2)) + 
     ((-32*(203 + 6*x + 203*x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*z2)/
        (9*(-1 + x^2)))*H[-1, 0, x] + (128*(1 + x^2)*z2*H[0, -1, x])/
      (9*(-1 + x^2)) + ((16*(203 + 6*x + 203*x^2))/(81*(-1 + x^2)) + 
       (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + 
     (128*(19 + 6*x + 19*x^2)*H[-1, -1, 0, x])/(27*(-1 + x^2)) - 
     (64*(19 + 6*x + 19*x^2)*H[-1, 0, 0, x])/(27*(-1 + x^2)) - 
     (64*(19 + 6*x + 19*x^2)*H[0, -1, 0, x])/(27*(-1 + x^2)) + 
     (32*(19 + 6*x + 19*x^2)*H[0, 0, 0, x])/(27*(-1 + x^2)) - 
     (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)) + 
     (256*(1 + x^2)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - 
     (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + 
     (64*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + 
   Cf*nh*nl*Tf^2*((-16*(317 + 494*x + 317*x^2))/(27*(1 + x)^2) - 
     (16*(97 + 1527*x - 2060*x^2 + 8800*x^3 - 1245*x^4 + 433*x^5)*z2)/
      (81*(-1 + x)*(1 + x)^4) + (64*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + 
        x^6)*z2^2)/(3*(-1 + x)*(1 + x)^5) - (32*(39 + 418*x^2 + 39*x^4)*z3)/
      (27*(1 + x)^4) + (64*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*z2*H[-1, x])/
      (9*(1 + x)^4) + ((16*(463 + 438*x + 4966*x^2 + 438*x^3 + 463*x^4))/
        (81*(-1 + x)*(1 + x)^3) - (16*(-81 - 156*x - 627*x^2 - 1312*x^3 + 
          869*x^4 - 172*x^5 + 71*x^6)*z2)/(27*(-1 + x)*(1 + x)^5) + 
       (32*(13 + 52*x + 19*x^2 + 824*x^3 + 19*x^4 + 52*x^5 + 13*x^6)*z3)/
        (27*(-1 + x)*(1 + x)^5))*H[0, x] + 
     ((16*z2)/9 - (16*(1 + x^2)*z2*H[0, x])/(9*(-1 + x^2)))/Ep - 
     (32*(265 - 124*x + 3494*x^2 - 124*x^3 + 265*x^4)*H[-1, 0, x])/
      (81*(-1 + x)*(1 + x)^3) - (128*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + 
        x^6)*z2*H[0, -1, x])/(3*(-1 + x)*(1 + x)^5) + 
     ((32*(203 + 177*x + 1949*x^2 + 1421*x^3 - 36*x^4 + 62*x^5))/
        (81*(-1 + x)*(1 + x)^4) + (128*(1 + 4*x + x^2 + 68*x^3 + x^4 + 
          4*x^5 + x^6)*z2)/(9*(-1 + x)*(1 + x)^5))*H[0, 0, x] + 
     (64*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[-1, 0, 0, x])/
      (27*(1 + x)^4) + (64*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*
       H[0, -1, 0, x])/(27*(1 + x)^4) - 
     (64*(-19 - 34*x - 148*x^2 - 318*x^3 + 226*x^4 - 38*x^5 + 19*x^6)*
       H[0, 0, 0, x])/(27*(-1 + x)*(1 + x)^5) - 
     (128*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*H[0, -1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^5) - (128*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + 
        x^6)*H[0, 0, -1, 0, x])/(9*(-1 + x)*(1 + x)^5) + 
     (128*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*H[0, 0, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^5)) + Cf^2*nl*Tf*
    ((-512*li4half*(1 - 4*x + x^2))/(3*(1 + x)^2) - 
     (64*ln2^4*(1 - 4*x + x^2))/(9*(1 + x)^2) - (2011 + 4454*x + 2011*x^2)/
      (81*(1 + x)^2) - (8*(-1529 - 4829*x - 2209*x^2 + 4095*x^3 + 3437*x^4 + 
        13097*x^5 + 12437*x^6 + 4237*x^7)*z2^2)/(45*(-1 + x)^2*(1 + x)^5) + 
     (16*(172 + 679*x - 2743*x^2 + 526*x^3 + 420*x^4 + 543*x^5 + 563*x^6)*z3)/
      (9*(-1 + x)^2*(1 + x)^4) + z2*((-256*ln2^2*(1 - 4*x + x^2))/
        (3*(1 + x)^2) + (64*ln2*(7 - 86*x - 114*x^2 - 86*x^3 + 7*x^4))/
        (3*(1 + x)^4) - (2*(-1443 - 1881*x + 30260*x^2 - 43956*x^3 + 
          8535*x^4 + 1877*x^5))/(9*(-1 + x)*(1 + x)^4) + 
       (16*(-9 - 3*x - 125*x^2 + 637*x^3 - 469*x^4 + 245*x^5 + 75*x^6 + 
          33*x^7)*z3)/(3*(-1 + x)^2*(1 + x)^5)) - 
     (8*(-15 + 119*x - 1639*x^2 + 8275*x^3 - 6707*x^4 + 2759*x^5 + 553*x^6 + 
        239*x^7)*z5)/(3*(-1 + x)^2*(1 + x)^5) + 
     (((-64*ln2*(5 + 10*x + 34*x^2 + 10*x^3 + 5*x^4))/(1 + x)^4 - 
         (8*(-143 + 921*x - 3206*x^2 + 7402*x^3 - 1131*x^4 + 445*x^5))/
          (9*(-1 + x)*(1 + x)^4))*z2 + (1952*(1 + x^2)^2*z2^2)/
        (15*(-1 + x^2)^2) - (16*(45 - 32*x + 111*x^2 + 88*x^3 + 91*x^4 - 
          72*x^5 + 25*x^6)*z3)/(3*(-1 + x)^2*(1 + x)^4))*H[-1, x] + 
     ((2*(9406 + 11315*x + 2522*x^2 + 11315*x^3 + 9406*x^4))/
        (81*(-1 + x)*(1 + x)^3) + (2*(-341 - 489*x + 15815*x^2 - 11725*x^3 + 
          25833*x^4 - 2451*x^5 + 4677*x^6 + 4009*x^7)*z2)/
        (9*(-1 + x)^2*(1 + x)^5) + (8*(49 + 319*x - 711*x^2 + 7343*x^3 - 
          2653*x^4 + 4061*x^5 + 1691*x^6 + 621*x^7)*z2^2)/
        (15*(-1 + x)^2*(1 + x)^5) - (8*(-247 - 933*x + 869*x^2 - 1077*x^3 + 
          2059*x^4 - 3423*x^5 + 399*x^6 + 113*x^7)*z3)/
        (9*(-1 + x)^2*(1 + x)^5))*H[0, x] + 
     (((128*(2 + x + 10*x^2 + x^3 + 2*x^4))/(3*(-1 + x)*(1 + x)^3) - 
         (64*ln2*(5 + 10*x + 34*x^2 + 10*x^3 + 5*x^4))/(1 + x)^4)*z2 + 
       (32*(-103 - 263*x - 1067*x^2 + 2185*x^3 - 2703*x^4 + 697*x^5 + 
          41*x^6 + 29*x^7)*z2^2)/(15*(-1 + x)^2*(1 + x)^5) + 
       (16*(119 - 104*x + 4977*x^2 - 10624*x^3 + 4977*x^4 - 104*x^5 + 
          119*x^6)*z3)/(9*(-1 + x)^2*(1 + x)^4))*H[1, x] + 
     (32*(-59 + 63*x - 392*x^2 + 352*x^3 - 93*x^4 + 49*x^5)*z2*H[-1, -1, x])/
      (3*(-1 + x)*(1 + x)^4) + 
     ((4*(1807 - 2086*x + 17942*x^2 - 2086*x^3 + 1807*x^4))/
        (9*(-1 + x)*(1 + x)^3) - (16*(82 - 89*x + 539*x^2 - 452*x^3 + 
          634*x^4 + 53*x^5 + 81*x^6)*z2)/(3*(-1 + x)^2*(1 + x)^4) - 
       (32*(-1 + 2*x^2 + 3*x^4)*z3)/(-1 + x^2)^2)*H[-1, 0, x] + 
     (256*(1 + x^2)^2*z3*H[-1, 1, x])/(3*(-1 + x^2)^2) + 
     (((128*ln2*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6))/
          ((-1 + x)*(1 + x)^5) + (8*(-371 - 1827*x - 2065*x^2 - 3353*x^3 - 
            3605*x^4 + 3323*x^5 + 1977*x^6 + 97*x^7))/(9*(-1 + x)^2*
           (1 + x)^5))*z2 + (64*(-9 - 27*x - 21*x^2 + 31*x^3 - 38*x^4 + 
          16*x^5 + 24*x^6 + 8*x^7)*z3)/(3*(-1 + x)^2*(1 + x)^5))*
      H[0, -1, x] + ((-2*(18817 + 446*x + 110577*x^2 - 239984*x^3 + 
          454647*x^4 - 27886*x^5 + 69559*x^6))/(81*(-1 + x)^2*(1 + x)^4) - 
       (8*(75 + 404*x - 545*x^2 + 1506*x^3 + 8501*x^4 + 492*x^5 + 2497*x^6 + 
          734*x^7)*z2)/(9*(-1 + x)^2*(1 + x)^5) + 
       (16*(29 + 93*x - 59*x^2 + 641*x^3 + 269*x^4 + 709*x^5 + 297*x^6 + 
          101*x^7)*z3)/(9*(-1 + x)^2*(1 + x)^5))*H[0, 0, x] + 
     (8/3 - (16*(1 + x^2)*H[0, x])/(3*(-1 + x^2)) + 
       (16*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2))/Ep^3 + 
     (((128*ln2*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6))/
          ((-1 + x)*(1 + x)^5) - (32*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 
            4*x^5 + 5*x^6))/(3*(-1 + x)^2*(1 + x)^4))*z2 - 
       (32*(-3 + 19*x - 231*x^2 + 1531*x^3 - 1419*x^4 + 311*x^5 + 29*x^6 + 
          19*x^7)*z3)/(3*(-1 + x)^2*(1 + x)^5))*H[0, 1, x] + 
     ((64*(5 + 10*x + 34*x^2 + 10*x^3 + 5*x^4)*z2)/(1 + x)^4 + 
       (256*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + 
     ((-16*(253 + 128*x + 998*x^2 + 128*x^3 + 253*x^4))/
        (9*(-1 + x)*(1 + x)^3) - (32*(11 + 103*x - 431*x^2 - 125*x^3 + 
          675*x^4 + 163*x^5 + 137*x^6 + 107*x^7)*z2)/
        (9*(-1 + x)^2*(1 + x)^5) + (64*(-6 - 15*x - 66*x^2 + 167*x^3 - 
          181*x^4 + 56*x^5 + 9*x^6 + 4*x^7)*z3)/(3*(-1 + x)^2*(1 + x)^5))*
      H[1, 0, x] - (256*(1 + x^2)^2*z3*H[1, 1, x])/(3*(-1 + x^2)^2) + 
     ((-16*(727 + 32*x + 5234*x^2 + 32*x^3 + 727*x^4))/
        (9*(-1 + x)*(1 + x)^3) + (352*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, -1, 0, x] + (224*(1 + x^2)^2*z2*H[-1, 0, -1, x])/
      (3*(-1 + x^2)^2) + 
     ((8*(-623 - 252*x + 7213*x^2 - 13064*x^3 + 18531*x^4 + 100*x^5 + 
          1407*x^6))/(9*(-1 + x)^2*(1 + x)^4) + (208*(1 + x^2)^2*z2)/
        (-1 + x^2)^2)*H[-1, 0, 0, x] + 
     ((256*(2 + x + 10*x^2 + x^3 + 2*x^4))/((-1 + x)*(1 + x)^3) + 
       (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] - 
     (32*(-41 - 99*x - 277*x^2 + 769*x^3 - 839*x^4 + 227*x^5 + 69*x^6 + 
        31*x^7)*z2*H[0, -1, -1, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     ((16*(-216 + 201*x - 5873*x^2 + 6398*x^3 - 214*x^4 + 377*x^5 + 799*x^6))/
        (9*(-1 + x)^2*(1 + x)^4) + (8*(-87 - 229*x - 515*x^2 + 1423*x^3 - 
          1521*x^4 + 445*x^5 + 187*x^6 + 73*x^7)*z2)/
        (3*(-1 + x)^2*(1 + x)^5))*H[0, -1, 0, x] - 
     (64*(7 + 21*x + 9*x^2 + 255*x^3 - 143*x^4 + 71*x^5 + 27*x^6 + 9*x^7)*z2*
       H[0, 0, -1, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     ((-8*(508 + 346*x + 1163*x^2 - 1127*x^3 - 2384*x^4 + 13810*x^5 + 
          289*x^6 + 707*x^7))/(9*(-1 + x)^2*(1 + x)^5) + 
       (4*(-29 - 159*x + 415*x^2 + 109*x^3 + 1053*x^4 + 415*x^5 + 657*x^6 + 
          195*x^7)*z2)/(3*(-1 + x)^2*(1 + x)^5))*H[0, 0, 0, x] + 
     (-16/9 + (8*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
       ((4*(5 - 6*x + 5*x^2))/(9*(-1 + x^2)) - (8*(1 + x^2)^2*z2)/
          (3*(-1 + x^2)^2))*H[0, x] + (16*(1 + x^2)*H[-1, 0, x])/
        (3*(-1 + x^2)) - (16*(-1 - 3*x + x^2 - 3*x^3 + 2*x^4)*H[0, 0, x])/
        (9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (16*(1 + x^2)^2*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep^2 + 
     (64*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*z2*
       H[0, 0, 1, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (128*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6)*z2*H[0, 1, -1, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((-32*(-101 - 157*x - 755*x^2 + 234*x^3 + 13*x^4 - 61*x^5 + 91*x^6))/
        (9*(-1 + x)^2*(1 + x)^4) + (64*(1 + 3*x + 7*x^2 - 27*x^3 + 41*x^4 + 
          3*x^5 + 3*x^6 + x^7)*z2)/(3*(-1 + x)^2*(1 + x)^5))*H[0, 1, 0, x] + 
     ((256*(2 + x + 10*x^2 + x^3 + 2*x^4))/((-1 + x)*(1 + x)^3) + 
       (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] - 
     (128*(-7 - 21*x - 35*x^2 + 119*x^3 - 133*x^4 + 25*x^5 + 15*x^6 + 5*x^7)*
       z2*H[1, 0, -1, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     ((-16*(62 + 481*x - 3877*x^2 + 5989*x^3 + 95*x^4 + 322*x^5))/
        (9*(-1 + x)*(1 + x)^4) + (64*(-6 - 15*x - 66*x^2 + 251*x^3 - 
          223*x^4 + 86*x^5 + 27*x^6 + 10*x^7)*z2)/(3*(-1 + x)^2*(1 + x)^5))*
      H[1, 0, 0, x] + (128*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((-256*(2 + x + 10*x^2 + x^3 + 2*x^4))/(3*(-1 + x)*(1 + x)^3) - 
       (128*(2 + 5*x + 22*x^2 - 9*x^3 + 37*x^4 - 2*x^5 + 7*x^6 + 2*x^7)*z2)/
        (3*(-1 + x)^2*(1 + x)^5))*H[1, 1, 0, x] - 
     (320*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - 
     (64*(25 + 61*x + 356*x^2 - 272*x^3 + 351*x^4 + 51*x^5 + 20*x^6)*
       H[-1, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (16*(-9 - 104*x - 851*x^2 + 1176*x^3 - 831*x^4 - 64*x^5 + 11*x^6)*
       H[-1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (8*(75 + 368*x + 2705*x^2 - 3336*x^3 + 2525*x^4 + 104*x^5 + 87*x^6)*
       H[-1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - 
     (64*(7 + 18*x - 71*x^2 + 220*x^3 - 71*x^4 + 18*x^5 + 7*x^6)*
       H[-1, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (64*(5 + 10*x + 34*x^2 + 10*x^3 + 5*x^4)*H[-1, 1, 0, 0, x])/
      (3*(1 + x)^4) + (16*(337 - 352*x + 6651*x^2 - 11816*x^3 + 6711*x^4 - 
        232*x^5 + 397*x^6)*H[0, -1, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - 
     (8*(255 + 135*x + 2005*x^2 + 485*x^3 - 12951*x^4 + 5025*x^5 - 1341*x^6 + 
        179*x^7)*H[0, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (64*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6)*
       H[0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
     (32*(41 + 39*x + 1758*x^2 - 3974*x^3 + 3759*x^4 - 1099*x^5 - 246*x^6 + 
        74*x^7)*H[0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (8*(355 + 737*x + 1193*x^2 + 877*x^3 + 5399*x^4 + 5269*x^5 + 3085*x^6 + 
        749*x^7)*H[0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (-470/27 - (8*(3 + x + 10*x^2)*z2)/(3*(-1 + x^2)) - 
       (16*(-1 + 3*x^2)*z3)/(3*(-1 + x^2)) + (16*(1 + x^2)*z2*H[-1, x])/
        (3*(-1 + x^2)) + ((2*(599 + 72*x + 599*x^2))/(27*(-1 + x^2)) + 
         (4*(1 + 2*x + 26*x^2 + 2*x^3 + 25*x^4)*z2)/(3*(-1 + x^2)^2) + 
         (16*(-1 + 2*x^2 + 3*x^4)*z3)/(3*(-1 + x^2)^2))*H[0, x] + 
       ((-8*(13 + 2*x + 13*x^2))/(3*(-1 + x^2)) - (16*(1 + x^2)^2*z2)/
          (3*(-1 + x^2)^2))*H[-1, 0, x] - (16*(1 + x^2)^2*z2*H[0, -1, x])/
        (3*(-1 + x^2)^2) + ((-4*(481 + 90*x + 728*x^2 + 54*x^3 + 247*x^4))/
          (27*(-1 + x^2)^2) - (40*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
        H[0, 0, x] + (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + 
       (32*(7 + x + 13*x^2 + x^3 + 6*x^4)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(15 + 2*x + 26*x^2 + 2*x^3 + 11*x^4)*H[0, -1, 0, x])/
        (3*(-1 + x^2)^2) - (4*(41 + 6*x + 78*x^2 + 6*x^3 + 37*x^4)*
         H[0, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (16*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 - 
       (32*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (16*(1 + x^2)^2*H[0, -1, 0, 0, x])/(-1 + x^2)^2 + 
       (32*(1 + x^2)^2*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^2))/Ep + 
     (32*(62 + 237*x + 649*x^2 - 656*x^3 + 1744*x^4 - 291*x^5 - 87*x^6 + 
        6*x^7)*H[0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (64*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6)*
       H[0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (32*(40 + 204*x - 364*x^2 + 4521*x^3 - 3819*x^4 + 991*x^5 - 57*x^6 + 
        20*x^7)*H[0, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (64*(5 + 4*x + 59*x^2 - 72*x^3 + 59*x^4 + 4*x^5 + 5*x^6)*
       H[0, 1, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (64*(5 + 10*x + 34*x^2 + 10*x^3 + 5*x^4)*H[1, -1, 0, 0, x])/
      (3*(1 + x)^4) + (64*(80 + 61*x + 1080*x^2 - 2122*x^3 + 1080*x^4 + 
        61*x^5 + 80*x^6)*H[1, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - 
     (16*(218 + 533*x + 3409*x^2 - 4404*x^3 - 2804*x^4 + 4597*x^5 + 601*x^6 + 
        410*x^7)*H[1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (64*(47 + 61*x + 357*x^2 - 610*x^3 + 357*x^4 + 61*x^5 + 47*x^6)*
       H[1, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - 
     (32*(10 + 23*x + 290*x^2 + 23*x^3 + 10*x^4)*H[1, 1, 0, 0, x])/
      (3*(1 + x)^4) + (1408*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) + (704*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) - (352*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/
      (-1 + x^2)^2 + (448*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^2) - (928*(1 + x^2)^2*H[-1, 0, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) - (832*(1 + x^2)^2*H[-1, 0, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (1280*(1 + x^2)^2*H[-1, 0, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 0, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (320*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/
      (3*(-1 + x^2)^2) - (32*(15 + 21*x + 323*x^2 - 487*x^3 + 865*x^4 - 
        53*x^5 + 141*x^6 + 39*x^7)*H[0, -1, -1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^5) - (128*(-1 - 9*x + 59*x^2 - 77*x^3 + 161*x^4 + 
        x^5 + 45*x^6 + 13*x^7)*H[0, -1, 0, -1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^5) + (32*(-3 - 41*x + 309*x^2 - 593*x^3 + 
        915*x^4 - 79*x^5 + 179*x^6 + 49*x^7)*H[0, -1, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^5) + (256*(-1 - 5*x + 13*x^2 - 27*x^3 + 41*x^4 - 
        3*x^5 + 11*x^6 + 3*x^7)*H[0, -1, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^5) - (128*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 
        4*x^5 + x^6)*H[0, -1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (128*(-5 - 9*x - 69*x^2 + 519*x^3 - 407*x^4 + 149*x^5 + 57*x^6 + 21*x^7)*
       H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (32*(-9 - 27*x - 9*x^2 + 805*x^3 - 455*x^4 + 259*x^5 + 177*x^6 + 59*x^7)*
       H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (128*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*
       H[0, 0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (16*(-1 - 7*x + 35*x^2 + 2229*x^3 - 619*x^4 + 1115*x^5 + 697*x^6 + 
        231*x^7)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (8*(45 + 115*x + 357*x^2 + 507*x^3 + 851*x^4 + 613*x^5 + 467*x^6 + 
        149*x^7)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (64*(-3 - 14*x + 21*x^2 + 136*x^3 + 18*x^4 + 89*x^5 + 80*x^6 + 25*x^7)*
       H[0, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (128*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*
       H[0, 0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^5) + 
     (64*(5 + 20*x - 14*x^2 + 161*x^3 - 105*x^4 + 54*x^5 + 4*x^6 + 3*x^7)*
       H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (128*(-1 - 3*x - 5*x^2 + 49*x^3 - 35*x^4 + 15*x^5 + 9*x^6 + 3*x^7)*
       H[0, 0, 1, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (128*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6)*
       H[0, 1, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) + 
     (128*(3 + 2*x + 77*x^2 - 266*x^3 + 322*x^4 - 37*x^5 + 22*x^6 + 5*x^7)*
       H[0, 1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (32*(4 - 15*x + 234*x^2 - 1043*x^3 + 1127*x^4 - 174*x^5 + 51*x^6 + 
        8*x^7)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (128*(2 + 3*x + 34*x^2 - 59*x^3 + 115*x^4 + 6*x^5 + 21*x^6 + 6*x^7)*
       H[0, 1, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (64*(2 + 3*x + 31*x^2 - 204*x^3 + 31*x^4 + 3*x^5 + 2*x^6)*
       H[0, 1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (512*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (1280*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(3 + 9*x + 15*x^2 - 7*x^3 + 35*x^4 + 5*x^5 + 3*x^6 + x^7)*
       H[1, 0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (256*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + 
     (256*(5 + 18*x - 11*x^2 + 132*x^3 - 48*x^4 + 71*x^5 + 18*x^6 + 7*x^7)*
       H[1, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (32*(38 + 123*x + 82*x^2 + 81*x^3 + 255*x^4 + 158*x^5 + 21*x^6 + 10*x^7)*
       H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (256*(4 + 13*x + 8*x^2 + 51*x^3 + 5*x^4 + 32*x^5 + 11*x^6 + 4*x^7)*
       H[1, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (256*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
     (64*(-18 - 49*x - 150*x^2 + 269*x^3 - 381*x^4 + 70*x^5 + x^6 + 2*x^7)*
       H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (256*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + 
     (512*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (128*(4 + 11*x + 32*x^2 + 5*x^3 + 51*x^4 + 8*x^5 + 13*x^6 + 4*x^7)*
       H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (512*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + 
   Ca*Cf*nl*Tf*((256*li4half*(1 - 4*x + x^2))/(3*(1 + x)^2) + 
     (32*ln2^4*(1 - 4*x + x^2))/(9*(1 + x)^2) + 
     (2*(129575 + 319414*x + 129575*x^2))/(729*(1 + x)^2) + 
     (4*(-1822 - 4970*x - 8762*x^2 + 8460*x^3 - 8533*x^4 + 23895*x^5 + 
        1841*x^6 + 1731*x^7)*z2^2)/(45*(-1 + x)^2*(1 + x)^5) + 
     (8*(-3890 + 5423*x - 95439*x^2 + 166786*x^3 - 85122*x^4 + 13691*x^5 + 
        343*x^6)*z3)/(81*(-1 + x)^2*(1 + x)^4) + 
     z2*((128*ln2^2*(1 - 4*x + x^2))/(3*(1 + x)^2) - 
       (32*ln2*(7 - 86*x - 114*x^2 - 86*x^3 + 7*x^4))/(3*(1 + x)^4) + 
       (4*(-752 + 26577*x - 57520*x^2 + 119404*x^3 - 20724*x^4 + 10679*x^5))/
        (81*(-1 + x)*(1 + x)^4) + (8*(3 - 63*x + 355*x^2 - 1275*x^3 + 
          1387*x^4 - 275*x^5 + 111*x^6 + 13*x^7)*z3)/
        (9*(-1 + x)^2*(1 + x)^5)) + 
     (4*(149 - 13*x + 3825*x^2 - 7349*x^3 + 9337*x^4 - 2405*x^5 + 865*x^6 + 
        135*x^7)*z5)/(3*(-1 + x)^2*(1 + x)^5) + 
     (((32*ln2*(5 + 10*x + 34*x^2 + 10*x^3 + 5*x^4))/(1 + x)^4 - 
         (4*(2227 - 369*x + 23794*x^2 - 8030*x^3 + 5787*x^4 + 463*x^5))/
          (27*(-1 + x)*(1 + x)^4))*z2 - (32*(14 + 37*x^2 + 23*x^4)*z2^2)/
        (15*(-1 + x^2)^2) - (8*(-343 + 76*x - 2721*x^2 + 4376*x^3 - 
          2161*x^4 + 1196*x^5 + 217*x^6)*z3)/(9*(-1 + x)^2*(1 + x)^4))*
      H[-1, x] + ((-2*(154919 + 387742*x + 104062*x^2 + 387742*x^3 + 
          154919*x^4))/(729*(-1 + x)*(1 + x)^3) - 
       (4*(-2932 + 6882*x - 56575*x^2 + 180215*x^3 - 266520*x^4 + 
          159194*x^5 - 32445*x^6 + 5013*x^7)*z2)/(81*(-1 + x)^2*(1 + x)^5) + 
       (8*(-11 + 85*x - 692*x^2 + 1872*x^3 - 1214*x^4 + 1162*x^5 + 197*x^6 + 
          105*x^7)*z2^2)/(15*(-1 + x)^2*(1 + x)^5) + 
       (8*(-181 + 183*x - 5261*x^2 + 12999*x^3 - 9881*x^4 + 2015*x^5 + 
          255*x^6 + 191*x^7)*z3)/(9*(-1 + x)^2*(1 + x)^5))*H[0, x] + 
     (176/27 - (176*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 + 
     (((-16*(1 - 40*x + 62*x^2 - 40*x^3 + x^4))/(9*(-1 + x)*(1 + x)^3) + 
         (32*ln2*(5 + 10*x + 34*x^2 + 10*x^3 + 5*x^4))/(1 + x)^4)*z2 + 
       (16*(59 + 407*x - 1131*x^2 + 3661*x^3 - 3143*x^4 + 1501*x^5 - 
          185*x^6 + 15*x^7)*z2^2)/(15*(-1 + x)^2*(1 + x)^5) - 
       (8*(197 + 796*x + 139*x^2 - 2360*x^3 + 3*x^4 + 524*x^5 + 61*x^6)*z3)/
        (9*(-1 + x)^2*(1 + x)^4))*H[1, x] + 
     ((-32*(-127 - 21*x - 742*x^2 + 374*x^3 - 255*x^4 + 35*x^5)*z2)/
        (9*(-1 + x)*(1 + x)^4) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[-1, -1, x] + ((4*(8195 + 21334*x + 23470*x^2 + 21334*x^3 + 8195*x^4))/
        (81*(-1 + x)*(1 + x)^3) + (64*(-9 - 96*x + 115*x^2 - 274*x^3 + 
          166*x^4 - 12*x^5 + 30*x^6)*z2)/(9*(-1 + x)^2*(1 + x)^4) + 
       (64*(-14 - 3*x^2 + 11*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, 0, x] + 
     ((-256*(1 + x^2)*z2)/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[-1, 1, x] + 
     (((-64*ln2*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6))/
          ((-1 + x)*(1 + x)^5) - (8*(-197 - 507*x - 3009*x^2 + 937*x^3 + 
            997*x^4 + 243*x^5 + 1953*x^6 + 223*x^7))/(9*(-1 + x)^2*
           (1 + x)^5))*z2 - (16*(-93 - 207*x - 857*x^2 + 1809*x^3 - 
          2201*x^4 + 577*x^5 + 39*x^6 + 37*x^7)*z3)/(9*(-1 + x)^2*(1 + x)^5))*
      H[0, -1, x] + ((-4*(5876 + 20055*x - 3392*x^2 + 39656*x^3 + 21312*x^4 + 
          1453*x^5))/(81*(-1 + x)*(1 + x)^4) - 
       (8*(-24 + 224*x - 1364*x^2 + 2702*x^3 + 981*x^4 - 2587*x^5 + 595*x^6 + 
          113*x^7)*z2)/(9*(-1 + x)^2*(1 + x)^5) - 
       (16*(18 - 33*x + 731*x^2 - 2058*x^3 + 2702*x^4 - 271*x^5 + 309*x^6 + 
          74*x^7)*z3)/(9*(-1 + x)^2*(1 + x)^5))*H[0, 0, x] + 
     (((-64*ln2*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6))/
          ((-1 + x)*(1 + x)^5) + (32*(-5 - 22*x + 47*x^2 - 160*x^3 + 57*x^4 - 
            2*x^5 + 5*x^6))/(9*(-1 + x)^2*(1 + x)^4))*z2 + 
       (16*(-45 - 195*x + 259*x^2 + 729*x^3 - 869*x^4 - 359*x^5 + 135*x^6 + 
          25*x^7)*z3)/(9*(-1 + x)^2*(1 + x)^5))*H[0, 1, x] + 
     ((-32*(-37 - 21*x - 184*x^2 + 248*x^3 + 69*x^4 + 53*x^5)*z2)/
        (9*(-1 + x)*(1 + x)^4) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[1, -1, x] + ((8*(433 - 6352*x + 10622*x^2 - 6352*x^3 + 433*x^4))/
        (81*(-1 + x)*(1 + x)^3) - (32*(-64 - 107*x - 677*x^2 + 2064*x^3 - 
          1938*x^4 + 297*x^5 + 95*x^6 + 10*x^7)*z2)/(9*(-1 + x)^2*
         (1 + x)^5) + (32*(4 + 57*x - 267*x^2 + 844*x^3 - 802*x^4 + 297*x^5 - 
          39*x^6 + 2*x^7)*z3)/(9*(-1 + x)^2*(1 + x)^5))*H[1, 0, x] + 
     ((64*(1 + x^2)*z2)/(9*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/
        (3*(-1 + x^2)^2))*H[1, 1, x] + 
     ((-8*(1465 + 4628*x + 2438*x^2 + 4628*x^3 + 1465*x^4))/
        (27*(-1 + x)*(1 + x)^3) + (256*(1 + x^2)*z2)/(3*(-1 + x^2)^2))*
      H[-1, -1, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, -1, x])/
      (3*(-1 + x^2)^2) + 
     ((4*(445 + 16425*x - 48998*x^2 + 62314*x^3 - 855*x^4 + 2605*x^5))/
        (27*(-1 + x)*(1 + x)^4) + (32*(-1 + 12*x^2 + 13*x^4)*z2)/
        (9*(-1 + x^2)^2))*H[-1, 0, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, 1, x])/
      (3*(-1 + x^2)^2) + ((32*(5 + 136*x - 170*x^2 + 136*x^3 + 5*x^4))/
        (9*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, 1, 0, x] + (128*(-14 - 33*x - 97*x^2 + 298*x^3 - 305*x^4 + 
        92*x^5 + 30*x^6 + 13*x^7)*z2*H[0, -1, -1, x])/
      (9*(-1 + x)^2*(1 + x)^5) + 
     ((8*(-1697 - 4420*x - 4224*x^2 - 2876*x^3 - 7605*x^4 + 14360*x^5 + 
          2878*x^6))/(81*(-1 + x)^2*(1 + x)^4) - 
       (64*(-9 - 21*x - 65*x^2 + 303*x^3 - 254*x^4 + 100*x^5 + 42*x^6 + 
          16*x^7)*z2)/(9*(-1 + x)^2*(1 + x)^5))*H[0, -1, 0, x] + 
     (256*(1 + x^2)^2*z2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + 
     (32*(15 + 9*x + 286*x^2 - 288*x^3 + 526*x^4 - 116*x^5 + 93*x^6 + 19*x^7)*
       z2*H[0, 0, -1, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     ((-4*(-2922 - 1494*x + 2371*x^2 + 138399*x^3 - 323222*x^4 + 207502*x^5 - 
          38283*x^6 + 3313*x^7))/(81*(-1 + x)^2*(1 + x)^5) - 
       (16*(6 + 45*x - 220*x^2 + 1533*x^3 - 1057*x^4 + 560*x^5 + 159*x^6 + 
          62*x^7)*z2)/(9*(-1 + x)^2*(1 + x)^5))*H[0, 0, 0, x] - 
     (32*(3 + 9*x + 19*x^2 + 201*x^3 - 47*x^4 + 91*x^5 + 57*x^6 + 19*x^7)*z2*
       H[0, 0, 1, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (64*(-5 - 15*x - 25*x^2 + 217*x^3 - 161*x^4 + 65*x^5 + 39*x^6 + 13*x^7)*
       z2*H[0, 1, -1, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     ((-16*(5 - 2384*x + 9771*x^2 - 15856*x^3 + 5595*x^4 + 928*x^5 + 
          149*x^6))/(81*(-1 + x)^2*(1 + x)^4) + 
       (32*(15 + 45*x + 89*x^2 + 15*x^3 + 209*x^4 + 71*x^5 + 51*x^6 + 17*x^7)*
         z2)/(9*(-1 + x)^2*(1 + x)^5))*H[0, 1, 0, x] + 
     (-1192/81 + ((16 - 48*x^2)*z2)/(9 - 9*x^2) - (16*(1 + x^2)^2*z3)/
        (9*(-1 + x^2)^2) + ((1336*(1 + x^2))/(81*(-1 + x^2)) - 
         (16*(-1 + 2*x^2 + 3*x^4)*z2)/(9*(-1 + x^2)^2))*H[0, x] - 
       (32*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + (64*x^2*H[0, 0, x])/
        (9*(-1 + x^2)) + (32*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (32*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - 
       (64*(x^2 + x^4)*H[0, 0, 0, x])/(9*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2))/Ep^2 + 
     (356/81 - (160*(-1 + 3*x^2)*z2)/(27*(-1 + x^2)) + 
       (16*(31 - 22*x^2 + 31*x^4)*z3)/(27*(-1 + x^2)^2) + 
       ((-836*(1 + x^2))/(81*(-1 + x^2)) + (160*(-1 + 2*x^2 + 3*x^4)*z2)/
          (27*(-1 + x^2)^2) - (112*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + 
       (320*(1 + x^2)*H[-1, 0, x])/(27*(-1 + x^2)) + (640*x^2*H[0, 0, x])/
        (27 - 27*x^2) - (320*(1 + x^2)*H[1, 0, x])/(27*(-1 + x^2)) - 
       (320*(1 + x^2)^2*H[0, -1, 0, x])/(27*(-1 + x^2)^2) + 
       (640*(x^2 + x^4)*H[0, 0, 0, x])/(27*(-1 + x^2)^2) + 
       (320*(1 + x^2)^2*H[0, 1, 0, x])/(27*(-1 + x^2)^2))/Ep - 
     (64*(1 + x^2)^2*z2*H[0, 1, 1, x])/(9*(-1 + x^2)^2) + 
     ((32*(5 + 136*x - 170*x^2 + 136*x^3 + 5*x^4))/(9*(-1 + x)*(1 + x)^3) - 
       (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] + 
     (64*(-7 - 21*x - 35*x^2 + 119*x^3 - 133*x^4 + 25*x^5 + 15*x^6 + 5*x^7)*
       z2*H[1, 0, -1, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     ((8*(-257 - 1627*x + 962*x^2 - 802*x^3 + 859*x^4 + 225*x^5))/
        (9*(-1 + x)*(1 + x)^4) - (32*(-10 - 75*x + 231*x^2 - 400*x^3 + 
          484*x^4 - 171*x^5 + 111*x^6 + 22*x^7)*z2)/(9*(-1 + x)^2*(1 + x)^5))*
      H[1, 0, 0, x] - (64*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + 
     ((-32*(1 + 16*x - 18*x^2 + 16*x^3 + x^4))/(3*(-1 + x)*(1 + x)^3) + 
       (64*(2 + 11*x - 19*x^2 + 76*x^3 - 48*x^4 + 39*x^5 + x^6 + 2*x^7)*z2)/
        (3*(-1 + x)^2*(1 + x)^5))*H[1, 1, 0, x] + 
     (2176*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - 
     (32*(79 + 609*x - 974*x^2 + 2014*x^3 + 171*x^4 + 181*x^5)*
       H[-1, -1, 0, 0, x])/(9*(-1 + x)*(1 + x)^4) - 
     (1792*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) - 
     (32*(-91 - 614*x + 1695*x^2 - 3340*x^3 + 1955*x^4 - 94*x^5 + 169*x^6)*
       H[-1, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) + 
     (16*(-95 - 1162*x + 4143*x^2 - 7844*x^3 + 4531*x^4 - 458*x^5 + 245*x^6)*
       H[-1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^4) + 
     (64*(-19 - 131*x + 409*x^2 - 830*x^3 + 447*x^4 - 55*x^5 + 19*x^6)*
       H[-1, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - 
     (1792*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     (32*(53 + 129*x + 224*x^2 + 80*x^3 + 99*x^4 + 23*x^5)*H[-1, 1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^4) + (640*(1 + x^2)*H[-1, 1, 1, 0, x])/
      (9*(-1 + x^2)) - (16*(-143 - 430*x - 129*x^2 - 2276*x^3 + 391*x^4 + 
        610*x^5 + 377*x^6)*H[0, -1, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) + 
     (8*(-11 - 909*x + 4985*x^2 - 11745*x^3 - 49*x^4 + 1993*x^5 + 195*x^6 + 
        421*x^7)*H[0, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (64*(-15 - 66*x + 133*x^2 - 496*x^3 + 171*x^4 + 10*x^5 + 23*x^6)*
       H[0, -1, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) + 
     (16*(-46 - 54*x - 462*x^2 + 1332*x^3 - 8405*x^4 + 4963*x^5 - 1275*x^6 + 
        107*x^7)*H[0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (8*(-44 + 92*x - 48*x^2 + 3334*x^3 - 9437*x^4 + 3563*x^5 - 1415*x^6 + 
        115*x^7)*H[0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (32*(10 + 63*x - 225*x^2 + 480*x^3 + 1446*x^4 - 883*x^5 + 369*x^6 + 
        20*x^7)*H[0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (64*(-15 - 66*x + 133*x^2 - 496*x^3 + 171*x^4 + 10*x^5 + 23*x^6)*
       H[0, 1, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - 
     (16*(-87 - 435*x + 743*x^2 - 945*x^3 + 537*x^4 - 1483*x^5 + 339*x^6 + 
        51*x^7)*H[0, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (64*(-5 - 22*x + 43*x^2 - 168*x^3 + 57*x^4 + 6*x^5 + 9*x^6)*
       H[0, 1, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - 
     (1792*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     (32*(53 + 129*x + 224*x^2 + 80*x^3 + 99*x^4 + 23*x^5)*H[1, -1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^4) + (640*(1 + x^2)*H[1, -1, 1, 0, x])/
      (9*(-1 + x^2)) - (32*(113 + 406*x - 713*x^2 + 1012*x^3 - 789*x^4 + 
        254*x^5 + 37*x^6)*H[1, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) + 
     (16*(253 + 877*x + 1245*x^2 - 4231*x^3 + 3709*x^4 - 895*x^5 + 281*x^6 + 
        41*x^7)*H[1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (128*(14 + 43*x - 59*x^2 + 112*x^3 - 66*x^4 + 29*x^5 + 7*x^6)*
       H[1, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) + 
     (640*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     (32*(-29 - 15*x - 716*x^2 + 604*x^3 - 69*x^4 + x^5)*H[1, 1, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^4) - (256*(1 + x^2)*H[1, 1, 1, 0, x])/
      (9*(-1 + x^2)) - (256*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(3 + 4*x^2 + x^4)*H[-1, -1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^2) + (128*(5 + 8*x^2 + 3*x^4)*H[-1, 0, -1, 0, 0, x])/
      (3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/
      (-1 + x^2)^2 + (64*(43 + 72*x^2 + 29*x^4)*H[-1, 0, 0, -1, 0, x])/
      (9*(-1 + x^2)^2) - (32*(59 + 72*x^2 + 13*x^4)*H[-1, 0, 0, 0, 0, x])/
      (9*(-1 + x^2)^2) - (256*(7 + 12*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/
      (9*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/
      (-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, 0, 1, 0, 0, x])/
      (3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) - (3712*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/
      (9*(-1 + x^2)^2) + (128*(11 + 60*x - 122*x^2 + 797*x^3 - 496*x^4 + 
        337*x^5 + 69*x^6 + 32*x^7)*H[0, -1, -1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (1792*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/
      (9*(-1 + x^2)^2) + (64*(21 + 117*x - 241*x^2 + 1827*x^3 - 1057*x^4 + 
        791*x^5 + 213*x^6 + 89*x^7)*H[0, -1, 0, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (64*x*(66 - 436*x + 1914*x^2 - 1459*x^3 + 
        761*x^4 + 129*x^5 + 65*x^6)*H[0, -1, 0, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (128*(6 + 30*x - 50*x^2 + 456*x^3 - 
        239*x^4 + 205*x^5 + 63*x^6 + 25*x^7)*H[0, -1, 0, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (1792*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (128*(11 + 33*x + 55*x^2 + 35*x^3 + 98*x^4 + 
        40*x^5 + 24*x^6 + 8*x^7)*H[0, -1, 1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (640*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/
      (9*(-1 + x^2)^2) + (64*(15 + 27*x + 272*x^2 + 876*x^3 + 146*x^4 + 
        458*x^5 + 411*x^6 + 131*x^7)*H[0, 0, -1, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (32*(6 + 54*x - 119*x^2 + 2361*x^3 - 
        1073*x^4 + 1039*x^5 + 498*x^6 + 178*x^7)*H[0, 0, -1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (64*(9 + 27*x + 65*x^2 + 627*x^3 - 109*x^4 + 
        305*x^5 + 195*x^6 + 65*x^7)*H[0, 0, -1, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (32*(6 - 3*x + 226*x^2 + 1215*x^3 + 
        199*x^4 + 784*x^5 + 609*x^6 + 196*x^7)*H[0, 0, 0, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (16*x*(-15 + 137*x + 258*x^2 + 554*x^3 + 
        443*x^4 + 363*x^5 + 116*x^6)*H[0, 0, 0, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (32*(6 + 21*x + 13*x^2 + 1014*x^3 - 
        230*x^4 + 547*x^5 + 315*x^6 + 106*x^7)*H[0, 0, 0, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (64*(9 + 27*x + 65*x^2 + 627*x^3 - 109*x^4 + 
        305*x^5 + 195*x^6 + 65*x^7)*H[0, 0, 1, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (32*(18 + 75*x - 20*x^2 + 693*x^3 - 77*x^4 + 
        460*x^5 + 189*x^6 + 70*x^7)*H[0, 0, 1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (64*(3 + 9*x + 23*x^2 + 213*x^3 - 31*x^4 + 
        107*x^5 + 69*x^6 + 23*x^7)*H[0, 0, 1, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (1792*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/
      (9*(-1 + x^2)^2) - (128*(11 + 33*x + 55*x^2 + 35*x^3 + 98*x^4 + 
        40*x^5 + 24*x^6 + 8*x^7)*H[0, 1, -1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (640*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/
      (9*(-1 + x^2)^2) - (64*(27 + 114*x - 100*x^2 + 693*x^3 - 259*x^4 + 
        410*x^5 + 72*x^6 + 35*x^7)*H[0, 1, 0, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (16*(78 + 315*x - 193*x^2 + 1038*x^3 + 
        194*x^4 + 1073*x^5 + 213*x^6 + 98*x^7)*H[0, 1, 0, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (64*(12 + 45*x - 7*x^2 + 324*x^3 - 58*x^4 + 
        197*x^5 + 69*x^6 + 26*x^7)*H[0, 1, 0, 1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) - (640*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/
      (9*(-1 + x^2)^2) + (32*(20 + 27*x + 295*x^2 - 1060*x^3 + 1256*x^4 - 
        155*x^5 + 57*x^6 + 8*x^7)*H[0, 1, 1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5) + (256*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/
      (9*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (640*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/
      (3*(-1 + x^2)^2) - (256*(3 + 9*x + 15*x^2 - 7*x^3 + 35*x^4 + 5*x^5 + 
        3*x^6 + x^7)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (128*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - 
     (128*(29 + 42*x + 432*x^2 - 949*x^3 + 1201*x^4 - 252*x^5 + 66*x^6 + 
        7*x^7)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (16*(-172 - 381*x - 1743*x^2 + 4370*x^3 - 5378*x^4 + 1023*x^5 - 51*x^6 + 
        28*x^7)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^5) + 
     (128*(17 + 36*x + 180*x^2 - 295*x^3 + 463*x^4 - 60*x^5 + 36*x^6 + 7*x^7)*
       H[1, 0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^5) - 
     (128*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + 
     (32*(12 + 61*x - 97*x^2 + 414*x^3 - 302*x^4 + 177*x^5 - 13*x^6 + 4*x^7)*
       H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (128*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (256*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (64*(4 + 17*x - 9*x^2 + 90*x^3 - 34*x^4 + 49*x^5 + 7*x^6 + 4*x^7)*
       H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (256*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + 
   nc^3*(-(554267 + 1641190*x + 554267*x^2)/(2916*(1 + x)^2) + 
     ((-10362 + 39588*x - 320732*x^2 + 2321075*x^3 - 10447596*x^4 + 
        32409013*x^5 - 74236825*x^6 + 131771064*x^7 - 185705721*x^8 + 
        211550913*x^9 - 195141180*x^10 + 145181425*x^11 - 85912057*x^12 + 
        39521124*x^13 - 13423247*x^14 + 3143432*x^15 - 419352*x^16 + 
        37326*x^17)*z2^2)/(180*(-1 + x)^2*(1 + x^3)^5) - 
     ((8156 - 18678*x + 386909*x^2 - 1141555*x^3 + 618748*x^4 + 991220*x^5 - 
        1332287*x^6 + 541345*x^7 + 27354*x^8 + 26884*x^9)*z2^3)/
      (315*(-1 + x)^3*(1 + x)^6) + 
     ((33197 - 507786*x + 4546363*x^2 - 20930140*x^3 + 63753656*x^4 - 
        141036653*x^5 + 239277399*x^6 - 320028142*x^7 + 342513699*x^8 - 
        294748837*x^9 + 202140582*x^10 - 108318395*x^11 + 43521194*x^12 - 
        12111514*x^13 + 1802290*x^14 + 30927*x^15 - 61840*x^16)*z3)/
      (162*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
     ((16 - 6*x - 441*x^2 - 2777*x^3 + 816*x^4 + 10368*x^5 - 10217*x^6 + 
        1911*x^7 - 222*x^8 + 40*x^9)*z3^2)/(3*(-1 + x)^3*(1 + x)^6) + 
     z2*(-(71319 + 827808*x - 6371989*x^2 + 23087115*x^3 - 49918068*x^4 + 
          75811767*x^5 - 81798597*x^6 + 64828476*x^7 - 35462361*x^8 + 
          12896103*x^9 - 2252784*x^10 + 64379*x^11)/(648*(-1 + x)*(1 + x)^4*
         (1 - x + x^2)^3) + ((-339 + 3357*x - 31042*x^2 + 195192*x^3 - 
          792300*x^4 + 2255278*x^5 - 4695299*x^6 + 7221777*x^7 - 
          7762504*x^8 + 4255844*x^9 + 3390876*x^10 - 12420400*x^11 + 
          18763627*x^12 - 19762725*x^13 + 15915370*x^14 - 10037492*x^15 + 
          4939584*x^16 - 1849774*x^17 + 500195*x^18 - 89361*x^19 + 
          8952*x^20 - 752*x^21)*z3)/(9*(-1 + x)^3*(1 + x^3)^6)) + 
     ((875 - 9339*x + 80077*x^2 - 393019*x^3 + 1275226*x^4 - 2949952*x^5 + 
        5053151*x^6 - 6408115*x^7 + 5658013*x^8 - 2512015*x^9 - 
        1618490*x^10 + 4514470*x^11 - 4888329*x^12 + 3247081*x^13 - 
        1155919*x^14 - 159523*x^15 + 505064*x^16 - 342494*x^17 + 
        129627*x^18 - 25439*x^19 + 705*x^20 + 649*x^21)*z5)/
      (3*(-1 + x)^3*(1 + x^3)^6) + 
     (-((4133 + 12945*x + 6021*x^2 + 174233*x^3 - 136313*x^4 + 23259*x^5 + 
           5775*x^6 + 2107*x^7)*z2^2)/(120*(-1 + x)^2*(1 + x)^5) + 
       ((-861 + 9261*x - 82099*x^2 + 413988*x^3 - 1353612*x^4 + 3191810*x^5 - 
          5712417*x^6 + 8038209*x^7 - 9005910*x^8 + 8086089*x^9 - 
          5773977*x^10 + 3232850*x^11 - 1357032*x^12 + 396888*x^13 - 
          61579*x^14 - 999*x^15 + 2559*x^16)*z3)/(9*(-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) + z2*((13757 - 106612*x + 640175*x^2 - 
           1976014*x^3 + 4278663*x^4 - 6520290*x^5 + 7551618*x^6 - 
           6520290*x^7 + 4278663*x^8 - 1976014*x^9 + 640175*x^10 - 
           106612*x^11 + 13757*x^12)/(108*(-1 + x)*(1 + x)^3*
           (1 - x + x^2)^4) + (2*(-101 - 8*x - 143*x^2 + 16*x^3 + 17*x^4 - 
            8*x^5 + 59*x^6)*z3)/(3*(-1 + x^2)^3)) - 
       (2*(-38 + 9*x - 2*x^2 - 18*x^3 + 110*x^4 + 9*x^5 + 74*x^6)*z5)/
        (3*(-1 + x^2)^3))*H[-1, x] + 
     ((669127 + 3477320*x - 518878*x^2 + 3477320*x^3 + 669127*x^4)/
        (5832*(-1 + x)*(1 + x)^3) + ((213 - 6402*x + 88958*x^2 - 568697*x^3 + 
          2370940*x^4 - 7261460*x^5 + 17617585*x^6 - 35270578*x^7 + 
          59940896*x^8 - 87831163*x^9 + 112003606*x^10 - 124452526*x^11 + 
          120089985*x^12 - 99813368*x^13 + 70646860*x^14 - 41836829*x^15 + 
          20234870*x^16 - 7698262*x^17 + 2169965*x^18 - 403808*x^19 + 
          37290*x^20 - 475*x^21)*z2^2)/(30*(-1 + x)^3*(1 + x^3)^6) - 
       ((4297 - 84234*x + 955046*x^2 - 5436986*x^3 + 19360304*x^4 - 
          48848908*x^5 + 92858359*x^6 - 137702638*x^7 + 162023742*x^8 - 
          151902124*x^9 + 112554558*x^10 - 64315630*x^11 + 26884807*x^12 - 
          7158892*x^13 + 677744*x^14 + 202150*x^15 + 10982*x^16 - 
          50538*x^17 + 16345*x^18)*z3)/(54*(-1 + x)^3*(1 + x^3)^5) + 
       z2*(-(31609 - 202636*x + 1835771*x^2 - 8804800*x^3 + 29705233*x^4 - 
            70492605*x^5 + 127458219*x^6 - 177220503*x^7 + 193356726*x^8 - 
            163817300*x^9 + 108070247*x^10 - 53026429*x^11 + 18456782*x^12 - 
            3748601*x^13 + 279429*x^14 + 58890*x^15)/(324*(-1 + x)^2*
           (1 + x)^5*(1 - x + x^2)^4) - ((-13 + 33*x + 662*x^2 + 4274*x^3 + 
            8172*x^4 - 29380*x^5 + 35346*x^6 - 7434*x^7 + 1881*x^8 + 219*x^9)*
           z3)/(6*(-1 + x)^3*(1 + x)^6)) - 
       ((45 + 423*x - 5134*x^2 + 12606*x^3 + 14264*x^4 - 76432*x^5 + 
          83382*x^6 - 27382*x^7 + 2547*x^8 - 159*x^9)*z5)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, x] + 
     (-((-4635 + 16179*x + 36968*x^2 - 799882*x^3 + 4441498*x^4 - 
           15349368*x^5 + 38444867*x^6 - 74535515*x^7 + 115367824*x^8 - 
           145250412*x^9 + 150688332*x^10 - 129086704*x^11 + 90519515*x^12 - 
           51383987*x^13 + 23117448*x^14 - 7932778*x^15 + 1925242*x^16 - 
           283928*x^17 + 14301*x^18 + 1275*x^19)*z2^2)/
        (120*(-1 + x)^2*(1 + x)^5*(1 - x + x^2)^6) - 
       (2*(-378 + 6933*x - 59206*x^2 + 277890*x^3 - 867395*x^4 + 
          1978982*x^5 - 3471507*x^6 + 4825021*x^7 - 5381772*x^8 + 
          4834737*x^9 - 3483999*x^10 + 1987310*x^11 - 868089*x^12 + 
          274420*x^13 - 55042*x^14 + 4851*x^15 + 316*x^16)*z3)/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       z2*((-299 + 980*x - 4786*x^2 + 980*x^3 - 299*x^4)/
          (9*(-1 + x)*(1 + x)^3) - (4*(52 + 78*x + 1393*x^2 - 2516*x^3 + 
            1544*x^4 + 692*x^5 + 231*x^6 + 98*x^7 + 28*x^8)*z3)/
          (3*(-1 + x)^2*(1 + x)^6)) + 
       (2*(-100 + 293*x - 4478*x^2 + 11373*x^3 - 1208*x^4 - 8973*x^5 + 
          3238*x^6 - 277*x^7 + 68*x^8)*z5)/(3*(-1 + x)^2*(1 + x)^6))*
      H[1, x] + ((3*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
         z2^2)/(10*(-1 + x)*(1 + x)^5) - 
       (3*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 84530*x^5 + 
          144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 144793*x^10 - 
          84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 349*x^15 + 
          9*x^16)*z3)/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (8*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2*z3)/
        ((-1 + x)*(1 + x)^5) - (4*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 
          2*x^5 + 2*x^6)*z5)/((-1 + x)*(1 + x)^5))*H[{6, 0}, x] + 
     ((-3*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*z2^2)/
        (5*(-1 + x)*(1 + x)^5) + (6*(9 - 349*x + 2931*x^2 - 12912*x^3 + 
          38468*x^4 - 84530*x^5 + 144793*x^6 - 198521*x^7 + 220670*x^8 - 
          198521*x^9 + 144793*x^10 - 84530*x^11 + 38468*x^12 - 12912*x^13 + 
          2931*x^14 - 349*x^15 + 9*x^16)*z3)/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) - (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 
          2*x^6)*z2*z3)/((-1 + x)*(1 + x)^5) + 
       (8*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z5)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, x] + 
     ((-140*(1 + x^2)*z2)/(3*(-1 + x^2)) + (16*x*z2^2)/(5 - 5*x^2) - 
       (352*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + 
     ((-60521 + 268922*x - 1324642*x^2 + 3700912*x^3 - 7838118*x^4 + 
         11769582*x^5 - 13736718*x^6 + 11769582*x^7 - 7838118*x^8 + 
         3700912*x^9 - 1324642*x^10 + 268922*x^11 - 60521*x^12)/
        (108*(-1 + x)*(1 + x)^3*(1 - x + x^2)^4) + 
       ((7165 - 5042*x - 85382*x^2 + 547175*x^3 - 1509774*x^4 + 2634966*x^5 - 
          2516201*x^6 + 1136*x^7 + 4884149*x^8 - 9697931*x^9 + 
          11839504*x^10 - 10259561*x^11 + 6625334*x^12 - 3091134*x^13 + 
          999975*x^14 - 184454*x^15 + 12158*x^16 + 989*x^17)*z2)/
        (18*(-1 + x)^2*(1 + x^3)^5) - ((658 + 181*x + 2038*x^2 - 362*x^3 + 
          1142*x^4 + 181*x^5 - 238*x^6)*z2^2)/(15*(-1 + x^2)^3) + 
       ((-3809 + 7316*x - 90516*x^2 + 47692*x^3 + 71866*x^4 + 64108*x^5 - 
          76404*x^6 + 19124*x^7 + 2095*x^8)*z3)/(36*(-1 + x)^3*(1 + x)^5))*
      H[-1, 0, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + 
       (8*x*z2^2)/(5 - 5*x^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[-1, 1, x] + (((1429 + 4389*x - 93319*x^2 + 551470*x^3 - 1874028*x^4 + 
          4488374*x^5 - 8069115*x^6 + 11377119*x^7 - 12732126*x^8 + 
          11391679*x^9 - 8087835*x^10 + 4500854*x^11 - 1875068*x^12 + 
          546270*x^13 - 87079*x^14 + 1269*x^15 + 2469*x^16)*z2)/
        (18*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (2*(-112 - 246*x - 1207*x^2 - 847*x^3 - 5564*x^4 + 14948*x^5 - 
          16229*x^6 + 4219*x^7 - 384*x^8 + 46*x^9)*z2^2)/
        (15*(-1 + x)^3*(1 + x)^6) + (2*(294 - 3030*x + 30211*x^2 - 
          197626*x^3 + 865834*x^4 - 2750582*x^5 + 6708577*x^6 - 
          13036978*x^7 + 20658812*x^8 - 27079204*x^9 + 29605432*x^10 - 
          27077004*x^11 + 20655662*x^12 - 13034378*x^13 + 6707527*x^14 - 
          2750882*x^15 + 866834*x^16 - 198526*x^17 + 30761*x^18 - 3230*x^19 + 
          344*x^20)*z3)/(9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6))*
      H[0, -1, x] + ((27630 - 181731*x + 1598994*x^2 - 7368069*x^3 + 
         22879021*x^4 - 49246643*x^5 + 79882905*x^6 - 98342676*x^7 + 
         94380882*x^8 - 68785095*x^9 + 38656137*x^10 - 15709743*x^11 + 
         4876173*x^12 - 967787*x^13 + 266050*x^14)/(324*(-1 + x)^2*
         (1 + x^3)^4) + ((-593 - 3266*x + 79052*x^2 - 598765*x^3 + 
          2332575*x^4 - 5961796*x^5 + 10181318*x^6 - 10522545*x^7 + 
          334968*x^8 + 22483400*x^9 - 50542588*x^10 + 70260824*x^11 - 
          72212299*x^12 + 56877354*x^13 - 34477204*x^14 + 15736229*x^15 - 
          5165619*x^16 + 1100604*x^17 - 121418*x^18 + 7801*x^19)*z2)/
        (36*(-1 + x)^3*(1 + x)^6*(1 - x + x^2)^5) - 
       (2*(-60 + 738*x - 5825*x^2 + 23271*x^3 - 33692*x^4 + 79060*x^5 - 
          46527*x^6 + 33313*x^7 + 8064*x^8 + 3450*x^9)*z2^2)/
        (15*(-1 + x)^3*(1 + x)^6) + ((629 + 1533*x - 80345*x^2 + 728275*x^3 - 
          3482618*x^4 + 11196938*x^5 - 26504075*x^6 + 48444527*x^7 - 
          69935387*x^8 + 80172003*x^9 - 71872892*x^10 + 47663452*x^11 - 
          18950721*x^12 - 2277869*x^13 + 11063153*x^14 - 10319087*x^15 + 
          6052934*x^16 - 2475734*x^17 + 701311*x^18 - 127415*x^19 + 
          13323*x^20 - 415*x^21)*z3)/(18*(-1 + x)^3*(1 + x^3)^6))*
      H[0, 0, x] + ((-2*(-71 + 1268*x - 5737*x^2 + 7880*x^3 - 5661*x^4 + 
          1420*x^5 + 5*x^6)*z2)/(9*(-1 + x)^2*(1 + x)^4) - 
       (2*(-187 - 93*x - 4132*x^2 + 11648*x^3 - 33800*x^4 + 75344*x^5 - 
          68684*x^6 + 25696*x^7 + 3*x^8 + 925*x^9)*z2^2)/
        (15*(-1 + x)^3*(1 + x)^6) + (2*(-378 + 8271*x - 95110*x^2 + 
          580714*x^3 - 2343760*x^4 + 6942806*x^5 - 16012654*x^6 + 
          29784583*x^7 - 45643898*x^8 + 58384396*x^9 - 62799856*x^10 + 
          56954148*x^11 - 43425506*x^12 + 27623045*x^13 - 14462722*x^14 + 
          6097466*x^15 - 1994552*x^16 + 475126*x^17 - 72674*x^18 + 
          5141*x^19 + 22*x^20)*z3)/(9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6))*
      H[0, 1, x] + ((-3*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 
          139*x^6 - 2*x^7 + 4*x^8)*z2^2)/(5*(-1 + x)^2*(1 + x)^6) + 
       (6*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
          161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
          184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
          685*x^16 - 55*x^17 + 4*x^18)*z3)/((-1 + x)*(1 + x)^5*
         (1 - x + x^2)^6))*H[0, {6, 0}, x] + 
     ((6*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
          2*x^7 + 4*x^8)*z2^2)/(5*(-1 + x)^2*(1 + x)^6) - 
       (12*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
          161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
          184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
          685*x^16 - 55*x^17 + 4*x^18)*z3)/((-1 + x)*(1 + x)^5*
         (1 - x + x^2)^6))*H[0, {6, 1}, x] + 
     ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + 
       (16*(3 - 7*x + 158*x^2 - 492*x^3 + 158*x^4 - 7*x^5 + 3*x^6)*z2^2)/
        (5*(-1 + x)*(1 + x)^5) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
      H[1, -1, x] + ((56857 + 20710*x - 458327*x^2 + 1975006*x^3 - 
         4221639*x^4 + 6642564*x^5 - 7419462*x^6 + 6642564*x^7 - 
         4221639*x^8 + 1975006*x^9 - 458327*x^10 + 20710*x^11 + 56857*x^12)/
        (324*(-1 + x)*(1 + x)^3*(1 - x + x^2)^4) + 
       ((-2865 + 10038*x - 78972*x^2 + 458197*x^3 - 1813964*x^4 + 
          5056384*x^5 - 10630025*x^6 + 17438602*x^7 - 22875383*x^8 + 
          24250881*x^9 - 20820762*x^10 + 14362119*x^11 - 7839584*x^12 + 
          3281056*x^13 - 997211*x^14 + 200212*x^15 - 22202*x^16 + 1975*x^17)*
         z2)/(9*(-1 + x)^2*(1 + x^3)^5) - 
       ((616 + 3327*x - 2450*x^2 + 26119*x^3 + 86720*x^4 - 163591*x^5 + 
          92562*x^6 + 1025*x^7 + 2776*x^8)*z2^2)/(15*(-1 + x)^2*(1 + x)^6) + 
       ((829 + 4359*x - 104652*x^2 + 630962*x^3 - 2158018*x^4 + 4908732*x^5 - 
          7639793*x^6 + 7272565*x^7 - 657192*x^8 - 12150020*x^9 + 
          26246372*x^10 - 34802424*x^11 + 34018235*x^12 - 25653391*x^13 + 
          14987796*x^14 - 6670574*x^15 + 2152222*x^16 - 461028*x^17 + 
          50649*x^18 - 2509*x^19)*z3)/(36*(-1 + x)^2*(1 + x)^5*
         (1 - x + x^2)^6))*H[1, 0, x] + ((-52*(1 + x^2)*z2)/(9*(-1 + x^2)) + 
       (4*x*(28 - 553*x + 1058*x^2 - 553*x^3 + 28*x^4)*z2^2)/
        (5*(-1 + x)*(1 + x)^5) - (4*(8 + 271*x - 1452*x^2 + 2474*x^3 - 
          1452*x^4 + 271*x^5 + 8*x^6)*z3)/(3*(-1 + x)^2*(1 + x)^4))*
      H[1, 1, x] + ((-6*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*z2^2)/
        (5*(1 + x)^5) + (864*x*(1 - 4*x + x^2)*z3)/(1 + x)^4)*
      H[1, {6, 0}, x] + ((12*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*z2^2)/
        (5*(1 + x)^5) - (1728*x*(1 - 4*x + x^2)*z3)/(1 + x)^4)*
      H[1, {6, 1}, x] - (14*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 
        2*x^6)*z2^2*H[{6, 0}, 0, x])/(5*(-1 + x)*(1 + x)^5) - 
     (88*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2^2*
       H[{6, 0}, 1, x])/(5*(-1 + x)*(1 + x)^5) + 
     (28*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2^2*
       H[{6, 1}, 0, x])/(5*(-1 + x)*(1 + x)^5) + 
     (176*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2^2*
       H[{6, 1}, 1, x])/(5*(-1 + x)*(1 + x)^5) + 
     ((53189 - 215284*x + 1033775*x^2 - 2849326*x^3 + 6041223*x^4 - 
         9014370*x^5 + 10485042*x^6 - 9014370*x^7 + 6041223*x^8 - 
         2849326*x^9 + 1033775*x^10 - 215284*x^11 + 53189*x^12)/
        (54*(-1 + x)*(1 + x)^3*(1 - x + x^2)^4) - 
       (2*(431 + 606*x^2 + 175*x^4)*z2)/(3*(-1 + x^2)^2) - 
       (4*(27 - 8*x + 81*x^2 + 16*x^3 + 81*x^4 - 8*x^5 + 27*x^6)*z3)/
        (3*(-1 + x^2)^3))*H[-1, -1, 0, x] + 
     ((-2*(179 + 406*x^2 + 179*x^4)*z2)/(3*(-1 + x^2)^2) + 
       (8*(1 + x + 3*x^2 - 2*x^3 + 3*x^4 + x^5 + x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, -1, x] + ((9503 + 267068*x - 3049998*x^2 + 13566258*x^3 - 
         38781500*x^4 + 78214876*x^5 - 119605035*x^6 + 140687208*x^7 - 
         129663537*x^8 + 92165732*x^9 - 50165356*x^10 + 19598982*x^11 - 
         5365338*x^12 + 806308*x^13 - 136307*x^14)/(108*(-1 + x)^2*
         (1 + x^3)^4) - (2*(-320 - 3367*x + 12135*x^2 - 31943*x^3 + 
          1609*x^4 + 17647*x^5 - 14115*x^6 + 2543*x^7 + 259*x^8)*z2)/
        (9*(-1 + x)^3*(1 + x)^5) - (2*(-1 + 4*x + 29*x^2 - 8*x^3 + 61*x^4 + 
          4*x^5 + 31*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + 
     ((64*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) - 
       (8*(4 + x + 12*x^2 - 2*x^3 + 12*x^4 + x^5 + 4*x^6)*z3)/(-1 + x^2)^3)*
      H[-1, 0, 1, x] + ((-2*(1643 + 2044*x + 8146*x^2 + 2044*x^3 + 1643*x^4))/
        (9*(-1 + x)*(1 + x)^3) + (8*(41 + 87*x + 461*x^2 - 697*x^3 + 
          1089*x^4 - 181*x^5 + 81*x^6 + 15*x^7)*z2)/(3*(-1 + x)^2*
         (1 + x)^5) + (16*x*z3)/(3*(-1 + x^2)))*H[-1, 1, 0, x] + 
     ((-854*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (176*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, -1, -1, x] + 
     ((30074 - 212739*x + 1726504*x^2 - 7306246*x^3 + 20413580*x^4 - 
         40661369*x^5 + 60194274*x^6 - 66814051*x^7 + 54582585*x^8 - 
         30800014*x^9 + 7104453*x^10 + 6389785*x^11 - 9184300*x^12 + 
         6024710*x^13 - 2774081*x^14 + 814836*x^15 - 188641*x^16)/
        (162*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       ((-855 - 8595*x + 149761*x^2 - 950313*x^3 + 3564462*x^4 - 
          9172534*x^5 + 16979975*x^6 - 22303419*x^7 + 17705929*x^8 + 
          1413505*x^9 - 30803868*x^10 + 58031356*x^11 - 70577749*x^12 + 
          64446339*x^13 - 45918733*x^14 + 25716257*x^15 - 11159610*x^16 + 
          3641170*x^17 - 840743*x^18 + 131967*x^19 - 14793*x^20 + 2747*x^21)*
         z2)/(18*(-1 + x)^3*(1 + x^3)^6) - 
       (2*(61 - 33*x + 2162*x^2 - 6458*x^3 + 6892*x^4 + 2156*x^5 - 2658*x^6 + 
          1066*x^7 + 135*x^8 + 69*x^9)*z3)/(3*(-1 + x)^3*(1 + x)^6))*
      H[0, -1, 0, x] + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - 
       (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, 1, x] + 
     (((-489 + 1290*x + 8234*x^2 - 120236*x^3 + 661364*x^4 - 2348188*x^5 + 
          6100880*x^6 - 12331922*x^7 + 20003017*x^8 - 26515160*x^9 + 
          29041556*x^10 - 26399256*x^11 + 19838569*x^12 - 12198610*x^13 + 
          6049424*x^14 - 2365852*x^15 + 713236*x^16 - 165740*x^17 + 
          35626*x^18 - 8566*x^19 + 1975*x^20)*z2)/(9*(-1 + x)^3*(1 + x)^5*
         (1 - x + x^2)^6) - (4*(21 + 153*x - 635*x^2 + 2745*x^3 - 2764*x^4 + 
          4564*x^5 - 2507*x^6 + 1457*x^7 + 237*x^8 + 121*x^9)*z3)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 0, -1, x] + 
     ((-38238 + 34272*x + 421799*x^2 - 5607255*x^3 + 33406857*x^4 - 
         128570452*x^5 + 355314982*x^6 - 748140162*x^7 + 1243052253*x^8 - 
         1660256657*x^9 + 1799147556*x^10 - 1583432431*x^11 + 
         1128609273*x^12 - 641819610*x^13 + 283961336*x^14 - 93050840*x^15 + 
         21371799*x^16 - 3013761*x^17 + 351103*x^18)/(324*(-1 + x)^3*
         (1 + x^3)^5) + ((-333 + 4194*x - 5665*x^2 - 215772*x^3 + 
          1690944*x^4 - 6963950*x^5 + 20142697*x^6 - 44975622*x^7 + 
          81773165*x^8 - 124755430*x^9 + 163623780*x^10 - 185996104*x^11 + 
          183220393*x^12 - 155586846*x^13 + 113019901*x^14 - 68856836*x^15 + 
          34301436*x^16 - 13374538*x^17 + 3825851*x^18 - 678366*x^19 + 
          41847*x^20 + 8326*x^21)*z2)/(18*(-1 + x)^3*(1 + x^3)^6) + 
       ((147 - 279*x + 6586*x^2 - 20490*x^3 + 17504*x^4 + 15256*x^5 - 
          18350*x^6 + 6278*x^7 - 15*x^8 + 211*x^9)*z3)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 0, 0, x] + 
     (-175/27 + (467*(1 + x^2)*H[0, x])/(54*(-1 + x^2)) - 
       (14*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2) + 
       ((1 + x^2)^3*H[0, 0, 0, x])/(-1 + x^2)^3)/Ep^3 + 
     ((4*(87 + 903*x - 4043*x^2 + 11279*x^3 - 11867*x^4 + 11121*x^5 - 
          4201*x^6 + 745*x^7 + 8*x^8)*z2)/(9*(-1 + x)^3*(1 + x)^5) + 
       (4*(-3 + 603*x - 4820*x^2 + 14688*x^3 - 19960*x^4 + 25600*x^5 - 
          20276*x^6 + 6728*x^7 - 141*x^8 + 205*x^9)*z3)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 0, 1, x] - 
     (24*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 204*x^5 + 104*x^6 + 
        8*x^7 + 5*x^8)*z3*H[0, 0, {6, 0}, x])/((-1 + x)^2*(1 + x)^6) + 
     (48*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 204*x^5 + 104*x^6 + 
        8*x^7 + 5*x^8)*z3*H[0, 0, {6, 1}, x])/((-1 + x)^2*(1 + x)^6) + 
     ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/
        (3*(-1 + x^2)^3))*H[0, 1, -1, x] + 
     ((-24653 + 19869*x + 270416*x^2 - 2072777*x^3 + 7425631*x^4 - 
         18461674*x^5 + 34263084*x^6 - 50186870*x^7 + 58349532*x^8 - 
         54108206*x^9 + 40153188*x^10 - 23839210*x^11 + 11120995*x^12 - 
         4004717*x^13 + 1150832*x^14 - 268815*x^15 + 58687*x^16)/
        (162*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (2*(261 + 126*x - 4459*x^2 + 6348*x^3 + 89340*x^4 - 603596*x^5 + 
          2183602*x^6 - 5558655*x^7 + 10951886*x^8 - 17409865*x^9 + 
          22879800*x^10 - 25167760*x^11 + 23337211*x^12 - 18240942*x^13 + 
          11963401*x^14 - 6506942*x^15 + 2879664*x^16 - 1000960*x^17 + 
          257252*x^18 - 42795*x^19 + 3066*x^20 + 145*x^21)*z2)/
        (9*(-1 + x)^3*(1 + x^3)^6) - (2*(-73 + 159*x - 4895*x^2 + 12077*x^3 - 
          10732*x^4 - 3356*x^5 + 6921*x^6 - 2707*x^7 + 315*x^8 + 51*x^9)*z3)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 1, 0, x] + 
     ((16*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + 
       (8*(4 + 62*x - 377*x^2 + 1446*x^3 - 2142*x^4 + 1446*x^5 - 377*x^6 + 
          62*x^7 + 4*x^8)*z3)/(3*(-1 + x)^3*(1 + x)^5))*H[0, 1, 1, x] - 
     (288*x*(1 - 4*x + x^2)^2*z3*H[0, 1, {6, 0}, x])/((-1 + x)*(1 + x)^5) + 
     (576*x*(1 - 4*x + x^2)^2*z3*H[0, 1, {6, 1}, x])/((-1 + x)*(1 + x)^5) + 
     ((-2*(1643 + 2044*x + 8146*x^2 + 2044*x^3 + 1643*x^4))/
        (9*(-1 + x)*(1 + x)^3) + (8*(41 + 87*x + 461*x^2 - 697*x^3 + 
          1089*x^4 - 181*x^5 + 81*x^6 + 15*x^7)*z2)/(3*(-1 + x)^2*
         (1 + x)^5) - (32*(3 - 7*x + 158*x^2 - 492*x^3 + 158*x^4 - 7*x^5 + 
          3*x^6)*z3)/(3*(-1 + x)*(1 + x)^5))*H[1, -1, 0, x] + 
     ((128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + 
       (8*x*(11 - 103*x + 103*x^2 - 11*x^3)*z3)/(1 + x)^5)*H[1, 0, -1, x] + 
     ((-4267 - 6002*x + 198157*x^2 - 1099044*x^3 + 3616109*x^4 - 
         8421938*x^5 + 14960356*x^6 - 20938628*x^7 + 23549010*x^8 - 
         21374332*x^9 + 15614812*x^10 - 9019442*x^11 + 4026705*x^12 - 
         1313704*x^13 + 295981*x^14 - 38078*x^15 + 4993*x^16)/
        (18*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       ((424 + 9457*x - 125046*x^2 + 735722*x^3 - 2649500*x^4 + 6856910*x^5 - 
          13517354*x^6 + 21212045*x^7 - 27043556*x^8 + 28624036*x^9 - 
          25546464*x^10 + 19718972*x^11 - 13498948*x^12 + 8508619*x^13 - 
          4956814*x^14 + 2604418*x^15 - 1135108*x^16 + 376294*x^17 - 
          76722*x^18 + 5303*x^19 + 1376*x^20)*z2)/(9*(-1 + x)^2*
         (1 + x^3)^6) + (2*(-116 + 26*x - 5157*x^2 + 11684*x^3 - 2584*x^4 - 
          7172*x^5 + 2485*x^6 - 90*x^7 + 28*x^8)*z3)/
        (3*(-1 + x)^2*(1 + x)^6))*H[1, 0, 0, x] + 
     ((4*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + 
       (8*(8 + 25*x + 73*x^2 - 428*x^3 + 73*x^4 + 25*x^5 + 8*x^6)*z3)/
        ((-1 + x)*(1 + x)^5))*H[1, 0, 1, x] + 
     (24*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*z3*
       H[1, 0, {6, 0}, x])/((-1 + x)*(1 + x)^5) - 
     (48*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*z3*
       H[1, 0, {6, 1}, x])/((-1 + x)*(1 + x)^5) + 
     ((112*(4 + x + 4*x^2))/(3*(-1 + x^2)) + 
       (4*(-40 + 246*x - 2729*x^2 + 20220*x^3 - 93185*x^4 + 298486*x^5 - 
          717527*x^6 + 1353334*x^7 - 2056728*x^8 + 2557706*x^9 - 
          2626800*x^10 + 2230174*x^11 - 1555584*x^12 + 880456*x^13 - 
          395867*x^14 + 136126*x^15 - 33587*x^16 + 5256*x^17 - 417*x^18 + 
          12*x^19)*z2)/(3*(-1 + x)^2*(1 + x)^5*(1 - x + x^2)^6) - 
       (4*x*(14 - 991*x + 1914*x^2 - 991*x^3 + 14*x^4)*z3)/
        (3*(-1 + x)*(1 + x)^5))*H[1, 1, 0, x] - 
     (12*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 0}, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((9*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*z2)/
        ((-1 + x)*(1 + x)^5) - (4*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 
          2*x^5 + 2*x^6)*z3)/((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, 0, x] + 
     (24*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 0}, 0, 1, x])/((-1 + x)*(1 + x)^5) - 
     (36*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 0}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^5) + 
     (72*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 0}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^5) - 
     (8*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 0}, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 1}, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((-18*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*z2)/
        ((-1 + x)*(1 + x)^5) + (8*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 
          2*x^5 + 2*x^6)*z3)/((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, 0, x] - 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 1}, 0, 1, x])/((-1 + x)*(1 + x)^5) + 
     (72*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 1}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^5) - 
     (144*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 1}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^5) + 
     (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z3*
       H[{6, 1}, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (6200*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((2*(829 - 11435*x + 101225*x^2 - 464602*x^3 + 1438488*x^4 - 
          3243262*x^5 + 5653729*x^6 - 7804225*x^7 + 8680314*x^8 - 
          7783505*x^9 + 5627089*x^10 - 3225502*x^11 + 1437008*x^12 - 
          472002*x^13 + 110105*x^14 - 15875*x^15 + 2309*x^16))/
        (3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (4*(1 + x^2)^2*(-209 + 47*x^2)*z2)/(3*(-1 + x^2)^3))*
      H[-1, -1, 0, 0, x] + (2680*(1 + x^2)*H[-1, -1, 1, 0, x])/
      (9*(-1 + x^2)) + ((-1431 - 35907*x + 434033*x^2 - 2193582*x^3 + 
         7028328*x^4 - 16181086*x^5 + 28487541*x^6 - 39568053*x^7 + 
         44052762*x^8 - 39443733*x^9 + 28327701*x^10 - 16074526*x^11 + 
         7019448*x^12 - 2237982*x^13 + 487313*x^14 - 62547*x^15 + 7449*x^16)/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (4*(5 - 5*x + 47*x^2 + 10*x^3 + 79*x^4 - 5*x^5 + 37*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, -1, 0, x] - 
     (4*(1 + 2*x + 3*x^2 - 4*x^3 + 3*x^4 + 2*x^5 + x^6)*z2*
       H[-1, 0, 0, -1, x])/(-1 + x^2)^3 + 
     ((3469 - 145431*x + 1432122*x^2 - 6557597*x^3 + 18595303*x^4 - 
         35543286*x^5 + 45218905*x^6 - 29846021*x^7 - 18214425*x^8 + 
         83031824*x^9 - 131798919*x^10 + 139884261*x^11 - 110082785*x^12 + 
         65546470*x^13 - 29159991*x^14 + 9245965*x^15 - 1939274*x^16 + 
         229959*x^17 - 24965*x^18)/(18*(-1 + x)^3*(1 + x^3)^5) - 
       ((457 - 82*x + 1915*x^2 + 164*x^3 + 2075*x^4 - 82*x^5 + 617*x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, 0, 0, x] - 
     (56*(1 + x^2)^3*z2*H[-1, 0, 0, 1, x])/(-1 + x^2)^3 + 
     ((-2*(-1247 - 9237*x + 142888*x^2 - 776039*x^3 + 2559059*x^4 - 
          6003356*x^5 + 10676160*x^6 - 14926888*x^7 + 16651608*x^8 - 
          14899448*x^9 + 10640880*x^10 - 5979836*x^11 + 2557099*x^12 - 
          785839*x^13 + 154648*x^14 - 15117*x^15 + 713*x^16))/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (8*(41 + 4*x + 83*x^2 - 8*x^3 + 43*x^4 + 4*x^5 + x^6)*z2)/
        (3*(-1 + x^2)^3))*H[-1, 0, 1, 0, x] + 
     (2680*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-4*(92 - 6576*x + 73989*x^2 - 373051*x^3 + 1203247*x^4 - 2785146*x^5 + 
          4924143*x^6 - 6857879*x^7 + 7645698*x^8 - 6844159*x^9 + 
          4906503*x^10 - 2773386*x^11 + 1202267*x^12 - 377951*x^13 + 
          79869*x^14 - 9516*x^15 + 1072*x^16))/(9*(-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) - (320*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*
      H[-1, 1, 0, 0, x] - (1240*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-5051 + 33621*x - 243143*x^2 + 1073374*x^3 - 3321692*x^4 + 
         7536406*x^5 - 13231707*x^6 + 18391903*x^7 - 20566110*x^8 + 
         18516223*x^9 - 13391547*x^10 + 7642966*x^11 - 3330572*x^12 + 
         1028974*x^13 - 189863*x^14 + 6981*x^15 + 3829*x^16)/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (4*(1 + x^2)^2*(67 + 27*x^2)*z2)/(3*(-1 + x^2)^3))*
      H[0, -1, -1, 0, x] + (4*(29 + 111*x^2 + 111*x^4 + 29*x^6)*z2*
       H[0, -1, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((675 - 11595*x + 159030*x^2 - 888701*x^3 + 2798055*x^4 - 5369118*x^5 + 
         5417655*x^6 + 2223843*x^7 - 20159121*x^8 + 43646528*x^9 - 
         61371183*x^10 + 63808317*x^11 - 50962247*x^12 + 31384170*x^13 - 
         14649027*x^14 + 4960125*x^15 - 1145370*x^16 + 158559*x^17 - 
         19027*x^18)/(18*(-1 + x)^3*(1 + x^3)^5) - 
       (2*(165 + 171*x + 2952*x^2 - 7980*x^3 + 6152*x^4 + 4368*x^5 - 
          4912*x^6 + 3572*x^7 + 1131*x^8 + 461*x^9)*z2)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, -1, 0, 0, x] - 
     (152*(1 + x^2)^3*z2*H[0, -1, 0, 1, x])/(3*(-1 + x^2)^3) + 
     ((-8*(-405 - 198*x - 4279*x^2 + 2044*x^3 - 3789*x^4 + 782*x^5 + 85*x^6))/
        (9*(-1 + x)^2*(1 + x)^4) - (8*(41 + 87*x + 502*x^2 - 610*x^3 + 
          1550*x^4 - 878*x^5 + 1170*x^6 - 166*x^7 + 81*x^8 + 15*x^9)*z2)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, -1, 1, 0, x] + 
     (68*(1 + x^2)^3*z2*H[0, 0, -1, -1, x])/(-1 + x^2)^3 + 
     ((-74 + 6105*x - 76633*x^2 + 514299*x^3 - 2360550*x^4 + 7880630*x^5 - 
         19966170*x^6 + 39623493*x^7 - 63038625*x^8 + 81497414*x^9 - 
         85916265*x^10 + 73770821*x^11 - 51233946*x^12 + 28306050*x^13 - 
         12051478*x^14 + 3742431*x^15 - 763809*x^16 + 80325*x^17 - 2498*x^18)/
        (9*(-1 + x)^3*(1 + x^3)^5) - ((-27 + 1179*x - 8792*x^2 + 27660*x^3 - 
          27676*x^4 + 15892*x^5 - 4652*x^6 + 2960*x^7 + 1083*x^8 + 373*x^9)*
         z2)/(3*(-1 + x)^3*(1 + x)^6))*H[0, 0, -1, 0, x] - 
     (56*(1 + x^2)^3*z2*H[0, 0, -1, 1, x])/(-1 + x^2)^3 - 
     (2*(39 + 63*x + 797*x^2 + 297*x^3 + 3484*x^4 - 3124*x^5 + 6989*x^6 + 
        145*x^7 + 1059*x^8 + 299*x^9)*z2*H[0, 0, 0, -1, x])/
      (3*(-1 + x)^3*(1 + x)^6) + 
     (-(1141 + 4870*x - 79980*x^2 + 673762*x^3 - 3428462*x^4 + 11195952*x^5 - 
          25110607*x^6 + 39190889*x^7 - 39203196*x^8 + 12598653*x^9 + 
          36574815*x^10 - 85145100*x^11 + 107458708*x^12 - 95338217*x^13 + 
          62628792*x^14 - 30365203*x^15 + 10404875*x^16 - 2284692*x^17 + 
          244346*x^18 - 12130*x^19)/(18*(-1 + x)^3*(1 + x)^6*
         (1 - x + x^2)^5) - (4*(-12 - 198*x + 1225*x^2 - 4347*x^3 + 
          4515*x^4 + 1321*x^5 + 878*x^6 + 2166*x^7 + 1374*x^8 + 470*x^9)*z2)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 0, 0, 0, x] + 
     (2*(81 + 459*x - 1114*x^2 + 6738*x^3 - 5696*x^4 + 8744*x^5 - 4198*x^6 + 
        2638*x^7 + 303*x^8 + 173*x^9)*z2*H[0, 0, 0, 1, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (56*(1 + x^2)^3*z2*H[0, 0, 1, -1, x])/
      (-1 + x^2)^3 + ((-2*(-242 + 969*x - 2571*x^2 + 26980*x^3 - 278535*x^4 + 
          1420809*x^5 - 4605226*x^6 + 10689372*x^7 - 18919014*x^8 + 
          26394690*x^9 - 29414352*x^10 + 26321106*x^11 - 18839216*x^12 + 
          10632471*x^13 - 4576863*x^14 + 1418726*x^15 - 278253*x^16 + 
          24429*x^17 + 848*x^18))/(9*(-1 + x)^3*(1 + x^3)^5) - 
       (2*(27 - 315*x + 3004*x^2 - 8352*x^3 + 9296*x^4 - 4568*x^5 + 
          3736*x^6 + 404*x^7 + 705*x^8 + 223*x^9)*z2)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 0, 1, 0, x] + 
     (8*(1 + x^2)^3*z2*H[0, 0, 1, 1, x])/(-1 + x^2)^3 + 
     ((-8*(-405 - 198*x - 4279*x^2 + 2044*x^3 - 3789*x^4 + 782*x^5 + 85*x^6))/
        (9*(-1 + x)^2*(1 + x)^4) - (8*(41 + 87*x + 502*x^2 - 610*x^3 + 
          1550*x^4 - 878*x^5 + 1170*x^6 - 166*x^7 + 81*x^8 + 15*x^9)*z2)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 1, -1, 0, x] - 
     (128*(1 + x^2)^3*z2*H[0, 1, 0, -1, x])/(3*(-1 + x^2)^3) + 
     ((1360 - 4173*x - 2227*x^2 + 53754*x^3 - 64776*x^4 - 554560*x^5 + 
         3132519*x^6 - 9048030*x^7 + 17997342*x^8 - 27010984*x^9 + 
         31629432*x^10 - 29317048*x^11 + 21492582*x^12 - 12324045*x^13 + 
         5355221*x^14 - 1671402*x^15 + 335928*x^16 - 35448*x^17 + 2299*x^18)/
        (9*(-1 + x)^3*(1 + x^3)^5) - (2*(-66 + 360*x - 3711*x^2 + 14265*x^3 - 
          11528*x^4 + 5448*x^5 + 1765*x^6 + 925*x^7 + 372*x^8 + 106*x^9)*z2)/
        (3*(-1 + x)^3*(1 + x)^6))*H[0, 1, 0, 0, x] + 
     (1375/162 - (2*(-5 + 57*x^2)*z2)/(9*(-1 + x^2)) + 
       (31*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + 
       ((-7*(235 - 54*x + 235*x^2))/(162*(-1 + x^2)) + 
         ((-29 + 262*x^2 + 291*x^4)*z2)/(18*(-1 + x^2)^2) - 
         ((1 + x^2)^3*z3)/(-1 + x^2)^3)*H[0, x] + (20*(1 + x^2)*H[-1, 0, x])/
        (9*(-1 + x^2)) + (-(97 + 102*x - 138*x^2 + 102*x^3 + 261*x^4)/
          (18*(-1 + x^2)^2) - ((1 + x^2)^2*(-1 + 7*x^2)*z2)/(-1 + x^2)^3)*
        H[0, 0, x] - (62*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + 
       (22*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - 
       (29*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) + 
       ((117 + 27*x - 34*x^2 + 54*x^3 + 45*x^4 + 27*x^5 + 196*x^6)*
         H[0, 0, 0, x])/(9*(-1 + x^2)^3) + (80*(1 + x^2)^2*H[0, 1, 0, x])/
        (9*(-1 + x^2)^2) + (4*(1 + x^2)^2*H[1, 0, 0, x])/(-1 + x^2)^2 - 
       (6*(1 + x^2)^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (2*(1 + x^2)^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + 
       (2*(3 + x^2 - 7*x^4 - 5*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - 
       (4*(1 + x^2)^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)/Ep^2 - 
     (4*(1 + x^2)^3*z2*H[0, 1, 0, 1, x])/(3*(-1 + x^2)^3) + 
     ((2*(-739 - 186*x - 1710*x^2 - 186*x^3 + 165*x^4))/(9*(-1 + x^2)^2) - 
       (16*(-10 - 30*x - 29*x^2 - 85*x^3 - 625*x^4 + 1801*x^5 - 1869*x^6 + 
          635*x^7 - 27*x^8 + 15*x^9)*z2)/(3*(-1 + x)^3*(1 + x)^6))*
      H[0, 1, 1, 0, x] - (18*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 
        312*x^5 + 139*x^6 - 2*x^7 + 4*x^8)*z2*H[0, {6, 0}, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (36*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 
        312*x^5 + 139*x^6 - 2*x^7 + 4*x^8)*z2*H[0, {6, 1}, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (2680*(1 + x^2)*H[1, -1, -1, 0, x])/
      (9*(-1 + x^2)) + ((-4*(92 - 6576*x + 73989*x^2 - 373051*x^3 + 
          1203247*x^4 - 2785146*x^5 + 4924143*x^6 - 6857879*x^7 + 
          7645698*x^8 - 6844159*x^9 + 4906503*x^10 - 2773386*x^11 + 
          1202267*x^12 - 377951*x^13 + 79869*x^14 - 9516*x^15 + 1072*x^16))/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - (320*(1 + x^2)^2*z2)/
        (3*(-1 + x^2)^2))*H[1, -1, 0, 0, x] - 
     (1240*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) + 
     ((-2*(-813 - 5229*x + 90137*x^2 - 492300*x^3 + 1627990*x^4 - 
          3815734*x^5 + 6783261*x^6 - 9472637*x^7 + 10561962*x^8 - 
          9445197*x^9 + 6747981*x^10 - 3792214*x^11 + 1626030*x^12 - 
          502100*x^13 + 101897*x^14 - 11109*x^15 + 1147*x^16))/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (4*(58 + 119*x + 846*x^2 - 2089*x^3 + 2528*x^4 - 2519*x^5 + 1762*x^6 - 
          87*x^7 + 22*x^8)*z2)/(3*(-1 + x)^2*(1 + x)^6))*H[1, 0, -1, 0, x] + 
     (8*(6 - 13*x + 296*x^2 - 738*x^3 + 296*x^4 - 13*x^5 + 6*x^6)*z2*
       H[1, 0, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     (-(1563 + 56154*x - 520915*x^2 + 1884303*x^3 - 3700018*x^4 + 
          2875357*x^5 + 5594688*x^6 - 24182980*x^7 + 47865188*x^8 - 
          65321796*x^9 + 66793884*x^10 - 52563928*x^11 + 31791609*x^12 - 
          14435734*x^13 + 4641355*x^14 - 953631*x^15 + 93398*x^16 - 
          7585*x^17)/(18*(-1 + x)^2*(1 + x^3)^5) - 
       (2*(302 - 173*x + 11949*x^2 - 21707*x^3 + 21292*x^4 - 17797*x^5 + 
          9995*x^6 + 333*x^7 + 350*x^8)*z2)/(3*(-1 + x)^2*(1 + x)^6))*
      H[1, 0, 0, 0, x] + 
     ((2*(-591 - 5547*x + 78425*x^2 - 414222*x^3 + 1348612*x^4 - 
          3137866*x^5 + 5554425*x^6 - 7744805*x^7 + 8633874*x^8 - 
          7732149*x^9 + 5538153*x^10 - 3127018*x^11 + 1347708*x^12 - 
          418742*x^13 + 83849*x^14 - 8259*x^15 + 313*x^16))/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (8*(53 + 100*x + 990*x^2 - 1976*x^3 + 2050*x^4 - 1216*x^5 + 1142*x^6 + 
          12*x^7 + 29*x^8)*z2)/(3*(-1 + x)^2*(1 + x)^6))*H[1, 0, 1, 0, x] - 
     (1240*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + 
     ((-277 - 12747*x + 147612*x^2 - 744001*x^3 + 2385301*x^4 - 5500200*x^5 + 
         9695028*x^6 - 13483112*x^7 + 15023160*x^8 - 13457800*x^9 + 
         9662484*x^10 - 5478504*x^11 + 2383493*x^12 - 753041*x^13 + 
         158460*x^14 - 18171*x^15 + 1531*x^16)/(9*(-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) - (4*(4 - 2*x + 23*x^2 - 960*x^3 + 2024*x^4 - 
          4512*x^5 + 2009*x^6 - 254*x^7 + 4*x^8)*z2)/
        (3*(-1 + x)^2*(1 + x)^6))*H[1, 1, 0, 0, x] + 
     ((568*(1 + x^2))/(9*(-1 + x^2)) + 
       (8*x*(6 - 109*x + 214*x^2 - 109*x^3 + 6*x^4)*z2)/((-1 + x)*(1 + x)^5))*
      H[1, 1, 1, 0, x] - (36*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*z2*
       H[1, {6, 0}, 0, 0, x])/(1 + x)^5 + 
     (72*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*z2*H[1, {6, 1}, 0, 0, x])/
      (1 + x)^5 + ((-6*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 
          84530*x^5 + 144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 
          144793*x^10 - 84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 
          349*x^15 + 9*x^16))/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (18*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, -1, 0, x] - 
     (18*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2*
       H[{6, 0}, 0, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((4*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 84530*x^5 + 
          144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 144793*x^10 - 
          84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 349*x^15 + 
          9*x^16))/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (64*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, 0, 0, x] + 
     ((3*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 84530*x^5 + 
          144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 144793*x^10 - 
          84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 349*x^15 + 
          9*x^16))/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (4*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, 1, 0, x] + 
     ((-9 + 349*x - 2931*x^2 + 12912*x^3 - 38468*x^4 + 84530*x^5 - 
         144793*x^6 + 198521*x^7 - 220670*x^8 + 198521*x^9 - 144793*x^10 + 
         84530*x^11 - 38468*x^12 + 12912*x^13 - 2931*x^14 + 349*x^15 - 
         9*x^16)/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (8*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 1, 0, 0, x] - 
     (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2*
       H[{6, 0}, 1, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     ((12*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 84530*x^5 + 
          144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 144793*x^10 - 
          84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 349*x^15 + 
          9*x^16))/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (36*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, -1, 0, x] + 
     (36*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2*
       H[{6, 1}, 0, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((-8*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 84530*x^5 + 
          144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 144793*x^10 - 
          84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 349*x^15 + 
          9*x^16))/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (128*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, 0, 0, x] + 
     ((-6*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 84530*x^5 + 
          144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 144793*x^10 - 
          84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 349*x^15 + 
          9*x^16))/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (8*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, 1, 0, x] + 
     ((2*(9 - 349*x + 2931*x^2 - 12912*x^3 + 38468*x^4 - 84530*x^5 + 
          144793*x^6 - 198521*x^7 + 220670*x^8 - 198521*x^9 + 144793*x^10 - 
          84530*x^11 + 38468*x^12 - 12912*x^13 + 2931*x^14 - 349*x^15 + 
          9*x^16))/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 1, 0, 0, x] + 
     (32*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*z2*
       H[{6, 1}, 1, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (2552*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - 
     (572*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
     (4*(-233 - 2617*x + 14443*x^2 - 27249*x^3 + 30245*x^4 - 25463*x^5 + 
        16229*x^6 - 831*x^7 + 660*x^8)*H[-1, -1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (320*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 1, 0, 0, x])/
      (-1 + x^2)^2 + (4*(47 + 78*x^2 + 47*x^4)*H[-1, 0, -1, -1, 0, x])/
      (-1 + x^2)^2 + ((-35 + 12673*x - 66499*x^2 + 66729*x^3 - 35953*x^4 + 
        88043*x^5 + 23*x^6 + 4267*x^7)*H[-1, 0, -1, 0, 0, x])/
      (6*(-1 + x)^2*(1 + x)^5) - (640*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/
      (3*(-1 + x^2)^2) - (2*(-527 + 3788*x - 30600*x^2 + 63676*x^3 - 
        66734*x^4 + 64612*x^5 - 29376*x^6 + 5300*x^7 + 229*x^8)*
       H[-1, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^5) + 
     ((-2537 + 85892*x - 569220*x^2 + 1032316*x^3 - 796550*x^4 + 631612*x^5 - 
        363780*x^6 + 33476*x^7 - 9737*x^8)*H[-1, 0, 0, 0, 0, x])/
      (18*(-1 + x)^3*(1 + x)^5) + (4*(-451 + 376*x - 7176*x^2 + 14648*x^3 - 
        12322*x^4 + 16904*x^5 - 4920*x^6 + 2632*x^7 + 677*x^8)*
       H[-1, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^5) - 
     (640*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + 
     ((-831 + 3652*x - 28956*x^2 + 42172*x^3 - 5322*x^4 + 42428*x^5 - 
        28700*x^6 + 3908*x^7 - 703*x^8)*H[-1, 0, 1, 0, 0, x])/
      (6*(-1 + x)^3*(1 + x)^5) + (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/
      (-1 + x^2)^2 + (256*(1 + x^2)^2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(170 + 861*x - 1379*x^2 + 4514*x^3 - 2890*x^4 + 2539*x^5 - 165*x^6 + 
        62*x^7)*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (160*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + 
     (4084*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(1579 - 23884*x + 266651*x^2 - 1629258*x^3 + 6661124*x^4 - 
        20001318*x^5 + 46796271*x^6 - 88252940*x^7 + 137093799*x^8 - 
        177661708*x^9 + 193557768*x^10 - 177727268*x^11 + 137187669*x^12 - 
        88330420*x^13 + 46827561*x^14 - 19992378*x^15 + 6631324*x^16 - 
        1602438*x^17 + 250261*x^18 - 17924*x^19 + 89*x^20)*
       H[0, -1, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (2896*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(-165 - 11832*x + 176780*x^2 - 1182116*x^3 + 5031380*x^4 - 
        15492568*x^5 + 36847682*x^6 - 70280636*x^7 + 109961701*x^8 - 
        143057132*x^9 + 155989748*x^10 - 142949772*x^11 + 109807981*x^12 - 
        70153756*x^13 + 36796442*x^14 - 15507208*x^15 + 5080180*x^16 - 
        1226036*x^17 + 203620*x^18 - 21592*x^19 + 2275*x^20)*
       H[0, -1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     ((2736 - 60048*x + 721303*x^2 - 4238091*x^3 + 15928566*x^4 - 
        42640534*x^5 + 86132009*x^6 - 134429445*x^7 + 161876944*x^8 - 
        144146180*x^9 + 79987548*x^10 + 3428092*x^11 - 68196952*x^12 + 
        91450788*x^13 - 77408497*x^14 + 47817389*x^15 - 22093686*x^16 + 
        7506550*x^17 - 1768583*x^18 + 266331*x^19 - 23820*x^20 + 2780*x^21)*
       H[0, -1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^6) + 
     (4*(-225 - 3438*x + 61393*x^2 - 431698*x^3 + 1882840*x^4 - 5888234*x^5 + 
        14150479*x^6 - 27181330*x^7 + 42722285*x^8 - 55719484*x^9 + 
        60796840*x^10 - 55654188*x^11 + 42628793*x^12 - 27104162*x^13 + 
        14119315*x^14 - 5897138*x^15 + 1912520*x^16 - 458410*x^17 + 
        77717*x^18 - 9374*x^19 + 1259*x^20)*H[0, -1, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (2896*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(97 - 2872*x + 37958*x^2 - 245160*x^3 + 1029326*x^4 - 3141348*x^5 + 
        7428966*x^6 - 14112320*x^7 + 22024665*x^8 - 28613176*x^9 + 
        31191408*x^10 - 28604288*x^11 + 22011939*x^12 - 14101816*x^13 + 
        7424724*x^14 - 3142560*x^15 + 1033366*x^16 - 248796*x^17 + 
        40180*x^18 - 3680*x^19 + 299*x^20)*H[0, -1, 1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (1600*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(-591 + 8718*x - 93466*x^2 + 572476*x^3 - 2360692*x^4 + 7163612*x^5 - 
        16916776*x^6 + 32161786*x^7 - 50262953*x^8 + 65411992*x^9 - 
        71420404*x^10 + 65615352*x^11 - 50555633*x^12 + 32405786*x^13 - 
        17017696*x^14 + 7137740*x^15 - 2267444*x^16 + 487372*x^17 - 
        41042*x^18 - 10450*x^19 + 4201*x^20)*H[0, 0, -1, -1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     ((357 + 207*x + 12430*x^2 - 220404*x^3 + 1454244*x^4 - 5630476*x^5 + 
        15378878*x^6 - 31698324*x^7 + 51381985*x^8 - 66618341*x^9 + 
        69817692*x^10 - 58669844*x^11 + 38520803*x^12 - 18334479*x^13 + 
        4936100*x^14 + 839918*x^15 - 1729332*x^16 + 1030252*x^17 - 
        361652*x^18 + 93558*x^19 - 16881*x^20 + 4541*x^21)*
       H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^6) + 
     (8*(-135 + 441*x - 5173*x^2 + 9481*x^3 - 12697*x^4 + 11295*x^5 - 
        3359*x^6 + 2255*x^7 + 772*x^8)*H[0, 0, -1, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5) + (2*(765 - 2250*x + 7520*x^2 - 33600*x^3 + 
        203052*x^4 - 792560*x^5 + 2214973*x^6 - 4557312*x^7 + 7137704*x^8 - 
        8518258*x^9 + 7816002*x^10 - 5181442*x^11 + 1779649*x^12 + 
        788484*x^13 - 1649990*x^14 + 1347922*x^15 - 711342*x^16 + 
        267986*x^17 - 69715*x^18 + 19374*x^19 - 5754*x^20 + 2152*x^21)*
       H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^6) + 
     ((405 - 540*x - 2203*x^2 + 37596*x^3 - 238674*x^4 + 924328*x^5 - 
        2282069*x^6 + 3538140*x^7 - 2159245*x^8 - 5226622*x^9 + 
        20163132*x^10 - 38956888*x^11 + 53542303*x^12 - 56818128*x^13 + 
        47963035*x^14 - 32251016*x^15 + 17082942*x^16 - 6894856*x^17 + 
        2002205*x^18 - 357876*x^19 + 23721*x^20 + 3622*x^21)*
       H[0, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^6) + 
     ((-969 + 981*x + 401*x^2 + 33333*x^3 - 310974*x^4 + 1185874*x^5 - 
        2779097*x^6 + 4025079*x^7 - 2332861*x^8 - 5014771*x^9 + 
        17540988*x^10 - 30862852*x^11 + 39043981*x^12 - 38288589*x^13 + 
        29674231*x^14 - 18307337*x^15 + 8895618*x^16 - 3328270*x^17 + 
        910277*x^18 - 175215*x^19 + 21957*x^20 - 3209*x^21)*
       H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^6) + 
     (8*(-135 + 441*x - 5173*x^2 + 9481*x^3 - 12697*x^4 + 11295*x^5 - 
        3359*x^6 + 2255*x^7 + 772*x^8)*H[0, 0, 1, -1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5) - (2*(12 + 3024*x - 28060*x^2 + 116193*x^3 - 
        272481*x^4 + 376723*x^5 - 175793*x^6 - 352269*x^7 + 631205*x^8 + 
        496064*x^9 - 3671004*x^10 + 8199512*x^11 - 12005960*x^12 + 
        13168704*x^13 - 11231108*x^14 + 7576123*x^15 - 4001715*x^16 + 
        1629125*x^17 - 483499*x^18 + 100293*x^19 - 12189*x^20 + 1612*x^21)*
       H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^6) - 
     (8*(-111 - 9*x - 436*x^2 - 18*x^3 + 57*x^4 - 9*x^5 + 382*x^6)*
       H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^3) - 
     (2896*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + 
     (8*(97 - 2872*x + 37958*x^2 - 245160*x^3 + 1029326*x^4 - 3141348*x^5 + 
        7428966*x^6 - 14112320*x^7 + 22024665*x^8 - 28613176*x^9 + 
        31191408*x^10 - 28604288*x^11 + 22011939*x^12 - 14101816*x^13 + 
        7424724*x^14 - 3142560*x^15 + 1033366*x^16 - 248796*x^17 + 
        40180*x^18 - 3680*x^19 + 299*x^20)*H[0, 1, -1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (1600*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (4*(-414 + 144*x + 20002*x^2 - 171637*x^3 + 805675*x^4 - 2631575*x^5 + 
        6520468*x^6 - 12826381*x^7 + 20553536*x^8 - 27244822*x^9 + 
        30142186*x^10 - 27924570*x^11 + 21612080*x^12 - 13865342*x^13 + 
        7278550*x^14 - 3059069*x^15 + 996359*x^16 - 238903*x^17 + 
        40064*x^18 - 4637*x^19 + 590*x^20)*H[0, 1, 0, -1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     ((-2031 + 31482*x - 357865*x^2 + 2000493*x^3 - 7152108*x^4 + 
        17992486*x^5 - 33371405*x^6 + 45431856*x^7 - 41567113*x^8 + 
        13293095*x^9 + 33694332*x^10 - 80043328*x^11 + 104998855*x^12 - 
        100369158*x^13 + 74387881*x^14 - 43429121*x^15 + 19812888*x^16 - 
        6876190*x^17 + 1714673*x^18 - 279048*x^19 + 23685*x^20 - 1175*x^21)*
       H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^6) - 
     (2*(-705 - 2256*x + 63725*x^2 - 465242*x^3 + 2027912*x^4 - 6312178*x^5 + 
        15091139*x^6 - 28874240*x^7 + 45253309*x^8 - 58927196*x^9 + 
        64261832*x^10 - 58861548*x^11 + 45159313*x^12 - 28796656*x^13 + 
        15059807*x^14 - 6321130*x^15 + 2057752*x^16 - 492098*x^17 + 
        80137*x^18 - 8224*x^19 + 787*x^20)*H[0, 1, 0, 1, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (1600*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - 
     (2*(-182 - 5581*x + 87011*x^2 - 571653*x^3 + 2384477*x^4 - 7211307*x^5 + 
        16893585*x^6 - 31817918*x^7 + 49271508*x^8 - 63571846*x^9 + 
        68871474*x^10 - 62811314*x^11 + 48097296*x^12 - 30683485*x^13 + 
        16096947*x^14 - 6794829*x^15 + 2230513*x^16 - 537435*x^17 + 
        87145*x^18 - 8144*x^19 + 650*x^20)*H[0, 1, 1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (784*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + 
     (12*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) - 
     (8*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) - 
     (6*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) + 
     (2*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) - 
     (24*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) + 
     (16*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) + 
     (12*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) - 
     (4*(4 - 199*x + 2125*x^2 - 10589*x^3 + 35133*x^4 - 85263*x^5 + 
        161656*x^6 - 245810*x^7 + 305516*x^8 - 312322*x^9 + 265196*x^10 - 
        184754*x^11 + 104632*x^12 - 47103*x^13 + 16413*x^14 - 4109*x^15 + 
        685*x^16 - 55*x^17 + 4*x^18)*H[0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) + 
     (256*(1 + x^2)^2*H[1, -1, -1, 0, 0, x])/(-1 + x^2)^2 + 
     (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
     (4*(170 + 861*x - 1379*x^2 + 4514*x^3 - 2890*x^4 + 2539*x^5 - 165*x^6 + 
        62*x^7)*H[1, -1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (160*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, -1, 1, 0, 0, x])/(-1 + x^2)^2 - 
     (304*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
     ((95 + 6851*x - 51361*x^2 + 129435*x^3 - 124171*x^4 + 55121*x^5 - 
        4595*x^6 + 657*x^7)*H[1, 0, -1, 0, 0, x])/(6*(-1 + x)^2*(1 + x)^5) + 
     (280*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (2*(-914 + 4551*x - 29781*x^2 + 192737*x^3 - 918463*x^4 + 3142131*x^5 - 
        8117093*x^6 + 16454992*x^7 - 26921190*x^8 + 36123478*x^9 - 
        40076338*x^10 + 36851634*x^11 - 28022272*x^12 + 17433059*x^13 - 
        8704101*x^14 + 3374377*x^15 - 959855*x^16 + 179259*x^17 - 
        16665*x^18 + 278*x^19)*H[1, 0, 0, -1, 0, x])/
      (9*(-1 + x)^2*(1 + x)^5*(1 - x + x^2)^6) + 
     ((1141 + 71524*x - 875931*x^2 + 4948040*x^3 - 17494838*x^4 + 
        44429720*x^5 - 85585055*x^6 + 129311090*x^7 - 154623647*x^8 + 
        145699408*x^9 - 104252916*x^10 + 50798864*x^11 - 8407969*x^12 - 
        11601584*x^13 + 13650143*x^14 - 8212568*x^15 + 3243626*x^16 - 
        825896*x^17 + 141339*x^18 - 19174*x^19 + 5579*x^20)*
       H[1, 0, 0, 0, 0, x])/(18*(-1 + x)^2*(1 + x^3)^6) - 
     (4*(421 - 1317*x + 5556*x^2 - 40498*x^3 + 225602*x^4 - 838128*x^5 + 
        2261893*x^6 - 4686017*x^7 + 7739904*x^8 - 10400444*x^9 + 
        11496476*x^10 - 10489992*x^11 + 7890347*x^12 - 4839715*x^13 + 
        2375736*x^14 - 901382*x^15 + 249718*x^16 - 44628*x^17 + 3819*x^18 + 
        41*x^19)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^5*
       (1 - x + x^2)^6) + (280*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/
      (3*(-1 + x^2)^2) + ((-553 + 3893*x - 50184*x^2 + 362982*x^3 - 
        1599306*x^4 + 4907788*x^5 - 11322295*x^6 + 20515447*x^7 - 
        29944376*x^8 + 35705724*x^9 - 35018260*x^10 + 28211856*x^11 - 
        18498927*x^12 + 9693675*x^13 - 3933152*x^14 + 1163870*x^15 - 
        223970*x^16 + 20356*x^17 - 401*x^18 + 201*x^19)*H[1, 0, 1, 0, 0, x])/
      (6*(-1 + x)^2*(1 + x)^5*(1 - x + x^2)^6) + 
     ((637 + 1598*x + 637*x^2)/(54*(1 + x)^2) - 
       ((-64 + 114*x - 2679*x^2 + 7367*x^3 - 7517*x^4 + 3669*x^5 + 1056*x^6 + 
          454*x^7)*z2^2)/(15*(-1 + x)^2*(1 + x)^5) - 
       (2*(275 - 1151*x + 11070*x^2 - 19072*x^3 + 10953*x^4 - 1385*x^5 + 
          158*x^6)*z3)/(27*(-1 + x)^2*(1 + x)^4) + 
       z2*((161 + 7917*x - 39042*x^2 + 66374*x^3 - 8271*x^4 + 2973*x^5)/
          (108*(-1 + x)*(1 + x)^4) + (7*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3)) + 
       (2*(1 + x^2)^2*(-3 + 5*x^2)*z5)/(-1 + x^2)^3 + 
       ((-10*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) + 
         (4*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, x] + 
       (-(4369 + 14552*x + 9998*x^2 + 14552*x^3 + 4369*x^4)/
          (216*(-1 + x)*(1 + x)^3) - ((161 + 11427*x - 60049*x^2 + 
            134933*x^3 - 146313*x^4 + 119621*x^5 - 24039*x^6 + 1443*x^7)*z2)/
          (108*(-1 + x)^2*(1 + x)^5) + ((-64 + 114*x - 2743*x^2 + 7481*x^3 - 
            10196*x^4 + 11036*x^5 - 6461*x^6 + 4123*x^7 + 1056*x^8 + 454*x^9)*
           z2^2)/(15*(-1 + x)^3*(1 + x)^6) + 
         ((281 - 2588*x + 22188*x^2 - 56428*x^3 + 71738*x^4 - 57028*x^5 + 
            21588*x^6 - 3188*x^7 - 19*x^8)*z3)/(18*(-1 + x)^3*(1 + x)^5))*
        H[0, x] + ((14*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
         (4*x*z2^2)/(5*(-1 + x^2)) - (16*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*
        H[1, x] + ((1223 - 2000*x + 15586*x^2 - 2000*x^3 + 1223*x^4)/
          (54*(-1 + x)*(1 + x)^3) + ((-19 - 6*x^2 + 13*x^4)*z2)/
          (3*(-1 + x^2)^2) + (2*(9 - 4*x + 27*x^2 + 8*x^3 + 27*x^4 - 4*x^5 + 
            9*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, x] + 
       ((3*(1 + x^2)^2*z2)/(-1 + x^2)^2 - (4*(1 + x^2)^3*z3)/
          (3*(-1 + x^2)^3))*H[0, -1, x] + 
       ((1852 + 7196*x - 2159*x^2 + 26808*x^3 - 16782*x^4 + 9324*x^5 + 
           801*x^6)/(54*(-1 + x)^2*(1 + x)^4) - 
         ((19 - 405*x + 2952*x^2 - 8912*x^3 + 14502*x^4 - 11202*x^5 + 
            11168*x^6 - 4104*x^7 + 2463*x^8 + 431*x^9)*z2)/
          (6*(-1 + x)^3*(1 + x)^6) + ((33 - 189*x + 2398*x^2 - 7374*x^3 + 
            9620*x^4 - 9500*x^5 + 7474*x^6 - 2338*x^7 + 219*x^8 - 23*x^9)*z3)/
          (3*(-1 + x)^3*(1 + x)^6))*H[0, 0, x] + 
       ((-28*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (16*(1 + x^2)^3*z3)/
          (3*(-1 + x^2)^3))*H[0, 1, x] + 
       ((2*(43 - 54*x + 43*x^2))/(27*(-1 + x^2)) - 
         (8*(-3 + 9*x - 143*x^2 + 471*x^3 - 422*x^4 + 178*x^5 + 12*x^6 + 
            10*x^7)*z2)/(3*(-1 + x)^2*(1 + x)^5) + (8*x*z3)/(3 - 3*x^2))*
        H[1, 0, x] - (20*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + 
       ((-2*(113 + 162*x - 137*x^2 + 2076*x^3 - 177*x^4 + 82*x^5 + 73*x^6))/
          (3*(-1 + x)^2*(1 + x)^4) + (2*(1 + x^2)^2*(43 + 11*x^2)*z2)/
          (3*(-1 + x^2)^3))*H[-1, 0, 0, x] + (20*(1 + x^2)*H[-1, 1, 0, x])/
        (3*(-1 + x^2)) + ((-1003 + 1810*x - 20325*x^2 + 19820*x^3 - 
           19605*x^4 + 3250*x^5 - 283*x^6)/(27*(-1 + x)^2*(1 + x)^4) - 
         (2*(-15 + x^2)*(1 + x^2)^2*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + 
       (2*(1 + x^2)^3*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + 
       ((2*(-126 - 1035*x + 4442*x^2 - 9143*x^3 + 2066*x^4 + 9495*x^5 + 
            7762*x^6 + 683*x^7 + 1408*x^8))/(27*(-1 + x)^3*(1 + x)^5) + 
         ((27 + 297*x - 1354*x^2 + 6450*x^3 - 5540*x^4 + 9836*x^5 - 
            2614*x^6 + 4270*x^7 + 1545*x^8 + 587*x^9)*z2)/
          (6*(-1 + x)^3*(1 + x)^6))*H[0, 0, 0, x] + 
       (28*(1 + x^2)^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) + 
       ((193 + 270*x + 98*x^2 + 270*x^3 + 49*x^4)/(27*(-1 + x^2)^2) + 
         (8*(-3 + 9*x - 146*x^2 + 480*x^3 - 565*x^4 + 649*x^5 - 410*x^6 + 
            188*x^7 + 12*x^8 + 10*x^9)*z2)/(3*(-1 + x)^3*(1 + x)^6))*
        H[0, 1, 0, x] + (20*(1 + x^2)*H[1, -1, 0, x])/(3*(-1 + x^2)) + 
       ((2*(39 + 189*x - 451*x^2 + 1246*x^3 - 459*x^4 + 173*x^5 + 31*x^6))/
          (3*(-1 + x)^2*(1 + x)^4) + (8*(13 + 16*x + 350*x^2 - 540*x^3 + 
            674*x^4 - 540*x^5 + 350*x^6 + 16*x^7 + 13*x^8)*z2)/
          (3*(-1 + x)^2*(1 + x)^6))*H[1, 0, 0, x] + 
       (4*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x^2)) + 
       (164*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + 
       (74*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (2*(-29 - 589*x + 3701*x^2 - 6697*x^3 + 7647*x^4 - 6323*x^5 + 
          4075*x^6 - 215*x^7 + 158*x^8)*H[-1, 0, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^5) - (40*(1 + x^2)^2*H[-1, 0, 1, 0, x])/
        (3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (98*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - 
       ((79 + 381*x - 493*x^2 + 4897*x^3 - 2111*x^4 + 2483*x^5 + 813*x^6 + 
          319*x^7)*H[0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
       (40*(1 + x^2)^2*H[0, -1, 1, 0, x])/(3*(-1 + x^2)^2) + 
       ((121 - 184*x + 3456*x^2 - 6416*x^3 + 8794*x^4 - 6872*x^5 + 3000*x^6 - 
          640*x^7 - 107*x^8)*H[0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) - 
       (2*(-40 - 147*x + 12*x^2 - 2512*x^3 + 6464*x^4 - 6558*x^5 + 7124*x^6 - 
          4048*x^7 + 840*x^8 + 17*x^9)*H[0, 0, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^6) - (4*(27 + 9*x + 40*x^2 + 18*x^3 + 27*x^4 + 
          9*x^5 + 14*x^6)*H[0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^2*H[0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + 
       (2*(-53 - 253*x + 710*x^2 - 2635*x^3 + 2778*x^4 - 2483*x^5 + 862*x^6 - 
          101*x^7 + 23*x^8)*H[0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^5) - 
       (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
       (32*(1 + x^2)^2*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - 
       (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + 
       ((142 + 840*x - 1444*x^2 + 538*x^3 + 274*x^4 + 2024*x^5 - 492*x^6 - 
          26*x^7)*H[1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
       (20*(1 + x^2)^2*H[1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + 
       (8*(1 + x^2)^2*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + 
       (36*(1 + x^2)^3*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - 
       (12*(1 + x^2)^3*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - 
       (4*(-25 + 4*x - 43*x^2 - 8*x^3 - 11*x^4 + 4*x^5 + 7*x^6)*
         H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
       (24*(1 + x^2)^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + 
       (8*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
         H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (40*(1 + x^2)^3*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - 
       (52*(1 + x^2)^3*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
       (4*(13 + 147*x - 744*x^2 + 3028*x^3 - 3288*x^4 + 3888*x^5 - 2528*x^6 + 
          1044*x^7 + 3*x^8 + 37*x^9)*H[0, -1, 0, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^6) + (40*(1 + x^2)^3*H[0, -1, 0, 1, 0, x])/
        (3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, -1, 1, 0, 0, x])/
        (-1 + x^2)^3 - (76*(1 + x^2)^3*H[0, 0, -1, -1, 0, x])/
        (3*(-1 + x^2)^3) + (2*(23 + 141*x - 306*x^2 + 2474*x^3 - 1500*x^4 + 
          3492*x^5 - 814*x^6 + 1302*x^7 + 357*x^8 + 143*x^9)*
         H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
       (40*(1 + x^2)^3*H[0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (2*(45 + 27*x + 1136*x^2 - 2316*x^3 + 4204*x^4 - 2884*x^5 + 3416*x^6 - 
          476*x^7 + 303*x^8 + 65*x^9)*H[0, 0, 0, -1, 0, x])/
        (3*(-1 + x)^3*(1 + x)^6) + ((75 + 77*x^2 + 249*x^4 + 247*x^6)*
         H[0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
       (2*(1 + x^2)^2*(45 + 17*x^2)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
       (40*(1 + x^2)^3*H[0, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - 
       (8*(11 + 51*x - 69*x^2 + 599*x^3 - 432*x^4 + 768*x^5 - 319*x^6 + 
          237*x^7 + 33*x^8 + 17*x^9)*H[0, 0, 1, 0, 0, x])/
        (3*(-1 + x)^3*(1 + x)^6) + (8*(1 + x^2)^3*H[0, 0, 1, 1, 0, x])/
        (3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, 1, -1, 0, 0, x])/
        (-1 + x^2)^3 + (16*(1 + x^2)^3*H[0, 1, 0, -1, 0, x])/
        (3*(-1 + x^2)^3) + (2*(-71 - 249*x - 60*x^2 - 1400*x^3 + 756*x^4 - 
          1452*x^5 + 820*x^6 - 288*x^7 + 75*x^8 + 13*x^9)*
         H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
       (20*(1 + x^2)^3*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
       (8*(1 + x^2)^3*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + 
       (16*x*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) + 
       (16*(13 + 17*x + 354*x^2 - 535*x^3 + 674*x^4 - 545*x^5 + 346*x^6 + 
          15*x^7 + 13*x^8)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^6) + 
       (16*x*H[1, 0, 1, 0, 0, x])/(3 - 3*x^2))/Ep - 
     (136*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - 
     (64*(1 + x^2)^2*H[1, 1, -1, 0, 0, x])/(-1 + x^2)^2 - 
     (4*(8 + 271*x - 1452*x^2 + 2474*x^3 - 1452*x^4 + 271*x^5 + 8*x^6)*
       H[1, 1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     ((140 - 267*x - 4101*x^2 + 51441*x^3 - 263199*x^4 + 872387*x^5 - 
        2102291*x^6 + 3917102*x^7 - 5808274*x^8 + 6973082*x^9 - 
        6832078*x^10 + 5456454*x^11 - 3506442*x^12 + 1773441*x^13 - 
        676921*x^14 + 179077*x^15 - 26467*x^16 + 455*x^17 + 81*x^18 + 
        92*x^19)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5*
       (1 - x + x^2)^6) - (40*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^2) + (2*(8 - 69*x + 516*x^2 - 782*x^3 + 516*x^4 - 
        69*x^5 + 8*x^6)*H[1, 1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (1728*x*(1 - 4*x + x^2)*H[1, {6, 0}, 0, -1, 0, x])/(1 + x)^4 - 
     (1152*x*(1 - 4*x + x^2)*H[1, {6, 0}, 0, 0, 0, x])/(1 + x)^4 - 
     (864*x*(1 - 4*x + x^2)*H[1, {6, 0}, 0, 1, 0, x])/(1 + x)^4 + 
     (288*x*(1 - 4*x + x^2)*H[1, {6, 0}, 1, 0, 0, x])/(1 + x)^4 - 
     (3456*x*(1 - 4*x + x^2)*H[1, {6, 1}, 0, -1, 0, x])/(1 + x)^4 + 
     (2304*x*(1 - 4*x + x^2)*H[1, {6, 1}, 0, 0, 0, x])/(1 + x)^4 + 
     (1728*x*(1 - 4*x + x^2)*H[1, {6, 1}, 0, 1, 0, x])/(1 + x)^4 - 
     (576*x*(1 - 4*x + x^2)*H[1, {6, 1}, 1, 0, 0, x])/(1 + x)^4 - 
     (12*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 0}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (30*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (37*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 0}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (8*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 0}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (60*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 1}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (74*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (48*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 1}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (16*(4 - 10*x + 253*x^2 - 330*x^3 + 253*x^4 - 10*x^5 + 4*x^6)*
       H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (216*(1 + x^2)^3*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + 
     (64*x*H[-1, -1, 0, -1, 0, 0, x])/(3 - 3*x^2) + 
     (72*(1 + x^2)^3*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + 
     (8*(-155 + 8*x - 209*x^2 - 16*x^3 + 47*x^4 + 8*x^5 + 101*x^6)*
       H[-1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (144*(1 + x^2)^3*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - 
     (16*(27 - 4*x + 81*x^2 + 8*x^3 + 81*x^4 - 4*x^5 + 27*x^6)*
       H[-1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (80*(9 - x + 27*x^2 + 2*x^3 + 27*x^4 - x^5 + 9*x^6)*
       H[-1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(39 - 11*x + 117*x^2 + 22*x^3 + 117*x^4 - 11*x^5 + 39*x^6)*
       H[-1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(82 - 11*x + 182*x^2 + 22*x^3 + 118*x^4 - 11*x^5 + 18*x^6)*
       H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(15 - 4*x + 45*x^2 + 8*x^3 + 45*x^4 - 4*x^5 + 15*x^6)*
       H[-1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(19 - 2*x + 57*x^2 + 4*x^3 + 57*x^4 - 2*x^5 + 19*x^6)*
       H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (4*(51 - 8*x + 217*x^2 + 16*x^3 + 281*x^4 - 8*x^5 + 115*x^6)*
       H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (80*(1 + x^2)^3*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - 
     (4*(101 - 25*x + 431*x^2 + 50*x^3 + 559*x^4 - 25*x^5 + 229*x^6)*
       H[-1, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (2*(19 + 11*x + 665*x^2 - 22*x^3 + 953*x^4 + 11*x^5 + 307*x^6)*
       H[-1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(5 - 16*x + 191*x^2 + 32*x^3 + 367*x^4 - 16*x^5 + 181*x^6)*
       H[-1, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (80*(1 + x^2)^3*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + 
     (16*(2 - x + 30*x^2 + 2*x^3 + 54*x^4 - x^5 + 26*x^6)*
       H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - 
     (16*(1 + x^2)^3*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - 
     (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*
       H[-1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - 
     (32*(3 - 2*x + 9*x^2 + 4*x^3 + 9*x^4 - 2*x^5 + 3*x^6)*
       H[-1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(37 - 8*x + 95*x^2 + 16*x^3 + 79*x^4 - 8*x^5 + 21*x^6)*
       H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - 
     (8*(15 + 8*x + 45*x^2 - 16*x^3 + 45*x^4 + 8*x^5 + 15*x^6)*
       H[-1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (16*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*
       H[-1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + 
     (32*x*H[-1, 1, 0, -1, 0, 0, x])/(3 - 3*x^2) - 
     (32*(20 + x + 40*x^2 - x^3 + 20*x^4)*H[-1, 1, 0, 0, 0, 0, x])/
      (3*(-1 + x^2)^2) + (32*x*H[-1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) + 
     (528*(1 + x^2)^3*H[0, -1, -1, -1, 0, 0, x])/(-1 + x^2)^3 + 
     (440*(1 + x^2)^3*H[0, -1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (64*(14 + 96*x - 333*x^2 + 1571*x^3 - 1584*x^4 + 1992*x^5 - 1231*x^6 + 
        537*x^7 + 6*x^8 + 20*x^9)*H[0, -1, -1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (32*(1 + x^2)^3*H[0, -1, -1, 0, 1, 0, x])/
      (3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, -1, 1, 0, 0, x])/
      (-1 + x^2)^3 + (8*(1 + 27*x^2 + 27*x^4 + x^6)*H[0, -1, 0, -1, -1, 0, 
        x])/(3*(-1 + x^2)^3) - (4*(61 + 831*x - 4342*x^2 + 20398*x^3 - 
        17396*x^4 + 16652*x^5 - 4410*x^6 + 5122*x^7 + 999*x^8 + 453*x^9)*
       H[0, -1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
     (112*(1 + x^2)^3*H[0, -1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(71 + 537*x - 2060*x^2 + 9344*x^3 - 9604*x^4 + 11836*x^5 - 7500*x^6 + 
        3128*x^7 - 27*x^8 + 99*x^9)*H[0, -1, 0, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (8*(71 - 543*x + 5967*x^2 - 20791*x^3 + 
        21349*x^4 - 14241*x^5 + 7569*x^6 - 2393*x^7 + 612*x^8 + 96*x^9)*
       H[0, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
     (16*(-4 + 24*x - 299*x^2 + 923*x^3 - 1201*x^4 + 1189*x^5 - 933*x^6 + 
        293*x^7 - 27*x^8 + 3*x^9)*H[0, -1, 0, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) + (112*(1 + x^2)^3*H[0, -1, 0, 1, -1, 0, x])/
      (3*(-1 + x^2)^3) + (8*(-19 + 87*x - 1118*x^2 + 4814*x^3 - 3640*x^4 + 
        1408*x^5 + 1638*x^6 + 602*x^7 + 387*x^8 + 129*x^9)*
       H[0, -1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) - 
     (208*(1 + x^2)^3*H[0, -1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (256*(1 + x^2)^3*H[0, -1, 1, -1, 0, 0, x])/(-1 + x^2)^3 - 
     (128*(1 + x^2)^3*H[0, -1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (8*(85 + 345*x - 249*x^2 + 3043*x^3 - 2220*x^4 + 3612*x^5 - 1883*x^6 + 
        945*x^7 + 3*x^8 + 31*x^9)*H[0, -1, 1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (160*(1 + x^2)^3*H[0, -1, 1, 0, 1, 0, x])/
      (3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, -1, 1, 1, 0, 0, x])/
      (-1 + x^2)^3 + (40*(1 + x^2)^3*H[0, 0, -1, -1, -1, 0, x])/
      (-1 + x^2)^3 - (4*(99 - 75*x + 3748*x^2 - 8752*x^3 + 13908*x^4 - 
        9836*x^5 + 10120*x^6 - 1860*x^7 + 669*x^8 + 107*x^9)*
       H[0, 0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^6) + 
     (48*(1 + x^2)^3*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2)^3 + 
     (4*(-129 + 351*x - 7027*x^2 + 18393*x^3 - 26660*x^4 + 23612*x^5 - 
        20419*x^6 + 5569*x^7 - 597*x^8 + 59*x^9)*H[0, 0, -1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (2*(-450 + 1980*x - 31965*x^2 + 81291*x^3 - 
        101528*x^4 + 52488*x^5 - 35381*x^6 + 8035*x^7 + 300*x^8 + 526*x^9)*
       H[0, 0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) - 
     (8*(-21 + 225*x - 2546*x^2 + 7530*x^3 - 10108*x^4 + 11572*x^5 - 
        8834*x^6 + 3122*x^7 + 21*x^8 + 127*x^9)*H[0, 0, -1, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) + (48*(1 + x^2)^3*H[0, 0, -1, 1, -1, 0, x])/
      (-1 + x^2)^3 - (16*(-14 + 24*x - 637*x^2 + 1595*x^3 - 2448*x^4 + 
        2336*x^5 - 2109*x^6 + 555*x^7 - 72*x^8 + 2*x^9)*
       H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^6) - 
     (80*(1 + x^2)^3*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2)^3 + 
     (4*(-93 - 657*x + 2639*x^2 - 11013*x^3 + 12004*x^4 - 9148*x^5 + 
        6407*x^6 - 1973*x^7 + 339*x^8 + 23*x^9)*H[0, 0, 0, -1, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) + (2*(168 + 990*x - 3007*x^2 + 17913*x^3 - 
        3412*x^4 - 19420*x^5 + 32349*x^6 - 5707*x^7 + 2430*x^8 + 480*x^9)*
       H[0, 0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) - 
     (4*(-27 - 297*x + 1718*x^2 - 5358*x^3 + 7744*x^4 - 6136*x^5 + 6698*x^6 - 
        914*x^7 + 699*x^8 + 161*x^9)*H[0, 0, 0, -1, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (2*(-237 - 423*x - 3542*x^2 + 6870*x^3 - 
        13968*x^4 + 13384*x^5 - 11422*x^6 + 5094*x^7 + 609*x^8 + 371*x^9)*
       H[0, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
     ((90 + 14*x^2 - 538*x^4 - 462*x^6)*H[0, 0, 0, 0, 0, 0, x])/
      (-1 + x^2)^3 - (4*(102 + 396*x - 149*x^2 + 2955*x^3 - 60*x^4 - 
        2564*x^5 + 4583*x^6 - 969*x^7 + 276*x^8 + 38*x^9)*
       H[0, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^6) - 
     (4*(-27 - 297*x + 1718*x^2 - 5358*x^3 + 7744*x^4 - 6136*x^5 + 6698*x^6 - 
        914*x^7 + 699*x^8 + 161*x^9)*H[0, 0, 0, 1, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (8*(45 + 333*x - 1414*x^2 + 6510*x^3 - 
        3967*x^4 - 1225*x^5 + 5358*x^6 - 118*x^7 + 810*x^8 + 228*x^9)*
       H[0, 0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
     (4*(1 + x^2)^2*(27 + 167*x^2)*H[0, 0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (48*(1 + x^2)^3*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2)^3 - 
     (16*(-14 + 24*x - 637*x^2 + 1595*x^3 - 2448*x^4 + 2336*x^5 - 2109*x^6 + 
        555*x^7 - 72*x^8 + 2*x^9)*H[0, 0, 1, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^6) - (80*(1 + x^2)^3*H[0, 0, 1, -1, 1, 0, x])/
      (-1 + x^2)^3 - (16*(3 + 27*x - 217*x^2 + 885*x^3 - 872*x^4 + 332*x^5 - 
        25*x^6 + 97*x^7 + 15*x^8 + 11*x^9)*H[0, 0, 1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (2*(474 - 540*x + 19569*x^2 - 46323*x^3 + 
        59240*x^4 - 22224*x^5 + 16373*x^6 - 967*x^7 + 888*x^8 + 134*x^9)*
       H[0, 0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
     (8*(33 + 261*x - 1169*x^2 + 4623*x^3 - 5206*x^4 + 6790*x^5 - 4565*x^6 + 
        1883*x^7 + 75*x^8 + 91*x^9)*H[0, 0, 1, 0, 1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (80*(1 + x^2)^3*H[0, 0, 1, 1, -1, 0, x])/
      (-1 + x^2)^3 + (4*(4 - 158*x + 1277*x^2 - 2996*x^3 + 2904*x^4 - 
        3948*x^5 + 1667*x^6 - 66*x^7 + 36*x^8)*H[0, 0, 1, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (48*(1 + x^2)^3*H[0, 0, 1, 1, 1, 0, x])/
      (-1 + x^2)^3 - (48*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 204*x^5 + 
        104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (32*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 
        204*x^5 + 104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (24*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 
        204*x^5 + 104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (8*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 
        204*x^5 + 104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (96*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 
        204*x^5 + 104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (64*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 
        204*x^5 + 104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (48*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 
        204*x^5 + 104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (16*(1 - 20*x + 190*x^2 - 420*x^3 + 288*x^4 - 
        204*x^5 + 104*x^6 + 8*x^7 + 5*x^8)*H[0, 0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (256*(1 + x^2)^3*H[0, 1, -1, -1, 0, 0, x])/
      (-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, 1, -1, 0, -1, 0, x])/
      (3*(-1 + x^2)^3) + (8*(85 + 345*x - 249*x^2 + 3043*x^3 - 2220*x^4 + 
        3612*x^5 - 1883*x^6 + 945*x^7 + 3*x^8 + 31*x^9)*
       H[0, 1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) - 
     (160*(1 + x^2)^3*H[0, 1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + 
     (64*(1 + x^2)^3*H[0, 1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + 
     (304*(1 + x^2)^3*H[0, 1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + 
     (4*(7 + 237*x - 2050*x^2 + 7930*x^3 - 9116*x^4 + 10052*x^5 - 6822*x^6 + 
        2782*x^7 - 99*x^8 + 87*x^9)*H[0, 1, 0, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) - (280*(1 + x^2)^3*H[0, 1, 0, -1, 1, 0, x])/
      (3*(-1 + x^2)^3) - (4*(-53 + 723*x - 8443*x^2 + 23977*x^3 - 23060*x^4 + 
        8444*x^5 + 717*x^6 + 121*x^7 + 711*x^8 + 255*x^9)*
       H[0, 1, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
     (4*(-71 - 609*x + 1968*x^2 - 11882*x^3 + 7802*x^4 - 2502*x^5 - 
        2628*x^6 + 206*x^7 + 297*x^8 + 123*x^9)*H[0, 1, 0, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) + (4*(67 + 777*x - 4726*x^2 + 15502*x^3 - 
        13568*x^4 + 5576*x^5 + 702*x^6 + 58*x^7 + 405*x^8 + 135*x^9)*
       H[0, 1, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^6) - 
     (280*(1 + x^2)^3*H[0, 1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(-140 - 222*x - 2911*x^2 + 6805*x^3 - 10160*x^4 + 9416*x^5 - 
        7131*x^6 + 2737*x^7 + 54*x^8 + 144*x^9)*H[0, 1, 0, 1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^6) + (136*(1 + x^2)^3*H[0, 1, 0, 1, 1, 0, x])/
      (3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, 1, 1, -1, 0, 0, x])/
      (-1 + x^2)^3 + (8*(4 + 62*x - 377*x^2 + 1446*x^3 - 2142*x^4 + 
        1446*x^5 - 377*x^6 + 62*x^7 + 4*x^8)*H[0, 1, 1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (2*(70 + 156*x + 1215*x^2 - 2129*x^3 + 
        1056*x^4 + 5952*x^5 - 5609*x^6 + 2631*x^7 + 228*x^8 + 142*x^9)*
       H[0, 1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^6) + 
     (40*(1 + x^2)^3*H[0, 1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - 
     (4*(4 - 10*x + 147*x^2 - 450*x^3 + 746*x^4 - 450*x^5 + 147*x^6 - 
        10*x^7 + 4*x^8)*H[0, 1, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (576*x*(1 - 4*x + x^2)^2*H[0, 1, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (384*x*(1 - 4*x + x^2)^2*H[0, 1, {6, 0}, 0, 0, 
        0, x])/((-1 + x)*(1 + x)^5) + (288*x*(1 - 4*x + x^2)^2*
       H[0, 1, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (96*x*(1 - 4*x + x^2)^2*H[0, 1, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1152*x*(1 - 4*x + x^2)^2*
       H[0, 1, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (768*x*(1 - 4*x + x^2)^2*H[0, 1, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (576*x*(1 - 4*x + x^2)^2*H[0, 1, {6, 1}, 0, 1, 
        0, x])/((-1 + x)*(1 + x)^5) + (192*x*(1 - 4*x + x^2)^2*
       H[0, 1, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (60*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (74*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (48*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (16*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (48*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (120*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (148*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (96*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (32*(2 - 10*x + 155*x^2 - 312*x^3 + 288*x^4 - 312*x^5 + 139*x^6 - 
        2*x^7 + 4*x^8)*H[0, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (64*(3 - 7*x + 158*x^2 - 492*x^3 + 158*x^4 - 7*x^5 + 3*x^6)*
       H[1, -1, 0, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (64*(7 + 40*x - 115*x^2 + 720*x^3 - 580*x^4 + 215*x^5 + 20*x^6 + 13*x^7)*
       H[1, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (64*(3 - 7*x + 158*x^2 - 492*x^3 + 158*x^4 - 7*x^5 + 3*x^6)*
       H[1, -1, 0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (16*(18 - 103*x + 1580*x^2 - 3438*x^3 + 1580*x^4 - 103*x^5 + 18*x^6)*
       H[1, 0, -1, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (8*(18 - 169*x + 2264*x^2 - 4674*x^3 + 2264*x^4 - 169*x^5 + 18*x^6)*
       H[1, 0, -1, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (4*(38 - 175*x + 3021*x^2 - 8086*x^3 + 8366*x^4 - 2821*x^5 + 295*x^6 + 
        2*x^7)*H[1, 0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
     (64*x*(17 - 169*x + 312*x^2 - 169*x^3 + 17*x^4)*H[1, 0, -1, 0, 1, 0, x])/
      (3*(-1 + x)*(1 + x)^5) - (32*x*(35 - 334*x + 630*x^2 - 334*x^3 + 
        35*x^4)*H[1, 0, -1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) + 
     (16*(6 - 13*x + 296*x^2 - 738*x^3 + 296*x^4 - 13*x^5 + 6*x^6)*
       H[1, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (16*(5 - 20*x + 295*x^2 - 478*x^3 + 384*x^4 - 354*x^5 + 97*x^6 + 4*x^7 + 
        3*x^8)*H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (4*(-188 + 537*x - 10811*x^2 + 23635*x^3 - 4216*x^4 - 12979*x^5 + 
        6555*x^6 - 121*x^7 + 148*x^8)*H[1, 0, 0, 0, -1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^6) + (2*(74 + 307*x + 260*x^2 + 735*x^3 - 
        10452*x^4 + 21585*x^5 - 10940*x^6 + 77*x^7 - 302*x^8)*
       H[1, 0, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^6) - 
     (8*(11 + 270*x - 1477*x^2 + 4352*x^3 + 2386*x^4 - 6968*x^5 + 3993*x^6 + 
        34*x^7 + 119*x^8)*H[1, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^6) - 
     (4*(56 + 118*x + 1345*x^2 - 2540*x^3 + 1984*x^4 - 20*x^5 + 735*x^6 + 
        74*x^7 + 40*x^8)*H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (32*x*(35 - 334*x + 630*x^2 - 334*x^3 + 35*x^4)*H[1, 0, 1, -1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^5) + (8*(24 - 58*x + 1583*x^2 - 3762*x^3 + 
        1583*x^4 - 58*x^5 + 24*x^6)*H[1, 0, 1, 0, -1, 0, x])/
      (3*(-1 + x)*(1 + x)^5) - (2*(72 + 266*x - 163*x^2 + 576*x^3 + 
        5056*x^4 - 9792*x^5 + 5379*x^6 - 202*x^7 + 88*x^8)*
       H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (32*x*(16 - 173*x + 306*x^2 - 173*x^3 + 16*x^4)*H[1, 0, 1, 0, 1, 0, x])/
      (3*(-1 + x)*(1 + x)^5) + (4*(24 + 142*x - 461*x^2 - 42*x^3 - 461*x^4 + 
        142*x^5 + 24*x^6)*H[1, 0, 1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^5) + 
     (48*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (32*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (24*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (8*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (96*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (64*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (48*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (16*(2 - 10*x + 151*x^2 - 310*x^3 + 151*x^4 - 10*x^5 + 2*x^6)*
       H[1, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (32*x*(19 + x + x^3 + 19*x^4)*H[1, 1, 0, -1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^5) - (16*x*(30 - 329*x + 638*x^2 - 329*x^3 + 
        30*x^4)*H[1, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (2*(16 + 458*x - 2835*x^2 + 1472*x^3 + 8096*x^4 - 23360*x^5 + 
        10963*x^6 - 1482*x^7 + 16*x^8)*H[1, 1, 0, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^6) + (64*x*(6 - 55*x + 106*x^2 - 55*x^3 + 6*x^4)*
       H[1, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (4*x*(134 + 335*x - 642*x^2 + 335*x^3 + 134*x^4)*H[1, 1, 0, 1, 0, 0, x])/
      (3*(-1 + x)*(1 + x)^5) + (8*x*(6 - 109*x + 214*x^2 - 109*x^3 + 6*x^4)*
       H[1, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (48*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*H[1, {6, 0}, 0, -1, 0, 0, 
        x])/(1 + x)^5 + (120*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*
       H[1, {6, 0}, 0, 0, -1, 0, x])/(1 + x)^5 - 
     (148*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*H[1, {6, 0}, 0, 0, 0, 0, 
        x])/(1 + x)^5 - (96*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*
       H[1, {6, 0}, 0, 0, 1, 0, x])/(1 + x)^5 - 
     (32*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*H[1, {6, 0}, 0, 1, 0, 0, 
        x])/(1 + x)^5 - (96*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*
       H[1, {6, 1}, 0, -1, 0, 0, x])/(1 + x)^5 - 
     (240*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*H[1, {6, 1}, 0, 0, -1, 0, 
        x])/(1 + x)^5 + (296*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*
       H[1, {6, 1}, 0, 0, 0, 0, x])/(1 + x)^5 + 
     (192*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*H[1, {6, 1}, 0, 0, 1, 0, 
        x])/(1 + x)^5 + (64*(-1 - 5*x + 2*x^2 - 2*x^3 + 5*x^4 + x^5)*
       H[1, {6, 1}, 0, 1, 0, 0, x])/(1 + x)^5 + 
     (72*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (60*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (114*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (36*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (42*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (112*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (44*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (80*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (24*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (52*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (72*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (36*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (12*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (144*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (96*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (72*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (32*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (8*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 0}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (144*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (120*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (228*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (96*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (96*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (72*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (84*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (224*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (88*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (160*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (32*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (96*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (104*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (144*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (96*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (72*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (288*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (192*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (144*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (48*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (64*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (16*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (32*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (32*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (32*(2 + 2*x + 55*x^2 - 94*x^3 + 55*x^4 + 2*x^5 + 2*x^6)*
       H[{6, 1}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5)))


==> anc/FORMFACTORS/resultVectorF2FF3L <==
asr*Cf*((4*x*H[0, x])/(-1 + x^2) + Ep*((-4*x*z2)/(-1 + x^2) + 
     (16*x*H[0, x])/(-1 + x^2) - (8*x*H[-1, 0, x])/(-1 + x^2) + 
     (4*x*H[0, 0, x])/(-1 + x^2)) + Ep^2*((-16*x*z2)/(-1 + x^2) - 
     (8*x*z3)/(-1 + x^2) + (8*x*z2*H[-1, x])/(-1 + x^2) + 
     ((32*x)/(-1 + x^2) - (2*x*z2)/(-1 + x^2))*H[0, x] - 
     (32*x*H[-1, 0, x])/(-1 + x^2) + (16*x*H[0, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, -1, 0, x])/(-1 + x^2) - (8*x*H[-1, 0, 0, x])/(-1 + x^2) - 
     (8*x*H[0, -1, 0, x])/(-1 + x^2) + (4*x*H[0, 0, 0, x])/(-1 + x^2))) + 
 asr^2*(Cf*nl*Tf*((16*x*z2)/(3*(-1 + x^2)) + (200*x*H[0, x])/(9 - 9*x^2) + 
     (32*x*H[-1, 0, x])/(3*(-1 + x^2)) + (16*x*H[0, 0, x])/(3 - 3*x^2) + 
     Ep*((592*x*z2)/(9*(-1 + x^2)) + (32*x*z3)/(-1 + x^2) - 
       (32*x*z2*H[-1, x])/(-1 + x^2) + ((3844*x)/(27 - 27*x^2) - 
         (8*x*z2)/(-1 + x^2))*H[0, x] + (1184*x*H[-1, 0, x])/(9*(-1 + x^2)) + 
       (592*x*H[0, 0, x])/(9 - 9*x^2) - (64*x*H[-1, -1, 0, x])/(-1 + x^2) + 
       (32*x*H[-1, 0, 0, x])/(-1 + x^2) + (32*x*H[0, -1, 0, x])/(-1 + x^2) - 
       (16*x*H[0, 0, 0, x])/(-1 + x^2))) + 
   Cf*nh*Tf*((272*x)/(3*(1 + x)^2) - (16*x*(1 + 36*x + x^2)*z2)/(1 + x)^4 + 
     ((-8*x*(25 - 322*x + 25*x^2))/(9*(-1 + x)*(1 + x)^3) + 
       (192*x^3*z2)/((-1 + x)*(1 + x)^5))*H[0, x] + 
     (16*x*(1 - 20*x + x^2)*H[0, 0, x])/(3*(1 + x)^4) + 
     (192*x^3*H[0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     Ep*((1528*x)/(9*(1 + x)^2) + ((128*ln2*x*(1 + 22*x + x^2))/(1 + x)^4 + 
         (16*x*(-16 + 684*x - 981*x^2 + 41*x^3))/(9*(-1 + x)*(1 + x)^4))*z2 - 
       (96*x^3*z2^2)/(5*(-1 + x)*(1 + x)^5) - (64*x*(4 + 67*x + 4*x^2)*z3)/
        (3*(1 + x)^4) - (32*x*(1 - 20*x + x^2)*z2*H[-1, x])/(1 + x)^4 + 
       ((-4*x*(961 - 4138*x + 961*x^2))/(27*(-1 + x)*(1 + x)^3) + 
         (8*x*(-3 - 12*x - 54*x^2 - 172*x^3 + 5*x^4)*z2)/
          (3*(-1 + x)*(1 + x)^5) - (384*x^3*z3)/((-1 + x)*(1 + x)^5))*
        H[0, x] + ((16*x*(25 - 322*x + 25*x^2))/(9*(-1 + x)*(1 + x)^3) + 
         (384*x^3*z2)/((-1 + x)*(1 + x)^5))*H[-1, 0, x] - 
       (1152*x^3*z2*H[0, -1, x])/((-1 + x)*(1 + x)^5) + 
       ((16*x*(-37 + 273*x + 24*x^2 + 12*x^3))/(9*(-1 + x)*(1 + x)^4) + 
         (192*x^3*z2)/((-1 + x)*(1 + x)^5))*H[0, 0, x] - 
       (32*x*(1 - 20*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)^4) - 
       (32*x*(1 - 20*x + x^2)*H[0, -1, 0, x])/(3*(1 + x)^4) + 
       (16*x*(-3 + 36*x - 24*x^2 - 124*x^3 + 5*x^4)*H[0, 0, 0, x])/
        (3*(-1 + x)*(1 + x)^5) + (64*x*(1 - 20*x + x^2)*H[1, 0, 0, x])/
        (3*(1 + x)^4) + (384*x^3*H[-1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (384*x^3*H[0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (384*x^3*H[0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (576*x^3*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (768*x^3*H[0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5))) + 
   Cf^2*(((-192*ln2*x)/(1 + x)^2 + (4*x*(-15 - 173*x + 323*x^2 + x^3))/
        ((-1 + x)*(1 + x)^4))*z2 - 
     (96*x^2*(11 - 77*x + 109*x^2 - 77*x^3 + 11*x^4)*z2^2)/
      (5*(-1 + x)^3*(1 + x)^5) + (16*x*(1 - 52*x + 62*x^2 - 52*x^3 + x^4)*z3)/
      ((-1 + x)^2*(1 + x)^4) + (48*x*(5 - 12*x + 26*x^2 - 12*x^3 + 5*x^4)*z2*
       H[-1, x])/((-1 + x)^2*(1 + x)^4) + 
     ((-62*x)/(-1 + x^2) - (16*x*(3 - 4*x + 22*x^2 - 2*x^3 + 43*x^4 + 14*x^5)*
         z2)/((-1 + x)^2*(1 + x)^5) + (448*x^2*(1 - x + x^2)*z3)/
        ((-1 + x)*(1 + x)^5))*H[0, x] - (24*x*(13 - 38*x + 13*x^2)*
       H[-1, 0, x])/((-1 + x)*(1 + x)^3) + 
     (192*x^2*(1 - 9*x + 10*x^2 - 9*x^3 + x^4)*z2*H[0, -1, x])/
      ((-1 + x)^3*(1 + x)^5) + 
     ((4*x*(17 - 54*x + 256*x^2 - 314*x^3 + 127*x^4))/
        ((-1 + x)^2*(1 + x)^4) - (64*x^2*(2 - 10*x + 9*x^2 - 10*x^3 + 2*x^4)*
         z2)/((-1 + x)^3*(1 + x)^5))*H[0, 0, x] + 
     ((-8*x*H[0, x])/(-1 + x^2) + (16*(x + x^3)*H[0, 0, x])/(-1 + x^2)^2)/
      Ep + ((128*x*(1 - x + x^2))/((-1 + x)*(1 + x)^3) - 
       (384*x^2*(1 - x + x^2)*z2)/((-1 + x)*(1 + x)^5))*H[1, 0, x] - 
     (16*x*(1 - 64*x + 122*x^2 - 64*x^3 + x^4)*H[-1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) + (32*x*(1 - 49*x + 92*x^2 - 49*x^3 + x^4)*
       H[0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
     (16*x*(-3 - x + x^2 - 23*x^3 + 46*x^4 + 8*x^5)*H[0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^5) - (32*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4)*
       H[0, 1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
     (32*x*(1 + 47*x - 88*x^2 + 47*x^3 + x^4)*H[1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) - (64*x^2*(7 - 31*x + 50*x^2 - 31*x^3 + 7*x^4)*
       H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (64*x^2*(5 - 49*x + 84*x^2 - 49*x^3 + 5*x^4)*H[0, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (32*x^2*(1 + 3*x - 2*x^2 + 3*x^3 + x^4)*
       H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + (768*x^3*H[0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (320*x^2*(1 - 7*x + x^2)*H[0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (384*x^2*(1 - x + x^2)*H[1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + Ep*((-20*x)/(1 + x)^2 + 
       (768*li4half*x)/(1 + x)^2 + (32*ln2^4*x)/(1 + x)^2 - 
       (8*x*(-149 - 2070*x + 6836*x^2 - 9562*x^3 + 4771*x^4 - 1856*x^5 + 
          38*x^6)*z2^2)/(5*(-1 + x)^3*(1 + x)^5) - 
       (16*x*(-8 - 143*x + 539*x^2 - 453*x^3 + 89*x^4)*z3)/
        ((-1 + x)^2*(1 + x)^4) + z2*((384*ln2^2*x)/(1 + x)^2 - 
         (384*ln2*x*(3 - 4*x + 4*x^2 - 4*x^3 + 3*x^4))/
          ((-1 + x)^2*(1 + x)^4) + (4*x*(123 + 710*x - 2290*x^2 + 1366*x^3 + 
            59*x^4))/((-1 + x)^2*(1 + x)^4) + 
         (64*x^2*(17 - 123*x + 167*x^2 - 123*x^3 + 17*x^4)*z3)/
          ((-1 + x)^3*(1 + x)^5)) - (96*x^2*(48 - 250*x + 391*x^2 - 250*x^3 + 
          48*x^4)*z5)/((-1 + x)^3*(1 + x)^5) + 
       (((-384*ln2*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4))/((-1 + x)^2*
             (1 + x)^4) + (24*x*(15 + 6*x + 356*x^2 - 174*x^3 + 53*x^4))/
            ((-1 + x)^2*(1 + x)^4))*z2 - (192*x^2*(11 - 77*x + 109*x^2 - 
            77*x^3 + 11*x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)^5) + 
         (32*x*(17 - 9*x + 50*x^2 - 9*x^3 + 17*x^4)*z3)/
          ((-1 + x)^2*(1 + x)^4))*H[-1, x] + 
       ((-3*x*(83 + 206*x + 83*x^2))/((-1 + x)*(1 + x)^3) - 
         (4*x*(-29 + 158*x - 499*x^2 - 1020*x^3 + 1457*x^4 - 458*x^5 + 
            327*x^6)*z2)/((-1 + x)^3*(1 + x)^5) + 
         (16*x^2*(303 - 1763*x + 2306*x^2 - 1763*x^3 + 303*x^4)*z2^2)/
          (5*(-1 + x)^3*(1 + x)^5) - (16*x*(-12 + 69*x - 616*x^2 + 1124*x^3 - 
            718*x^4 + 159*x^5 + 2*x^6)*z3)/((-1 + x)^3*(1 + x)^5))*H[0, x] + 
       (((-128*x*(1 - x + x^2))/((-1 + x)*(1 + x)^3) - 
           (384*ln2*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4))/((-1 + x)^2*
             (1 + x)^4))*z2 + (96*x^2*(57 - 325*x + 490*x^2 - 325*x^3 + 
            57*x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)^5) + 
         (32*x*(3 + 202*x - 388*x^2 + 202*x^3 + 3*x^4)*z3)/
          ((-1 + x)^2*(1 + x)^4))*H[1, x] - 
       (96*x*(11 - 56*x + 118*x^2 - 56*x^3 + 11*x^4)*z2*H[-1, -1, x])/
        ((-1 + x)^2*(1 + x)^4) + ((-32*x*(41 - 60*x + 41*x^2))/
          ((-1 + x)*(1 + x)^3) + (16*x*(45 - 43*x + 160*x^2 + 208*x^3 - 
            137*x^4 + 23*x^5)*z2)/((-1 + x)^2*(1 + x)^5) + 
         (896*x^2*(1 - x + x^2)*z3)/((-1 + x)*(1 + x)^5))*H[-1, 0, x] + 
       (((-1536*ln2*x^3*(2 - 5*x + 2*x^2))/((-1 + x)^3*(1 + x)^5) + 
           (32*x*(-8 - 145*x + 247*x^2 - 432*x^3 + 86*x^4 - 47*x^5 + 35*x^6))/
            ((-1 + x)^3*(1 + x)^5))*z2 - (128*x^2*(1 + 17*x - 19*x^2 + 
            17*x^3 + x^4)*z3)/((-1 + x)^3*(1 + x)^5))*H[0, -1, x] + 
       ((4*x*(37 - 294*x + 638*x^2 - 686*x^3 + 497*x^4))/
          ((-1 + x)^2*(1 + x)^4) + (16*x*(2 - 29*x - 185*x^2 + 738*x^3 - 
            654*x^4 + 323*x^5 + 5*x^6)*z2)/((-1 + x)^3*(1 + x)^5) + 
         (32*x^2*(5 - 9*x + 20*x^2 - 9*x^3 + 5*x^4)*z3)/
          ((-1 + x)^3*(1 + x)^5))*H[0, 0, x] + 
       (((-1536*ln2*x^3*(2 - 5*x + 2*x^2))/((-1 + x)^3*(1 + x)^5) + 
           (32*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4))/((-1 + x)^2*(1 + x)^4))*
          z2 - (64*x^2*(17 - 197*x + 358*x^2 - 197*x^3 + 17*x^4)*z3)/
          ((-1 + x)^3*(1 + x)^5))*H[0, 1, x] + 
       (384*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*z2*H[1, -1, x])/
        ((-1 + x)^2*(1 + x)^4) + ((176*x*(3 + 2*x + 3*x^2))/
          ((-1 + x)*(1 + x)^3) + (32*x*(9 + 91*x - 222*x^2 + 93*x^3 + x^4)*
           z2)/((-1 + x)*(1 + x)^5) + (256*x^2*(1 - 4*x + x^2)*z3)/
          ((-1 + x)*(1 + x)^5))*H[1, 0, x] + 
       (48*x*(51 - 122*x + 51*x^2)*H[-1, -1, 0, x])/((-1 + x)*(1 + x)^3) + 
       (384*x^2*(1 - 9*x + 10*x^2 - 9*x^3 + x^4)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((-8*x*(-187 + 522*x - 148*x^2 - 306*x^3 + 215*x^4))/
          ((-1 + x)^2*(1 + x)^4) - (128*x^2*(2 - 10*x + 9*x^2 - 10*x^3 + 
            2*x^4)*z2)/((-1 + x)^3*(1 + x)^5))*H[-1, 0, 0, x] + 
       ((-768*x*(1 - x + x^2))/((-1 + x)*(1 + x)^3) - 
         (768*x^2*(1 - x + x^2)*z2)/((-1 + x)*(1 + x)^5))*H[-1, 1, 0, x] - 
       (384*x^2*(3 - 35*x + 50*x^2 - 35*x^3 + 3*x^4)*z2*H[0, -1, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((8*x*(105 + 26*x - 112*x^2 + 854*x^3 - 297*x^4))/
          ((-1 + x)^2*(1 + x)^4) - (256*x^3*(17 - 26*x + 17*x^2)*z2)/
          ((-1 + x)^3*(1 + x)^5))*H[0, -1, 0, x] - 
       (384*x^2*(2 - 18*x + 33*x^2 - 18*x^3 + 2*x^4)*z2*H[0, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((4*x*(-47 + 306*x - 665*x^2 + 1724*x^3 - 709*x^4 - 710*x^5 + 
            165*x^6))/((-1 + x)^3*(1 + x)^5) - 
         (64*x^2*(8 - 12*x + 11*x^2 - 12*x^3 + 8*x^4)*z2)/
          ((-1 + x)^3*(1 + x)^5))*H[0, 0, 0, x] - (768*x^3*z2*H[0, 0, 1, x])/
        ((-1 + x)*(1 + x)^5) + (1536*x^3*(2 - 5*x + 2*x^2)*z2*H[0, 1, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((16*x*(-27 - 64*x + 6*x^2 - 128*x^3 + 37*x^4))/
          ((-1 + x)^2*(1 + x)^4) + (64*x^2*(9 - 25*x + 40*x^2 - 25*x^3 + 
            9*x^4)*z2)/((-1 + x)^3*(1 + x)^5))*H[0, 1, 0, x] + 
       ((-768*x*(1 - x + x^2))/((-1 + x)*(1 + x)^3) - 
         (768*x^2*(1 - x + x^2)*z2)/((-1 + x)*(1 + x)^5))*H[1, -1, 0, x] - 
       (384*x^2*(1 - 21*x + 34*x^2 - 21*x^3 + x^4)*z2*H[1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((16*x*(-39 + 40*x + 54*x^2 - 24*x^3 + 25*x^4))/
          ((-1 + x)^2*(1 + x)^4) + (64*x^2*(19 - 107*x + 162*x^2 - 107*x^3 + 
            19*x^4)*z2)/((-1 + x)^3*(1 + x)^5))*H[1, 0, 0, x] + 
       ((256*x*(1 - x + x^2))/((-1 + x)*(1 + x)^3) + 
         (768*x^2*(1 - x + x^2)*z2)/((-1 + x)*(1 + x)^5))*H[1, 1, 0, x] + 
       (32*x*(1 - 96*x + 178*x^2 - 96*x^3 + x^4)*H[-1, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^4) - (32*x*(11 + 84*x - 106*x^2 + 84*x^3 + 
          11*x^4)*H[-1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
       (16*x*(31 + 331*x - 160*x^2 - 112*x^3 + 237*x^4 + 9*x^5)*
         H[-1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) + 
       (64*x*(3 + 32*x - 38*x^2 + 32*x^3 + 3*x^4)*H[-1, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^4) + (128*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*
         H[-1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (64*x*(7 - 163*x + 332*x^2 - 163*x^3 + 7*x^4)*H[0, -1, -1, 0, x])/
        ((-1 + x)^2*(1 + x)^4) + (32*x*(-7 + 213*x - 654*x^2 + 540*x^3 - 
          75*x^4 - 57*x^5 + 16*x^6)*H[0, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (192*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4)*
         H[0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
       (32*x*(-7 + 9*x - 2*x^2 - 346*x^3 + 373*x^4 - 123*x^5 + 32*x^6)*
         H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (16*x*(7 - 6*x + 64*x^2 - 180*x^3 + 33*x^4 - 14*x^5 + 16*x^6)*
         H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (32*x*(5 + 24*x + 41*x^2 + 41*x^3 + 22*x^4 + 11*x^5)*H[0, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^5) + (192*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4)*
         H[0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (32*x*(-3 + 76*x - 225*x^2 + 278*x^3 - 195*x^4 + 70*x^5 + 7*x^6)*
         H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (64*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4)*H[0, 1, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^4) + (128*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*
         H[1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + 
       (64*x*(4 + 85*x - 150*x^2 + 85*x^3 + 4*x^4)*H[1, 0, -1, 0, x])/
        ((-1 + x)^2*(1 + x)^4) - (32*x*(11 + 238*x - 443*x^2 + 185*x^3 + 
          64*x^4 + x^5)*H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^5) - 
       (64*x*(1 + 23*x - 40*x^2 + 23*x^3 + x^4)*H[1, 0, 1, 0, x])/
        ((-1 + x)^2*(1 + x)^4) + (64*x*(1 - 27*x + 64*x^2 - 27*x^3 + x^4)*
         H[1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (128*x^2*(7 - 31*x + 50*x^2 - 31*x^3 + 7*x^4)*H[-1, 0, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (128*x^2*(5 - 49*x + 84*x^2 - 49*x^3 + 
          5*x^4)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (64*x^2*(1 + 3*x - 2*x^2 + 3*x^3 + x^4)*H[-1, 0, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (1536*x^3*H[-1, 0, 0, 1, 0, x])/
        ((-1 + x)*(1 + x)^5) + (640*x^2*(1 - 7*x + x^2)*H[-1, 0, 1, 0, 0, x])/
        ((-1 + x)*(1 + x)^5) - (768*x^2*(1 - x + x^2)*H[-1, 1, 0, 0, 0, x])/
        ((-1 + x)*(1 + x)^5) + (128*x^2*(13 - 45*x + 70*x^2 - 45*x^3 + 
          13*x^4)*H[0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (128*x^2*(13 - 29*x + 42*x^2 - 29*x^3 + 13*x^4)*H[0, -1, 0, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (256*x^2*(10 - 31*x + 47*x^2 - 31*x^3 + 
          10*x^4)*H[0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (1024*x^2*(1 - x + x^2)*H[0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (512*x^3*(2 - 5*x + 2*x^2)*H[0, -1, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (384*x^2*(5 - 57*x + 100*x^2 - 57*x^3 + 
          5*x^4)*H[0, 0, -1, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (128*x^2*(5 - 87*x + 155*x^2 - 87*x^3 + 5*x^4)*H[0, 0, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (4608*x^3*H[0, 0, -1, 1, 0, x])/
        ((-1 + x)*(1 + x)^5) - (384*x^3*(16 - 29*x + 16*x^2)*
         H[0, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (32*x^2*(3 - 7*x + 10*x^2 - 7*x^3 + 3*x^4)*H[0, 0, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (64*x^2*(7 + 23*x + 7*x^2)*
         H[0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
       (4608*x^3*H[0, 0, 1, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
       (128*x^2*(1 - 13*x + x^2)*H[0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (1536*x^3*H[0, 0, 1, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (512*x^3*(2 - 5*x + 2*x^2)*H[0, 1, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (128*x^2*(13 - 77*x + 132*x^2 - 77*x^3 + 
          13*x^4)*H[0, 1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (64*x^2*(29 - 173*x + 292*x^2 - 173*x^3 + 29*x^4)*H[0, 1, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (128*x^2*(5 - 11*x + 5*x^2)*
         H[0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
       (128*x^2*(1 + 31*x - 60*x^2 + 31*x^3 + x^4)*H[0, 1, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (768*x^2*(1 - x + x^2)*H[1, -1, 0, 0, 0, x])/
        ((-1 + x)*(1 + x)^5) + (128*x^2*(1 + 11*x - 22*x^2 + 11*x^3 + x^4)*
         H[1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (512*x^2*(4 - 11*x + 15*x^2 - 11*x^3 + 4*x^4)*H[1, 0, 0, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (64*x^2*(7 + 9*x - 26*x^2 + 9*x^3 + 7*x^4)*
         H[1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (768*x^2*(1 - x + x^2)*H[1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (512*x^2*(1 - 4*x + x^2)*H[1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (768*x^2*(1 - x + x^2)*H[1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5))) + 
   Ca*Cf*((12*x)/(1 + x)^2 + ((96*ln2*x)/(1 + x)^2 - 
       (4*x*(61 - 460*x + 732*x^2 - 620*x^3 + 143*x^4))/
        (3*(-1 + x)^2*(1 + x)^4))*z2 - 
     (24*x^2*(46 - 135*x + 224*x^2 - 135*x^3 + 46*x^4)*z2^2)/
      (5*(-1 + x)^3*(1 + x)^5) + (16*x*(5 - 71*x + 5*x^2)*z3)/(1 + x)^4 - 
     (24*x*(5 - 12*x + 26*x^2 - 12*x^3 + 5*x^4)*z2*H[-1, x])/
      ((-1 + x)^2*(1 + x)^4) + ((2*x*(173 + 670*x + 173*x^2))/
        (9*(-1 + x)*(1 + x)^3) + (8*x^2*(-46 + 159*x - 356*x^2 + 314*x^3 - 
          138*x^4 + 19*x^5)*z2)/((-1 + x)^3*(1 + x)^5) + 
       (32*x^2*(17 - 47*x + 17*x^2)*z3)/((-1 + x)*(1 + x)^5))*H[0, x] - 
     (8*x*(5 - 8*x + 5*x^2)*H[-1, 0, x])/(3*(-1 + x)*(1 + x)^3) - 
     (96*x^2*(1 - 9*x + 10*x^2 - 9*x^3 + x^4)*z2*H[0, -1, x])/
      ((-1 + x)^3*(1 + x)^5) + ((-4*x*(-1 + 64*x - 240*x^2 + 8*x^3 + 25*x^4))/
        (3*(-1 + x)^2*(1 + x)^4) - (16*x^2*(8 - 31*x + 60*x^2 - 31*x^3 + 
          8*x^4)*z2)/((-1 + x)^3*(1 + x)^5))*H[0, 0, x] + 
     ((-48*(-1 + x)*x)/(1 + x)^3 - (192*x^2*(3 - 8*x + 3*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[1, 0, x] - 
     (8*x*(15 - 140*x + 254*x^2 - 140*x^3 + 15*x^4)*H[-1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) + (32*x*(1 - 2*x - 2*x^3 + x^4)*H[0, -1, 0, x])/
      ((-1 + x)^2*(1 + x)^4) + (8*x^2*(-8 + 91*x - 356*x^2 + 382*x^3 - 
        176*x^4 + 19*x^5)*H[0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (192*x^2*H[0, 1, 0, x])/(1 + x)^4 + (32*x*(2 + x + 2*x^2)*H[1, 0, 0, x])/
      (1 + x)^4 - (32*x^2*(17 - 71*x + 106*x^2 - 71*x^3 + 17*x^4)*
       H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (32*x^2*(7 - 2*x - 6*x^2 - 2*x^3 + 7*x^4)*H[0, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (16*x^2*(1 + 3*x - 2*x^2 + 3*x^3 + x^4)*
       H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - (384*x^3*H[0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (32*x^2*(7 + 8*x + 7*x^2)*H[0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (192*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + Ep*((78*x)/(1 + x)^2 - (384*li4half*x)/
        (1 + x)^2 - (16*ln2^4*x)/(1 + x)^2 - 
       (4*x*(376 - 3256*x + 9997*x^2 - 15040*x^3 + 12192*x^4 - 3672*x^5 + 
          147*x^6)*z2^2)/(5*(-1 + x)^3*(1 + x)^5) - 
       (8*x*(33 - 76*x + 134*x^2 - 128*x^3 + 61*x^4)*z3)/
        ((-1 + x)^2*(1 + x)^4) + z2*((-192*ln2^2*x)/(1 + x)^2 + 
         (192*ln2*x*(3 - 4*x + 4*x^2 - 4*x^3 + 3*x^4))/
          ((-1 + x)^2*(1 + x)^4) - (4*x*(442 - 2680*x + 1683*x^2 - 3170*x^3 + 
            1277*x^4))/(9*(-1 + x)^2*(1 + x)^4) + 
         (32*x^2*(7 + 21*x - 11*x^2 + 21*x^3 + 7*x^4)*z3)/
          ((-1 + x)^3*(1 + x)^5)) - (48*x^2*(120 - 464*x + 701*x^2 - 
          464*x^3 + 120*x^4)*z5)/((-1 + x)^3*(1 + x)^5) + 
       (((192*ln2*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4))/((-1 + x)^2*
             (1 + x)^4) - (16*x*(40 - 91*x + 267*x^2 - 35*x^3 + 11*x^4))/
            ((-1 + x)^2*(1 + x)^4))*z2 - (48*x^2*(46 - 135*x + 224*x^2 - 
            135*x^3 + 46*x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)^5) - 
         (16*x*(21 - 119*x + 230*x^2 - 119*x^3 + 21*x^4)*z3)/
          ((-1 + x)^2*(1 + x)^4))*H[-1, x] + 
       ((7*x*(1151 + 3922*x + 1151*x^2))/(27*(-1 + x)*(1 + x)^3) + 
         (2*x*(19 - 294*x + 469*x^2 - 2228*x^3 + 1921*x^4 - 750*x^5 + 
            159*x^6)*z2)/((-1 + x)^3*(1 + x)^5) + 
         (8*x^2*(513 - 1705*x + 2998*x^2 - 1705*x^3 + 513*x^4)*z2^2)/
          (5*(-1 + x)^3*(1 + x)^5) + (16*x*(-3 - 79*x + 490*x^2 - 980*x^3 + 
            883*x^4 - 301*x^5 + 18*x^6)*z3)/((-1 + x)^3*(1 + x)^5))*H[0, x] + 
       (((48*(-1 + x)*x)/(1 + x)^3 + (192*ln2*x*(1 + 5*x - 10*x^2 + 5*x^3 + 
              x^4))/((-1 + x)^2*(1 + x)^4))*z2 + 
         (48*x^2*(151 - 559*x + 862*x^2 - 559*x^3 + 151*x^4)*z2^2)/
          (5*(-1 + x)^3*(1 + x)^5) - (16*x*(12 + 43*x - 112*x^2 + 43*x^3 + 
            12*x^4)*z3)/((-1 + x)^2*(1 + x)^4))*H[1, x] + 
       (48*x*(11 - 56*x + 118*x^2 - 56*x^3 + 11*x^4)*z2*H[-1, -1, x])/
        ((-1 + x)^2*(1 + x)^4) + ((4*x*(749 - 2246*x + 749*x^2))/
          (9*(-1 + x)*(1 + x)^3) - (8*x*(-45 + 324*x - 739*x^2 + 712*x^3 - 
            207*x^4 + 44*x^5 + 7*x^6)*z2)/((-1 + x)^3*(1 + x)^5) + 
         (64*x^2*(17 - 47*x + 17*x^2)*z3)/((-1 + x)*(1 + x)^5))*H[-1, 0, x] + 
       (((768*ln2*x^3*(2 - 5*x + 2*x^2))/((-1 + x)^3*(1 + x)^5) - 
           (48*x*(-5 + 6*x - 6*x^2 - 144*x^3 + 117*x^4 - 70*x^5 + 14*x^6))/
            ((-1 + x)^3*(1 + x)^5))*z2 - (64*x^2*(11 - 68*x + 97*x^2 - 
            68*x^3 + 11*x^4)*z3)/((-1 + x)^3*(1 + x)^5))*H[0, -1, x] + 
       ((-4*x*(125 + 430*x - 189*x^2 - 3184*x^3 + 1666*x^4))/
          (9*(-1 + x)^2*(1 + x)^4) - (8*x*(-2 + 36*x + 327*x^2 - 1268*x^3 + 
            1622*x^4 - 704*x^5 + 45*x^6)*z2)/((-1 + x)^3*(1 + x)^5) + 
         (16*x^2*(31 - 144*x + 214*x^2 - 144*x^3 + 31*x^4)*z3)/
          ((-1 + x)^3*(1 + x)^5))*H[0, 0, x] + 
       (((192*x^2)/(1 + x)^4 + (768*ln2*x^3*(2 - 5*x + 2*x^2))/
            ((-1 + x)^3*(1 + x)^5))*z2 - (32*x^2*(19 + 44*x - 124*x^2 + 
            44*x^3 + 19*x^4)*z3)/((-1 + x)^3*(1 + x)^5))*H[0, 1, x] - 
       (192*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*z2*H[1, -1, x])/
        ((-1 + x)^2*(1 + x)^4) + ((-32*x*(11 - 19*x + 11*x^2))/
          ((-1 + x)*(1 + x)^3) - (32*x*(11 - 143*x + 472*x^2 - 742*x^3 + 
            555*x^4 - 187*x^5 + 10*x^6)*z2)/((-1 + x)^3*(1 + x)^5) + 
         (64*x^2*(10 - 19*x + 10*x^2)*z3)/((-1 + x)*(1 + x)^5))*H[1, 0, x] - 
       (16*x*(7 - 16*x + 7*x^2)*H[-1, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
       (192*x^2*(1 - 9*x + 10*x^2 - 9*x^3 + x^4)*z2*H[-1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((16*x*(-10 + 69*x - 115*x^2 + 17*x^3 + 15*x^4))/
          ((-1 + x)^2*(1 + x)^4) - (32*x^2*(8 - 31*x + 60*x^2 - 31*x^3 + 
            8*x^4)*z2)/((-1 + x)^3*(1 + x)^5))*H[-1, 0, 0, x] + 
       ((288*(-1 + x)*x)/(1 + x)^3 - (384*x^2*(3 - 8*x + 3*x^2)*z2)/
          ((-1 + x)*(1 + x)^5))*H[-1, 1, 0, x] + 
       (192*x^2*(3 - 35*x + 50*x^2 - 35*x^3 + 3*x^4)*z2*H[0, -1, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((8*x*(-49 + 176*x - 440*x^2 + 72*x^3 + x^4))/((-1 + x)^2*(1 + x)^4) - 
         (64*x^2*(12 - 85*x + 130*x^2 - 85*x^3 + 12*x^4)*z2)/
          ((-1 + x)^3*(1 + x)^5))*H[0, -1, 0, x] - 
       (96*x^2*(8 - 15*x + 12*x^2 - 15*x^3 + 8*x^4)*z2*H[0, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + 
       ((-4*x*(1 - 12*x - 5*x^2 + 1288*x^3 - 1283*x^4 + 360*x^5 + 3*x^6))/
          ((-1 + x)^3*(1 + x)^5) - (16*x^2*(20 - 129*x + 212*x^2 - 129*x^3 + 
            20*x^4)*z2)/((-1 + x)^3*(1 + x)^5))*H[0, 0, 0, x] + 
       (384*x^3*z2*H[0, 0, 1, x])/((-1 + x)*(1 + x)^5) - 
       (768*x^3*(2 - 5*x + 2*x^2)*z2*H[0, 1, -1, x])/((-1 + x)^3*(1 + x)^5) + 
       ((-32*x*(-7 + 26*x - 38*x^2 + 2*x^3 + 5*x^4))/((-1 + x)^2*(1 + x)^4) + 
         (32*x^2*(27 - 128*x + 194*x^2 - 128*x^3 + 27*x^4)*z2)/
          ((-1 + x)^3*(1 + x)^5))*H[0, 1, 0, x] + 
       ((288*(-1 + x)*x)/(1 + x)^3 - (384*x^2*(3 - 8*x + 3*x^2)*z2)/
          ((-1 + x)*(1 + x)^5))*H[1, -1, 0, x] + 
       (192*x^2*(1 - 21*x + 34*x^2 - 21*x^3 + x^4)*z2*H[1, 0, -1, x])/
        ((-1 + x)^3*(1 + x)^5) + ((-64*x^2*(-4 + 23*x - 16*x^2 + 6*x^3))/
          ((-1 + x)^2*(1 + x)^4) + (32*x^2*(53 - 199*x + 306*x^2 - 199*x^3 + 
            53*x^4)*z2)/((-1 + x)^3*(1 + x)^5))*H[1, 0, 0, x] + 
       ((-96*(-1 + x)*x)/(1 + x)^3 + (384*x^2*(3 - 8*x + 3*x^2)*z2)/
          ((-1 + x)*(1 + x)^5))*H[1, 1, 0, x] + 
       (16*x*(31 - 312*x + 574*x^2 - 312*x^3 + 31*x^4)*H[-1, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^4) + (80*x*(7 - 68*x + 126*x^2 - 68*x^3 + 7*x^4)*
         H[-1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (8*x*(-103 + 972*x - 1837*x^2 + 712*x^3 + 891*x^4 - 604*x^5 + 65*x^6)*
         H[-1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (32*x*(7 - 64*x + 7*x^2)*H[-1, 0, 1, 0, x])/(1 + x)^4 - 
       (64*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*H[-1, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^4) - (192*x*(1 + 2*x - 8*x^2 + 2*x^3 + x^4)*
         H[0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (16*x*(5 - 30*x + 416*x^2 - 1192*x^3 + 1167*x^4 - 418*x^5 + 28*x^6)*
         H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (1152*x^2*H[0, -1, 1, 0, x])/(1 + x)^4 - 
       (16*x*(-6 + 56*x - 113*x^2 - 620*x^3 + 960*x^4 - 528*x^5 + 43*x^6)*
         H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (8*x^2*(-20 + 153*x - 560*x^2 + 488*x^3 - 220*x^4 + 31*x^5)*
         H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (32*x*(-2 + 21*x - 3*x^2 - 190*x^3 + 276*x^4 - 135*x^5 + 9*x^6)*
         H[0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (1152*x^2*H[0, 1, -1, 0, x])/(1 + x)^4 + 
       (32*x*(3 - 5*x + 87*x^2 - 104*x^3 + 9*x^4 + 37*x^5 + x^6)*
         H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (384*x^2*H[0, 1, 1, 0, x])/(1 + x)^4 - 
       (64*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*H[1, -1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^4) - (32*x*(13 - 74*x + 126*x^2 - 74*x^3 + 
          13*x^4)*H[1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
       (32*x*(18 - 172*x + 507*x^2 - 742*x^3 + 520*x^4 - 158*x^5 + 3*x^6)*
         H[1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (64*x*(2 - 11*x + 2*x^2)*H[1, 0, 1, 0, x])/(1 + x)^4 - 
       (128*x*(1 - 20*x + 39*x^2 - 20*x^3 + x^4)*H[1, 1, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^4) - (64*x^2*(17 - 71*x + 106*x^2 - 71*x^3 + 
          17*x^4)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (64*x^2*(7 - 2*x - 6*x^2 - 2*x^3 + 7*x^4)*H[-1, 0, 0, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (32*x^2*(1 + 3*x - 2*x^2 + 3*x^3 + x^4)*
         H[-1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (768*x^3*H[-1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (64*x^2*(7 + 8*x + 7*x^2)*H[-1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (384*x^2*(3 - 8*x + 3*x^2)*H[-1, 1, 0, 0, 0, x])/
        ((-1 + x)*(1 + x)^5) + (64*x^2*(35 - 159*x + 242*x^2 - 159*x^3 + 
          35*x^4)*H[0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (320*x^2*(7 - 35*x + 54*x^2 - 35*x^3 + 7*x^4)*H[0, -1, 0, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (128*x^2*(26 - 122*x + 187*x^2 - 122*x^3 + 
          26*x^4)*H[0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (128*x^2*(8 - 23*x + 8*x^2)*H[0, -1, 0, 1, 0, x])/
        ((-1 + x)*(1 + x)^5) - (256*x^3*(2 - 5*x + 2*x^2)*
         H[0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (192*x^2*(7 + 6*x - 22*x^2 + 6*x^3 + 7*x^4)*H[0, 0, -1, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (32*x^2*(2 + 123*x - 232*x^2 + 123*x^3 + 
          2*x^4)*H[0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (2304*x^3*H[0, 0, -1, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (96*x^2*(4 + 15*x - 32*x^2 + 15*x^3 + 4*x^4)*H[0, 0, 0, -1, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (16*x^2*(3 - 7*x + 10*x^2 - 7*x^3 + 3*x^4)*
         H[0, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (160*x^2*(1 - 10*x + x^2)*H[0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (2304*x^3*H[0, 0, 1, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (64*x^2*(1 - 13*x + x^2)*H[0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (768*x^3*H[0, 0, 1, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
       (256*x^3*(2 - 5*x + 2*x^2)*H[0, 1, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (64*x^2*(23 - 76*x + 102*x^2 - 76*x^3 + 
          23*x^4)*H[0, 1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (32*x^2*(55 - 184*x + 254*x^2 - 184*x^3 + 55*x^4)*H[0, 1, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (64*x^2*(7 - 16*x + 7*x^2)*
         H[0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
       (64*x^2*(11 - 82*x + 138*x^2 - 82*x^3 + 11*x^4)*H[0, 1, 1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (384*x^2*(3 - 8*x + 3*x^2)*
         H[1, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
       (64*x^2*(1 + 11*x - 22*x^2 + 11*x^3 + x^4)*H[1, 0, -1, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) + (128*x^2*(28 - 131*x + 204*x^2 - 131*x^3 + 
          28*x^4)*H[1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (32*x^2*(17 - 111*x + 182*x^2 - 111*x^3 + 17*x^4)*H[1, 0, 0, 0, 0, x])/
        ((-1 + x)^3*(1 + x)^5) - (384*x^2*(3 - 8*x + 3*x^2)*
         H[1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
       (128*x^2*(10 - 19*x + 10*x^2)*H[1, 0, 1, 0, 0, x])/
        ((-1 + x)*(1 + x)^5) + (384*x^2*(3 - 8*x + 3*x^2)*
         H[1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5)))) + 
 asr^3*(Cf*nl^2*Tf^2*((1600*x*z2)/(27 - 27*x^2) + (256*x*z3)/(9 - 9*x^2) + 
     (256*x*z2*H[-1, x])/(9*(-1 + x^2)) + 
     ((10144*x)/(81*(-1 + x^2)) + (128*x*z2)/(9*(-1 + x^2)))*H[0, x] + 
     (3200*x*H[-1, 0, x])/(27 - 27*x^2) + (1600*x*H[0, 0, x])/
      (27*(-1 + x^2)) + (512*x*H[-1, -1, 0, x])/(9*(-1 + x^2)) + 
     (256*x*H[-1, 0, 0, x])/(9 - 9*x^2) + (256*x*H[0, -1, 0, x])/
      (9 - 9*x^2) + (128*x*H[0, 0, 0, x])/(9*(-1 + x^2))) + 
   Cf*nh*nl*Tf^2*((-2240*x)/(27*(1 + x)^2) - 
     (128*x*(-58 + 84*x - 381*x^2 + 83*x^3)*z2)/(27*(-1 + x)*(1 + x)^4) - 
     (1536*x^3*z2^2)/((-1 + x)*(1 + x)^5) - (256*x*(1 - 20*x + x^2)*z3)/
      (9*(1 + x)^4) + (256*x*(1 - 20*x + x^2)*z2*H[-1, x])/(3*(1 + x)^4) + 
     ((64*x*(317 - 668*x + 317*x^2))/(81*(-1 + x)*(1 + x)^3) - 
       (256*x*(-1 + 8*x + 15*x^2 - 32*x^3 + x^4)*z2)/(9*(-1 + x)*(1 + x)^5) - 
       (1024*x^3*z3)/((-1 + x)*(1 + x)^5))*H[0, x] - 
     (128*x*(25 - 322*x + 25*x^2)*H[-1, 0, x])/(27*(-1 + x)*(1 + x)^3) + 
     (3072*x^3*z2*H[0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((-128*x*(-25 + 159*x + 138*x^2))/(27*(-1 + x)*(1 + x)^4) - 
       (1024*x^3*z2)/((-1 + x)*(1 + x)^5))*H[0, 0, x] + 
     (256*x*(1 - 20*x + x^2)*H[-1, 0, 0, x])/(9*(1 + x)^4) + 
     (256*x*(1 - 20*x + x^2)*H[0, -1, 0, x])/(9*(1 + x)^4) - 
     (256*x*(-1 + 8*x + 15*x^2 - 32*x^3 + x^4)*H[0, 0, 0, x])/
      (9*(-1 + x)*(1 + x)^5) + (1024*x^3*H[0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1024*x^3*H[0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1024*x^3*H[0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5)) + Cf^2*nl*Tf*((16*x)/(3*(1 + x)^2) - 
     (2048*li4half*x)/(3*(1 + x)^2) - (256*ln2^4*x)/(9*(1 + x)^2) - 
     (64*x*(41 + 257*x + 294*x^2 - 18*x^3 + 527*x^4 + 381*x^5 + 130*x^6)*
       z2^2)/(15*(-1 + x)^3*(1 + x)^5) + 
     (64*x*(-52 + 562*x - 509*x^2 - 92*x^3 + 197*x^4)*z3)/
      (9*(-1 + x)^2*(1 + x)^4) + z2*((-1024*ln2^2*x)/(3*(1 + x)^2) + 
       (512*ln2*x*(11 + 13*x + 11*x^2))/(3*(1 + x)^4) - 
       (32*x*(-170 - 1876*x + 3397*x^2 + 21*x^3))/(9*(-1 + x)*(1 + x)^4) - 
       (128*x^2*(12 - 109*x + 118*x^2 - 109*x^3 + 12*x^4)*z3)/
        (3*(-1 + x)^3*(1 + x)^5)) + 
     (64*x^2*(186 - 1211*x + 2006*x^2 - 1211*x^3 + 186*x^4)*z5)/
      (3*(-1 + x)^3*(1 + x)^5) + 
     (((-256*ln2*x*(1 - 4*x + x^2))/(1 + x)^4 - 
         (32*x*(123 - 194*x + 1132*x^2 - 550*x^3 + 209*x^4))/
          (3*(-1 + x)^2*(1 + x)^4))*z2 - 
       (64*x*(27 + 10*x + 38*x^2 + 10*x^3 + 27*x^4)*z3)/
        (3*(-1 + x)^2*(1 + x)^4))*H[-1, x] + 
     ((4*x*(1043 + 2158*x + 1043*x^2))/(9*(-1 + x)*(1 + x)^3) + 
       (8*x*(397 - 1565*x + 7698*x^2 - 858*x^3 + 6185*x^4 + 2543*x^5)*z2)/
        (9*(-1 + x)^2*(1 + x)^5) - (128*x^2*(77 - 494*x + 604*x^2 - 494*x^3 + 
          77*x^4)*z2^2)/(15*(-1 + x)^3*(1 + x)^5) - 
       (32*x*(39 + 668*x - 333*x^2 + 812*x^3 - 1515*x^4 + 968*x^5 + 57*x^6)*
         z3)/(9*(-1 + x)^3*(1 + x)^5))*H[0, x] + 
     (((-256*ln2*x*(1 - 4*x + x^2))/(1 + x)^4 + (512*x*(1 - x + x^2))/
          (3*(-1 + x)*(1 + x)^3))*z2 - (256*x^2*(23 - 89*x + 23*x^2)*z2^2)/
        (5*(-1 + x)*(1 + x)^5) - (64*x*(19 + 454*x - 882*x^2 + 454*x^3 + 
          19*x^4)*z3)/(3*(-1 + x)^2*(1 + x)^4))*H[1, x] + 
     (1536*x*(1 - 3*x + 6*x^2 - 3*x^3 + x^4)*z2*H[-1, -1, x])/
      ((-1 + x)^2*(1 + x)^4) + ((32*x*(769 - 1678*x + 769*x^2))/
        (9*(-1 + x)*(1 + x)^3) - (32*x*(33 - 54*x + 146*x^2 - 54*x^3 + 
          17*x^4)*z2)/((-1 + x)^2*(1 + x)^4))*H[-1, 0, x] + 
     (((3072*ln2*x^3)/((-1 + x)*(1 + x)^5) - 
         (32*x*(-35 - 334*x - 267*x^2 - 160*x^3 - 693*x^4 - 34*x^5 + 83*x^6))/
          (3*(-1 + x)^3*(1 + x)^5))*z2 + 
       (256*x^2*(4 + 15*x - 14*x^2 + 15*x^3 + 4*x^4)*z3)/
        (3*(-1 + x)^3*(1 + x)^5))*H[0, -1, x] + 
     ((-16*x*(367 - 1142*x + 4252*x^2 - 4506*x^3 + 2525*x^4))/
        (9*(-1 + x)^2*(1 + x)^4) - (16*x*(-21 - 854*x + 1147*x^2 + 4344*x^3 - 
          3011*x^4 + 2350*x^5 + 333*x^6)*z2)/(9*(-1 + x)^3*(1 + x)^5) - 
       (128*x^2*(11 - 19*x + 24*x^2 - 19*x^3 + 11*x^4)*z3)/
        (3*(-1 + x)^3*(1 + x)^5))*H[0, 0, x] + 
     ((16*x*H[0, x])/(3 - 3*x^2) + (32*(x + x^3)*H[0, 0, x])/
        (3*(-1 + x^2)^2))/Ep^2 + 
     (((3072*ln2*x^3)/((-1 + x)*(1 + x)^5) - 
         (128*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4))/(3*(-1 + x)^2*(1 + x)^4))*
        z2 + (256*x^2*(22 - 175*x + 22*x^2)*z3)/(3*(-1 + x)*(1 + x)^5))*
      H[0, 1, x] + (256*x*(1 - 4*x + x^2)*z2*H[1, -1, x])/(1 + x)^4 + 
     ((-64*x*(155 - 2*x + 155*x^2))/(9*(-1 + x)*(1 + x)^3) - 
       (128*x*(-1 + 53*x + 20*x^2 - 58*x^3 - x^4 + 11*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^5) - (256*x^2*(3 - 13*x + 3*x^2)*z3)/
        ((-1 + x)*(1 + x)^5))*H[1, 0, x] - 
     (64*x*(139 - 274*x + 139*x^2)*H[-1, -1, 0, x])/(3*(-1 + x)*(1 + x)^3) + 
     (32*x*(-111 - 442*x + 1632*x^2 - 1086*x^3 + 263*x^4)*H[-1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) + (1024*x*(1 - x + x^2)*H[-1, 1, 0, x])/
      ((-1 + x)*(1 + x)^3) + (1024*x^2*(1 - 12*x + 16*x^2 - 12*x^3 + x^4)*z2*
       H[0, -1, -1, x])/((-1 + x)^3*(1 + x)^5) + 
     ((64*x*(-154 + 1135*x - 2069*x^2 + 169*x^3 + 407*x^4))/
        (9*(-1 + x)^2*(1 + x)^4) - (1024*x^2*(1 - 16*x + 23*x^2 - 16*x^3 + 
          x^4)*z2)/(3*(-1 + x)^3*(1 + x)^5))*H[0, -1, 0, x] + 
     (512*x^2*(2 - 25*x + 60*x^2 - 25*x^3 + 2*x^4)*z2*H[0, 0, -1, x])/
      (3*(-1 + x)^3*(1 + x)^5) + 
     ((-32*x*(156 - 286*x + 127*x^2 + 649*x^3 - 3137*x^4 + 323*x^5))/
        (9*(-1 + x)^2*(1 + x)^5) + (128*x^2*(15 - 25*x + 16*x^2 - 25*x^3 + 
          15*x^4)*z2)/(3*(-1 + x)^3*(1 + x)^5))*H[0, 0, 0, x] + 
     ((16*x*z2)/(3 - 3*x^2) + ((32*x)/(-1 + x^2) + (16*(x + x^3)*z2)/
          (3*(-1 + x^2)^2))*H[0, x] + (32*x*H[-1, 0, x])/(3 - 3*x^2) - 
       (16*x*(13 + 11*x^2)*H[0, 0, x])/(3*(-1 + x^2)^2) + 
       (64*(x + x^3)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) + 
       (32*(x + x^3)*H[0, -1, 0, x])/(3*(-1 + x^2)^2) - 
       (16*(x + x^3)*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep + 
     (1024*x^3*z2*H[0, 0, 1, x])/((-1 + x)*(1 + x)^5) - 
     (3072*x^3*z2*H[0, 1, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((-128*x*(-46 + 19*x - 254*x^2 - 77*x^3 + 50*x^4))/
        (9*(-1 + x)^2*(1 + x)^4) - (1024*x^3*(2 - 5*x + 2*x^2)*z2)/
        (3*(-1 + x)^3*(1 + x)^5))*H[0, 1, 0, x] + 
     (1024*x*(1 - x + x^2)*H[1, -1, 0, x])/((-1 + x)*(1 + x)^3) - 
     (6144*x^3*z2*H[1, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((-64*x*(-101 - 1303*x + 2468*x^2 - 1495*x^3 + 91*x^4))/
        (9*(-1 + x)^2*(1 + x)^4) - (256*x^2*(3 - 19*x + 3*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[1, 0, 0, x] + 
     ((-1024*x*(1 - x + x^2))/(3*(-1 + x)*(1 + x)^3) - 
       (512*x^2*(1 - x + x^2)*z2)/((-1 + x)*(1 + x)^5))*H[1, 1, 0, x] - 
     (128*x*(3 - 110*x + 230*x^2 - 110*x^3 + 3*x^4)*H[-1, -1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) + (64*x*(21 + 202*x - 310*x^2 + 202*x^3 + 
        21*x^4)*H[-1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (32*x*(-47 - 574*x + 962*x^2 - 574*x^3 + x^4)*H[-1, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) - (256*x*(3 + 32*x - 38*x^2 + 32*x^3 + 3*x^4)*
       H[-1, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (256*x*(1 - 4*x + x^2)*H[-1, 1, 0, 0, x])/(3*(1 + x)^4) + 
     (64*x*(25 - 534*x + 1090*x^2 - 534*x^3 + 25*x^4)*H[0, -1, -1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) - (32*x*(-57 + 502*x - 769*x^2 - 3712*x^3 + 
        4481*x^4 - 1958*x^5 + 105*x^6)*H[0, -1, 0, 0, x])/
      (9*(-1 + x)^3*(1 + x)^5) - (256*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4)*
       H[0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^4) - 
     (64*x*(-33 + 464*x - 3157*x^2 + 4392*x^3 - 2119*x^4 + 272*x^5 + 165*x^6)*
       H[0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^5) - 
     (64*x*(-30 + 56*x + 6*x^2 + 563*x^3 + 72*x^4 + 35*x^5 + 6*x^6)*
       H[0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^5) + 
     (128*x*(5 + 20*x + 159*x^2 - 85*x^3 + 36*x^4 + 9*x^5)*H[0, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^5) - (256*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4)*
       H[0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + 
     (128*x*(-9 - 154*x + 1101*x^2 - 2329*x^3 + 1203*x^4 - 175*x^5 + 15*x^6)*
       H[0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^5) + 
     (256*x*(1 - 10*x + 26*x^2 - 10*x^3 + x^4)*H[0, 1, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) + (256*x*(1 - 4*x + x^2)*H[1, -1, 0, 0, x])/
      (3*(1 + x)^4) - (256*x*(2 + 97*x - 170*x^2 + 97*x^3 + 2*x^4)*
       H[1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - 
     (64*x*(-16 - 275*x + 359*x^2 + 203*x^3 - 383*x^4 + 8*x^5)*
       H[1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) + 
     (256*x^2*(29 - 50*x + 29*x^2)*H[1, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) + (128*x*(2 + 61*x - 146*x^2 + 61*x^3 + 2*x^4)*
       H[1, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - 
     (1024*x^2*(7 - 28*x + 44*x^2 - 28*x^3 + 7*x^4)*H[0, -1, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (1024*x^2*(7 - 20*x + 30*x^2 - 20*x^3 + 
        7*x^4)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) + 
     (512*x^2*(6 - 21*x + 32*x^2 - 21*x^3 + 6*x^4)*H[0, -1, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (4096*x^2*(1 - x + x^2)*H[0, -1, 0, 1, 0, x])/
      (3*(-1 + x)*(1 + x)^5) - (1024*x^3*H[0, -1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1024*x^2*(5 - 70*x + 126*x^2 - 70*x^3 + 5*x^4)*
       H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) + 
     (512*x^2*(2 + 45*x - 88*x^2 + 45*x^3 + 2*x^4)*H[0, 0, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) + (6144*x^3*H[0, 0, -1, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (256*x^2*(1 - 113*x + 204*x^2 - 113*x^3 + x^4)*
       H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) - 
     (128*x^2*(5 - 9*x + 14*x^2 - 9*x^3 + 5*x^4)*H[0, 0, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (256*x^2*(7 + 29*x + 7*x^2)*
       H[0, 0, 0, 1, 0, x])/(3*(-1 + x)*(1 + x)^5) + 
     (6144*x^3*H[0, 0, 1, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (256*x^2*(3 - 15*x + 22*x^2 - 15*x^3 + 3*x^4)*H[0, 0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (2048*x^3*H[0, 0, 1, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1024*x^3*H[0, 1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (512*x^2*(13 - 89*x + 156*x^2 - 89*x^3 + 13*x^4)*
       H[0, 1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) - 
     (128*x^2*(45 - 331*x + 568*x^2 - 331*x^3 + 45*x^4)*H[0, 1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (512*x^2*(5 - 17*x + 5*x^2)*
       H[0, 1, 0, 1, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (256*x^2*(1 - 23*x + 40*x^2 - 23*x^3 + x^4)*H[0, 1, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (4096*x^3*H[1, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1024*x^2*(3 - 5*x + 3*x^2)*
       H[1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (128*x^2*(9 + 19*x + 9*x^2)*H[1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (1024*x^2*(1 - x + x^2)*H[1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (1280*x^2*(1 - 5*x + x^2)*H[1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (512*x^2*(1 - x + x^2)*H[1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5)) + 
   Ca*Cf*nl*Tf*((-496*x)/(3*(1 + x)^2) + (1024*li4half*x)/(3*(1 + x)^2) + 
     (128*ln2^4*x)/(9*(1 + x)^2) + 
     (16*x*(90 - 183*x + 1181*x^2 - 1218*x^3 + 3555*x^4 - 1213*x^5 + 292*x^6)*
       z2^2)/(15*(-1 + x)^3*(1 + x)^5) - 
     (16*x*(411 - 5140*x + 9668*x^2 - 5072*x^3 + 265*x^4)*z3)/
      (9*(-1 + x)^2*(1 + x)^4) + z2*((512*ln2^2*x)/(3*(1 + x)^2) - 
       (256*ln2*x*(11 + 13*x + 11*x^2))/(3*(1 + x)^4) + 
       (16*x*(1010 - 8903*x + 14115*x^2 - 11743*x^3 + 3505*x^4))/
        (27*(-1 + x)^2*(1 + x)^4) + (64*x^2*(12 - 91*x + 82*x^2 - 91*x^3 + 
          12*x^4)*z3)/(3*(-1 + x)^3*(1 + x)^5)) + 
     (32*x^2*(438 - 1477*x + 2122*x^2 - 1477*x^3 + 438*x^4)*z5)/
      (3*(-1 + x)^3*(1 + x)^5) + 
     (((128*ln2*x*(1 - 4*x + x^2))/(1 + x)^4 + 
         (16*x*(661 - 1330*x + 3396*x^2 - 902*x^3 + 335*x^4))/
          (9*(-1 + x)^2*(1 + x)^4))*z2 + 
       (32*x*(35 - 210*x + 398*x^2 - 210*x^3 + 35*x^4)*z3)/
        (3*(-1 + x)^2*(1 + x)^4))*H[-1, x] + 
     ((-32*x*(1385 + 5281*x + 1385*x^2))/(81*(-1 + x)*(1 + x)^3) - 
       (16*x*(146 - 1942*x + 5893*x^2 - 13218*x^3 + 12176*x^4 - 5228*x^5 + 
          829*x^6)*z2)/(9*(-1 + x)^3*(1 + x)^5) - 
       (32*x^2*(254 - 503*x + 958*x^2 - 503*x^3 + 254*x^4)*z2^2)/
        (15*(-1 + x)^3*(1 + x)^5) + (64*x*(24 - 607*x + 2364*x^2 - 3022*x^3 + 
          1434*x^4 - 145*x^5 + 18*x^6)*z3)/(9*(-1 + x)^3*(1 + x)^5))*
      H[0, x] + (((-64*(-1 + x)*x)/(1 + x)^3 + (128*ln2*x*(1 - 4*x + x^2))/
          (1 + x)^4)*z2 - (128*x^2*(69 - 70*x + 69*x^2)*z2^2)/
        (5*(-1 + x)*(1 + x)^5) + (32*x*(43 + 116*x + 43*x^2)*z3)/
        (3*(1 + x)^4))*H[1, x] - (768*x*(1 - 3*x + 6*x^2 - 3*x^3 + x^4)*z2*
       H[-1, -1, x])/((-1 + x)^2*(1 + x)^4) + 
     ((16*x*(371 + 976*x + 371*x^2))/(27*(-1 + x)*(1 + x)^3) + 
       (128*x*(6 - 27*x + 50*x^2 - 23*x^3 + 8*x^4)*z2)/
        (3*(-1 + x)^2*(1 + x)^4))*H[-1, 0, x] + 
     (((-1536*ln2*x^3)/((-1 + x)*(1 + x)^5) + 
         (64*x*(-12 + 37*x - 260*x^2 - 40*x^3 + 20*x^4 - 129*x^5 + 24*x^6))/
          (3*(-1 + x)^3*(1 + x)^5))*z2 + 
       (128*x^2*(20 - 117*x + 170*x^2 - 117*x^3 + 20*x^4)*z3)/
        (3*(-1 + x)^3*(1 + x)^5))*H[0, -1, x] + 
     ((16*x*(157 + 2333*x - 5451*x^2 - 551*x^3 + 848*x^4))/
        (27*(-1 + x)^2*(1 + x)^4) + (32*x*(-15 + 487*x - 914*x^2 + 750*x^3 + 
          1288*x^4 - 707*x^5 + 39*x^6)*z2)/(9*(-1 + x)^3*(1 + x)^5) - 
       (64*x^2*(49 - 254*x + 402*x^2 - 254*x^3 + 49*x^4)*z3)/
        (3*(-1 + x)^3*(1 + x)^5))*H[0, 0, x] + 
     (((-1536*ln2*x^3)/((-1 + x)*(1 + x)^5) - (256*x^2)/(1 + x)^4)*z2 + 
       (128*x^2*(26 + 67*x + 26*x^2)*z3)/(3*(-1 + x)*(1 + x)^5))*H[0, 1, x] - 
     (128*x*(1 - 4*x + x^2)*z2*H[1, -1, x])/(1 + x)^4 + 
     ((32*x*(59 - 106*x + 59*x^2))/(3*(-1 + x)*(1 + x)^3) + 
       (64*x*(7 - 61*x + 388*x^2 - 348*x^3 + 13*x^4 + 9*x^5)*z2)/
        (3*(-1 + x)^2*(1 + x)^5) - (128*x^2*(9 - 14*x + 9*x^2)*z3)/
        ((-1 + x)*(1 + x)^5))*H[1, 0, x] + 
     (32*x*(53 - 218*x + 53*x^2)*H[-1, -1, 0, x])/(9*(-1 + x)*(1 + x)^3) + 
     (16*x*(749 - 5706*x + 10072*x^2 - 4838*x^3 + 427*x^4)*H[-1, 0, 0, x])/
      (9*(-1 + x)^2*(1 + x)^4) - (384*(-1 + x)*x*H[-1, 1, 0, x])/(1 + x)^3 - 
     (512*x^2*(1 - 12*x + 16*x^2 - 12*x^3 + x^4)*z2*H[0, -1, -1, x])/
      ((-1 + x)^3*(1 + x)^5) + 
     ((32*x*(12 + 28*x + 135*x^2 + 462*x^3 - 149*x^4))/
        (9*(-1 + x)^2*(1 + x)^4) + (512*x^2*(1 - 16*x + 23*x^2 - 16*x^3 + 
          x^4)*z2)/(3*(-1 + x)^3*(1 + x)^5))*H[0, -1, 0, x] + 
     (128*x^2*(20 - 61*x + 54*x^2 - 61*x^3 + 20*x^4)*z2*H[0, 0, -1, x])/
      (3*(-1 + x)^3*(1 + x)^5) + 
     ((-16*x*(8 - 186*x + 2613*x^2 - 13518*x^3 + 15702*x^4 - 6684*x^5 + 
          721*x^6))/(9*(-1 + x)^3*(1 + x)^5) + 
       (64*x^2*(21 - 137*x + 236*x^2 - 137*x^3 + 21*x^4)*z2)/
        (3*(-1 + x)^3*(1 + x)^5))*H[0, 0, 0, x] - (512*x^3*z2*H[0, 0, 1, x])/
      ((-1 + x)*(1 + x)^5) + (1536*x^3*z2*H[0, 1, -1, x])/
      ((-1 + x)*(1 + x)^5) + ((128*x*(-7 + 47*x - 80*x^2 + 23*x^3 + 5*x^4))/
        (3*(-1 + x)^2*(1 + x)^4) - (256*x^3*(5 - 8*x + 5*x^2)*z2)/
        (3*(-1 + x)^3*(1 + x)^5))*H[0, 1, 0, x] - 
     (384*(-1 + x)*x*H[1, -1, 0, x])/(1 + x)^3 + (3072*x^3*z2*H[1, 0, -1, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((-32*x*(191 - 582*x + 770*x^2 - 294*x^3 + 47*x^4))/
        (9*(-1 + x)^2*(1 + x)^4) - (128*x^2*(9 - 2*x + 9*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[1, 0, 0, x] + 
     ((128*(-1 + x)*x)/(1 + x)^3 - (256*x^2*(3 - 2*x + 3*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[1, 1, 0, x] - 
     (256*x*(8 - 73*x + 132*x^2 - 73*x^3 + 8*x^4)*H[-1, -1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) - (256*x*(9 - 80*x + 146*x^2 - 80*x^3 + 9*x^4)*
       H[-1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (128*x*(19 - 191*x + 344*x^2 - 187*x^3 + 21*x^4)*H[-1, 0, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) + (128*x*(7 - 64*x + 7*x^2)*H[-1, 0, 1, 0, x])/
      (3*(1 + x)^4) - (128*x*(1 - 4*x + x^2)*H[-1, 1, 0, 0, x])/
      (3*(1 + x)^4) + (128*x*(3 + 25*x - 64*x^2 + 25*x^3 + 3*x^4)*
       H[0, -1, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
     (64*x*(-30 + 745*x - 2188*x^2 + 1460*x^3 + 80*x^4 - 461*x^5 + 42*x^6)*
       H[0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^5) - 
     (1536*x^2*H[0, -1, 1, 0, x])/(1 + x)^4 + 
     (64*x*(-9 - 119*x + 364*x^2 - 2418*x^3 + 3412*x^4 - 1817*x^5 + 147*x^6)*
       H[0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^5) - 
     (32*x^2*(-116 + 642*x - 3374*x^2 + 3135*x^3 - 1592*x^4 + 165*x^5)*
       H[0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^5) - 
     (128*x*(-2 + 23*x - 64*x^2 - 68*x^3 + 206*x^4 - 127*x^5 + 8*x^6)*
       H[0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) - 
     (1536*x^2*H[0, 1, -1, 0, x])/(1 + x)^4 + 
     (64*x*(9 - 335*x + 486*x^2 - 224*x^3 + 675*x^4 - 425*x^5 + 18*x^6)*
       H[0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^5) + 
     (512*x^2*H[0, 1, 1, 0, x])/(1 + x)^4 - 
     (128*x*(1 - 4*x + x^2)*H[1, -1, 0, 0, x])/(3*(1 + x)^4) + 
     (128*x*(11 - 62*x + 106*x^2 - 62*x^3 + 11*x^4)*H[1, 0, -1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) - (32*x*(27 + 53*x - 744*x^2 + 728*x^3 - 
        95*x^4 + 23*x^5)*H[1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^5) - 
     (128*x*(1 - 6*x + x^2)*H[1, 0, 1, 0, x])/(1 + x)^4 + 
     (64*x*(1 - 114*x + 238*x^2 - 114*x^3 + x^4)*H[1, 1, 0, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4) - (512*x^2*(17 - 74*x + 112*x^2 - 74*x^3 + 
        17*x^4)*H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^5) - 
     (512*x^2*(17 - 82*x + 126*x^2 - 82*x^3 + 17*x^4)*H[0, -1, 0, -1, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) + (512*x^2*(7 - 32*x + 49*x^2 - 32*x^3 + 
        7*x^4)*H[0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (512*x^2*(8 - 23*x + 8*x^2)*H[0, -1, 0, 1, 0, x])/
      (3*(-1 + x)*(1 + x)^5) + (512*x^3*H[0, -1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (256*x^2*(14 + 29*x - 78*x^2 + 29*x^3 + 14*x^4)*
       H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) + 
     (128*x^2*(20 - 183*x + 314*x^2 - 183*x^3 + 20*x^4)*H[0, 0, -1, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (3072*x^3*H[0, 0, -1, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (128*x^2*(11 + 53*x - 108*x^2 + 53*x^3 + 11*x^4)*
       H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) + 
     (64*x^2*(5 - 9*x + 14*x^2 - 9*x^3 + 5*x^4)*H[0, 0, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (128*x^2*(5 - 56*x + 5*x^2)*
       H[0, 0, 0, 1, 0, x])/(3*(-1 + x)*(1 + x)^5) - 
     (3072*x^3*H[0, 0, 1, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (128*x^2*(5 - 16*x + 24*x^2 - 16*x^3 + 5*x^4)*H[0, 0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (1024*x^3*H[0, 0, 1, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (512*x^3*H[0, 1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (256*x^2*(23 - 64*x + 78*x^2 - 64*x^3 + 23*x^4)*
       H[0, 1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^5) - 
     (64*x^2*(63 - 92*x + 62*x^2 - 92*x^3 + 63*x^4)*H[0, 1, 0, 0, 0, x])/
      (3*(-1 + x)^3*(1 + x)^5) - (256*x^2*(7 - 10*x + 7*x^2)*
       H[0, 1, 0, 1, 0, x])/(3*(-1 + x)*(1 + x)^5) + 
     (128*x^2*(5 - 40*x + 66*x^2 - 40*x^3 + 5*x^4)*H[0, 1, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (2048*x^3*H[1, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (512*x^2*(9 - 22*x + 9*x^2)*
       H[1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (64*x^2*(27 - 118*x + 27*x^2)*H[1, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (512*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (128*x^2*(15 - 14*x + 15*x^2)*
       H[1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (256*x^2*(3 - 2*x + 3*x^2)*H[1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5)) + 
   nc^3*((548*x)/(3*(1 + x)^2) + (x*(-329 - 12847*x + 168587*x^2 - 
        945341*x^3 + 3371167*x^4 - 8664022*x^5 + 17068550*x^6 - 
        26620904*x^7 + 33529206*x^8 - 34389824*x^9 + 28678970*x^10 - 
        19278202*x^11 + 10256647*x^12 - 4168901*x^13 + 1210367*x^14 - 
        219511*x^15 + 15955*x^16)*z2^2)/(15*(-1 + x)^3*(1 + x^3)^5) + 
     (4*x^2*(10447 - 33698*x + 18675*x^2 + 28263*x^3 - 41030*x^4 + 12703*x^5)*
       z2^3)/(35*(-1 + x)^3*(1 + x)^6) + 
     (x*(14091 - 198127*x + 1041725*x^2 - 3374094*x^3 + 7728686*x^4 - 
        13377364*x^5 + 18076932*x^6 - 19383504*x^7 + 16582494*x^8 - 
        11200386*x^9 + 5839394*x^10 - 2247580*x^11 + 584997*x^12 - 
        81349*x^13 + 1337*x^14)*z3)/(9*(-1 + x)^2*(1 + x)^4*
       (1 - x + x^2)^5) - (12*x^2*(-14 - 89*x + 23*x^2 + 295*x^3 - 297*x^4 + 
        50*x^5)*z3^2)/((-1 + x)^3*(1 + x)^6) + 
     z2*(-(x*(39005 - 488951*x + 2273166*x^2 - 5987577*x^3 + 10642719*x^4 - 
           13472496*x^5 + 12484689*x^6 - 8362023*x^7 + 3870594*x^8 - 
           1117945*x^9 + 135523*x^10))/(54*(-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^3) - (2*x*(-77 + 1286*x - 10379*x^2 + 49598*x^3 - 
          161116*x^4 + 380098*x^5 - 668147*x^6 + 857942*x^7 - 705861*x^8 + 
          76836*x^9 + 880528*x^10 - 1767972*x^11 + 2188565*x^12 - 
          2016286*x^13 + 1449283*x^14 - 819746*x^15 + 359564*x^16 - 
          117726*x^17 + 26555*x^18 - 3454*x^19 + 125*x^20)*z3)/
        ((-1 + x)^4*(1 + x^3)^6)) - 
     (4*x*(183 - 4760*x + 32878*x^2 - 129274*x^3 + 345337*x^4 - 673138*x^5 + 
        978552*x^6 - 1036146*x^7 + 698061*x^8 - 64780*x^9 - 540548*x^10 + 
        811204*x^11 - 687487*x^12 + 359452*x^13 - 70906*x^14 - 62370*x^15 + 
        71547*x^16 - 37962*x^17 + 12020*x^18 - 2082*x^19 + 123*x^20)*z5)/
      ((-1 + x)^4*(1 + x^3)^6) + 
     ((x*(5087 - 45760*x + 157794*x^2 - 356562*x^3 + 554871*x^4 - 
          645072*x^5 + 554871*x^6 - 356562*x^7 + 157794*x^8 - 45760*x^9 + 
          5087*x^10)*z2)/(9*(-1 + x)*(1 + x)^3*(1 - x + x^2)^4) + 
       (3*x*(33 - 2*x - 4865*x^2 + 8836*x^3 - 4865*x^4 - 2*x^5 + 33*x^6)*
         z2^2)/(10*(-1 + x)^3*(1 + x)^5) - 
       (4*x*(127 - 4687*x + 29836*x^2 - 106991*x^3 + 262586*x^4 - 
          479879*x^5 + 680571*x^6 - 763398*x^7 + 680571*x^8 - 479879*x^9 + 
          262586*x^10 - 106991*x^11 + 29836*x^12 - 4687*x^13 + 127*x^14)*z3)/
        (3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5))*H[-1, x] + 
     (-(x*(2255 - 165914*x + 2255*x^2))/(162*(-1 + x)*(1 + x)^3) - 
       (2*x*(123 - 4664*x + 41986*x^2 - 212098*x^3 + 742367*x^4 - 
          1991512*x^5 + 4326552*x^6 - 7886874*x^7 + 12326499*x^8 - 
          16739878*x^9 + 19858842*x^10 - 20567810*x^11 + 18487223*x^12 - 
          14284078*x^13 + 9347936*x^14 - 5076936*x^15 + 2218383*x^16 - 
          744006*x^17 + 175082*x^18 - 23944*x^19 + 663*x^20)*z2^2)/
        (5*(-1 + x)^4*(1 + x^3)^6) - (2*x*(377 - 17596*x + 128989*x^2 - 
          504532*x^3 + 1331717*x^4 - 2587964*x^5 + 3876772*x^6 - 
          4569362*x^7 + 4266510*x^8 - 3128950*x^9 + 1759328*x^10 - 
          715748*x^11 + 181499*x^12 - 12382*x^13 - 7343*x^14 + 1342*x^15 + 
          403*x^16)*z3)/(3*(-1 + x)^3*(1 + x^3)^5) + 
       z2*((x*(4100 - 43781*x + 260421*x^2 - 998198*x^3 + 2704741*x^4 - 
            5467640*x^5 + 8545929*x^6 - 10465974*x^7 + 10086624*x^8 - 
            7611028*x^9 + 4423081*x^10 - 1889952*x^11 + 546265*x^12 - 
            85763*x^13 + 2503*x^14))/(9*(-1 + x)^3*(1 + x)^5*
           (1 - x + x^2)^4) - (24*x^2*(2 - 11*x - 7*x^2 + 265*x^3 - 219*x^4 + 
            66*x^5)*z3)/((-1 + x)^3*(1 + x)^6)) - 
       (24*x^2*(69 - 207*x - 142*x^2 + 1150*x^3 - 1195*x^4 + 373*x^5)*z5)/
        ((-1 + x)^3*(1 + x)^6))*H[0, x] + 
     ((x*(-99 + 3477*x - 54091*x^2 + 322299*x^3 - 1182869*x^4 + 3086819*x^5 - 
          6152410*x^6 + 9691654*x^7 - 12304682*x^8 + 12784442*x^9 - 
          10891094*x^10 + 7536010*x^11 - 4183379*x^12 + 1821909*x^13 - 
          594459*x^14 + 134491*x^15 - 17797*x^16 + 1059*x^17)*z2^2)/
        (10*(-1 + x)^2*(1 + x)^5*(1 - x + x^2)^6) + 
       (8*x*(246 - 3713*x + 20388*x^2 - 68517*x^3 + 162325*x^4 - 290763*x^5 + 
          408162*x^6 - 456540*x^7 + 408162*x^8 - 290763*x^9 + 162325*x^10 - 
          68517*x^11 + 20388*x^12 - 3713*x^13 + 246*x^14)*z3)/
        (3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       z2*((-4*x*(103 - 406*x + 103*x^2))/(3*(-1 + x)*(1 + x)^3) + 
         (48*x^2*(30 - 87*x + 32*x^2 + 15*x^3 + 2*x^4)*z3)/
          ((-1 + x)^2*(1 + x)^6)) - (48*x^2*(-67 + 165*x - 16*x^2 - 129*x^3 + 
          51*x^4)*z5)/((-1 + x)^2*(1 + x)^6))*H[1, x] + 
     ((-6*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*z2^2)/
        (5*(-1 + x)^3*(1 + x)^5) - (12*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 
          20798*x^4 - 36329*x^5 + 50323*x^6 - 56152*x^7 + 50323*x^8 - 
          36329*x^9 + 20798*x^10 - 9153*x^11 + 2893*x^12 - 590*x^13 + 
          50*x^14)*z3)/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (96*x^2*(4 - 9*x + 4*x^2)*z2*z3)/((-1 + x)*(1 + x)^5) + 
       (48*x^2*(4 - 9*x + 4*x^2)*z5)/((-1 + x)*(1 + x)^5))*H[{6, 0}, x] + 
     ((12*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*z2^2)/
        (5*(-1 + x)^3*(1 + x)^5) + (24*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 
          20798*x^4 - 36329*x^5 + 50323*x^6 - 56152*x^7 + 50323*x^8 - 
          36329*x^9 + 20798*x^10 - 9153*x^11 + 2893*x^12 - 590*x^13 + 
          50*x^14)*z3)/((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (192*x^2*(4 - 9*x + 4*x^2)*z2*z3)/((-1 + x)*(1 + x)^5) - 
       (96*x^2*(4 - 9*x + 4*x^2)*z5)/((-1 + x)*(1 + x)^5))*H[{6, 1}, x] + 
     (-(x*(40417 - 277736*x + 906537*x^2 - 1959462*x^3 + 3021081*x^4 - 
           3505062*x^5 + 3021081*x^6 - 1959462*x^7 + 906537*x^8 - 
           277736*x^9 + 40417*x^10))/(27*(-1 + x)*(1 + x)^3*
         (1 - x + x^2)^4) + (2*x*(-246 - 6054*x + 47231*x^2 - 164415*x^3 + 
          347257*x^4 - 450196*x^5 + 241941*x^6 + 388429*x^7 - 1230432*x^8 + 
          1836915*x^9 - 1879893*x^10 + 1420628*x^11 - 798681*x^12 + 
          322879*x^13 - 85855*x^14 + 11622*x^15 + 22*x^16)*z2)/
        (3*(-1 + x)^3*(1 + x^3)^5) - (x*(141 - 2938*x + 947*x^2 + 1524*x^3 + 
          947*x^4 - 2938*x^5 + 141*x^6)*z3)/((-1 + x)^3*(1 + x)^5))*
      H[-1, 0, x] + ((-2*x*(26 - 5930*x + 40289*x^2 - 148057*x^3 + 
          367258*x^4 - 674977*x^5 + 960447*x^6 - 1079040*x^7 + 960447*x^8 - 
          674977*x^9 + 367258*x^10 - 148057*x^11 + 40289*x^12 - 5930*x^13 + 
          26*x^14)*z2)/(3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (24*x^2*(20 + 27*x + 136*x^2 - 333*x^3 + 116*x^4)*z2^2)/
        (5*(-1 + x)^2*(1 + x)^6) + (8*x*(11 - 474*x + 4283*x^2 - 21246*x^3 + 
          71729*x^4 - 181078*x^5 + 359277*x^6 - 576592*x^7 + 760950*x^8 - 
          833768*x^9 + 760950*x^10 - 576592*x^11 + 359277*x^12 - 
          181078*x^13 + 71729*x^14 - 21246*x^15 + 4283*x^16 - 474*x^17 + 
          11*x^18)*z3)/((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6))*H[0, -1, x] + 
     ((x*(7201 - 94619*x + 561416*x^2 - 1831846*x^3 + 4107387*x^4 - 
          6691413*x^5 + 8331174*x^6 - 7955709*x^7 + 5825742*x^8 - 
          3204218*x^9 + 1279861*x^10 - 329845*x^11 + 43697*x^12))/
        (27*(-1 + x)^2*(1 + x^3)^4) + 
       (x*(133 + 4587*x - 48339*x^2 + 229566*x^3 - 682947*x^4 + 1373671*x^5 - 
          1821205*x^6 + 1053442*x^7 + 1732374*x^8 - 6114988*x^9 + 
          10249686*x^10 - 12120630*x^11 + 10928043*x^12 - 7638621*x^13 + 
          4098493*x^14 - 1636066*x^15 + 449245*x^16 - 71409*x^17 + 2677*x^18)*
         z2)/(3*(-1 + x)^4*(1 + x)^6*(1 - x + x^2)^5) + 
       (12*x^2*(-357 + 1165*x - 2096*x^2 + 3956*x^3 - 3463*x^4 + 1067*x^5)*
         z2^2)/(5*(-1 + x)^3*(1 + x)^6) - 
       (2*x*(13 + 1078*x - 16671*x^2 + 101224*x^3 - 380842*x^4 + 
          1019896*x^5 - 2076819*x^6 + 3323448*x^7 - 4237855*x^8 + 
          4289952*x^9 - 3347532*x^10 + 1827456*x^11 - 412769*x^12 - 
          415234*x^13 + 614371*x^14 - 453912*x^15 + 227574*x^16 - 
          80296*x^17 + 19055*x^18 - 2668*x^19 + 147*x^20)*z3)/
        ((-1 + x)^4*(1 + x^3)^6))*H[0, 0, x] + 
     ((8*x*(59 - 542*x + 634*x^2 - 542*x^3 + 59*x^4)*z2)/
        (3*(-1 + x)^2*(1 + x)^4) + (48*x^2*(-47 + 144*x - 477*x^2 + 
          1053*x^3 - 1026*x^4 + 313*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^6) - 
       (8*x*(77 - 1799*x + 13262*x^2 - 58501*x^3 + 182120*x^4 - 433271*x^5 + 
          821993*x^6 - 1275464*x^7 + 1642250*x^8 - 1769588*x^9 + 
          1600270*x^10 - 1210888*x^11 + 759989*x^12 - 389881*x^13 + 
          159340*x^14 - 49687*x^15 + 10894*x^16 - 1417*x^17 + 53*x^18)*z3)/
        ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6))*H[0, 1, x] + 
     ((36*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*z2^2)/
        (5*(-1 + x)^2*(1 + x)^6) - (24*x*(-18 + 440*x - 3129*x^2 + 
          13250*x^3 - 39511*x^4 + 89960*x^5 - 163192*x^6 + 241740*x^7 - 
          296278*x^8 + 303000*x^9 - 259342*x^10 + 184932*x^11 - 108670*x^12 + 
          51836*x^13 - 19531*x^14 + 5546*x^15 - 1077*x^16 + 116*x^17)*z3)/
        ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6))*H[0, {6, 0}, x] + 
     ((-72*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*z2^2)/
        (5*(-1 + x)^2*(1 + x)^6) + (48*x*(-18 + 440*x - 3129*x^2 + 
          13250*x^3 - 39511*x^4 + 89960*x^5 - 163192*x^6 + 241740*x^7 - 
          296278*x^8 + 303000*x^9 - 259342*x^10 + 184932*x^11 - 108670*x^12 + 
          51836*x^13 - 19531*x^14 + 5546*x^15 - 1077*x^16 + 116*x^17)*z3)/
        ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6))*H[0, {6, 1}, x] - 
     (576*x^2*(4 - 15*x + 4*x^2)*z2^2*H[1, -1, x])/(5*(-1 + x)*(1 + x)^5) + 
     (-(x*(1307 - 14170*x + 50532*x^2 - 117288*x^3 + 182595*x^4 - 
           211056*x^5 + 182595*x^6 - 117288*x^7 + 50532*x^8 - 14170*x^9 + 
           1307*x^10))/(9*(-1 + x)*(1 + x)^3*(1 - x + x^2)^4) + 
       (4*x*(56 - 3954*x + 35943*x^2 - 171833*x^3 + 547611*x^4 - 
          1285890*x^5 + 2339155*x^6 - 3391915*x^7 + 3981924*x^8 - 
          3806857*x^9 + 2954109*x^10 - 1840602*x^11 + 900307*x^12 - 
          331701*x^13 + 84945*x^14 - 12716*x^15 + 554*x^16)*z2)/
        (3*(-1 + x)^3*(1 + x^3)^5) + (24*x^2*(-133 + 303*x + 1024*x^2 - 
          2607*x^3 + 1157*x^4)*z2^2)/(5*(-1 + x)^2*(1 + x)^6) + 
       (x*(87 - 2268*x + 17416*x^2 - 71322*x^3 + 190872*x^4 - 352796*x^5 + 
          435817*x^6 - 253528*x^7 - 295072*x^8 + 1072580*x^9 - 1732160*x^10 + 
          1956648*x^11 - 1685207*x^12 + 1130036*x^13 - 585928*x^14 + 
          227958*x^15 - 62136*x^16 + 10228*x^17 - 585*x^18)*z3)/
        ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6))*H[1, 0, x] + 
     ((48*x^2*(8 - 21*x + 8*x^2)*z2^2)/((-1 + x)*(1 + x)^5) + 
       (16*x*(12 - 119*x + 230*x^2 - 119*x^3 + 12*x^4)*z3)/
        ((-1 + x)^2*(1 + x)^4))*H[1, 1, x] + 
     ((-72*(x^2 + x^4)*z2^2)/(5*(-1 + x)*(1 + x)^5) - 
       (432*x*(1 - 10*x + x^2)*z3)/(1 + x)^4)*H[1, {6, 0}, x] + 
     ((144*(x^2 + x^4)*z2^2)/(5*(-1 + x)*(1 + x)^5) + 
       (864*x*(1 - 10*x + x^2)*z3)/(1 + x)^4)*H[1, {6, 1}, x] + 
     (168*x^2*(4 - 9*x + 4*x^2)*z2^2*H[{6, 0}, 0, x])/
      (5*(-1 + x)*(1 + x)^5) + (1056*x^2*(4 - 9*x + 4*x^2)*z2^2*
       H[{6, 0}, 1, x])/(5*(-1 + x)*(1 + x)^5) - 
     (336*x^2*(4 - 9*x + 4*x^2)*z2^2*H[{6, 1}, 0, x])/
      (5*(-1 + x)*(1 + x)^5) - (2112*x^2*(4 - 9*x + 4*x^2)*z2^2*
       H[{6, 1}, 1, x])/(5*(-1 + x)*(1 + x)^5) + 
     (2*x*(8903 - 68080*x + 227994*x^2 - 503442*x^3 + 778431*x^4 - 
        901248*x^5 + 778431*x^6 - 503442*x^7 + 227994*x^8 - 68080*x^9 + 
        8903*x^10)*H[-1, -1, 0, x])/(9*(-1 + x)*(1 + x)^3*(1 - x + x^2)^4) + 
     (-(x*(16519 - 204384*x + 1027147*x^2 - 3092890*x^3 + 6493353*x^4 - 
           10086942*x^5 + 11990436*x^6 - 10991850*x^7 + 7747587*x^8 - 
           4088174*x^9 + 1531713*x^10 - 362864*x^11 + 38141*x^12))/
        (9*(-1 + x)^2*(1 + x^3)^4) + (4*x*(-5 + 982*x - 1531*x^2 + 420*x^3 + 
          1285*x^4 - 778*x^5 + 59*x^6)*z2)/((-1 + x)^3*(1 + x)^5))*
      H[-1, 0, 0, x] + ((-8*x*(53 - 98*x + 53*x^2))/((-1 + x)*(1 + x)^3) + 
       (192*x^2*(4 - 9*x + 4*x^2)*z2)/((-1 + x)*(1 + x)^5))*H[-1, 1, 0, x] + 
     ((-2*x*(-2475 + 36562*x - 180877*x^2 + 540951*x^3 - 1123982*x^4 + 
          1715300*x^5 - 1935216*x^6 + 1581837*x^7 - 855645*x^8 + 138087*x^9 + 
          253060*x^10 - 288214*x^11 + 161457*x^12 - 53489*x^13 + 8336*x^14))/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (4*x*(-81 + 1716*x - 13224*x^2 + 57876*x^3 - 170542*x^4 + 361140*x^5 - 
          556180*x^6 + 581360*x^7 - 256339*x^8 - 433204*x^9 + 1248000*x^10 - 
          1822732*x^11 + 1912851*x^12 - 1552432*x^13 + 992916*x^14 - 
          498484*x^15 + 191726*x^16 - 53716*x^17 + 9896*x^18 - 948*x^19 + 
          17*x^20)*z2)/((-1 + x)^4*(1 + x^3)^6) + 
       (96*x^2*(-12 + 39*x - 8*x^2 - 21*x^3 + 4*x^4)*z3)/
        ((-1 + x)^2*(1 + x)^6))*H[0, -1, 0, x] + 
     ((-4*x*(11 + 178*x - 2759*x^2 + 16454*x^3 - 61207*x^4 + 163946*x^5 - 
          338077*x^6 + 555952*x^7 - 743132*x^8 + 817324*x^9 - 743132*x^10 + 
          555952*x^11 - 338077*x^12 + 163946*x^13 - 61207*x^14 + 16454*x^15 - 
          2759*x^16 + 178*x^17 + 11*x^18)*z2)/((-1 + x)^3*(1 + x)^5*
         (1 - x + x^2)^6) + (48*x^2*(22 - 45*x + 48*x^2 - 63*x^3 + 26*x^4)*
         z3)/((-1 + x)^2*(1 + x)^6))*H[0, 0, -1, x] + 
     ((x*(-554 - 4770*x + 105787*x^2 - 772929*x^3 + 3264692*x^4 - 
          9482789*x^5 + 20555774*x^6 - 34707193*x^7 + 46760883*x^8 - 
          50762312*x^9 + 44527269*x^10 - 31414379*x^11 + 17561784*x^12 - 
          7514305*x^13 + 2323714*x^14 - 461227*x^15 + 43403*x^16))/
        (9*(-1 + x)^3*(1 + x^3)^5) + (x*(57 - 984*x - 6501*x^2 + 85122*x^3 - 
          430324*x^4 + 1418510*x^5 - 3509181*x^6 + 6955292*x^7 - 
          11458183*x^8 + 16106396*x^9 - 19605264*x^10 + 20741732*x^11 - 
          19015065*x^12 + 15013136*x^13 - 10071787*x^14 + 5618850*x^15 - 
          2524060*x^16 + 870542*x^17 - 210403*x^18 + 29388*x^19 - 745*x^20)*
         z2)/((-1 + x)^4*(1 + x^3)^6) - 
       (24*x^2*(83 - 299*x + 284*x^2 + 250*x^3 - 273*x^4 + 75*x^5)*z3)/
        ((-1 + x)^3*(1 + x)^6))*H[0, 0, 0, x] + 
     ((14*x*H[0, x])/(3*(-1 + x^2)) - (34*(x + x^3)*H[0, 0, x])/
        (3*(-1 + x^2)^2) + (6*x*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^3)/
      Ep^2 + ((-8*x*(5 - 274*x + 563*x^2 - 764*x^3 + 563*x^4 - 274*x^5 + 
          5*x^6)*z2)/((-1 + x)^3*(1 + x)^5) - 
       (96*x^2*(-69 + 202*x - 281*x^2 + 365*x^3 - 292*x^4 + 83*x^5)*z3)/
        ((-1 + x)^3*(1 + x)^6))*H[0, 0, 1, x] + 
     (288*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*z3*H[0, 0, {6, 0}, x])/
      ((-1 + x)^2*(1 + x)^6) - (576*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*
       z3*H[0, 0, {6, 1}, x])/((-1 + x)^2*(1 + x)^6) + 
     ((2*x*(-56 - 7290*x + 52333*x^2 - 198155*x^3 + 502344*x^4 - 945563*x^5 + 
          1394385*x^6 - 1633464*x^7 + 1521681*x^8 - 1134467*x^9 + 
          672480*x^10 - 305459*x^11 + 100273*x^12 - 21366*x^13 + 2188*x^14))/
        (9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (8*x*(-23 + 253*x - 748*x^2 - 1006*x^3 + 16368*x^4 - 72470*x^5 + 
          208626*x^6 - 453023*x^7 + 786573*x^8 - 1125152*x^9 + 1347324*x^10 - 
          1362344*x^11 + 1165937*x^12 - 842157*x^13 + 508840*x^14 - 
          253254*x^15 + 101044*x^16 - 30894*x^17 + 6618*x^18 - 817*x^19 + 
          17*x^20)*z2)/((-1 + x)^4*(1 + x^3)^6) - 
       (24*x^2*(116 - 373*x + 321*x^2 + 117*x^3 - 217*x^4 + 68*x^5)*z3)/
        ((-1 + x)^3*(1 + x)^6))*H[0, 1, 0, x] + 
     (96*x^2*(10 - 43*x + 58*x^2 - 43*x^3 + 10*x^4)*z3*H[0, 1, 1, x])/
      ((-1 + x)^3*(1 + x)^5) - (2592*(-1 + x)*x^2*z3*H[0, 1, {6, 0}, x])/
      (1 + x)^5 + (5184*(-1 + x)*x^2*z3*H[0, 1, {6, 1}, x])/(1 + x)^5 + 
     ((-8*x*(53 - 98*x + 53*x^2))/((-1 + x)*(1 + x)^3) + 
       (192*x^2*(4 - 9*x + 4*x^2)*z2)/((-1 + x)*(1 + x)^5) + 
       (384*x^2*(4 - 15*x + 4*x^2)*z3)/((-1 + x)*(1 + x)^5))*H[1, -1, 0, x] - 
     (192*x^2*(5 - 9*x + 5*x^2)*z3*H[1, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((2*x*(3195 - 42922*x + 245187*x^2 - 843033*x^3 + 2047253*x^4 - 
          3731739*x^5 + 5313834*x^6 - 6006030*x^7 + 5441130*x^8 - 
          3920643*x^9 + 2217389*x^10 - 950337*x^11 + 293127*x^12 - 
          56998*x^13 + 5439*x^14))/(9*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (4*x*(54 - 2607*x + 22556*x^2 - 106266*x^3 + 340116*x^4 - 813134*x^5 + 
          1527168*x^6 - 2323171*x^7 + 2920770*x^8 - 3084244*x^9 + 
          2779424*x^10 - 2179276*x^11 + 1523670*x^12 - 974949*x^13 + 
          576712*x^14 - 308322*x^15 + 140876*x^16 - 50838*x^17 + 12860*x^18 - 
          1801*x^19 + 18*x^20)*z2)/((-1 + x)^4*(1 + x^3)^6) - 
       (24*x^2*(-124 + 375*x - 64*x^2 - 231*x^3 + 60*x^4)*z3)/
        ((-1 + x)^2*(1 + x)^6))*H[1, 0, 0, x] + (4320*x^3*z3*H[1, 0, 1, x])/
      ((-1 + x)*(1 + x)^5) - (288*x^2*(13 - 27*x + 13*x^2)*z3*
       H[1, 0, {6, 0}, x])/((-1 + x)*(1 + x)^5) + 
     (576*x^2*(13 - 27*x + 13*x^2)*z3*H[1, 0, {6, 1}, x])/
      ((-1 + x)*(1 + x)^5) + ((224*x)/(3*(-1 + x^2)) + 
       (16*x^2*(114 - 1301*x + 6852*x^2 - 23404*x^3 + 58270*x^4 - 
          112283*x^5 + 172802*x^6 - 216205*x^7 + 222202*x^8 - 187795*x^9 + 
          129578*x^10 - 71977*x^11 + 31392*x^12 - 10254*x^13 + 2306*x^14 - 
          293*x^15 + 12*x^16)*z2)/((-1 + x)^2*(1 + x)^5*(1 - x + x^2)^6) - 
       (48*x^2*(20 - 69*x + 20*x^2)*z3)/((-1 + x)*(1 + x)^5))*H[1, 1, 0, x] + 
     (144*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 0}, 0, -1, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((-36*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*z2)/
        ((-1 + x)^3*(1 + x)^5) + (48*x^2*(4 - 9*x + 4*x^2)*z3)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, 0, x] - 
     (288*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 0}, 0, 1, x])/((-1 + x)*(1 + x)^5) + 
     (432*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 0}, 0, {6, 0}, x])/
      ((-1 + x)*(1 + x)^5) - (864*x^2*(4 - 9*x + 4*x^2)*z3*
       H[{6, 0}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^5) + 
     (96*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 0}, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (288*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 1}, 0, -1, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((72*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*z2)/
        ((-1 + x)^3*(1 + x)^5) - (96*x^2*(4 - 9*x + 4*x^2)*z3)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, 0, x] + 
     (576*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 1}, 0, 1, x])/((-1 + x)*(1 + x)^5) - 
     (864*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 1}, 0, {6, 0}, x])/
      ((-1 + x)*(1 + x)^5) + (1728*x^2*(4 - 9*x + 4*x^2)*z3*
       H[{6, 1}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^5) - 
     (192*x^2*(4 - 9*x + 4*x^2)*z3*H[{6, 1}, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (8*x*(1468 - 19592*x + 103267*x^2 - 339989*x^3 + 795730*x^4 - 
        1415489*x^5 + 1978539*x^6 - 2209728*x^7 + 1978539*x^8 - 1415489*x^9 + 
        795730*x^10 - 339989*x^11 + 103267*x^12 - 19592*x^13 + 1468*x^14)*
       H[-1, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
     (4*x*(1722 - 28966*x + 162939*x^2 - 553971*x^3 + 1320902*x^4 - 
        2375247*x^5 + 3339681*x^6 - 3736524*x^7 + 3339681*x^8 - 2375247*x^9 + 
        1320902*x^10 - 553971*x^11 + 162939*x^12 - 28966*x^13 + 1722*x^14)*
       H[-1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
     (2*x*(-5832 + 94036*x - 496655*x^2 + 1510769*x^3 - 3012003*x^4 + 
        3951724*x^5 - 2727769*x^6 - 1394425*x^7 + 7040472*x^8 - 
        11282343*x^9 + 11936233*x^10 - 9279788*x^11 + 5404571*x^12 - 
        2308353*x^13 + 678583*x^14 - 118180*x^15 + 7232*x^16)*
       H[-1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x^3)^5) - 
     (8*x*(397 - 9451*x + 57337*x^2 - 201614*x^3 + 490070*x^4 - 890786*x^5 + 
        1259994*x^6 - 1412166*x^7 + 1259994*x^8 - 890786*x^9 + 490070*x^10 - 
        201614*x^11 + 57337*x^12 - 9451*x^13 + 397*x^14)*H[-1, 0, 1, 0, x])/
      (3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
     (16*x*(90 - 1408*x + 6261*x^2 - 17611*x^3 + 34345*x^4 - 50668*x^5 + 
        57460*x^6 - 50668*x^7 + 34345*x^8 - 17611*x^9 + 6261*x^10 - 
        1408*x^11 + 90*x^12)*H[-1, 1, 0, 0, x])/((1 + x)^4*(1 - x + x^2)^5) - 
     (4*x*(746 - 13370*x + 75857*x^2 - 258937*x^3 + 618298*x^4 - 
        1112737*x^5 + 1565247*x^6 - 1751808*x^7 + 1565247*x^8 - 1112737*x^9 + 
        618298*x^10 - 258937*x^11 + 75857*x^12 - 13370*x^13 + 746*x^14)*
       H[0, -1, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
     ((-2*x*(-630 + 10256*x - 68341*x^2 + 229613*x^3 - 464985*x^4 + 
          499220*x^5 + 119575*x^6 - 1644741*x^7 + 3670764*x^8 - 5211435*x^9 + 
          5418665*x^10 - 4298572*x^11 + 2604377*x^12 - 1176273*x^13 + 
          371633*x^14 - 72044*x^15 + 5190*x^16))/(3*(-1 + x)^3*(1 + x^3)^5) + 
       (48*x^2*(-36 + 81*x - 8*x^2 - 63*x^3 + 28*x^4)*z2)/
        ((-1 + x)^2*(1 + x)^6))*H[0, -1, 0, 0, x] + 
     ((32*x*(15 - 80*x + 116*x^2 - 80*x^3 + 15*x^4))/((-1 + x)^2*(1 + x)^4) - 
       (192*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*z2)/((-1 + x)^2*(1 + x)^6))*
      H[0, -1, 1, 0, x] + 
     ((-4*x*(-140 - 3041*x + 31636*x^2 - 171193*x^3 + 614240*x^4 - 
          1618184*x^5 + 3280922*x^6 - 5285932*x^7 + 6879636*x^8 - 
          7266308*x^9 + 6216766*x^10 - 4275908*x^11 + 2315918*x^12 - 
          950887*x^13 + 274732*x^14 - 48055*x^15 + 2750*x^16))/
        (3*(-1 + x)^3*(1 + x^3)^5) + (72*x^2*(44 - 85*x + 48*x^2 - 23*x^3 + 
          4*x^4)*z2)/((-1 + x)^2*(1 + x)^6))*H[0, 0, -1, 0, x] - 
     (72*x^2*(4 - x + 16*x^2 - 35*x^3 + 12*x^4)*z2*H[0, 0, 0, -1, x])/
      ((-1 + x)^2*(1 + x)^6) + 
     ((2*x*(-227 + 4239*x - 45926*x^2 + 294076*x^3 - 1144139*x^4 + 
          2986600*x^5 - 5462538*x^6 + 6821536*x^7 - 4659486*x^8 - 
          1858418*x^9 + 10349976*x^10 - 16494182*x^11 + 17290015*x^12 - 
          13300451*x^13 + 7647376*x^14 - 3219258*x^15 + 925783*x^16 - 
          154590*x^17 + 7326*x^18))/(3*(-1 + x)^4*(1 + x)^6*
         (1 - x + x^2)^5) + (48*x^2*(36 - 122*x + 124*x^2 + 5*x^3 - 31*x^4 + 
          8*x^5)*z2)/((-1 + x)^3*(1 + x)^6))*H[0, 0, 0, 0, x] - 
     (288*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*z2*H[0, 0, 0, 1, x])/
      ((-1 + x)^2*(1 + x)^6) + 
     ((4*x*(-89 + 563*x + 162*x^2 - 33423*x^3 + 208785*x^4 - 729912*x^5 + 
          1754210*x^6 - 3165482*x^7 + 4459764*x^8 - 4986914*x^9 + 
          4446218*x^10 - 3149760*x^11 + 1739871*x^12 - 721641*x^13 + 
          207954*x^14 - 35383*x^15 + 1669*x^16))/(3*(-1 + x)^3*(1 + x^3)^5) - 
       (48*x^2*(-44 + 115*x - 135*x^2 + 69*x^3 - 41*x^4 + 4*x^5)*z2)/
        ((-1 + x)^3*(1 + x)^6))*H[0, 0, 1, 0, x] + 
     ((32*x*(15 - 80*x + 116*x^2 - 80*x^3 + 15*x^4))/((-1 + x)^2*(1 + x)^4) - 
       (192*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*z2)/((-1 + x)^2*(1 + x)^6))*
      H[0, 1, -1, 0, x] + 
     ((4*x*(-84 + 649*x - 5913*x^2 + 9919*x^3 + 32487*x^4 - 239775*x^5 + 
          734148*x^6 - 1502063*x^7 + 2280984*x^8 - 2683881*x^9 + 
          2479090*x^10 - 1800555*x^11 + 1011430*x^12 - 424092*x^13 + 
          122535*x^14 - 20640*x^15 + 853*x^16))/(3*(-1 + x)^3*(1 + x^3)^5) + 
       (24*x^2*(-112 + 387*x - 355*x^2 + 121*x^3 + 23*x^4)*z2)/
        ((-1 + x)^3*(1 + x)^6))*H[0, 1, 0, 0, x] + 
     ((-248*(x + x^3))/(3*(-1 + x^2)^2) + 
       (96*x^2*(1 - 5*x - 32*x^2 + 104*x^3 - 109*x^4 + 33*x^5)*z2)/
        ((-1 + x)^3*(1 + x)^6))*H[0, 1, 1, 0, x] + 
     (216*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*z2*
       H[0, {6, 0}, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (432*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*z2*
       H[0, {6, 1}, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (16*x*(90 - 1408*x + 6261*x^2 - 17611*x^3 + 34345*x^4 - 50668*x^5 + 
        57460*x^6 - 50668*x^7 + 34345*x^8 - 17611*x^9 + 6261*x^10 - 
        1408*x^11 + 90*x^12)*H[1, -1, 0, 0, x])/((1 + x)^4*(1 - x + x^2)^5) + 
     ((-8*x*(79 - 1983*x + 12090*x^2 - 42601*x^3 + 103642*x^4 - 188493*x^5 + 
          266641*x^6 - 298834*x^7 + 266641*x^8 - 188493*x^9 + 103642*x^10 - 
          42601*x^11 + 12090*x^12 - 1983*x^13 + 79*x^14))/
        ((-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) - 
       (96*x^2*(8 - 33*x + 32*x^2 - 39*x^3 + 24*x^4)*z2)/
        ((-1 + x)^2*(1 + x)^6))*H[1, 0, -1, 0, x] - 
     (576*x^2*(4 - 11*x + 4*x^2)*z2*H[1, 0, 0, -1, x])/((-1 + x)*(1 + x)^5) + 
     ((2*x*(-3005 + 41007*x - 190356*x^2 + 474191*x^3 - 612297*x^4 - 
          104496*x^5 + 2366300*x^6 - 5999948*x^7 + 9580788*x^8 - 
          11235812*x^9 + 10110948*x^10 - 7058328*x^11 + 3776429*x^12 - 
          1491639*x^13 + 401448*x^14 - 60919*x^15 + 2233*x^16))/
        (3*(-1 + x)^3*(1 + x^3)^5) + (24*x^2*(310 - 663*x + 544*x^2 - 
          561*x^3 + 234*x^4)*z2)/((-1 + x)^2*(1 + x)^6))*H[1, 0, 0, 0, x] + 
     ((8*x*(243 - 5165*x + 30510*x^2 - 106059*x^3 + 256012*x^4 - 463575*x^5 + 
          654249*x^6 - 732822*x^7 + 654249*x^8 - 463575*x^9 + 256012*x^10 - 
          106059*x^11 + 30510*x^12 - 5165*x^13 + 243*x^14))/
        (3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (192*x^2*(10 - 33*x + 24*x^2 - 21*x^3 + 14*x^4)*z2)/
        ((-1 + x)^2*(1 + x)^6))*H[1, 0, 1, 0, x] + 
     ((4*x*(579 - 9679*x + 54957*x^2 - 187662*x^3 + 449072*x^4 - 809058*x^5 + 
          1139172*x^6 - 1275006*x^7 + 1139172*x^8 - 809058*x^9 + 
          449072*x^10 - 187662*x^11 + 54957*x^12 - 9679*x^13 + 579*x^14))/
        (3*(-1 + x)^2*(1 + x)^4*(1 - x + x^2)^5) + 
       (48*x^3*(-21 + 64*x - 123*x^2 + 64*x^3)*z2)/((-1 + x)^2*(1 + x)^6))*
      H[1, 1, 0, 0, x] + (96*x^2*(8 - 21*x + 8*x^2)*z2*H[1, 1, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (432*(x^2 + x^4)*z2*H[1, {6, 0}, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (864*(x^2 + x^4)*z2*H[1, {6, 1}, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((-24*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) + (216*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, -1, 0, x] + 
     (216*x^2*(4 - 9*x + 4*x^2)*z2*H[{6, 0}, 0, 0, -1, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((16*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) + (768*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, 0, 0, x] + 
     ((12*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) - (48*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 0, 1, 0, x] + 
     ((-4*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) + (96*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 0}, 1, 0, 0, x] + 
     (192*x^2*(4 - 9*x + 4*x^2)*z2*H[{6, 0}, 1, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((48*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) - (432*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, -1, 0, x] - 
     (432*x^2*(4 - 9*x + 4*x^2)*z2*H[{6, 1}, 0, 0, -1, x])/
      ((-1 + x)*(1 + x)^5) + 
     ((-32*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) - (1536*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, 0, 0, x] + 
     ((-24*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) + (96*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 0, 1, 0, x] + 
     ((8*x*(50 - 590*x + 2893*x^2 - 9153*x^3 + 20798*x^4 - 36329*x^5 + 
          50323*x^6 - 56152*x^7 + 50323*x^8 - 36329*x^9 + 20798*x^10 - 
          9153*x^11 + 2893*x^12 - 590*x^13 + 50*x^14))/((-1 + x)^2*(1 + x)^4*
         (1 - x + x^2)^5) - (192*x^2*(4 - 9*x + 4*x^2)*z2)/
        ((-1 + x)*(1 + x)^5))*H[{6, 1}, 1, 0, 0, x] - 
     (384*x^2*(4 - 9*x + 4*x^2)*z2*H[{6, 1}, 1, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (24*x*(57 - 830*x + 1547*x^2 - 1660*x^3 + 
        1547*x^4 - 830*x^5 + 57*x^6)*H[-1, -1, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (2*x*(417 - 7490*x + 10287*x^2 - 9308*x^3 + 
        10287*x^4 - 7490*x^5 + 417*x^6)*H[-1, 0, -1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (8*x*(39 - 914*x + 1697*x^2 - 2044*x^3 + 
        1697*x^4 - 914*x^5 + 39*x^6)*H[-1, 0, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (2*x*(845 - 17402*x + 28083*x^2 - 23820*x^3 + 
        16819*x^4 - 10362*x^5 + 589*x^6)*H[-1, 0, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (16*x*(3 - 230*x + 353*x^2 - 460*x^3 + 
        353*x^4 - 230*x^5 + 3*x^6)*H[-1, 0, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (2*x*(81 - 3162*x + 2527*x^2 - 1516*x^3 + 
        2527*x^4 - 3162*x^5 + 81*x^6)*H[-1, 0, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (48*x*(3 - 69*x + 163*x^2 - 210*x^3 + 
        163*x^4 - 69*x^5 + 3*x^6)*H[-1, 1, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (16*x*(93 - 2408*x + 18353*x^2 - 82692*x^3 + 
        261903*x^4 - 632568*x^5 + 1217151*x^6 - 1914196*x^7 + 2497294*x^8 - 
        2726040*x^9 + 2497294*x^10 - 1914196*x^11 + 1217151*x^12 - 
        632568*x^13 + 261903*x^14 - 82692*x^15 + 18353*x^16 - 2408*x^17 + 
        93*x^18)*H[0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5*
       (1 - x + x^2)^6) - (8*x*(115 - 3356*x + 26919*x^2 - 125184*x^3 + 
        405361*x^4 - 994724*x^5 + 1935705*x^6 - 3067380*x^7 + 4019194*x^8 - 
        4393576*x^9 + 4019194*x^10 - 3067380*x^11 + 1935705*x^12 - 
        994724*x^13 + 405361*x^14 - 125184*x^15 + 26919*x^16 - 3356*x^17 + 
        115*x^18)*H[0, -1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5*
       (1 - x + x^2)^6) + (4*x*(506 - 13752*x + 99143*x^2 - 407507*x^3 + 
        1146127*x^4 - 2383151*x^5 + 3786516*x^6 - 4604826*x^7 + 4111586*x^8 - 
        2259294*x^9 - 147862*x^10 + 1997162*x^11 - 2625794*x^12 + 
        2181412*x^13 - 1314599*x^14 + 586119*x^15 - 187587*x^16 + 
        39527*x^17 - 4448*x^18 + 122*x^19)*H[0, -1, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x^3)^6) + (16*x*(41 - 1196*x + 9878*x^2 - 46850*x^3 + 
        153906*x^4 - 381588*x^5 + 748039*x^6 - 1191184*x^7 + 1565212*x^8 - 
        1712564*x^9 + 1565212*x^10 - 1191184*x^11 + 748039*x^12 - 
        381588*x^13 + 153906*x^14 - 46850*x^15 + 9878*x^16 - 1196*x^17 + 
        41*x^18)*H[0, -1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^5*
       (1 - x + x^2)^6) + (32*x*(30 - 662*x + 4241*x^2 - 16460*x^3 + 
        45016*x^4 - 94018*x^5 + 155710*x^6 - 209154*x^7 + 230244*x^8 - 
        209154*x^9 + 155710*x^10 - 94018*x^11 + 45016*x^12 - 16460*x^13 + 
        4241*x^14 - 662*x^15 + 30*x^16)*H[0, -1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) + 
     (8*x*(17 - 1426*x + 12103*x^2 - 57214*x^3 + 185943*x^4 - 456714*x^5 + 
        888449*x^6 - 1407344*x^7 + 1843100*x^8 - 2014460*x^9 + 1843100*x^10 - 
        1407344*x^11 + 888449*x^12 - 456714*x^13 + 185943*x^14 - 57214*x^15 + 
        12103*x^16 - 1426*x^17 + 17*x^18)*H[0, 0, -1, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (4*x*(-31 + 74*x - 4384*x^2 + 38440*x^3 - 178324*x^4 + 555576*x^5 - 
        1283548*x^6 + 2308542*x^7 - 3315377*x^8 + 3851276*x^9 - 
        3623128*x^10 + 2719700*x^11 - 1562183*x^12 + 612698*x^13 - 
        84948*x^14 - 85720*x^15 + 80076*x^16 - 37160*x^17 + 10944*x^18 - 
        1986*x^19 + 231*x^20)*H[0, 0, -1, 0, 0, x])/
      ((-1 + x)^4*(1 + x^3)^6) - (16*x*(7 - 270*x + 569*x^2 - 756*x^3 + 
        569*x^4 - 270*x^5 + 7*x^6)*H[0, 0, -1, 1, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (4*x*(-51 + 274*x - 1609*x^2 + 10804*x^3 - 
        49432*x^4 + 156904*x^5 - 366153*x^6 + 649364*x^7 - 884383*x^8 + 
        931060*x^9 - 742696*x^10 + 393820*x^11 - 46925*x^12 - 149026*x^13 + 
        177313*x^14 - 119832*x^15 + 55856*x^16 - 17908*x^17 + 3817*x^18 - 
        500*x^19 + 71*x^20)*H[0, 0, 0, -1, 0, x])/((-1 + x)^4*(1 + x^3)^6) - 
     (2*x*(75 - 300*x - 291*x^2 + 10682*x^3 - 57904*x^4 + 176910*x^5 - 
        340911*x^6 + 362476*x^7 + 105223*x^8 - 1360132*x^9 + 3291536*x^10 - 
        5216812*x^11 + 6244013*x^12 - 5911012*x^13 + 4482915*x^14 - 
        2710278*x^15 + 1279744*x^16 - 453458*x^17 + 110831*x^18 - 
        15484*x^19 + 449*x^20)*H[0, 0, 0, 0, 0, x])/
      ((-1 + x)^4*(1 + x^3)^6) - (4*x*(-27 - 46*x - 661*x^2 + 8338*x^3 - 
        39308*x^4 + 108822*x^5 - 194445*x^6 + 193730*x^7 + 50237*x^8 - 
        611292*x^9 + 1351808*x^10 - 1972100*x^11 + 2185795*x^12 - 
        1912562*x^13 + 1336077*x^14 - 744150*x^15 + 324524*x^16 - 
        106546*x^17 + 24405*x^18 - 3330*x^19 + 155*x^20)*H[0, 0, 0, 1, 0, x])/
      ((-1 + x)^4*(1 + x^3)^6) - (16*x*(7 - 270*x + 569*x^2 - 756*x^3 + 
        569*x^4 - 270*x^5 + 7*x^6)*H[0, 0, 1, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (8*x*(-5 - 530*x + 3250*x^2 - 10097*x^3 + 
        18211*x^4 - 16989*x^5 - 3742*x^6 + 29801*x^7 - 11441*x^8 - 
        107168*x^9 + 327222*x^10 - 569000*x^11 + 713575*x^12 - 690110*x^13 + 
        526800*x^14 - 318415*x^15 + 150263*x^16 - 53531*x^17 + 13476*x^18 - 
        2089*x^19 + 135*x^20)*H[0, 0, 1, 0, 0, x])/((-1 + x)^4*(1 + x^3)^6) + 
     (16*x*(1 + x^2)^2*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^3 + 
     (32*x*(30 - 662*x + 4241*x^2 - 16460*x^3 + 45016*x^4 - 94018*x^5 + 
        155710*x^6 - 209154*x^7 + 230244*x^8 - 209154*x^9 + 155710*x^10 - 
        94018*x^11 + 45016*x^12 - 16460*x^13 + 4241*x^14 - 662*x^15 + 
        30*x^16)*H[0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5*(1 - x + x^2)^6) + 
     (16*x*(5 - 410*x + 3916*x^2 - 19925*x^3 + 68431*x^4 - 175218*x^5 + 
        352180*x^6 - 572337*x^7 + 764945*x^8 - 849215*x^9 + 785935*x^10 - 
        604625*x^11 + 383182*x^12 - 196913*x^13 + 79821*x^14 - 24332*x^15 + 
        5100*x^16 - 601*x^17 + 17*x^18)*H[0, 1, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (4*x*(-321 + 7435*x - 54972*x^2 + 233197*x^3 - 674225*x^4 + 
        1422375*x^5 - 2232522*x^6 + 2511034*x^7 - 1627039*x^8 - 522566*x^9 + 
        3211322*x^10 - 5262026*x^11 + 5826055*x^12 - 4916225*x^13 + 
        3265854*x^14 - 1713375*x^15 + 697543*x^16 - 211621*x^17 + 
        43984*x^18 - 5204*x^19 + 145*x^20)*H[0, 1, 0, 0, 0, x])/
      ((-1 + x)^4*(1 + x^3)^6) - (8*x*(37 - 1298*x + 10710*x^2 - 50508*x^3 + 
        164878*x^4 - 406802*x^5 + 794463*x^6 - 1261908*x^7 + 1655656*x^8 - 
        1810696*x^9 + 1655656*x^10 - 1261908*x^11 + 794463*x^12 - 
        406802*x^13 + 164878*x^14 - 50508*x^15 + 10710*x^16 - 1298*x^17 + 
        37*x^18)*H[0, 1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^5*
       (1 - x + x^2)^6) - (8*x*(72 - 1733*x + 13195*x^2 - 59552*x^3 + 
        188874*x^4 - 456209*x^5 + 876679*x^6 - 1375117*x^7 + 1787013*x^8 - 
        1940547*x^9 + 1766023*x^10 - 1342829*x^11 + 845677*x^12 - 
        434514*x^13 + 177484*x^14 - 55145*x^15 + 12011*x^16 - 1542*x^17 + 
        60*x^18)*H[0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5*
       (1 - x + x^2)^6) - (48*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 
        39511*x^4 + 89960*x^5 - 163192*x^6 + 241740*x^7 - 296278*x^8 + 
        303000*x^9 - 259342*x^10 + 184932*x^11 - 108670*x^12 + 51836*x^13 - 
        19531*x^14 + 5546*x^15 - 1077*x^16 + 116*x^17)*
       H[0, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (32*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 39511*x^4 + 89960*x^5 - 
        163192*x^6 + 241740*x^7 - 296278*x^8 + 303000*x^9 - 259342*x^10 + 
        184932*x^11 - 108670*x^12 + 51836*x^13 - 19531*x^14 + 5546*x^15 - 
        1077*x^16 + 116*x^17)*H[0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (24*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 39511*x^4 + 89960*x^5 - 
        163192*x^6 + 241740*x^7 - 296278*x^8 + 303000*x^9 - 259342*x^10 + 
        184932*x^11 - 108670*x^12 + 51836*x^13 - 19531*x^14 + 5546*x^15 - 
        1077*x^16 + 116*x^17)*H[0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (8*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 39511*x^4 + 89960*x^5 - 
        163192*x^6 + 241740*x^7 - 296278*x^8 + 303000*x^9 - 259342*x^10 + 
        184932*x^11 - 108670*x^12 + 51836*x^13 - 19531*x^14 + 5546*x^15 - 
        1077*x^16 + 116*x^17)*H[0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (96*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 39511*x^4 + 89960*x^5 - 
        163192*x^6 + 241740*x^7 - 296278*x^8 + 303000*x^9 - 259342*x^10 + 
        184932*x^11 - 108670*x^12 + 51836*x^13 - 19531*x^14 + 5546*x^15 - 
        1077*x^16 + 116*x^17)*H[0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (64*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 39511*x^4 + 89960*x^5 - 
        163192*x^6 + 241740*x^7 - 296278*x^8 + 303000*x^9 - 259342*x^10 + 
        184932*x^11 - 108670*x^12 + 51836*x^13 - 19531*x^14 + 5546*x^15 - 
        1077*x^16 + 116*x^17)*H[0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (48*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 39511*x^4 + 89960*x^5 - 
        163192*x^6 + 241740*x^7 - 296278*x^8 + 303000*x^9 - 259342*x^10 + 
        184932*x^11 - 108670*x^12 + 51836*x^13 - 19531*x^14 + 5546*x^15 - 
        1077*x^16 + 116*x^17)*H[0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (16*x*(-18 + 440*x - 3129*x^2 + 13250*x^3 - 39511*x^4 + 89960*x^5 - 
        163192*x^6 + 241740*x^7 - 296278*x^8 + 303000*x^9 - 259342*x^10 + 
        184932*x^11 - 108670*x^12 + 51836*x^13 - 19531*x^14 + 5546*x^15 - 
        1077*x^16 + 116*x^17)*H[0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (48*x*(3 - 69*x + 163*x^2 - 210*x^3 + 163*x^4 - 69*x^5 + 3*x^6)*
       H[1, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (2*x*(159 - 4430*x + 15217*x^2 - 22404*x^3 + 15217*x^4 - 4430*x^5 + 
        159*x^6)*H[1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (8*x*(18 - 415*x + 4404*x^2 - 26163*x^3 + 103318*x^4 - 298999*x^5 + 
        669880*x^6 - 1202480*x^7 + 1765930*x^8 - 2145664*x^9 + 2167182*x^10 - 
        1819600*x^11 + 1262140*x^12 - 713097*x^13 + 320298*x^14 - 
        109797*x^15 + 26660*x^16 - 3921*x^17 + 210*x^18)*
       H[1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (2*x*(-519 + 18668*x - 153747*x^2 + 707844*x^3 - 2227986*x^4 + 
        5233116*x^5 - 9588615*x^6 + 14024950*x^7 - 16507003*x^8 + 
        15528616*x^9 - 11327596*x^10 + 5848344*x^11 - 1370877*x^12 - 
        938400*x^13 + 1369215*x^14 - 920172*x^15 + 406078*x^16 - 
        121588*x^17 + 23803*x^18 - 2946*x^19 + 351*x^20)*H[1, 0, 0, 0, 0, x])/
      ((-1 + x)^4*(1 + x^3)^6) + ((-6*x)/(1 + x)^2 + 
       (x*(85 - 1378*x + 2952*x^2 - 2222*x^3 + 275*x^4)*z2)/
        (3*(-1 + x)^2*(1 + x)^4) + (204*x^2*(4 - 9*x + 4*x^2)*z2^2)/
        (5*(-1 + x)*(1 + x)^5) - (4*x*(11 - 214*x + 366*x^2 - 214*x^3 + 
          11*x^4)*z3)/((-1 + x)^2*(1 + x)^4) + 
       ((3*x*(5 - 22*x + 5*x^2))/(2*(-1 + x)*(1 + x)^3) - 
         (8*x*(14 - 254*x + 659*x^2 - 1014*x^3 + 943*x^4 - 532*x^5 + 40*x^6)*
           z2)/(3*(-1 + x)^3*(1 + x)^5) - (204*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 
            4*x^4)*z2^2)/(5*(-1 + x)^2*(1 + x)^6) + 
         (2*x*(21 - 622*x + 1567*x^2 - 2108*x^3 + 1567*x^4 - 622*x^5 + 
            21*x^6)*z3)/((-1 + x)^3*(1 + x)^5))*H[0, x] + 
       (34*x*(7 - 22*x + 7*x^2)*H[-1, 0, x])/(3*(-1 + x)*(1 + x)^3) + 
       ((-2*x*(17 - 272*x + 597*x^2 - 622*x^3 + 148*x^4))/
          (3*(-1 + x)^2*(1 + x)^4) + (2*x*(9 - 266*x + 958*x^2 - 1986*x^3 + 
            2184*x^4 - 1918*x^5 + 1250*x^6 - 630*x^7 + 15*x^8)*z2)/
          ((-1 + x)^4*(1 + x)^6) + (192*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*
           z3)/((-1 + x)^2*(1 + x)^6))*H[0, 0, x] + 
       ((-8*x)/(-1 + x^2) + (96*x^2*(4 - 9*x + 4*x^2)*z2)/
          ((-1 + x)*(1 + x)^5))*H[1, 0, x] - 
       (32*x*(10 + 32*x - 109*x^2 + 32*x^3 + 10*x^4)*H[-1, 0, 0, x])/
        (3*(-1 + x)^2*(1 + x)^4) - (8*x*(41 - 248*x + 340*x^2 - 248*x^3 + 
          41*x^4)*H[0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + 
       ((2*x*(23 - 152*x + 419*x^2 + 64*x^3 - 151*x^4 - 56*x^5 + 141*x^6))/
          ((-1 + x)^3*(1 + x)^5) - (72*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*
           z2)/((-1 + x)^2*(1 + x)^6))*H[0, 0, 0, x] + 
       ((20*(x + x^3))/(-1 + x^2)^2 - (96*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 
            4*x^4)*z2)/((-1 + x)^2*(1 + x)^6))*H[0, 1, 0, x] + 
       ((8*x^2*(59 - 86*x + 59*x^2))/((-1 + x)^2*(1 + x)^4) - 
         (192*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*z2)/
          ((-1 + x)^2*(1 + x)^6))*H[1, 0, 0, x] - 
       (12*x*(15 - 206*x + 389*x^2 - 412*x^3 + 389*x^4 - 206*x^5 + 15*x^6)*
         H[-1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (96*x^2*(4 - 9*x + 4*x^2)*H[0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
       (4*x*(15 - 254*x + 593*x^2 - 724*x^3 + 593*x^4 - 254*x^5 + 15*x^6)*
         H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (4*x*(-9 - 18*x + 374*x^2 - 1522*x^3 + 2184*x^4 - 2382*x^5 + 
          1834*x^6 - 878*x^7 + 33*x^8)*H[0, 0, 0, 0, x])/
        ((-1 + x)^4*(1 + x)^6) - (24*x*(1 + x^2)^2*H[0, 0, 1, 0, x])/
        (-1 + x^2)^3 - (8*x^2*(83 - 188*x + 274*x^2 - 188*x^3 + 83*x^4)*
         H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
       (24*x*(3 - 37*x + 27*x^2 - 2*x^3 + 27*x^4 - 37*x^5 + 3*x^6)*
         H[1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
       (288*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, -1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^6) - (96*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*
         H[0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
       (144*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, 0, 0, -1, 0, x])/
        ((-1 + x)^2*(1 + x)^6) + (96*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*
         H[0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
       (48*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, 1, 0, 0, 0, x])/
        ((-1 + x)^2*(1 + x)^6) - (384*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*
         H[1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6))/Ep + 
     (16*x*(3 - 28*x + 772*x^2 - 6018*x^3 + 26748*x^4 - 82024*x^5 + 
        189331*x^6 - 344712*x^7 + 508608*x^8 - 616972*x^9 + 619416*x^10 - 
        515136*x^11 + 352897*x^12 - 196396*x^13 + 86688*x^14 - 29130*x^15 + 
        6928*x^16 - 1000*x^17 + 57*x^18)*H[1, 0, 0, 1, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) - 
     (2*x*(-15 + 2300*x - 26204*x^2 + 142646*x^3 - 505952*x^4 + 1310844*x^5 - 
        2631749*x^6 + 4229676*x^7 - 5543436*x^8 + 5983000*x^9 - 
        5331908*x^10 + 3904364*x^11 - 2319581*x^12 + 1092632*x^13 - 
        391672*x^14 + 98642*x^15 - 14524*x^16 + 472*x^17 + 81*x^18)*
       H[1, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (16*x*(12 - 119*x + 230*x^2 - 119*x^3 + 12*x^4)*H[1, 1, 0, -1, 0, x])/
      ((-1 + x)^2*(1 + x)^4) - (4*x^2*(177 - 3500*x + 22565*x^2 - 87442*x^3 + 
        238817*x^4 - 496014*x^5 + 814300*x^6 - 1079454*x^7 + 1168916*x^8 - 
        1037474*x^9 + 749724*x^10 - 434010*x^11 + 195427*x^12 - 64662*x^13 + 
        13751*x^14 - 1132*x^15 - 205*x^16 + 24*x^17)*H[1, 1, 0, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5*(1 - x + x^2)^6) + 
     (8*x*(12 - 119*x + 230*x^2 - 119*x^3 + 12*x^4)*H[1, 1, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^4) - (864*x*(1 - 10*x + x^2)*
       H[1, {6, 0}, 0, -1, 0, x])/(1 + x)^4 + 
     (576*x*(1 - 10*x + x^2)*H[1, {6, 0}, 0, 0, 0, x])/(1 + x)^4 + 
     (432*x*(1 - 10*x + x^2)*H[1, {6, 0}, 0, 1, 0, x])/(1 + x)^4 - 
     (144*x*(1 - 10*x + x^2)*H[1, {6, 0}, 1, 0, 0, x])/(1 + x)^4 + 
     (1728*x*(1 - 10*x + x^2)*H[1, {6, 1}, 0, -1, 0, x])/(1 + x)^4 - 
     (1152*x*(1 - 10*x + x^2)*H[1, {6, 1}, 0, 0, 0, x])/(1 + x)^4 - 
     (864*x*(1 - 10*x + x^2)*H[1, {6, 1}, 0, 1, 0, x])/(1 + x)^4 + 
     (288*x*(1 - 10*x + x^2)*H[1, {6, 1}, 1, 0, 0, x])/(1 + x)^4 + 
     (48*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 0}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (120*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (148*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 0}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (96*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (32*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 0}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (96*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) - 
     (240*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 1}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (296*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (192*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 1}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (64*x^2*(65 - 213*x + 308*x^2 - 213*x^3 + 65*x^4)*
       H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^5) + 
     (2304*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, -1, -1, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (192*x^2*(36 - 93*x + 56*x^2 - 33*x^3 + 
        20*x^4)*H[0, -1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (864*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, -1, 0, 0, -1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (576*x^2*(28 - 67*x + 40*x^2 - 23*x^3 + 
        12*x^4)*H[0, -1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (384*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, -1, 0, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (768*x^2*(4 - 12*x + 4*x^2 + 3*x^3)*
       H[0, -1, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (480*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, -1, 1, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (96*x^2*(128 - 291*x + 240*x^2 - 249*x^3 + 
        112*x^4)*H[0, 0, -1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (48*x^2*(172 - 381*x + 336*x^2 - 375*x^3 + 164*x^4)*
       H[0, 0, -1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (24*x^2*(796 - 1701*x + 1024*x^2 - 603*x^3 + 228*x^4)*
       H[0, 0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (384*x^2*(17 - 36*x + 36*x^2 - 45*x^3 + 19*x^4)*H[0, 0, -1, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (192*x^2*(46 - 99*x + 96*x^2 - 117*x^3 + 
        50*x^4)*H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (144*x^2*(28 - 71*x + 48*x^2 - 37*x^3 + 20*x^4)*H[0, 0, 0, -1, -1, 0, 
        x])/((-1 + x)^2*(1 + x)^6) + 
     (24*x^2*(120 - 443*x + 275*x^2 + 751*x^3 - 807*x^4 + 232*x^5)*
       H[0, 0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^6) - 
     (576*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, 0, 0, -1, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (96*x^2*(-16 + 57*x - 95*x^2 + 92*x^3 - 
        86*x^4 + 28*x^5)*H[0, 0, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^6) - 
     (48*x^2*(-20 + 45*x + 16*x^2 - 81*x^3 + 36*x^4)*H[0, 0, 0, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (576*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*
       H[0, 0, 0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (96*x^2*(47 - 171*x + 154*x^2 + 86*x^3 - 119*x^4 + 31*x^5)*
       H[0, 0, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^6) + 
     (192*x^2*(46 - 99*x + 96*x^2 - 117*x^3 + 50*x^4)*
       H[0, 0, 1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (96*x^2*(-11 + 49*x - 58*x^2 + 10*x^3 - 3*x^4 + 5*x^5)*
       H[0, 0, 1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^6) - 
     (24*x^2*(-467 + 1452*x - 1573*x^2 + 739*x^3 - 316*x^4 + 77*x^5)*
       H[0, 0, 1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^6) - 
     (96*x^2*(38 - 81*x + 80*x^2 - 99*x^3 + 42*x^4)*H[0, 0, 1, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (48*x^2*(-119 + 360*x - 493*x^2 + 595*x^3 - 
        472*x^4 + 137*x^5)*H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^6) + 
     (576*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 0}, 0, -1, 0, 
        x])/((-1 + x)^2*(1 + x)^6) - 
     (384*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 0}, 0, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^6) - 
     (288*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 0}, 0, 1, 0, 
        x])/((-1 + x)^2*(1 + x)^6) + 
     (96*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 0}, 1, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^6) - 
     (1152*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 1}, 0, -1, 
        0, x])/((-1 + x)^2*(1 + x)^6) + 
     (768*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 1}, 0, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^6) + 
     (576*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 1}, 0, 1, 0, 
        x])/((-1 + x)^2*(1 + x)^6) - 
     (192*x^2*(17 - 36*x + 24*x^2 - 18*x^3 + 7*x^4)*H[0, 0, {6, 1}, 1, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^6) - 
     (480*x^2*(4 - 9*x + 8*x^2 - 9*x^3 + 4*x^4)*H[0, 1, -1, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (192*x^2*(14 - 39*x + 32*x^2 - 33*x^3 + 
        18*x^4)*H[0, 1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^6) - 
     (48*x^2*(226 - 695*x + 685*x^2 - 199*x^3 - 19*x^4 + 18*x^5)*
       H[0, 1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^6) - 
     (24*x^2*(155 - 595*x + 540*x^2 - 72*x^3 - 127*x^4 + 11*x^5)*
       H[0, 1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^6) + 
     (96*x^2*(-71 + 144*x - 64*x^2 + 7*x^4)*H[0, 1, 0, 0, 1, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (48*x^2*(-57 + 212*x - 287*x^2 + 257*x^3 - 
        204*x^4 + 71*x^5)*H[0, 1, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^6) + 
     (96*x^2*(10 - 43*x + 58*x^2 - 43*x^3 + 10*x^4)*H[0, 1, 1, 0, -1, 0, x])/
      ((-1 + x)^3*(1 + x)^5) + (24*x^2*(22 - 77*x + 31*x^2 + 167*x^3 - 
        181*x^4 + 54*x^5)*H[0, 1, 1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^6) + 
     (48*x^2*(10 - 43*x + 58*x^2 - 43*x^3 + 10*x^4)*H[0, 1, 1, 1, 0, 0, x])/
      ((-1 + x)^3*(1 + x)^5) - (5184*(-1 + x)*x^2*H[0, 1, {6, 0}, 0, -1, 0, 
        x])/(1 + x)^5 + (3456*(-1 + x)*x^2*H[0, 1, {6, 0}, 0, 0, 0, x])/
      (1 + x)^5 + (2592*(-1 + x)*x^2*H[0, 1, {6, 0}, 0, 1, 0, x])/(1 + x)^5 - 
     (864*(-1 + x)*x^2*H[0, 1, {6, 0}, 1, 0, 0, x])/(1 + x)^5 + 
     (10368*(-1 + x)*x^2*H[0, 1, {6, 1}, 0, -1, 0, x])/(1 + x)^5 - 
     (6912*(-1 + x)*x^2*H[0, 1, {6, 1}, 0, 0, 0, x])/(1 + x)^5 - 
     (5184*(-1 + x)*x^2*H[0, 1, {6, 1}, 0, 1, 0, x])/(1 + x)^5 + 
     (1728*(-1 + x)*x^2*H[0, 1, {6, 1}, 1, 0, 0, x])/(1 + x)^5 - 
     (288*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 0}, 0, -1, 0, 
        0, x])/((-1 + x)^2*(1 + x)^6) - 
     (720*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 0}, 0, 0, -1, 
        0, x])/((-1 + x)^2*(1 + x)^6) + 
     (888*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 0}, 0, 0, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^6) + 
     (576*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 0}, 0, 0, 1, 0, 
        x])/((-1 + x)^2*(1 + x)^6) + 
     (192*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 0}, 0, 1, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^6) + 
     (576*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 1}, 0, -1, 0, 
        0, x])/((-1 + x)^2*(1 + x)^6) + 
     (1440*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 1}, 0, 0, -1, 
        0, x])/((-1 + x)^2*(1 + x)^6) - 
     (1776*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 1}, 0, 0, 0, 
        0, x])/((-1 + x)^2*(1 + x)^6) - 
     (1152*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 1}, 0, 0, 1, 
        0, x])/((-1 + x)^2*(1 + x)^6) - 
     (384*x^2*(13 - 27*x + 24*x^2 - 27*x^3 + 11*x^4)*H[0, {6, 1}, 0, 1, 0, 0, 
        x])/((-1 + x)^2*(1 + x)^6) - (768*x^2*(4 - 15*x + 4*x^2)*
       H[1, -1, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (768*x^2*(4 - 15*x + 4*x^2)*H[1, -1, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (768*x^2*(4 - 15*x + 4*x^2)*
       H[1, -1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (384*x^2*(22 - 51*x + 22*x^2)*H[1, 0, -1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (192*x^2*(32 - 69*x + 32*x^2)*
       H[1, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (96*x^2*(116 - 243*x + 116*x^2)*H[1, 0, -1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (768*x^2*(5 - 9*x + 5*x^2)*
       H[1, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (768*x^2*(5 - 9*x + 5*x^2)*H[1, 0, -1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1152*x^2*(4 - 11*x + 4*x^2)*
       H[1, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (192*x^2*(27 - 39*x + 32*x^2 - 33*x^3 + 5*x^4)*H[1, 0, 0, -1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (48*x^2*(-302 + 705*x - 128*x^2 - 417*x^3 + 
        174*x^4)*H[1, 0, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (1728*x^4*(4 - 9*x + 4*x^2)*H[1, 0, 0, 0, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) + (96*x^2*(-53 + 117*x + 48*x^2 - 225*x^3 + 
        101*x^4)*H[1, 0, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (48*x^2*(76 - 273*x + 128*x^2 - 15*x^3 + 52*x^4)*H[1, 0, 0, 1, 0, 0, x])/
      ((-1 + x)^2*(1 + x)^6) - (768*x^2*(5 - 9*x + 5*x^2)*
       H[1, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (96*x^2*(40 - 117*x + 40*x^2)*H[1, 0, 1, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (24*x^2*(-44 + 51*x + 384*x^2 - 915*x^3 + 
        428*x^4)*H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (384*x^2*(5 - 9*x + 5*x^2)*H[1, 0, 1, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (48*x^2*(20 + 9*x + 20*x^2)*
       H[1, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (576*x^2*(13 - 27*x + 13*x^2)*H[1, 0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (384*x^2*(13 - 27*x + 13*x^2)*
       H[1, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (288*x^2*(13 - 27*x + 13*x^2)*H[1, 0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (96*x^2*(13 - 27*x + 13*x^2)*
       H[1, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (1152*x^2*(13 - 27*x + 13*x^2)*H[1, 0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (768*x^2*(13 - 27*x + 13*x^2)*
       H[1, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (576*x^2*(13 - 27*x + 13*x^2)*H[1, 0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (192*x^2*(13 - 27*x + 13*x^2)*
       H[1, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (384*x^2*(2 + 3*x + 2*x^2)*H[1, 1, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (192*x^2*(28 - 57*x + 28*x^2)*
       H[1, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (24*x^2*(-104 + 57*x + 256*x^2 - 633*x^3 + 360*x^4)*
       H[1, 1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^6) + 
     (768*x^2*(5 - 9*x + 5*x^2)*H[1, 1, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (48*x^2*(8 + 45*x + 8*x^2)*
       H[1, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (96*x^2*(8 - 21*x + 8*x^2)*H[1, 1, 1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (576*(x^2 + x^4)*H[1, {6, 0}, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1440*(x^2 + x^4)*H[1, {6, 0}, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1776*(x^2 + x^4)*H[1, {6, 0}, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1152*(x^2 + x^4)*H[1, {6, 0}, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (384*(x^2 + x^4)*H[1, {6, 0}, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1152*(x^2 + x^4)*H[1, {6, 1}, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (2880*(x^2 + x^4)*H[1, {6, 1}, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (3552*(x^2 + x^4)*H[1, {6, 1}, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (2304*(x^2 + x^4)*H[1, {6, 1}, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (768*(x^2 + x^4)*H[1, {6, 1}, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (864*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (720*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, -1, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1368*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (576*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, -1, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (576*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (432*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, 0, -1, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (504*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (1344*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (528*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (960*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (192*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (576*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, 1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (288*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (624*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, 1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (288*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (288*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, 1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (864*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (576*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (432*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (144*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1728*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (1152*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (864*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (288*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (384*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (96*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 1, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (192*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (192*x^2*(4 - 9*x + 4*x^2)*H[{6, 0}, 1, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (192*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 0}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (1728*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, -1, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1440*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (2736*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, -1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1152*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (1152*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, -1, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (864*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (1008*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, 0, -1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (2688*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^5) - 
     (1056*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, 0, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1920*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^5) + 
     (384*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, 0, 1, 0, 0, x])/
      ((-1 + x)*(1 + x)^5) - (1152*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (576*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, 1, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1248*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (576*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, 1, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (576*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (1728*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (1152*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (864*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (288*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (3456*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (2304*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (1728*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (576*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (768*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 1, 0, 0, -1, 0, x])/
      ((-1 + x)*(1 + x)^5) + (192*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^5) + 
     (384*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 1, 0, 0, 1, 0, x])/
      ((-1 + x)*(1 + x)^5) - (384*x^2*(4 - 9*x + 4*x^2)*
       H[{6, 1}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^5) - 
     (384*x^2*(4 - 9*x + 4*x^2)*H[{6, 1}, 1, 1, 0, 0, 0, x])/
      ((-1 + x)*(1 + x)^5)))


==> anc/README <==
** README **
============

- In the .m files HarmonicSums-notation has been used.

- CLIST.m           : the list of the 206 cyclotomic harmonic polylogarithms
- CFLIST.m          : the corresponding name list in CPOLY.f

- CHPL_prepare.nb   : a conversion nb from HarmonicSums-notation to FORTRAN-input

- CPOLY.tar.gz      : the FORTRAN programme for the cyclotomic harmonic polylogarithms and
                      subsidiary files needed  

- example.tar.gz    : the Mathematica notebook and subsidiary files to solve the example in Section 2.
                      NOTE: one needs to download HarmonicSums.m from RISC (see text of the paper). 

- FORMFACTORS       : the file contains:

                      resultAVectorG1FF3L
                      resultAVectorG2FF3L
                      resultPScalarFF3L
                      resultScalarFF3L
                      resultVectorF1FF3L
                      resultVectorF2FF3L

                      (These files have the form of .m files.)

- EXPANSIONS        : the file contains 

                      VF1:
                      ----
                      largeQV1.m   x-->  0
                      smallQV1.m   x-->  1
                      threxpV1.m   x--> -1

                      VF2:
                      ----
                      largeQV2.m   x-->  0
                      smallQV2.m   x-->  1
                      threxpV2.m   x--> -1



==> anc/RESim0.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.04719755119659774615421446109
0.523598775598298873077107230547
0.232710566932577276923158769132
0.0872664625997164788461845384244
0.0232710566932577276923158769132
0.
-0.00554072778410898278388473259838
-0.0048481368110953599358991410236
-0.00287296996213058366571800949545
-0.00129283648295876264957310427295
-0.000391768631199625045325183113017
0.
0.000110498844697330140989154211364
0.000102606070076092273775643196266
0.0000638437769362351925715113221212
0.0000299267704388602465178959322443
9.38879072591694008404578266488e-6
0.
-2.80016565509803476190839132111e-6
-2.66015737234313302381297175505e-6
-1.68898880783690985638918841591e-6
-8.06108294649434249640294471227e-7
-2.57020035975181934667919976333e-7
0.
7.88194776990557932981621260756e-8
7.57879593260151858636174289188e-8
4.86539985796640699371371148615e-8
2.34581778866237480054053946653e-8
7.5497584002927005074867936854e-9
0.
-2.35422573772568080340986039652e-9
-2.28065618342175327830330225913e-9
-1.47436359332315363445870045035e-9
-7.15499979112706910840252e-10
-2.31685707522209856843510070769e-10
0.
7.30540519214175224281338060983e-11
7.11315768708539034168671269904e-11
4.62051268562811680314692448827e-11
2.25249993424370694153412568803e-11
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.04719755119659774615421446109
0.
0.116355283466288638461579384566
0.0872664625997164788461845384244
0.0465421133865154553846317538264
0.0193925472443814397435965640943
0.00554072778410898278388473259838
0.
-0.00143648498106529183285900474773
-0.00129283648295876264957310427295
-0.000783537262399250090650366226033
-0.000359121245266322958214751186932
-0.000110498844697330140989154211364
0.
0.0000319218884681175962857556610606
0.0000299267704388602465178959322443
0.0000187775814518338801680915653298
8.8671912411437767460432391835e-6
2.80016565509803476190839132111e-6
0.
-8.44494403918454928194594207953e-7
-8.06108294649434249640294471227e-7
-5.14040071950363869335839952667e-7
-2.46310867809549354056756643986e-7
-7.88194776990557932981621260756e-8
0.
2.43269992898320349685685574307e-8
2.34581778866237480054053946653e-8
1.50995168005854010149735873708e-8
7.29809978694961049057056722922e-9
2.35422573772568080340986039652e-9
0.
-7.37181796661576817229350225174e-10
-7.15499979112706910840251689139e-10
-4.63371415044419713687020141538e-10
-2.25249993424370694153412568803e-10
-7.30540519214175224281338060983e-11
0.
2.31025634281405840157346224413e-11
2.25249993424370694153412568803e-11
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.523598775598298873077107230547
-0.523598775598298873077107230547
-0.39269908169872415480783042291
-0.261799387799149436538553615273
-0.165806278939461309807750623006
-0.104719755119659774615421446109
-0.0688781722662047922321670821136
-0.0486198863055563239285885285508
-0.0370259134173082774533097255887
-0.0299199300341885070329775560312
-0.0250749413638795726554783495148
-0.0214199499108394993531543867042
-0.0184795172264106338392990749414
-0.0160462188872165984979307953471
-0.0140167941457149501643237840345
-0.0123227916967731511337744100962
-0.0109072821863373080901405094546
-0.00971997727046498289975073010106
-0.0087175767805052722386531840783
-0.00786435986303129081185808479273
-0.00713186039290618805361944606867
-0.00649783905623789323928830296492
-0.00594501321076618276212665487793
-0.0054598712904169111018501998754
-0.00503171456239066251136193601174
-0.00465194370719233836434094002663
-0.00431354934674655738902125226687
-0.00401075175472097225533615683696
-0.00373874224566766346313812652959
-0.00349349200368646549347423962904
-0.00327160611953862440706667290366
-0.00307020914935463183315814925231
-0.00288685379747432800461316411298
-0.00271944732707419211250914651709
-0.00256619194751137537736616178284
-0.00242553636471484951048567462048
-0.00229613628008262877557505489683
-0.00217682206255480492184231279351
-0.00206657217050104962637326609038
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.725862030101200710166896299413
-0.101131627251450918544894534433
0.056863483143468817078373279525
0.0704111913911413257553687826856
0.0482287488317086651453522904344
0.0256345233886667156610667081622
0.0108789956050562369554413854869
0.00325658371562758949024149598328
0.00013107484176126408546015899186
-0.00072772932528021002078406194599
-0.00068802294474789542868847490268
-0.000424666975693882063378665373801
-0.000196303663245923149952661774644
-0.000060246179231622756101645054092
7.8454114452307596401890814e-7
0.000018440467653384316158216117816
0.0000171837330670772584149192779
0.000010791348384799740953065985852
5.110090191427937332867457865e-6
1.622437405410195624210943848e-6
6.417992044410877452612515e-9
-4.844406051113686867138481165e-7
-4.648378503884323931060053767e-7
-2.97219936806640857188209084211e-7
-1.426768354851747354375198657e-7
-4.56889629198179571347882113e-8
6.15098017613058285047782e-11
1.42114552889913828529356683e-8
1.37071201864574394668323031e-8
8.83111655482305959270434608821e-9
4.2730272300942017503654959e-9
1.3802627777067894438070343e-9
6.488951709099163046601e-13
-4.322851524703476429508737e-10
-4.200868639745148898844054e-10
-2.72303825737215430617350359464e-10
-1.324730004175244580194881e-10
-4.29907678373194514304672e-11
7.3012512968508915035e-15
1.36220829205816442265784e-11
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.523598775598298873077107230547
0.174532925199432957692369076849
0.
-0.0523598775598298873077107230547
-0.0523598775598298873077107230547
-0.037399912542735633791221945039
-0.0227516134634975105563266832321
-0.0126051557088479358333377666613
-0.00673198425769241408241995010703
-0.0037399912542735633791221945039
-0.00235166116745989212475107684715
-0.0017261498096647215595948590018
-0.00141043626222604413148714128394
-0.00120133052409999308541500793156
-0.001026536061050610927486336603344
-0.000869485146252684315000916053938
-0.000730909971726223536201988969618
-0.000613237432380887922487647276956
-0.000516401626436461516110009517704
-0.000438094213640397034478280996128
-0.000375028567260044084972362142573
-0.000323940450020199681565080231199
-0.000282082551461798258857968796779
-0.000247341391918624349791388807419
-0.000218161678394828932724794637682
-0.000193411056591262572526109466158
-0.000172253513760340319450368473087
-0.000154054511103290051305052248296
-0.000138317783895943050353491746139
-0.00012464565341127334182072152863
-0.000112714259032639039736496736976
-0.000102257390804034258542866896694
-0.0000930550827816381863932748671957
-0.000084924933329440806257927192663
-0.000077715176032978065351063997664
-0.0000712990436745968026273476547187
-0.0000655701802976194320031019704755
-0.0000604389282949359364103047982712
-0.0000558293404898851724229888832963
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.725862030101200710166896299413
-0.261799387799149436538553615273
-0.1242845679777694294416363024803
-0.0277635790335397129465888230419
0.0081002042812043954589427357141
0.0145561006377571719600602005332
0.01109345301380094789690150722356
0.00626253743879661784576971631774
0.00276366623879659323919894854884
0.00084569668286534769769820503866
0.0000264508308567954097938731336
-0.000206020723658355412919103286991
-0.000195696622009967985473798570403
-0.000122035793782448740282969450935
-0.0000570143084273709816588876252918
-0.0000177049603303939324419483914355
1.720011949315097339900094563e-7
5.4377328452176697721355543872e-6
5.1132924889086593595108445207e-6
3.23214827644634484201314112432e-6
1.5387604892986325741768578167e-6
4.905668702446699788277055167e-7
1.45988028190582320580283055e-9
-1.4824966981560685287171273515e-7
-1.4265430384920048746316085511e-7
-9.15003019697731346320578134084e-8
-4.405828890973415343978231507e-8
-1.415214226586440937544891789e-8
1.428492015493018427799739e-11
4.41909962541913189190021353e-9
4.273214597153920436122581e-9
2.75923235144696850185953982669e-9
1.33778773775688590799307015e-9
4.3291496248917197348186731e-10
1.5271586046289387498521e-13
-1.3611395868245182343693265e-10
-1.324712624619283933919879e-10
-8.5996100990270152430613348971e-11
-4.1895741708172213823753604e-11
-1.3614964200567214607362498e-11
-2.4545339205875806800740289492
-1.2272669602937903400370144746
-0.643645048329760602332307239551
-0.351834092347745733479953622027
-0.202927457538451755822396813039
-0.125472983315518223762238408321
-0.0838616601362354332522399752739
-0.060288983229248532268782297601
-0.045937077063087051768676810966
-0.0364813807262227141989502770143
-0.0297988994404471695032902767777
-0.024822330317560863125267957377
-0.0209840786497577526805951645391
-0.0179552194668579489638987680217
-0.0155262370206400434436855784909
-0.013552958526399003322334555126
-0.0119312083692158295878252410577
-0.0105837639211053306588474826603
-0.0094526562312399286194270620227
-0.0084940245561546830434681724165
-0.00767442449250420898241477448816
-0.00696811611270714080994782633903
-0.00635507365594134390283620579957
-0.00581953562626720902191435126771
-0.00534895367278587335055271102189
-0.00493322963573961241007567598738
-0.00456415762840145407965206072815
-0.00423501115213024720665231070119
-0.00394023320389311601369804990919
-0.00367520037193931307139690968432
-0.00343604093266166866705706980645
-0.00321949302840078947454046638659
-0.0030227930542208072357038864081
-0.00284358710705682373367853241809
-0.00267986022407021939829876966006
-0.00252987945876065241188743865514
-0.00239214779913167868785355756222
-0.00226536663692519110368673566267
-0.00214840502366858033755181795602
-0.00204027434651299570606696468728
0.495303966389533003045003029128
0.247651983194766501522501514564
-0.009431603069588623344034733806
-0.0507069336020497069311183195669
-0.0405655468816397655448946556535
-0.0250779761413948234027937592021
-0.0140154256126484361584359760226
-0.00758850834322542741472873588989
-0.00421738369803398986238924487634
-0.00253512975734579729281654372257
-0.00169266484688777807688595337443
-0.00123994350512433295555194105123
-0.000963666222617854103220939674435
-0.000771536506026241555876954054704
-0.000626071654809422510052681032128
-0.000511859018627584035335950471897
-0.000421365190411219625758168879236
-0.000349651282818780517938219716282
-0.000292779637842727672983471890708
-0.000247478784331546893209915932325
-0.000211103526675927445147062339467
-0.000181594538479730877891364915121
-0.000157393533882349357766855043048
-0.000137337951219743147794691073287
-0.000120561131112481491528584678485
-0.000106411034072823574554739544412
-0.0000943898224999475557666086487784
-0.0000841112196752614797561544303878
-0.0000752710564533441763352398475094
-0.0000676268708681230354138967776492
-0.0000609834949079918713568842446238
-0.0000551825840230148334450840642096
-0.0000500948009001162312274604035676
-0.000045613854085288275645980188854
-0.0000416518844605189481591443301098
-0.0000381358617441311772031145655883
-0.0000350047526150201165935421719869
-0.0000322072842916091450350977028631
-0.0000297001698149622584443746343159
-0.0000274466923622148035730076485012
-1.72257092668332334308201750373
-0.075887299944213361925347906044
0.228071698935054609016176768143
0.223698786216863236554191807225
0.155161304836408787151664226758
0.092389327163440575845117964106
0.0501432211285403685362644211012
0.0258778061202228103180743539704
0.0134480400531711021087258568839
0.00763186601880202688948423685061
0.00504974190235199493206705597801
0.0038549262679299850456264316219
0.00317953220627192113403501858553
0.00268060928053764845359372295796
0.00225333910980423008519485882197
0.00187970014649007501952758526519
0.00156199172995953884124369773819
0.00130050378358689440009720183326
0.001090008692556614609447533184731
0.000922066346870776261302169796096
0.000787747996915689203399192031085
0.000679252547025542976015721608189
0.000590451448316788048972630251658
0.000516801600435868872407340988742
0.000455011988370250558310713693469
0.000402689128073577501381146615135
0.000358053548344944550926452552131
0.000319742934646151055632294425056
0.000286685576124143032303950122361
0.000258021199446290898486824356663
0.000233050384680990004593457163693
0.000211200223267166851495634636198
0.000191999213913566644771399968227
0.00017505781211397131482770044381
0.000160052887794561885590716589545
0.00014671519163742336216171956439
0.0001348192667411202846631341248819
0.000124175366397571924238117303772
0.0001146229982323888315258760494189
0.0001060257656560845025620351850645
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.72257092668332334308201750373
-0.861285463341661671541008751864
-0.20826061406352778521474592398
0.118251810575539157948385489963
0.232246680132825010132460569033
0.239982772149220316827007480667
0.207333668363712210115074284917
0.167236159645794256038185011809
0.1326127693307057149658125089879
0.106378886986558694431404032912
0.0874726749700288033103599765782
0.0738700217042004789090232333889
0.0637877794050848759477340832255
0.0559811440324740364909178396259
0.0496797169554451009220046848609
0.0444345180776714400120814063045
0.0399841931892177728022872979743
0.0361666448222564273555227663531
0.0328698719182232505066427324937
0.0300081444036736501829341141213
0.0275117260311232602754700191249
0.0253226734242744537154640440403
0.0233928435522066901612451835043
0.0216824889838910641014950933759
0.0201589522782993393928458937848
0.018795417745112483450104974555
0.0175697884063769503266938597977
0.0164637392645459740071568036449
0.0154619567581158814129883723222
0.0145515449438016764431875231631
0.0137215668226771741595800380189
0.01296268903687096778307868009596
0.01226690352063131910730146671337
0.01162730625953048759713057105909
0.01103791899885090855512305066965
0.01049354394811091874567769426742
0.00998964438782010435035250671078
0.0095222459617162567465078298207
0.00908785468085064880043366901354
0.00868338852532568097496452784195
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.861285463341661671541008751864
-0.067711716620230480687056226226
0.0842677828194035047837061108676
0.0804330866015349686039983092908
0.04887942918252071789632842486
0.0232377673261824509887327427985
0.0083949574949620085793188343531
0.00157357108216761196929853157099
-0.00076486479628780535553427716632
-0.00110337803058653844027003302925
-0.000792758035131757426553018405715
-0.000419547862700269561450900948619
-0.000163421878395344431249044031447
-0.000031776858372264103219032092937
0.00001759325493407381930559946641
0.000025778684090341262291671611163
0.000019094757128625737472544870218
0.000010398725404655316855415707805
4.157732033802131826451359916e-6
8.30755761981197834216577814e-7
-4.62495847907946200090297366e-7
-6.931188596841792131052792527e-7
-5.221805994123644552979112989e-7
-2.886178512927059211998186333e-7
-1.169294069699652953268244151e-7
-2.3622926107991972623409192e-8
1.33429708906285977946985806e-8
2.01790331848545483198535538e-8
1.53426145076684489508452494e-8
8.5534223614441345075400886e-9
3.4933171609488040612651776e-9
7.112372902620821977296576e-10
-4.04168327630770304647704e-10
-6.15407889762227315279549e-10
-4.707975442183679343489695e-10
-2.639789680758297764502776e-10
-1.083941060206657787943159e-10
-2.21795645658921290422358e-11
1.26677521795313610155898e-11
1.93746482782117608088764e-11
0.861285463341661671541008751864
0.430642731670830835770504375932
0.10413030703176389260737296199
-0.0373092896378404592626466103752
-0.0724901087665542656431380153042
-0.0637529990659039831570737044601
-0.0440347514053831778459777078685
-0.0266438149053639784866777789825
-0.0148815049190913610199760800652
-0.0080613700100000384790408454282
-0.00452414522955978807839574529602
-0.00282712078951050254713229665926
-0.00202765295843352240915503523136
-0.00161226224826346866134443726441
-0.00134358863589745589853730462055
-0.00113095657397132024283487393646
-0.000948289055632588770305185956907
-0.000791466710390784694298332192733
-0.000660369380037158499768915963084
-0.000553482265304594560925481413448
-0.000467577400194965813773035830427
-0.000398727814225748000052242462247
-0.000343200957308709811406356596138
-0.000297902772464541333929369420427
-0.000260464571016086763089088784182
-0.000229145044537714626555085830232
-0.000202676992910673101656722695675
-0.000180126450406682540912269915887
-0.00016078705258427240938328781602
-0.000144109100553109607387877863399
-0.000129654507016514270530016076013
-0.000117068372711541172672207045584
-0.000106060327572154203133066056797
-0.000096391398596772702723116326779
-0.000087864103929790887162897408412
-0.0000803146279609071830749328183443
-0.000073606515428417655027429341921
-0.0000676255742688915008356315448184
-0.0000622757716467665120133221611765
-0.0000574759438568781903039071126916
0.25156460982008271295270929346
-0.055683202615258821065369428123
-0.0516847783445401945388535057298
-0.0206816510653026766738241267745
-0.0024771147236698467298849641926
0.00404811803807681066058565227674
0.00467911325446752398784757439817
0.0033388592045364298989845740619
0.00186270173008594468703585084725
0.000832081934878073534795430858997
0.000268284974974625167232931951673
0.000023454898108482435080204909164
-0.000050206241513798427531245357682
-0.0000516287193711975984508481085766
-0.0000329258370343050094831690778927
-0.0000154689221529398334191952748699
-4.7207022571968650389288394056e-6
1.951145298465100565260754851e-7
1.6248535604423174342925948844e-6
1.49980429959488408083511692815e-6
9.4513756040389670663546771725e-7
4.5082997674727799184596828399e-7
1.4503479661402295554731469049e-7
1.91600302167395549831679617e-9
-4.232160530365062963814160001e-8
-4.113537341590399313085661785e-8
-2.648020157016650912038264427e-8
-1.276947697180561858401395316e-8
-4.09579085856529458277463267e-9
2.071241870915725249958626e-11
1.30065401158101701761322483e-9
1.25515903472674216872739325e-9
8.10618223271524275646699965e-10
3.93366786057672987297060593e-10
1.27535941862876510242038743e-10
2.3843189990496333156487e-13
-3.9942536667026325417355511e-11
-3.8947845172022086257562652e-11
-2.5308763071278555620190012e-11
-1.2338243570272509082071098e-11
1.72257092668332334308201750373
-0.78539816339744830961566084582
-0.336840873964341169530531731122
-0.0853699354904659593593784330277
0.00808976086913283589937600210602
0.0296395549835903735440868466569
0.0256638291148278534165356578671
0.0163612661935053281727910543977
0.00870410647016022567731348143404
0.0039851711659964017690831490594
0.00158231883030019250917225251768
0.000566226517321923454372692218836
0.00023048883771149954325637184939
0.000162528023700362500698210694406
0.000166431697691305654429064494603
0.000170124726423200847460052711086
0.000158636801872936782102943812322
0.0001366773203354689773311842710262
0.0001118334453945781239128616006434
0.0000891419678818451604236099041467
0.0000706426808739270267782640466512
0.0000564400453546576875350400314154
0.0000457866015925097918786659443255
0.0000377667336173066654287763653379
0.0000316055269109576667809310079192
0.0000267456665273780486190215814318
0.000022818952814535206903729872853
0.0000195893853048511664800234185459
0.000016902668329992639258953350741
0.0000146517999684685080121761429121
0.00001275707966800361885046429849918
0.00001115572360769215149580605399182
9.7967729097479289405591712782e-6
8.63847582864732150478451734814e-6
7.64665719984753207487554434952e-6
6.79344362034961911281265498423e-6
6.05614838929355246034600512928e-6
5.41629057839779233105229800324e-6
4.8587616105559172876116489988e-6
4.3711438313978550995425176229e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.72257092668332334308201750373
0.
-0.365929694830913329145926577263
-0.274447271123184996859444932947
-0.137645231672393683773752177063
-0.0464438720385328083832903398064
-0.0016341493786662242633535872024
0.014180800172453927812504987494
0.016041594798889179290351945953
0.012972605411076449037827225177
0.00923540410866091890000732606908
0.00631326368499259079214007847446
0.00439993293725402766059505528739
0.0032503654151047768891209519406
0.00256935080819733313618529878997
0.00214021656805834210229798575257
0.00183652970741417073849520207696
0.00159620430089369140219301506706
0.0013932652818091543564840987882
0.00121823391863843779837648174778
0.001067459115232597041610089562057
0.000938519605434112911120974215253
0.000828844071012352523111728186389
0.00073565275364034730303154081579
0.000656237146236082144589395856003
0.000588190214790727504554538699638
0.000529502755583218921555374958966
0.000478556698746085236440846874308
0.000434067359376783145645782921107
0.000395013255710342256034570081724
0.000360573445517996591891758590564
0.000330078822597544684014481734847
0.000302976757546589045986950349376
0.000278805981082263301132617221533
0.000257178510407279396375218359185
0.000237766189660797905136382772516
0.000220290264395924699496060684548
0.00020451304747700275251961092401
0.000190231128001088542317549786118
0.000177269788503701605458299446247
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.861285463341661671541008751864
-0.362931015050600355083448149706
-0.129408927232890491908410261685
-0.0172322494869823400162187261401
0.0154670400987072569868702225727
0.0174950903259181472582076112514
0.0115231287846229494110235166171
0.00577201672592414553760544848794
0.00216359464710346043935519411831
0.00041499971392751362028918357957
-0.00021031290176509570096519343906
-0.000307147002837174746222699256619
-0.000223853071789519779321018382663
-0.0001199720287091271543693659362639
-0.0000472516560815203156433627531512
-9.2850075896470566926721114041e-6
5.1675337799307446843225285244e-6
7.6352118834912129797655585117e-6
5.693692033766063089205626425e-6
3.1190896701308274009122141065e-6
1.2536918116995631850584667129e-6
2.516455503175032948372681305e-7
-1.4080265767685044419409494288e-7
-2.1180522314414334846067969477e-7
-1.6014373027103238902500147292e-7
-8.880919597851311903699889939e-8
-3.609097380943568254316669144e-8
-7.31259696889125758925135111e-9
4.14058994667387356487542325e-9
6.27777166263536614494365251e-9
4.78418835012616481699942431e-9
2.67291370940707173662098319e-9
1.09385297273339546608252345e-9
2.2312686588530319606265982e-10
-1.270272629792243147797352e-10
-1.9374086658091682638899835e-10
-1.48450295350411841535683946e-10
-8.3362064980545602941703346e-11
-3.4278609961682666236229817e-11
-7.023589903168683818676279e-12
-0.861285463341661671541008751864
0.
0.182964847415456664572963288632
0.1154070199116633787181763318675
0.0426426770562818982330207270041
0.0033445750937754284544586917065
-0.010610676365391664860085467383
-0.0118865925743463021285527154025
-0.00880188610789884207929305680809
-0.00533198441718218643893762663052
-0.00280437296134933781164138691144
-0.00132001233758596985806380319543
-0.000581997001114633788197853992572
-0.000270558355996230718585238307568
-0.000161189462481781518717503492897
-0.000128657772182544662043849145302
-0.000116140661046300870009989512707
-0.0001041396199288824776565656554566
-0.0000894411877014796316716092721368
-0.0000738686457307060138549887514822
-0.0000595485667617909109178988490472
-0.0000475960677785375494583826486145
-0.0000381908649941795799479622807938
-0.0000309981449563055686683889842052
-0.000025522090549872917483105859428
-0.0000213016583623687994921149237893
-0.0000179811981256446868778044001041
-0.0000153120784714665213995698263714
-0.0000131281409118348714975245165603
-0.0000113183836116870550159670254202
-9.8059128735918011356721788891e-6
-8.5344309607070269037460280538e-6
-7.4605186935826915793771389203e-6
-6.54950757620049443544778717175e-6
-5.77325470707402405384416617282e-6
-5.10880641527840166677299538983e-6
-4.53744691192446904547826511661e-6
-4.04392759562042642791807757839e-6
-3.61581353830725803165216454397e-6
-3.24293349871915890908199445548e-6
-0.25156460982008271295270929346
0.181465507525300177541724074853
0.0145626432677009804952738869811
-0.0180819326931024692303160025229
-0.014068206128572294609174337227
-0.00611238030780168293548978910391
-0.00120929779325882913591701530383
0.000755364893122653590382053536502
0.00110517311839088188983932609666
0.000844349622199276683536834903528
0.000488153147641805318944732465597
0.000222472995618257301549982713202
0.000071856916690859136836049889218
5.0086379655276300289774193007e-6
-0.0000152609677121460824042891567788
-0.0000153990500667211129712757356545
-9.83828329851121347325494870728e-6
-4.65355555053243814884775714594e-6
-1.44000821637720264389947074061e-6
4.380658282531748174284821203e-8
4.8324748682932622749321507146e-7
4.5134678545644159176061453702e-7
2.86193876796416862740133233325e-7
1.37075677066764710234526448889e-7
4.4160968204457626916525724333e-8
4.41522162393772324951233225e-10
-1.3131639497000299079701506256e-8
-1.2765003113712086639212168102e-8
-8.233359321109095774204356581e-9
-3.979976915322275349181731174e-9
-1.280609735410864837774915546e-9
4.849538992368067085418302e-12
4.06505689190771160695014701e-10
3.934097247646888096541481966e-10
2.545917931645772488465344046e-10
1.237548449112249771815283517e-10
4.01745244615284519021213308e-11
5.64278909701378248743917e-14
-1.26404194040250156051274436e-11
-1.23378004242240826476141643e-11
-0.969997340447925629980080076976
0.376286793117698856550968713376
0.217975986993392705778305418649
0.0846474498613517573681387373451
0.0177422148897257698529015561255
-0.0103478178762990189908078698682
-0.0196637533967148077977021868639
-0.0209414011181119443520751469483
-0.0192966858149144571074540188527
-0.0169301309606625768311382683297
-0.0146637920162353609161520101596
-0.01272775577166516360044853999524
-0.01113015810746744007714611288837
-0.0098152854766521336205992118106
-0.00872235544234551063459908107829
-0.00780217028563206313907647777539
-0.00701836194746589138457717105277
-0.00634445758907396838420192092317
-0.00576078148994651493927177949198
-0.00525220944428028474367403416361
-0.00480674890065597917258244857929
-0.00441467905938784171192159031192
-0.00406801638085893549045364749354
-0.00376015611734967193267113792491
-0.00348560962010653452511011639402
-0.00323979886524641052231818929744
-0.00301889053946127164330508098257
-0.00281966094999554547333510455483
-0.00263938629163463421044357019899
-0.00247575391694950396349899140894
-0.00232679078585906485373488134229
-0.0021908057531747957392110075034
-0.00206634288048666512794809329772
-0.0019521434875495620638575556106
-0.00184711513500209808997237820566
-0.00175030612733501206936575021802
-0.00166088443923520329090505976749
-0.00157812021000985441309732553054
-0.00150137113447134639944371420316
-0.0014300702184976662318009339889
-0.34715533907406215211468163413
0.6877077938046305954836679348
0.745567016983640954169448207154
0.611240416253612661930772636361
0.465341970887782297954941011096
0.349077195717681079940374081075
0.264925771736695166116462429397
0.205893341724144244087520340108
0.164434508238595521851330856562
0.1347297804816653981696165200066
0.1128108107118268442967964697413
0.0961205202383388736628667658813
0.0830443247042973850034906120913
0.0725563172679129377926888481401
0.0639871531812204728404484022891
0.0568829737976788744802950843422
0.0509231213344229736278023495983
0.0458727149719984877150195913998
0.0415548539301955974481489409917
0.0378336176377746550504093573175
0.0346030575405628309916787158204
0.0317796582873043722977174096865
0.0292969482128879016014921290897
0.0271015402226756269447114077316
0.0251501790544129593028631476873
0.0234075201570009478145666460922
0.0218444483828485985084676971794
0.0204367970689476860500690701445
0.0191643647815858357032681779448
0.0180101540635957784660596262693
0.0169597766762603766947935891908
0.0160009846919185782305944133405
0.0151232976092279859271497741455
0.0143177034583497710731953258849
0.0135764174664103351111860145436
0.0128926858979308561204552071766
0.01226062563182161896191107470515
0.01167509221025209992737782256263
0.01113157071866316770497049814254
0.01062608508367532229233539396364
-0.685410526177449029276058193604
0.0879374685821063211324752791302
0.0811955512614810409840022614954
0.0398297177412599045420751684046
0.0157771568727009299128604728655
0.00500105919683065527799565657795
0.00096694112211449723989159952417
-0.00020329620502006598750970471049
-0.000355548969147571096597352139432
-0.000243507592604033451384189208857
-0.000121063445041254188506532641757
-0.000044911655026836553918236721134
-9.18399981705916042830305423e-6
3.144991483826810405793166176e-6
5.053782609722629926675761293e-6
3.638342763235351849658559562e-6
1.9079294189073157236979612837e-6
7.411134995999238794622484225e-7
1.548061888496480513107770421e-7
-6.08207222829409425773298058e-8
-9.74842956019055564649130443e-8
-7.20306527150941129851307529e-8
-3.87632826107778814159824918e-8
-1.53906208598136173862369172e-8
-3.2302819737128358427946951e-9
1.391244524120938432959886e-9
2.2146401383383841437172677e-9
1.6590111730181347887738446e-9
9.05975160677697440200486e-10
3.643555050661592271656281e-10
7.6685251307762655078347e-11
-3.48773240752550548073882e-11
-5.53730806263710288353357e-11
-4.18571568541021660858346e-11
-2.307815552220703804682361e-11
-9.35938608496884436916269e-12
-1.97186299954185461728592e-12
9.3250460625308310407202e-13
1.47730101547459710248647e-12
1.12367468559944814953457e-12
1.107840671597826292855438481335
0.123277604128082310657214864735
-0.0613625078048887381520248821537
-0.0720544576116075267658619021127
-0.0501817081617179295601601996152
-0.0297364053403392303596104971286
-0.0163807761394473427143698969016
-0.00882883519634352764432644630537
-0.00488742962948713807421486571783
-0.00291053617462928816479577113952
-0.00191309015784480392444698781518
-0.00137665387556108792421009338925
-0.00105328659363250404179914030859
-0.000833219482770645009588127770025
-0.000670187367368370764859290101063
-0.000544326367164256598397002930962
-0.000445780311803340313618657232878
-0.000368332013612455364511777055668
-0.000307289975507021677205981832068
-0.00025890700772981266835723694231
-0.000220221804251983752677107496798
-0.000188958204049849681474828254651
-0.000163406638037867173582346919134
-0.000142297988231759799207817605997
-0.00012468995780390775388233012494
-0.000109876322080061810921890936128
-0.0000973199751682923132375584633
-0.000086605797736900691277048421908
-0.000077408134007811614305002961984
-0.0000694682944547421468487266027172
-0.0000625787010673920902604490392941
-0.0000565714133147700164857470044408
-0.0000513096016170030107536877908036
-0.0000466810742879101515217244423448
-0.0000425932893483477842575861346555
-0.0000389694728683994878292393695703
-0.0000357455782513911994264239050321
-0.0000328678915756067558881646090596
-0.0000302911360411324416131954769089
-0.0000279769633489349677725325359568
0.611254173153990355845845404701
-0.555658376764666493618086049514
-0.0504618883108172399760473921195
0.0463638022579723624005973886908
0.0471837118964937634846588344842
0.0326385159433511009911639732599
0.0204765769381523826313389244192
0.01280007231216105515059431485536
0.00842099621146461054241963434869
0.00598992280880049321566127151156
0.00459716624370332498002552421385
0.00373179047774955473530633280959
0.00313568896212248653925181251948
0.00268713482775082564691346951828
0.00233022029316358294416218278542
0.0020380558460598466158707979649
0.00179572379515591646178858537705
0.00159323963306375080044713377848
0.00142297406411424691617201657959
0.001278797071438308072146857631981
0.001155768049769446674311143583987
0.00104994958494325477476171013608
0.000958234270658450533642088155572
0.000878177343612721236341582886582
0.000807848243293260787150457392105
0.000745709398317044654361498526644
0.000690522824905918944446620609912
0.000641280526432673526129832468226
0.000597153273703923742546428839447
0.000557452772653418660254580026981
0.000521603325599280260944621375478
0.00048912021093154538716027681283
0.000459592890791487169534942873375
0.000432671773265311334636732295517
0.000408057657859193224107014583432
0.000385493248864780240261362420878
0.000364756285993671931104975872334
0.000345653952206244022537389241496
0.000328018296822826553790936336927
0.000311702469861738481875441619218
0.986690652181113615726611425078
-0.367940137251104863677703039325
-0.245293424834069909118468692883
-0.0924876449178240995523698753466
-0.0191006617096222802700069136878
0.0070236538540470470706196014373
0.0126551135946878701152868497757
0.0112774930676851643837951919541
0.00844879381878082080642850534873
0.00599975495701382079675046021855
0.0042749949235510689936070342735
0.00314912833753340333580583757829
0.00242125202810832686442538249731
0.00193402453058244439835249408411
0.0015883985342032963125209310158
0.001328539200303256971976791652938
0.001124494743340809967607687099673
0.000959993384965533261713082145416
0.000825456664657153016244340186864
0.000714520567333837647607918238111
0.000622484639430395959703899191164
0.000545669014218441732371445156927
0.000481139074233548052219600836397
0.000426556443181635528247462127114
0.000380068075308756214996302009398
0.000340210182172416278089159783806
0.000305824982284892434287541321456
0.000275991848789602743007437168584
0.000249972933357337640267841167105
0.000227171590266200280737387030831
0.000207101111363731166647969059458
0.000189361281461177174193602570395
0.000173620672247276511823660621752
0.000159603100782751054240995593189
0.000147077127015179215516035227054
0.0001358478037534442540746115163252
0.0001257501282557620335553954544646
0.0001166438021333492247908834508064
0.0001084090111176991740906143642726
0.0001009430076397294811804102605129
0.403653814715829919776532644814
-0.228815824312915875882238053525
-0.0315668778584104655603426524478
0.00867707341441477380684557608531
0.01038810862892828704872020609626
0.00607891717432236304278846798477
0.00271120181714514728550331380817
0.00093191049192413519843746000501
0.000187029689940992894432692394683
-0.000048032743763452438946096256616
-0.000081393377414730728159104195066
-0.0000570845208164118590654127255555
-0.0000290667113045975048124810346189
-0.0000110010125121605559458025048131
-2.2694764307413752581246087413e-6
8.25594351274980423218351377e-7
1.3232068947086319684803372609e-6
9.6261019056199993221351138396e-7
5.1009323929604135789882349472e-7
1.9990397564293613554360099873e-7
4.185665917751882428380027943e-8
-1.70319076805303579590300384e-8
-2.723250083865961608417082501e-8
-2.023103590051336357257641802e-8
-1.094958553872709509124617351e-8
-4.36907339219788416369818711e-9
-9.1802637846784700811681353e-10
4.037236282429933330004545e-10
6.41960639989485203905657834e-10
4.82542287100706578279621798e-10
2.6446764356083326462725811e-10
1.06697143758114574576424285e-10
2.2466511844018019691654361e-11
-1.0366414172964729889939104e-11
-1.6445284221888686066302553e-11
-1.2459935688524436042801504e-11
-6.886941032593591112212319e-12
-2.799119022514500779372944e-12
-5.89857894230908376268423e-13
2.81853802166930989044033e-13
-0.559586130243718405909402647515
0.150849666548971632815803052175
0.1005664443659810885438687014497
0.0296836214206216502646607039294
0.00066549315416464446809329677
-0.00655253521424311264875904052567
-0.00609425519703344347814470498008
-0.0040061387517303049358659334347
-0.00224027971549957081759719467502
-0.001136063133159729527908169526705
-0.000548058810401373530922188057866
-0.000268689496088814252375223477091
-0.000146481662729215474649144502282
-0.000094447472454654813017216038364
-0.0000701137505579291109103857486351
-0.0000556572997429471965586426710394
-0.0000448152366885064989937902112546
-0.0000358732423699060896046913377011
-0.0000285041443541803755383093906928
-0.0000226068777513973751778134575514
-0.0000180128052046305471286323999783
-0.0000144872882970659353992446159317
-0.0000117880119459527404054347348645
-9.7055587401138937240431925454e-6
-8.07741059225711522834590547537e-6
-6.78512208679057550867468374832e-6
-5.74487095904393199012692050618e-6
-4.89751134887648131627223048439e-6
-4.20062894127844673986388369626e-6
-3.6230032795080027986176036877e-6
-3.14102305721138803040519629713e-6
-2.73643130937378836896527832255e-6
-2.3948900284622485122164508566e-6
-2.1050250660491620389342864514e-6
-1.85775270484202899680908434788e-6
-1.6457802767332497454020496112e-6
-1.46322387965185376128921055711e-6
-1.30531149039984526637427698675e-6
-1.16815151383522291523857558765e-6
-1.04855238753166089156630708436e-6
2.51758209077538595146898386217
0.39750558204603130419348317922
-0.1272898513032540579666432612
-0.19618281779241044087300042805
-0.14634921918434191720145519234
-0.0860871294976881717892025086824
-0.0434648910784997920319905107072
-0.0193812854327842767473244306695
-0.00789553319436221417085312419598
-0.00330495147089205584284601520723
-0.00185235527684108956923728542689
-0.00153493475944907454269375583251
-0.00147775898490623526459971423552
-0.00139371364948831182290946610231
-0.00124310453135057457662409834441
-0.00105971044781510431357445056144
-0.00088005604477903226370506226179
-0.000724519279800060547113540418997
-0.000598836625035895093596456447421
-0.000500464021599663461675162550096
-0.000423865832605312078941724484204
-0.000363490379875708473638678104692
-0.000314925087676781464633836542593
-0.000275038257361743859245178266347
-0.000241717830062788379005916429049
-0.000213542798373183936961004672082
-0.000189521432664429102852091326015
-0.000168921046737115806075854116191
-0.000151170463509375789254839700288
-0.000135808125009328297010677853813
-0.000122454518596734015455187895702
-0.000110795912286484754377144986791
-0.000100572881046878240762932915124
-0.000091570969842614757609248075077
-0.000083612681967892143643940741557
-0.0000765506442225605891262629551651
-0.0000702619226897538934086446230556
-0.0000646434109974646619427620954264
-0.0000596081497925706195083705080512
-0.0000550824092014202509059005950381
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.532201726329923782495950115932
0.0265647673498508379169525626084
-0.0875585031024221288169576247839
-0.096097549620365980636372005122
-0.0741820736759063745457402653302
-0.0492671239008827161057537913832
-0.0300219958342359937252937047299
-0.0174825034177758630275361518396
-0.01014337596948916427187187170196
-0.00615047843061193059315746687982
-0.00405814608201346299139479075814
-0.00294439308554569538961939734572
-0.00229790937863998694489210904009
-0.00186754123859049992346558067492
-0.0015435821117134361542336034532
-0.00128297254854162693312024551575
-0.001069312500796764195186884506962
-0.000894712962129205568970274945924
-0.000753152729480092933426472257116
-0.00063888139621156440972631018314
-0.000546509628394626607646312049477
-0.000471358927961267600196909644393
-0.000409635946290340934437346794825
-0.000358406438158003826720951851017
-0.000315457369641024982819828751356
-0.00027912984871064672355180813271
-0.000248169854946384129628210012149
-0.000221613288063124491030123304488
-0.000198704542119351281341230130587
-0.000178841130088442398279357602451
-0.000161536213075912001035549777057
-0.000146392628181132533250838856908
-0.000133084136593942546995107967545
-0.0001213413054969666832007302477047
-0.0001109405380133548845548694339486
-0.0001016953923182188814425424068593
-0.0000934496568125643622238937338205
-0.0000860718116977147387754354858412
-0.0000794505948019233291012499967379
-0.000073491445527283749201772732824
-1.25879104538769297573449193108
0.231889940647815183673762786322
0.2615770903898805878306672374
0.126549146375285231158505678792
0.0264056994197712183512722204012
-0.0223899316505705067765407717202
-0.0373619780559182424689855577146
-0.0358974463616277139309509370816
-0.0288553734627083877761751329328
-0.0214888573577911661384449475697
-0.0156490278298556436933950959425
-0.01154927746804522154431004470119
-0.00881779829217369639767610485387
-0.0070018550445937450013478464217
-0.00574841768282080988126846043995
-0.00483045343900586953355751791352
-0.00411814473530770671119244759642
-0.00354216244599947431059786811147
-0.00306568517293453638026083011891
-0.00266746443393090278805745424889
-0.00233318938195322127112329916198
-0.00205175854660343767210416306863
-0.00181394555071021711715491239224
-0.00161200235914984465224360839325
-0.00143951550292957872943881747547
-0.001291270426715594506394200922178
-0.001163079326195800145740192319802
-0.001051593671881803319646687567249
-0.000954128903819952705359297228279
-0.000868516973864366452686659962653
-0.000792990437967212683070569274881
-0.000726094719299022687699855676409
-0.00066662258233536093488334414781
-0.000613564954153832383869451244592
-0.000566073414649227058203502413413
-0.000523431011182658780824407149816
-0.000485029136067845360302403115634
-0.000450348957060591132928493126887
-0.000418946369055420889865761587351
-0.000390439728465777024355286799199
0.
0.861285463341661671541008751864
0.861285463341661671541008751864
0.602330866206388014232664294686
0.343376269071114356924319837508
0.158809181664118570827689624036
0.048629603985400655942773654272
-0.008569987065988640501424815717
-0.034197114590998571275902529861
-0.043440569657929200075680750634
-0.0452704113024314015198052590566
-0.0442632534707434387576243315007
-0.0424275519629275410750667165029
-0.0404878506503581782362124330577
-0.0386279869674620315601563903972
-0.036855073578753001146334604067
-0.0351460731222055886614827831115
-0.0334899936320406600279868021888
-0.0318899429460282572799743114429
-0.0303553084028251384179159533543
-0.0288951734336600782947533495604
-0.0275152159655444328360166465395
-0.0262172255958058236624044218095
-0.0249998905474310237274826959227
-0.0238598973103974130393693032949
-0.022792873623543042080314948139
-0.0217940388380907295824575587148
-0.0208585895393141792089928131648
-0.0199818993241116419271744635954
-0.0191596073694186047467786856724
-0.0183876483645944301553230499733
-0.0176622547879314456972155732811
-0.0169799473420170312951443755306
-0.0163375206272971311181292063882
-0.0157320268845940981724114757547
-0.0151607589119749689994573646312
-0.0146212327007949059664939701754
-0.0141111701930375018312842343397
-0.0136284825093249207225670978553
-0.0131712539320254336395134311148
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.944093284040769731800868948313
-0.041403910349554030129930098225
0.0998672190893485547869396708492
0.0846587165410212580142945960092
0.0482787270376756789485001008513
0.0215382700821261345663410238053
0.0069973392665542880242908556318
0.00074692545919731644217324266005
-0.00114748872631992643977879180045
-0.00123104553583273435342427845391
-0.000805885314355853879741637341925
-0.000396667629084941775932158239608
-0.000138816425243713259268598314141
-0.000015553556078735009828034716104
0.000025591084776193510634212106448
0.000028530102617886554771972024596
0.000019325856619574041581275971533
9.799145657072873921529321369e-6
3.519674352276402669659539814e-6
4.03997820951633052933637186e-7
-6.767083640560150317673950157e-7
-7.683638130869173033051521447e-7
-5.289983503423368458947074606e-7
-2.721773952634580807702968415e-7
-9.90634915358834254617583517e-8
-1.15061900481303395782628535e-8
1.94952355666045720846827326e-8
2.23604682170149341072450357e-8
1.55391943389676384224227361e-8
8.0646407999892638993021079e-9
2.9589401320799914814286191e-9
3.462748777116792525511153e-10
-5.907542809848360458542871e-10
-6.820140433739415136016643e-10
-4.768621331315471463121254e-10
-2.48907764965139862730636e-10
-9.18185614870673148360025e-11
-1.07998167599996703944365e-11
1.85137473435866623657441e-11
2.14708486255216756693534e-11
0.254542677037384327338107340996
-0.177589088242097315625096058704
-0.0883068726530016397787875552024
-0.0119929151201950514431692293053
0.0209960649017242870977839625422
0.0278973863723665481115838510124
0.0238816807214032192850708026406
0.0172600444734888609363811221397
0.01147313976506240768623484115231
0.00739042759061243158162494620102
0.00482170906575992083143064839395
0.00330206980710299478773571974804
0.0024145835692091304186150245419
0.0018747301249762886994594847195
0.00151702898551321771672890865146
0.001256116894550709055727796842152
0.001051858145830781398560955953924
0.000886164270225686526964876562851
0.000750238802165419390809029906017
0.000638665024160436378890149883166
0.000547176459887270327712450599914
0.000472059050685158191143596952008
0.000410102446306470611360023569128
0.000358639868694118579409996285985
0.000315538722956406118357970535592
0.000279136455539019737138185170674
0.000248151208653108428735604569167
0.000221593297827946599813982404338
0.0001986910325970383080473620044
0.000178834284765402422068462883132
0.000161533795161462694497739091156
0.00014639242093992160571780459134
0.0001330846907340823599371117410913
0.0001213419076283177534229400748572
0.0001109409486795741045858021338949
0.000101695602126076900800545562217
0.0000934497315897918447860697009983
0.0000860718183404107274920660561617
0.0000794505776718436375071878263447
0.0000734914267384663523589320041215
1.88818656808153946360173789663
0.513450552369938896030364572381
-0.011045716541599843859007065571
-0.143816552429732385149520655957
-0.1340917561526199032133194146388
-0.0903128986570238452696178793211
-0.051342945050959997458296601551
-0.0259096163379616264637974851366
-0.0120404907745610874833317518922
-0.00552244126011487450848302336308
-0.00288063478770432487440598616291
-0.00195538869796768273128673623691
-0.00164000620655840003142622966712
-0.00146962193129070790648887600568
-0.00130010417797714176190704198691
-0.00111562891393869204535196213747
-0.00093466300030859227232931720711
-0.000774050224305593241736754040617
-0.00064091084157849440320078588366
-0.000534704457893995387676515133234
-0.00045116409913645477800650388213
-0.000385199356108445059641675232096
-0.000332355351225273353353982122255
-0.00028924932631381917376322151186
-0.000253490195938813959062353431535
-0.000223428065162082716530079000262
-0.000197908621591010008702860804131
-0.000176091968576157087823928760458
-0.000157337753143229870544038841861
-0.000141138588749372003374671994934
-0.000127082688975516367843192878424
-0.00011483198521666468667042668551
-0.000104107748327908033172328417977
-0.000094679814204563680293757333836
-0.000086357809831260749458001070494
-0.000078983823338862699485849480758
-0.0000724263233956751641940078306363
-0.0000665752000956287443049642458615
-0.0000613377808735811447015554924812
-0.000056635656910589057700366396111
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.157348880673461621966811491386
-0.0471078645733105454929489010374
-0.0303273844741720479698218459157
-0.0089609388356111940091812270942
0.00069641929624657187435137224242
0.00314958972477577760558713336588
0.00272999778895452740295408001853
0.00167103474116387094163156254185
0.000803267469019860915870366869846
0.000287082793368847812851567211378
0.000045706792212470113491703334697
-0.0000363392115272531789121353881161
-0.0000458256699266849388806063882446
-0.0000319193959747697101287675566576
-0.0000164487641855619889957510088804
-6.06707445599447219896630755815e-6
-8.5369246009563832389735442449e-7
9.9937334057616305439760786174e-7
1.20483759460908495447717880588e-6
8.462872761079497748779327676e-7
4.4328320721336572802010595705e-7
1.6697387944483466374857416774e-7
2.493070013316819505322420157e-8
-2.707047196645720226113149238e-8
-3.360737358882481027636800356e-8
-2.39738566329734221493371016e-8
-1.270807782427037483833147365e-8
-4.83137786198287560732284539e-9
-7.19819620122670756054275093e-10
8.07758776028772099008540584e-10
1.006385548634573213909458894e-9
7.22613918151193104276725759e-10
3.8563283488263742415077004e-10
1.47610009345816439547492865e-10
2.2203723235802890916388086e-11
-2.4878219851000404971767482e-11
-3.120485493998633457629298e-11
-2.2526393179076939843945628e-11
-1.2080125057877124502232762e-11
-4.644546573178082390500163e-12
0.407250777777769728986237241083
-0.22701734278194597127738575539
-0.1083802554533744343715848281467
-0.008668927125329076086658852244
0.0298654939554596130867119456647
0.0340940912290944924558316014909
0.0258786948950366485762578849042
0.0161734970442776753783331029877
0.00883612078694484973801334194491
0.00433321825680312765961730650214
0.00195884245396558847996357077294
0.000869502618577072060429495014635
0.000437240350048727378901985794287
0.000288648935970402241169790567478
0.000237993657005117378249684773234
0.000209567848259343068955864542996
0.000181028135727237210071576238998
0.00015060952061186648169945088956
0.0001215920273762735727430240272233
0.0000966264119504302524107221713267
0.0000766305595648455296448786263653
0.0000612687726977543640165959958027
0.0000496566554114489310737218926871
0.0000408457571245587545565588132056
0.0000340483901039027884060670945006
0.0000286896395164097759718580411092
0.000024377751545885977604463947408
0.0000208520460555207778180601819619
0.0000179363828775744716561708258933
0.0000155064325932877767173903788082
0.00001346966118914972990208680302761
0.00001175411712166599993839171498239
0.00001030234777824071581988532069597
9.0679395797335967637827937577e-6
8.0132808125320764049199689305e-6
7.1078895377889920280513643021e-6
6.32705043121487015644624550794e-6
5.65067904189887921174578194294e-6
5.06238743864982189242446532058e-6
4.54873214695872891279298430284e-6
0.249901897104308107019425749698
-0.305691783118676782260791501083
-0.303335188146957228248881257788
-0.172679592093460622588753907552
-0.0632247161063262301279666580374
-0.0015639550165118798727065807375
0.0234609981604283355442260914869
0.0281330584671919961919296141708
0.0242752802509304899787010141675
0.0183714214946975141944489632614
0.01316512799805321877449949182424
0.00937216893898456673463783404819
0.00685017665594419460600306943346
0.00522661817707437123755557314604
0.00416326658816846928365930508859
0.00342721473566782624213484001213
0.00288101652739306864551404319201
0.002451417827924903840209666793
0.00210131288723336194264149739334
0.00181129343576364469577677154462
0.00156966253185112805579762639076
0.001367907568466066627261709962385
0.001199030170219200729027144687599
0.001057084965409740022491296520588
0.000937089222730690145133284647232
0.000834969917212732829467341533028
0.00074746508041673432325690423248
0.000671990529928688423828179073802
0.000606501564606508063491491729018
0.00054937057220131740065790647878
0.000499288876363881715754724418791
0.000455192472058335602514397788409
0.000416207354387771396874234936497
0.000381609390222608002742446366046
0.000350794439446131930627026414426
0.000323255593775277484606315366333
0.000298565431431918572283204828346
0.000276361925875067339830802512272
0.000256337118159408146719037018894
0.000238227943743748939103345160563
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.282299829225615675476524366234
-0.0741714512226075801469900048488
-0.0562126736376093056179078280796
-0.0194333768383292218663037662444
-0.00060020444894750884916854733383
0.00516855494900158143356948636921
0.0050823753919659777767944350349
0.00335309649519197445649825353302
0.00174201747504574835425245693698
0.00070595650748268020554618804426
0.00018010650675593617119694138442
-0.000025336865417865970057176348163
-0.0000717654941699950561336826056651
-0.0000583533371647572135239428950166
-0.0000332738105773438201417532286175
-0.0000139732367468580946299676647458
-3.2755927338158105302256547307e-6
1.0864734222873778753294797148e-6
2.0241353296742652094565863054e-6
1.60507852356433802883302492056e-6
9.2186593187552187847057603753e-7
3.9525032165076756209382914725e-7
9.826436751422460204021245444e-8
-2.624859573388361169251683179e-8
-5.517061401771573951167428223e-8
-4.489704170200413133920065576e-8
-2.617136788723181996987016252e-8
-1.132376150687479881578139206e-8
-2.80357894484573504226365355e-9
8.1635495247844822766686129e-10
1.66591027727350296599964058e-9
1.35951652741855337092678503e-9
7.97035743546759754983080504e-10
3.47250666740493788620036775e-10
8.6913514285217376005532904e-11
-2.4781998815260099441804425e-11
-5.1499194262519576641068239e-11
-4.2309436815096387952764599e-11
-2.4934416308431493983502218e-11
-1.0911121669384538083740848e-11
-0.43964870989907729744333585762
-0.004502989114123230836415740844
0.0817347582186067821391910771672
0.0601149826011533742999083718783
0.0268007360326688438366129873066
0.00550891089907391587385495286675
-0.00372822415678542747530084588817
-0.00583086100491533463827979721943
-0.00490483965962001663283055096479
-0.00326555746501129015774595130102
-0.00187772848124531171247438394928
-0.000969212374119032682696241557135
-0.000466000438832604833042726290759
-0.000223852122721088043784406793266
-0.000121703255545530349763615184651
-0.000082810797772766004852625002598
-0.0000671929802712178061556306721221
-0.0000578070643626166587042657728643
-0.000049250342634625519161427054661
-0.0000408168479451727145274300250174
-0.0000330585548831362057760007045719
-0.0000264685910105514298391867090917
-0.000021192049928372705101190508168
-0.0000171109595680648633310285307061
-0.0000139935198561522529101577759991
-0.0000116001595829929933038703952949
-9.7331067995953605047083750718e-6
-8.24729045552687321061611362629e-6
-7.04273719168074616372837612473e-6
-6.05189503960404739034721336855e-6
-5.22834705292410321538242316917e-6
-4.53883601960455015789150553279e-6
-3.95834113374511755091601997101e-6
-3.46727843097342673354265990253e-6
-3.04994865525464586074043098956e-6
-2.69363133184503589039594551979e-6
-2.38798667965431506101336503238e-6
-2.12460493222740997063599062506e-6
-1.89663930444610966244980641271e-6
-1.69850119795671882640010242177e-6
-2.51758209077538595146898386217
0.861285463341661671541008751864
0.39229357266727492742896538068
0.1007154293149698973980179821502
-0.0105970350495864354969451501002
-0.0358705531559300925453434849341
-0.0303240770623757837873259253063
-0.0186504942609030412806672661993
-0.00933227607922380960454636973245
-0.00380102840403393691092179656915
-0.00115214606033350665153181930696
-0.000163057577655257562440422475468
0.0000608961300301664559593242362816
0.0000215088777896647914954457407527
-0.0000576948748385164580914033510749
-0.000105700050326059352010641636448
-0.000117318494341065913776773560741
-0.000106644762491247701941240606027
-0.0000875500610904780563005818442604
-0.000068430772184436877241471074954
-0.0000527665689181769321774779444595
-0.0000411088239748166926238770847745
-0.0000327613626391135971075077314605
-0.000026764951661838377695581753638
-0.000022318897004485725869454706644
-0.0000188781920718048890062226635423
-0.0000161123731764146882955428026565
-0.0000138317633321551145315196624659
-0.0000119257195471498166115022050007
-0.00001032332304973496593566718979814
-8.97269915422885261966164024621e-6
-7.83190260410132309506828717069e-6
-6.86557935213727863308646600635e-6
-6.0438852911200054841868131318e-6
-5.34197445064790660504310280296e-6
-4.73946324622343941645721023791e-6
-4.21978520246722033582744142929e-6
-3.7695137267693921656550375488e-6
-3.37773784598469212816691826169e-6
-3.03553684633610311476065031182e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.532201726329923782495950115932
0.239536095815111053331022495358
0.145594016341278282437531349824
0.0531118607342119062163692958907
0.00819196443113160068914610572376
-0.00751056228666981330620409431269
-0.00986149496313238649236413181478
-0.00765258351514750537246006433126
-0.00480721088447898470914907836733
-0.00264155257080990263609258722722
-0.001321095404552226950712579564597
-0.000631553912232280465554617932687
-0.000317147996721252139925994845623
-0.000190480848266867286129248003602
-0.000142527376466161679405621619063
-0.000120688839860336929060429210008
-0.0001045727305552463961055210543549
-0.0000888306086194488430962787055555
-0.0000735272737142474639630907443555
-0.0000597702596941999873639649125378
-0.0000482468855331171053468104731596
-0.0000390466287584608209554112387976
-0.0000318842590497561122002598481008
-0.0000263419707494694444605988011616
-0.0000220195803579639588599254985176
-0.0000185961806909709784589015860007
-0.0000158376005166755318090328314946
-0.0000135804985117510866300331678045
-0.00001171170679783482634474059320462
-0.00001015099254836306786390103651081
-8.83917957323111141976519363685e-6
-7.73082810660254234031891369644e-6
-6.78997800809151563404908604215e-6
-5.9876689345203640668375218356e-6
-5.30039175887552457754467129579e-6
-4.70900633099747569524239699635e-6
-4.19790626608750415788159743766e-6
-3.75434050859951062500361330613e-6
-3.36785657696724803392665540551e-6
-3.02984810756615421545312201033e-6
1.25879104538769297573449193108
-0.861285463341661671541008751864
-0.106983796624670465381492046519
0.0805419792420897695702678165616
0.085305593192422944037074467243
0.051909293224244329969911290641
0.0230682156645969982284201509477
0.00630289582014454644392414140489
-0.00108727892979423974399993728019
-0.00320210952697672827130727722698
-0.00302470814654231247219096241175
-0.00219269081069574322243467064176
-0.00140597249664792538932592911061
-0.000859725294470223664876048590062
-0.000537091806566207155254454548203
-0.000364216514579718740758791887526
-0.00027424138845602839416398333379
-0.000223740800522837144211609385239
-0.000189863058947911782811048351366
-0.000162773315781045869769939211752
-0.0001392171795678455440303450747517
-0.0001185401036165902272537849742426
-0.0001007396612974585844547917863918
-0.000085750285330791105814986324294
-0.000073314779480046434152654432641
-0.0000630579682150014054126782807568
-0.0000545836328481486989353826401509
-0.0000475365604715489861929045536785
-0.0000416264870436886378664079409999
-0.0000366276674093981952406379443158
-0.0000323677730109966036676266066011
-0.0000287148036632272385523854440962
-0.0000255659744088319405128617240009
-0.0000228395755043635948587757483421
-0.0000204694346246344435754383691987
-0.0000184012294348434551990553327664
-0.0000165899749235283265583950065629
-0.0000149982180110164664537696557217
-0.00001359466203272707083773481765721
-0.00001235307214022394574547171191637
0.
-0.861285463341661671541008751864
-0.287095154447220557180336250621
0.0436332312998582394230922692122
0.138488423893996054461811598241
0.1273377092284767266092435738868
0.0874925517267009761952460234737
0.0511208905532142144513517632047
0.0265793483101197797190804714455
0.0126631665260304859273684737596
0.0057789843406775832691863948436
0.00276537644351465403113617736544
0.00156916414377975145264425665609
0.00109083811335403295222191059079
0.00083932636046106520635811954336
0.00064133579675734655868798806958
0.0004589450480851169943443322249
0.00029648012773538184769750702791
0.00016258055777921093767102515885
0.00005986260409829400194035748349
-0.00001464409284005353183327268182
-0.00006654049385836917261155076811
-0.000101676632106242528568022706502
-0.000124950648549557282321541644814
-0.000139997615136369739014084790857
-0.00014933532876216276523245887532
-0.000154654280876644272660539493121
-0.000157090768844738602662689881599
-0.000157428506950324205646183598232
-0.000156228643889315782823295803193
-0.00015390715419776798672083938702
-0.000150779565269408515753631380598
-0.000147087603855885744579816741969
-0.000143016498778222785981511038569
-0.000138707439065972056628324736653
-0.000134267225824848668164903463661
-0.000129775970315874681626708925194
-0.000125293226157538188723052410014
-0.000120862806968029779709848424438
-0.00011651651456636406498948929414
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.944093284040769731800868948313
-0.430642731670830835770504375932
-0.127469825989051241540226402999
-0.0097583022240098419240898428723
0.0194482461951413274629355759561
0.0186940024492702645574090602375
0.0114640350895538273182871647727
0.00537574639903768557908125601778
0.00181142246782865216615500749827
0.00019830568214480055762336583351
-0.00031324699094663189609861579799
-0.000342060575741257613831009323824
-0.000227338309296232995438009291651
-0.0001133474102189987309213780041694
-0.0000401077371163461864737111748121
-4.5384606402051385523981748012e-6
7.5260046678485982041094633809e-6
8.4530522614137209052313184127e-6
5.7637267965294778875787646402e-6
2.9396928137109494832429256379e-6
1.0614681935337607964660970974e-6
1.2241492012435750025445690241e-7
-2.059583404364536181363076343e-7
-2.3477935714794806321213114157e-7
-1.6222680791703633207772661613e-7
-8.374716719791141567342786927e-8
-3.057527042776712130819511009e-8
-3.56149106350338245415811498e-9
6.05022324987436692250350524e-9
6.95658039434611990903987041e-9
4.84555096468381229208954981e-9
2.52019837524081249508285942e-9
9.2653598058404016954021708e-10
1.0863488830042417497838564e-10
-1.8566579471742460975806277e-10
-2.1470819780164208507281918e-10
-1.50361966587122821874886597e-10
-7.860246679319745194588172e-11
-2.9036645725124802750066858e-11
-3.41994496552467986275287e-12
-0.254542677037384327338107340996
0.304860426760789479294149729202
-0.0300858528417299039712764839336
-0.059691393282038458318807970748
-0.0353900524408647345888594955998
-0.01355195454814162615509832389252
-0.0018408676561061983483600018669
0.00256223379119575690761567730059
0.00324990504437299586681311235636
0.00256711294804374138657007251617
0.0016668523727283064054863604556
0.000966067045088240069948413785553
0.000528154402011507699011927827911
0.000291262178524873268865131541849
0.000176023966633980868655817912216
0.0001229247765414930290970345354761
0.0000969255442778502738571350608969
0.0000809773996229483625773063677618
0.0000683712456117496574143535073569
0.0000572230375166240466200152679127
0.000047370908014499997312115622487
0.0000389792013158496154869875478876
0.000032084878092097580738197726854
0.0000265543291678645011988464345262
0.0000221618585686909175737924521419
0.0000186677211288890407822351914876
0.0000158626620413501677918015402459
0.00001358257645300593803892117941697
0.00001170596233875269040389960611027
0.00001014480261321372791957323479266
8.83498188205625933947225682602e-6
7.72869451374158544499453520639e-6
6.78922183742280034856356151788e-6
5.98760324646781607745473700125e-6
5.30056503749282582527266905164e-6
4.70919527166169126628906724456e-6
4.1980354334092646264071835734e-6
3.75440664185385696735714198074e-6
3.36788020329892366737400152351e-6
3.02985022622456787533433192341e-6
-1.88818656808153946360173789663
0.430642731670830835770504375932
0.353346084788225774545916780491
0.135532265023532502255265356779
0.019038514208833995093702889873
-0.0214302314701594074081482995446
-0.0260681109407747270585187235814
-0.0190154605816283713122120412205
-0.01099027930362702492893267934039
-0.00531400043699010422651555333986
-0.0021397663578546519514876714399
-0.00068519319076128173691875107909
-0.000164967976180999412838449936178
-0.000053240974799234979835480113793
-0.000071542957894185617482575618385
-0.000103218752914878356435889725258
-0.00011534068339841200564900009875
-0.00010868705376363279324093443276
-0.0000923998972373307731814021548193
-0.000074160841605574295364231456243
-0.0000580782417149694007330343399977
-0.0000454572839763526830008966553919
-0.0000360962067915001819554463606188
-0.0000292578852770677898676780219686
-0.0000241891573224524477503392198506
-0.0000203125078560076287221839146749
-0.0000172443300465511257335115664921
-0.0000147484879580311348538298720966
-0.0000126820785854735245963061682368
-0.0000109545726224168714845655521978
-9.5030420722629902613284069965e-6
-8.27936972836679467766641546305e-6
-7.24447976097893572020654978989e-6
-6.36594152546470484409083655372e-6
-5.61686682460111139879176808937e-6
-4.97515844152969582054044888877e-6
-4.42280201511016503546733983127e-6
-3.94516742121286293656969449495e-6
-3.53036280933917026225582399925e-6
-3.16867944115255838365020905815e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.157348880673461621966811491386
0.12578230491004135647635464673
-0.00107785857470164902547742144259
-0.0137845995200178419681851573426
-0.00786517036473552708169635391779
-0.00256924031123696771029432316387
-0.000030349453432432312450822847768
0.000717713324171340535953257474364
0.000682096745348024365579910945129
0.000435857928749027011431762971484
0.000215277565395573352736994130192
0.000078237104388684116279530111589
0.0000122817823630666198847891069067
-0.0000106330118142948759746526609981
-0.000013342672057556407124432044
-9.35364196796989248455026326725e-6
-4.85649526319327668689446445377e-6
-1.80563844177759924918955370709e-6
-2.58062850905351534521550305286e-7
2.98308438770680931875387097986e-7
3.62704674794205486149353821615e-7
2.56160091077014440270617882174e-7
1.34783445422760613749759784967e-7
5.0962392927410055853804685544e-8
7.619720501025896105681770876e-9
-8.34092566397351080870905567e-9
-1.0377858192666994638807957515e-8
-7.422840039992128701068218487e-9
-3.9449590052401056923953687325e-9
-1.5035844088140204965276731732e-9
-2.246835073164066664818389744e-10
2.523220820885496966980625448e-10
3.150836918094286163599943321e-10
2.266806833343904721282545267e-10
1.211888572715616503583192684e-10
4.64651729969198822515892326e-11
6.9990194092832378470056999e-12
-7.8572813677518596119185894e-12
-9.8686682960952784226373366e-12
-7.1335753582521139991767804e-12
-0.407250777777769728986237241083
0.430642731670830835770504375932
-0.0429646397345895464800056754469
-0.0780704183771840296199163025175
-0.0411639587857086978983482543812
-0.01175145142536987884991869580769
0.00204373025916875346431055505816
0.00585352215353913427690537880722
0.00526061260791051433390338337267
0.00349410463307502477482130557113
0.00192261170822602773241700195735
0.000896922905574242331053274134724
0.000348648926333004803819132108813
0.0001065511104246990630459726488092
0.0000238713394191235626262021761336
8.09769722312325410140805515123e-6
0.00001221367870344507601625358137641
0.0000174108451475354095950912844451
0.0000188982478006448539797290809122
0.0000172408482167853568688342040827
0.000014144494053337200043008107278
0.00001091538072451410093182801053953
8.19577212793798590830240281543e-6
6.14640298015933434627135747388e-6
4.68689229973034983394237510416e-6
3.66379860503804432457237397505e-6
2.93489531678051343891643054039e-6
2.3965038927818368885627338058e-6
1.98242289305360575261023360532e-6
1.65341167502124925368659975496e-6
1.386606460386714155962285867578e-6
1.168003316706144895861414797187e-6
9.88084897179192537799788653215e-7
8.39651330499430689321126757078e-7
7.16888403599640070199567879039e-7
6.15003911604898354352151934038e-7
5.30067345537525897819265399333e-7
4.58895979413544902877891153299e-7
3.98941100023334241185752424307e-7
3.48173224694247353268546324835e-7
-0.249901897104308107019425749698
0.430642731670830835770504375932
0.0995406660678393734083535904
-0.054821799016757298597907035789
-0.074918957568442267943036468004
-0.0511233084054266452339323009603
-0.0248015310317242325779745892619
-0.0076046850768172025907317841198
0.00073188283101795108079197620657
0.00347633073113992678638194948937
0.00353616426985361231136320204973
0.00269586505923088380865336679069
0.00180105621081079007212416199564
0.001134260146302380896590134185023
0.000714910377100943871392563181049
0.000475847690740113711295758508422
0.000344597341470767817671688584118
0.000269542225724105436109151777228
0.000221082949748125905978186936868
0.000184953807108049149732650979057
0.000155378835542819273513584604115
0.0001304066664827374259996606833421
0.000109403156139645610092751798161
0.0000919856143836606761597171383602
0.0000777123440626602764583600125325
0.0000660774123360076946992783200797
0.0000565800250473787717857209474729
0.0000487793690445911021695500075186
0.0000423168780832600698598535836183
0.0000369142735849737273838688592704
0.0000323600644761028655271205606734
0.0000284936269191748096229914922953
0.0000251914063960691873821507977177
0.0000223565713890524706943110723188
0.0000199118253415444148942071983039
0.0000177945556862396701699603143594
0.0000159535246737568181445614740316
0.0000143465205191691647607390311179
0.00001293860448809336388533465973004
0.00001170074646167400394771593285848
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.282299829225615675476524366234
0.215321365835415417885252187966
0.0067650394892042521865811581804
-0.0227261283898777573471271048154
-0.0149464970217158686438744656617
-0.00566872532312450547454327581407
-0.00065218543567890797659201814701
0.001093981972778256098196877122516
0.001238512742902673384857101759038
0.000861859220058493313281023199029
0.000461672136410136742935956837631
0.000190434496610807460321039283881
0.000048377618399657237619365976592
-8.2860502788096243144766673867e-6
-0.000021189304109762912480593473398
-0.0000172209606694017367529259870831
-9.87568891028592559209685326532e-6
-4.18008878200231004276482029381e-6
-9.9484471908622301177602657555e-7
3.1785003962621392015073206953e-7
6.0678028104289529184659055348e-7
4.8471261332132150371899343403e-7
2.7980115754303132691910238206e-7
1.2041861460168218864772043396e-7
2.9971962113187472286858123713e-8
-8.151625622722541268178461772e-9
-1.7062820418401787986397135621e-8
-1.3912914670098741869450550371e-8
-8.129708027309243124697690502e-9
-3.526481265829325435188393056e-9
-8.75889355520165971483323206e-10
2.54334053690152627385366779e-10
5.212833133439586653095595297e-10
4.263428490548906794517766552e-10
2.504157048341194472253599629e-10
1.092812488147769927805169712e-10
2.73869791990232636706639329e-11
-7.834515493146357724065002e-12
-1.62901631524316532525248268e-11
-1.3399934231336168550173815e-11
0.43964870989907729744333585762
-0.215321365835415417885252187966
-0.0847367509613556026968015710632
0.0011860860628017123044849359971
0.021291250048253855603313710196
0.0168250357948167873233225365554
0.00845014778456306965289080548825
0.00256866486772808559739155706728
-0.00027814790030472526786260211915
-0.00114879822864672481180154456729
-0.001090960123310406612749208142555
-0.000752038733689169720405277063039
-0.000428657137277271489446112069674
-0.000208862570480616444040981905295
-0.0000872253923274851577684978223977
-0.0000312860043011686980507642330118
-0.0000107465941031501984115458009116
-5.6529725602001582204965285844e-6
-5.51424465627447329524578278933e-6
-5.97097755772152867592567691054e-6
-5.81463363607590329774217639705e-6
-5.08730228698767567426850890877e-6
-4.12573277737214083194460487626e-6
-3.19808827995897905761237295488e-6
-2.4330013291900158876296134788e-6
-1.8551479709995575712813123965e-6
-1.43741724328678119531496854549e-6
-1.13820538694008156178124805012e-6
-9.20163937793476246521664617902e-7
-7.56084245687340567923550218683e-7
-6.28325566047555549469718800399e-7
-5.26125187915674832010216912336e-7
-4.42954400416870480978773272914e-7
-3.74640904720363830581712422273e-7
-3.18264677690968680415295772901e-7
-2.71596527430314251990584608947e-7
-2.32843805384098237750257635525e-7
-2.00539992699159957192812169624e-7
-1.73488578237007744836543427092e-7
-1.50722123878238094488458830616e-7
-0.561408430133172180792754174738
0.204294455157376724593662951119
0.0107673723990181975454523962873
-0.0355101596241199684297139901437
-0.0366109714115946783327804857416
-0.0278908213251901963265166519618
-0.0191037219116549187537108807127
-0.01233909406818190088872416310611
-0.00756485946581280146350218841646
-0.00430108406624671415118658431616
-0.00208858538071258783704656332899
-0.000585392530322327110328911553994
0.000441813670801728256992366009767
0.001147054842913909313149676691606
0.00163137166168554172080225153904
0.00196163638528625386260107976869
0.00218286097727682915203322740727
0.00232595138613369248160356522651
0.00241254379122871492365681747008
0.00245804467319370034310225031283
0.00247357893838177251526201675826
0.00246726965492844661081194299219
0.0024451003213466175852930452887
0.0024115091419090844363850993821
0.00236980625003073707549865419812
0.00232247092040089030792232910987
0.002271365740709404396424386258
0.00221789242004182752238662391564
0.00216310608932095389869149685095
0.00210779979999677600100195227298
0.00205256744778174962282973225181
0.00199785095501184465942759722459
0.00194397588006833350512479872296
0.00189117845451803971653933754041
0.00183962622429892159581621907236
0.00178943388559349442142064807192
0.00174067548696104677744886341395
0.00169339386714200779844543758552
0.00164760797834126108453634861422
0.00160331858391071676027548698461
4.82198685547889549632442883548
2.5845710972764788242195552348
1.49381146691610901765181417827
0.933966845941171524696498581914
0.624925393502214687371044338259
0.443214166103881856483380113366
0.330029685843658579851415228446
0.255660253646114361605430521216
0.204376520827196738750658203291
0.167495417920617512690459297306
0.140020399884046338975906950277
0.1189511323343902403698483319425
0.1024071590595649239057933244176
0.0891606245050033304122730432383
0.0783794950534755791986089171464
0.0694815795388070759461678346817
0.0620483705190137847446111923862
0.0557721765271561870572548844982
0.0504224453956217304902930699772
0.0458235804293308640933709694288
0.0418399043308972679436671443456
0.0383652242458308998102423325199
0.0353154467443902358055484306848
0.0326232636211703134135884073609
0.0302342714674164757992564147572
0.0281041002934999590645595085093
0.0261962624990369625134807620426
0.024480522824683906762696888499
0.0229316497249035070105325450975
0.0215284492413538622534058543294
0.0202530104250651641656811614069
0.0190901108281487410137913254507
0.0180267442972376101275978182146
0.0170517430646945043612817125569
0.0161554731640360964917252257443
0.0153295873131903622805332468474
0.014566823172349248269695721063
0.013860837677502646500442910648
0.0132060702444832940279346867196
0.012597629220404632484612057098
-0.455665783571766048574327058594
0.1148723713028414903508655675046
0.0472690913411922198564186186263
0.0151529306905239046463133985959
0.00415640100416714280863568519581
0.00083414135802246402171965885225
5.4127875773269318889950508e-7
-0.000120394021351296048446162873573
-0.000084428440643366933339955364233
-0.000040430699664273130346224613867
-0.000014618127639881622916186993619
-3.311329916453638630960357338e-6
3.98130463799453103593264083e-7
1.0256925604608607696439633795e-6
7.476469575083493579481547424e-7
3.850576095564131526591599902e-7
1.483869993921916819345882519e-7
3.41471983755523816216688332e-8
-6.6559962547358426459057592e-9
-1.40635058844814530791493233e-8
-1.04975902574613390002693648e-8
-5.5893227183992073882156189e-9
-2.2145411778125412850266462e-9
-5.071318532879403391512655e-10
1.287782552361219698642618e-10
2.480668597929186572846631e-10
1.873516233516646909793094e-10
1.0156620329130580402586024e-10
4.08566385909802663431118e-11
9.29557861535767612499188e-12
-2.75768214856222398115716e-12
-5.06791868478723745294434e-12
-3.85745678296777405111608e-12
-2.11538215328133867210279e-12
-8.5902389592752425044744e-13
-1.9410224542378640885658e-13
6.410014188412253108989e-14
1.1430442761195758598979e-13
8.746317033336679906512e-14
4.834406568816770152633e-14
0.974777155080375776479710386875
-0.06653175825872525818786404723
-0.0854470402151776090109809863985
-0.0487446532101610222202295192604
-0.0245848310458073124230112349858
-0.01212374117788643875914932921896
-0.00614372024671134317075506831217
-0.00332815819844150743511444766044
-0.00197738115457650353739879277535
-0.00129090007617013937623742692604
-0.000908951326097464145234408920076
-0.000673781202435608472760959192138
-0.000516055427205093365301647455109
-0.000403959568573836407651591186273
-0.00032148096515087097983560992252
-0.000259501694368418370792178671046
-0.000212217690748849254957520929751
-0.000175662246162616501147733254049
-0.00014703096933234956084986429038
-0.000124314922090380998947071984258
-0.000106066258765609871932581082993
-0.00009123498317390107081395887482
-0.0000790526706859119076709681300607
-0.0000689501994890877792854133363443
-0.0000605002719802538761456840986506
-0.0000533775708347091980676835515894
-0.0000473311303563843458828844964888
-0.0000421650194447887509142972479249
-0.0000377246464385235977352853282755
-0.0000338868870903124240006090519335
-0.0000305528489759558249409530630738
-0.0000276424880371012025909092473748
-0.000025090551632499044437071179138
-0.0000228434883016313369314606211985
-0.000020857072227644437261369619383
-0.0000190945621838668755525097373264
-0.0000175252639392110278935435452481
-0.0000161233996710372850693338755039
-0.000014867212715995130172987760515
-0.0000137382539970669408783331795794
0.228002566865102036855204824637
-0.191625803144444159495320290032
0.0574689234919260582091484898167
0.0448088568716842937951001480893
0.0213383372897699738251895684278
0.0079787410342878736325218448664
0.00164199128687179677497784306208
-0.001116336700884222936611887952062
-0.00222150187725100014812506217834
-0.00259996792474827802122354313296
-0.00266914451686720814619194508304
-0.00261012305001527486980931369823
-0.00249993121465108217838536112483
-0.00237135657335972419085984964521
-0.00223872394359235461312504396978
-0.00210859167255000761778862494714
-0.0019840889787546120000274774862
-0.00186668713589607707149441051415
-0.00175696798723131753744673687106
-0.00165500073445294590191074507293
-0.00156055474628089550289732753374
-0.00147323197869629587202701102133
-0.001392552038149608920443123659567
-0.00131800598559388482369262054662
-0.001249088907538142918087306601641
-0.001185318345220065054183269144978
-0.001126243658435171350400042169135
-0.001071449827746916390588975474916
-0.001020558001572511639950142058259
-0.000973224240827765291875367640426
-0.000929137342448341508870642813818
-0.0008880162601506265846619073564
-0.00084960741900706164643581308878
-0.000813682088330585701535888440275
-0.000780033899802124151683218349513
-0.000748476552474411493924539308021
-0.000718841719890619273794102790114
-0.000690977159299556677752921333042
-0.000664745014353451847411164492575
-0.000640020298129092391861573388789
0.333081987839388497612736386581
-0.326804332170862559056937519249
-0.0952228423635400848120573330576
-0.0100937755641375863294258265724
0.0104225085322547508469333138114
0.0118688673951493390841122471241
0.0091699357881212839191505544725
0.00644180461527013966484587894147
0.00447299376160843921499687106419
0.0031808150035695132128543334229
0.00234621773442557375743571581913
0.00179445001292752019484881997808
0.00141417475519975684633692324297
0.001140215699249179438425329975809
0.000935266350593737849306808371814
0.000777537295293923214192574660089
0.00065365044261173614441790605344
0.000554864598947705804860928656045
0.000475135231373324801357033350705
0.000410105636571800910476964673826
0.000356552007814389550568160725639
0.000312050342030535663737612547602
0.000274758196106667081298088299579
0.000243262476509158117401517918914
0.000216469719721526371575558717073
0.000193525958374207810553564073747
0.000173757953168777288751981708652
0.000156629991188289084357713029005
0.000141711996706292814448569918744
0.0001286558323708384659580228825488
0.0001171775284148049580001064337301
0.000107043820921725704104854074568
0.0000980618481222437987018705398721
0.0000900711857584343778040607998244
0.0000829376347144005083170591885954
0.0000765483357774677382105843437163
0.000070807899573929576256930401553
0.0000656353198942008496829218263946
0.0000609614962524687964912857936459
0.0000567272335682145972267382896979
0.172020290325741949381087657061
-0.115816762195043985197722493876
-0.0009392333590573648377356447426
0.00718729444530959276178392955501
0.00401442087336471944805802842694
0.00161399928964921836526165600641
0.000515011223367563878397352579098
0.00011173459330347498290976928069
-4.225971721815037239922862166e-6
-0.0000225063435437328229591998154178
-0.0000160936992430796173314456270511
-7.969776188262088540566475208e-6
-2.96559949559486180164499822619e-6
-6.7757729558112132920742445154e-7
1.0099535826832382245990416611e-7
2.3652542529788953718894820206e-7
1.7404779138183836304734234447e-7
9.086697548792334462913792195e-8
3.542080885371685637426164269e-8
8.14510644622894566060738582e-9
-1.76199270087415344435491821e-9
-3.58447754072163848251152554e-9
-2.688112965884595158966240149e-9
-1.441420724028586357168862434e-9
-5.74522459046908359979051216e-10
-1.31287536055600534931927188e-10
3.5392498324158157609928897e-11
6.6915136900718473699460491e-11
5.0686213964728411399463423e-11
2.7597985499587957555959381e-11
1.1141847673772004787069665e-11
2.529051072690590117871922e-12
-7.80833619151990630440084e-13
-1.418647684589226779299327e-12
-1.081931631516256588749658e-12
-5.95064524477230403887097e-13
-2.4222668088259077019281e-13
-5.46170042121649311821488e-14
1.85557144218521383192639e-14
3.28382689170785442679929e-14
-0.299284225356208612302852652199
0.130150952443754896803274997658
0.0364840794461793869302489810472
0.00222144849313926806171956042297
-0.0041595654896129156035564924475
-0.00357722010037153708097929316792
-0.00213011219828372997673095978312
-0.001102066273869083294871501687721
-0.000534487937691373491456231118563
-0.000257011172372279060550888539205
-0.000130368053687551007054610533214
-0.0000738324816801406288898773172902
-0.0000474846372363748687925618715686
-0.0000336299015245469871181542734364
-0.0000250914099259335337757962526497
-0.0000191410873956921184829098775694
-0.0000147411822698898058334067864748
-0.000011432492327756677787451397712
-8.94271681735337424049651690082e-6
-7.07037375877668675155622152114e-6
-5.65717130591125523111004632721e-6
-4.58126328270480966930357149514e-6
-3.75219582271477727501886769397e-6
-3.1046871656869640383333009207e-6
-2.59227732945492972783824118206e-6
-2.18190471708138953721577400293e-6
-1.84979261323427972070131260473e-6
-1.57855462851005787388601856506e-6
-1.35524200860017721215642377025e-6
-1.17004631027088974708908018803e-6
-1.01543180737479643916305812752e-6
-8.8554259285647817448905017675e-7
-7.7578580794040949135407052526e-7
-6.82530636281507785366702249323e-7
-6.02886187643488647529531143588e-7
-5.34535107296668712964569602158e-7
-4.75607664485049295170877190987e-7
-4.24585781744604477895611723931e-7
-3.80229441433208330606640218529e-7
-3.41519917551497549460509823375e-7
0.210347452802214821176249217195
-0.137325608710873996906895410646
0.0115806155643640460697345150058
0.0249038287180599491360380010118
0.014941623641021135713353350458
0.00594748868620901850147544270862
0.00076029807862953360452011927755
-0.00168674224625423106873615177053
-0.00261016575109564499668928942931
-0.00279456232011577230475149269752
-0.00266387112763170310307525195244
-0.00242413336222047915823053863617
-0.00216630767974499258296310509364
-0.00192575148153360633420921709188
-0.00171305133260590696883534610384
-0.001528784387368645948040516169
-0.001370083249892291231846486865685
-0.001233317548436665624503829306115
-0.001115061539336173503464682270432
-0.00101236374833025797036825214447
-0.00092276199598857829080882733227
-0.000844222219255460248088694431197
-0.000775065551531499930705665658442
-0.000713903118061609846478106492814
-0.00065958214452462555454400051058
-0.000611142344033721574230518830186
-0.000567780715681497219684197635069
-0.000528823086344750400785558407388
-0.000493701071624312321605129667449
-0.000461933411918967040921929895933
-0.000433110844855445955501308830948
-0.000406883831066630826534659253749
-0.000382952576042456836992212520929
-0.000361058895893618857190690803131
-0.00034097956309576728332071755042
-0.00032252084136501461813129444269
-0.000305513978282494073343710225081
-0.000289811471914267123026060272896
-0.000275283965396262195364311744941
-0.000261817653147984648832650611252
-0.50920118580243982987008767473
-0.341389427669735452963714245899
-0.098510180350965946390419773377
-0.0057250481001074679155920343997
0.0210737530204373178610618592696
0.0241418611742798763162569534885
0.0202783254063427312809428833934
0.0154453194862918438849977309717
0.0113956053625221752219326869972
0.00839352804478731520696782757416
0.00626575604224236137308322654884
0.00477202437653038253104965513206
0.00371352910917117350508789989255
0.00294901606595050590146496971021
0.00238419291190613616460310344903
0.00195745631020682640720832577819
0.00162846327783310242695396695645
0.001370343876907709252701730567746
0.001164763125858143644569396510587
0.000998881453911461332356518969686
0.000863488994360132459505354180255
0.000751841931481205929816482078676
0.000658916590389508700316440869455
0.000580916104264504966982130570388
0.000514934434832049725924090073746
0.000458721953383881590674126411162
0.000410518786770798095750853906888
0.000368934603963166301637585985699
0.000332860859389230124924066177861
0.000301406042841995159235400477674
0.000273847416604122934776554434132
0.0002495946817809280696712123453
0.000228162357213438455170756004021
0.000209148582908965531593504810749
0.000192218707219883125505815447487
0.000177092470705587275683311943083
0.000163533919600118036273412398991
0.000151343409242506536131414826242
0.000140351220974001811788003098162
0.0001304124342238745197463638388371
0.166772305582157853683321253213
-0.0879664787532833304773539217942
-0.0154293024811107905763209766076
0.00205309883694603453186535311748
0.00362330720840547824513145539425
0.00233914727659519926742263197379
0.00118012991452443632443444823345
0.000515813560266173757186386239539
0.000199224804043865158650612988076
0.000066849806705898414972312157269
0.0000182459073338421265763870488185
3.1854422026860814315418882064e-6
-2.471507279967489998148123546e-7
-4.429897640574729961528798249e-7
-1.168708884337963989857278574e-7
8.639180366921497319670031815e-8
1.354215649315809380700513617e-7
1.0982572608199918615934111901e-7
6.804408375493361845207852892e-8
3.475874271056094323943332159e-8
1.463532158229612492247572693e-8
4.67633750426837610289338746e-9
6.8723484310191001622138919e-10
-4.4872572261805032185223513e-10
-5.04996053274753076432843541e-10
-2.97814485413530988318503447e-10
-1.16575968327067714042943214e-10
-1.7763606705639776194470781e-11
1.8693527115700077504099094e-11
2.3200742010875304317146367e-11
1.6603285138206907739240974e-11
9.031491453091830886765846e-12
3.791032120565115292183911e-12
1.025273324277836822257078e-12
-8.5494561384264118029315e-14
-3.49606458945108508284261e-13
-2.894728595880129485646e-13
-1.63970696889943918019645e-13
-6.7276559260716490754758e-14
-1.4553174109137903048693e-14
-0.332043427972139167420059429791
0.1109384539133869895038299054381
0.0483452086470289492431124776923
0.0119120191751798328353698111222
-0.00037770852867779477597783929614
-0.00299537690287470834036198530515
-0.00266185264416334661517069646926
-0.00179529288047745573851600294867
-0.00108241915998933815206668547009
-0.000620797356564355454621680179464
-0.000352153529661069684104134767737
-0.000203852033235836912361540056321
-0.000123343370642635523515547344432
-0.0000789829986867882711249624268676
-0.0000534846634504227184343949918611
-0.0000379311414300104674267992118706
-0.0000278429787557450440416853484143
-0.0000209562143175315155740801862366
-0.0000160779510860850283030997748846
-0.0000125337629030572031239445367682
-9.9111077422543404393650222501e-6
-7.9407736513935881402055874988e-6
-6.4396545523356730167598611468e-6
-5.28039624850792385715640944015e-6
-4.37334749330268451276849878602e-6
-3.65483219308066220997712422783e-6
-3.07917898590970168148490183666e-6
-2.61323743551899031184376068713e-6
-2.23261411730744326186310572802e-6
-1.91910057971907617798207321326e-6
-1.65891560355381785086127728286e-6
-1.44149580596532779389345718517e-6
-1.25865286368506783533541964872e-6
-1.10397650763701985109431369908e-6
-9.7240421474803911464056100353e-7
-8.5990599216575187567599170236e-7
-7.63250230790667200640516291192e-7
-6.79827754448895409906075121107e-7
-6.07518318563669310874625649619e-7
-5.4458846842594342617205205743e-7
-0.0941222385307762922772826758052
0.1057524240231094428228200132726
-0.0475770373267877185480445579331
-0.0197511587266202929527934463824
-0.00238225319514726513938401086165
0.00311056995043730039136318864497
0.00384749443695455225807163363559
0.0032420491524193031206854707476
0.00248548465836099830913048106811
0.00188539246507140909770918759048
0.00146321028087304275142818388481
0.00117336241922102720346490238937
0.000970230498160484061474686001173
0.000821956017360283802035205493719
0.000708892889639900396886162074549
0.000619440399704227599375216244595
0.000546702424952811885855972228775
0.000486399046306774147202834777769
0.000435701938236322219794772568403
0.000392620866025800236318437412115
0.000355684504935870784114296084509
0.000323768650650468695645299952192
0.000295996447244148346706797381119
0.000271674692062821998903343263344
0.000250249746739706086269649041722
0.000231275423072850983360021794504
0.000214388994445203448514035080416
0.000199293082664907128369329178735
0.000185741904997672799602497353269
0.000173530775902958847578170201779
0.000162488037288243826672144663061
0.000152468801916767901253146539545
0.000143350056207006832646181862771
0.0001350267900939170140494848920622
0.0001274089106353576164739875612899
0.0001204187601622913954888748310519
0.0001139891056339421794961988354293
0.000108061498765241475707518435806
0.0001025849303487065501546431458968
0.0000975147197317794638480591611844
-0.16347113231468833518270933625
0.164937096887934236340298188145
0.0075225978758922796253061428308
-0.0199669182720967597647435551933
-0.014507952250609365428263628418
-0.00702731156776537378138520288702
-0.00257668740445762269310652151146
-0.00054740310844625814751567292736
0.00018867819613179331307423140714
0.000361131648127479049377045717383
0.000333652951233656757590811673225
0.000258939653827359184456189060833
0.000189574498075504714433025214809
0.000137497879706502790044184485938
0.0001011565710464720882990132817573
0.0000761737230272755302907659474488
0.0000587372434243706723808689435591
0.0000462189007314937805016413949768
0.0000369608746210347537163736316408
0.0000299411084985306600914430487188
0.0000245171035812660457854854972353
0.0000202668739661879759499441733388
0.0000168993359457291327820266541815
0.0000142055025489594840581483089027
0.00001203131963093658089190074176818
0.00001026147622722435733037800425184
8.80887713057814684714345089107e-6
7.60729263072381225525118012622e-6
6.60601840518931755423694085885e-6
5.76594010420034708948802207397e-6
5.05662969896447716138385416887e-6
4.45420793949396886476459785349e-6
3.93977156715852566520015863057e-6
3.49823239552197112287160564814e-6
3.11745464371438039518956752003e-6
2.78760804476773123782453667544e-6
2.50067783013810260796459335682e-6
2.25008981258261025073218800085e-6
2.0304208641615186392862436861e-6
1.8371734784039802466519474483e-6
-0.069836425394273365269583888243
0.065995240981820797309341217082
-0.01095805234409836109816772440005
-0.00683513354729347918791425434263
-0.00181786194377843356190768524476
-0.000010932497013539038511519525186
0.000343623735718721430150558535445
0.000276837522921341592404332916229
0.000156787585990878843847197025918
0.0000733259829387535667153408274342
0.0000290961179085176707112303942649
9.4478617272551128732190623419e-6
2.10828384705642612711000614297e-6
-3.256281714749176024313924722e-8
-3.5985227477542025366698710335e-7
-2.3155866767029547508997970727e-7
-8.4400184158221184833143177319e-8
-5.18975493667534116415814421e-9
2.086709536872354131849266103e-8
2.1380076563570323053023515195e-8
1.4287829622782999639745560563e-8
7.501768261152065918644047261e-9
3.135280571245640550864356385e-9
9.24888971660397302618538389e-10
4.85417026643529970406998584e-11
-1.777912881563018871710028302e-10
-1.61063385173151433220643593e-10
-9.18656119059748022433818442e-11
-3.69393475793241151801745906e-11
-7.3514345745165751214325931e-12
3.9231564804185224341002064e-12
5.8101621656165208903223135e-12
4.312761011205425487883575e-12
2.3729720780926724151089346e-12
9.908976479975349794522457e-13
2.5420033752007730844348658e-13
-4.040640228619303413098929e-14
-1.0674140403624075898537933e-13
-8.589100163677723138401166e-14
-4.842123044740478713611463e-14
0.1165945411120480419488178052735
-0.081599262004905580502941759242
-0.0059418081516201812864355538191
0.00765806884919741546405473938789
0.00518666138284528118558413072019
0.00208550292167246094746394980566
0.00048109626646639391391308196629
-0.000098832169363293523351155441336
-0.000216306665654914202904639931743
-0.000180021713053626865870328224334
-0.0001176525943618404481264831535336
-0.0000684831723212991087672409885605
-0.0000375724214609410052797928420077
-0.0000202724918951972941968987868232
-0.00001120160504721329330604061748731
-6.56060950772056916835293128479e-6
-4.13975689650936673166316525482e-6
-2.79512999325809044570505051044e-6
-1.9795666804542550142426519234e-6
-1.44275948718266256985418371798e-6
-1.06951361372628111977944067944e-6
-8.0252628189160928155429602376e-7
-6.09099320839842280515821270057e-7
-4.67946149981373990032683462188e-7
-3.64146528208170943895717405762e-7
-2.87027653722722507138355801718e-7
-2.28999780678711326120412448013e-7
-1.84726966922676752713258890184e-7
-1.50482409413716459166273759902e-7
-1.23658108355726295191909172943e-7
-1.02410377462913330379589646839e-7
-8.54151791292278717509598748562e-8
-7.17044786635422436043845596883e-8
-6.05582484887964564348710900738e-8
-5.14329114925827044255442852489e-8
-4.39130773824412087439771551623e-8
-3.76781542010794666316306629439e-8
-3.24786390097692820027629479735e-8
-2.81189054975529818001631092818e-8
-2.44445019696161602641122217753e-8
2.26952046322973323883360809144
-0.124030813772826356317687885363
-0.215189069863894672276286316649
-0.129569339572107489715553922187
-0.0644189080992039035978430521392
-0.0292908868852796001312933447261
-0.0128083131162842041426510799534
-0.0057741625919362046208208811208
-0.0029791128114117066910269575886
-0.0018916482108343146048389494101
-0.0014192300579500991095948617176
-0.0011465979467175000530255161223
-0.0009403262000893020072009567411
-0.0007676058297324779163580516714
-0.0006235178644510919337402171531
-0.00050685396471348777684244743452
-0.00041470311691768824211204167005
-0.00034277205237898154734442478495
-0.00028659882436955827921505819527
-0.00024232705189928561057448246314
-0.00020695604839933565475307079584
-0.00017828232653548803049421646493
-0.00015472699147413166074930800538
-0.00013515815484284361385834364921
-0.00011875029835466011493420277259
-0.00010488613956937363439804434176
-0.00009309247520113076138474623014
-0.0000829991213487893376620020317
-0.00007431221900099950511931733695
-0.00006679612958398699530684543571
-0.00006026050846807359878047371669
-0.0000545506638722983608356092913
-0.00004954016156445644825340461621
-0.00004512507207588778092939468882
-0.00004121947087821627982829060985
-0.00003775191107693549028739529453
-0.00003466265282559775841135047697
-0.00003190147978572008336345586908
-0.00002942596976563842322739899819
-0.00002720011677668319715900476053
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.164780840817599479316465793404
-0.183710442756162151589742161264
-0.0910028826151027853562069450783
-0.031240410558613208684438796375
-0.00214350837231136726944215457851
0.01007335111482131142880568186502
0.0140059415457610002623742723333
0.0142527016072452983231838345874
0.01309135478770076522450836127404
0.01156158331299909003208575680741
0.01008467334040005952081591647853
0.00879583398199883583514419138623
0.0077114433467487215940226209571
0.00680700165840306931895586774161
0.00604983497122297205634858836325
0.00541061919752816513796718754066
0.00486600094194127159217196275137
0.00439807376879992215688782764118
0.00399312356593356672833920159451
0.00364048639432308673048014880767
0.00333170817356772199798628262241
0.00305997155032477989554819013694
0.00281970884570012223999267162839
0.00260633268157539874873192145242
0.00241603938290022010181263598578
0.00224565897393263087351944547756
0.00209253719408720445651956961998
0.00195444120583567348251450899331
0.00182948375556977625631283044432
0.00171606205821535092289286433554
0.00161280849848121182198557466919
0.00151855079305575028479407071805
0.00143227969851914875774390192146
0.00135312272498785394329443407749
0.001280322632999316441068790455745
0.001213219751868043738157581758739
0.001151237365645627316263978762377
0.001093869575160331748932734626344
0.00104067116998323027367017735865
0.000991249140744719433140119438156
-0.854056016548280529020426958352
0.202367514419706223357032486366
0.0576150293971990876801007288033
-0.0112746927246062713418181954445
-0.0256029371947704154205372382715
-0.0206461872472870879762989705517
-0.01200484275902981790171659198642
-0.00485029454080289915409928774022
-0.000123647869124747798075627404484
0.00260387688469721453874499310184
0.00399863848889078460531350706209
0.00460249007924704823244127470616
0.00477352051435204254994643115367
0.0047226976016743823180318343444
0.00456510809926686013709415442837
0.00436028686933283129552194843242
0.00413808999261919384329648749505
0.00391338832989255034760270575767
0.00369370433121471381560626271651
0.00348292527172656296567883821696
0.00328303898283305169289495717706
0.00309495109716567197837546306594
0.00291890045340499128587719138576
0.00275470039445829819625756727971
0.002601897430543724266471911197
0.00245988210114719026776535328485
0.0023279665035520170876226886347
0.002205436706466715951964397499
0.00209158639564849116722586337316
0.0019857370835978151886357938161
0.00188724917323780853839803502831
0.00179552708840857766990916952926
0.00171002072183133891448415492206
0.00163022469395342964374034642888
0.00155567637429510062092643221428
0.00148595325527325364542765766888
0.00142067003826747869938835772543
0.001359475649079017068119394323115
0.001302050312303490819731748096815
0.001248102759893228015663928568161
1.08436869097973533978378189328
0.542184345489867669891890946641
0.074361075879357889414257713806
-0.159550558925897000824558902611
-0.248106620381995203506179981026
-0.26398489516351506240920329044
-0.248959793235029849326129909525
-0.223918519578826200153210377618
-0.198086463284957884524917578359
-0.174858105497362238944835567537
-0.155012771392335744488424993158
-0.138322506167771815654405805473
-0.1242774477340398730073265641675
-0.1123699477556850577157270441196
-0.1021794278619488419855977456411
-0.0933789644351106623889881121387
-0.085718138669589270416322070009
-0.0790034602367117782453329115023
-0.0730827521383563867572634528869
-0.0678341173841371545554015646705
-0.0631584304419008548900054923836
-0.0589741757202844488361528177497
-0.0552137673861179757199715366937
-0.0518208093452044840790392050894
-0.0487479813494990637667783290489
-0.0459553706318107377357726508818
-0.0434091393630939310759175546218
-0.0410804544273373360524041577169
-0.0389446253250390079399421932038
-0.0369804078367339862777049713105
-0.0351694396042774510833667888271
-0.0334957806052502047946577313646
-0.0319455371084871244767221766784
-0.0305065522717075904834319839664
-0.0291681501888788841519588070991
-0.0279209230479490790873929659087
-0.026756553265248429139099713732
-0.0256676641608788676889525115239
-0.0246476940492399864192028513735
-0.0236907896352758637406586026428
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.727060574329312018082884106811
0.108516354855728856858992420751
0.0861455400203372479493049799089
0.0396423502429157972652438172194
0.0147821368861283862093361345737
0.00427199289882770868303009533617
0.00058481247297715964740564974453
-0.00036295649446427131155641342751
-0.000405619712767942992736061120013
-0.000250308868859156049484575827967
-0.000115640286614438740129225438706
-0.00003884648653358102180665354032
-5.345400716771575826744941864e-6
4.951872566120198108636719279e-6
5.658651466961185556596585734e-6
3.705542951764017044671042473e-6
1.809328506490453996633214998e-6
6.351515550424264645271490796e-7
8.59780175626738126294401087e-8
-9.43046009292800114850088875e-8
-1.090518971208206325063721398e-7
-7.33355216127826477666554509e-8
-3.67398983649696064157072946e-8
-1.31674713354985042361066798e-8
-1.7536766715402408358505389e-9
2.12390672105297709867288e-9
2.4713986961299164497688049e-9
1.6868760438893990021098214e-9
8.57657276272008205235516e-10
3.110955557640199843135743e-10
4.09105120300430848421006e-11
-5.28348205983954953538593e-11
-6.17269435412222758749883e-11
-4.25363192904558546476567e-11
-2.183488035718735841196181e-11
-7.98218553805584439184827e-12
-1.03921390283433879394329e-12
1.40441176532096788052897e-12
1.64531958569734486806506e-12
1.14134291246524468721983e-12
0.1097992494433766976674302219181
-0.0723717137970038148353385595387
0.0109485535493632286514729798755
0.0248339794127905515054150900557
0.0183387757372842099448876136766
0.0097831125295392911308839553012
0.00361978250074632120860478960695
0.000028430975840231077498537445348
-0.00176922313467608563466843400831
-0.00251756724597082946466569412387
-0.00272103633732950924063560898568
-0.0026716186873203664990188238105
-0.00252079985625670030450193352415
-0.00233987825542029826968988244012
-0.00215904515464163182260498994472
-0.00198936054787721435200434061961
-0.00183383741625003518292695422259
-0.00169248976964493603648140004423
-0.00156439100184262744065433512936
-0.0014484075103176804978832202516
-0.001343416520648184705796704630185
-0.001248355451065426607824785808011
-0.001162230279913092288728050851553
-0.001084119209690085120999829016638
-0.00101317682769899576996358366859
-0.000948636846925052572189165938271
-0.000889811864903176950425712681248
-0.00083609008260091916021011573605
-0.000786929821399537451928493637469
-0.000741852875663340445162394059758
-0.000700437554270290232305237198658
-0.000662311969331360846397778811915
-0.000627147868617500808569720908771
-0.000594655126279139062827422504549
-0.000564576899875575823289144539187
-0.000536685409061790813440103065956
-0.000510778271061971594739090593527
-0.000486675324730717323115975448468
-0.000464215879156124802671370495364
-0.000443256329477429820338801886632
1.90978693223039008474009527222
0.010800182074425310569178687795
-0.163950062740362758297335732264
-0.1202011179198721077582500328051
-0.0673975838499512091766958950526
-0.033816027182856023778360010104
-0.0160833234914446139143631687576
-0.007655039923644037492780697469
-0.00392563367235451927538312162393
-0.00232902122766295859951163427232
-0.00161525191059224649878484721456
-0.00124059468573419888435227776644
-0.00099474981006482337545696899695
-0.000806552951734593132108169092374
-0.000654807959532906396201699419171
-0.000532625950938528386319903081291
-0.00043566978241633894916273453901
-0.000359540183376064992413176108671
-0.00029987753034018824324739031134
-0.00025283811174425411092498150159
-0.000215336084618623182420148328503
-0.000185040621720665093309845955292
-0.000160247579206355956224997208015
-0.000139722457105038068325873069253
-0.000122563585768283778642309286009
-0.000108099978779549250269053027642
-0.000095821162337266584832048137719
-0.00008533081291125670649151567551
-0.000076316234239276920480638281167
-0.0000685277679931933607798157103991
-0.0000617643371305299619361225586142
-0.0000558628675647160141305189512067
-0.0000506902962683105383486721137305
-0.0000461374126037158744804073922096
-0.0000421140632663364586297169714655
-0.0000385454001247365361828359147444
-0.000035368934625720340624222795947
-0.0000325322173093678273395325163001
-0.000029991001478470479348647983937
-0.0000277077819196691887473928970265
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0802019233617389967349352916118
-0.0385734786558613126159380998869
-0.0100130309128040265796424329121
0.00007207293393999205772363679484
0.00184984611427423244801515485472
0.00142546854585409839428740033853
0.000771888792906973251448181237896
0.000334152970174285669647898580843
0.000111354335581157157283514011655
0.000019892155121055349968125923505
-8.0146583780267557427552705753e-6
-0.0000111556695308970355551676092521
-7.5022171418085575192212248392e-6
-3.69308235120187920494782390464e-6
-1.31891712947043991603346520049e-6
-2.0843704728091310904693557043e-7
1.6071068820587426201266696654e-7
1.9920967553308337656181626976e-7
1.3612635889575461703763605231e-7
6.90781612205126384618953094e-8
2.548933087153823782666540097e-8
4.181488231315330288175793792e-9
-3.260049493734669452552465405e-9
-4.162993270377733019247121079e-9
-2.91365466090433560803197654e-9
-1.508999728222445381708900383e-9
-5.65190233363339176855344754e-10
-9.1144945590706533455815525e-11
7.8597220187692850708965886e-11
9.9971300185525447553809526e-11
7.0689684823773913793733716e-11
3.7031083778200566053008947e-11
1.4011538265188636649077592e-11
2.257291996134928978493838e-12
-2.024630899349395836534353e-12
-2.5851612420286595887525126e-12
-1.842907698973820006035756e-12
-9.732297347906580433428945e-13
-3.706753011017452770021632e-13
-5.94052921272735325212901e-14
0.187423378618934050041276692465
-0.1099136995794178394724802743091
0.0023966478743700974441417355907
0.0234383958566389017481159750782
0.0169938436063882774619771689744
0.00772951296941835438975924089412
0.00143315227501733708953866732225
-0.00181255065826500744233940250313
-0.00308420063715981041305655427626
-0.00332472692238669000521519531425
-0.00312185883798067241389787857561
-0.00278052046704666274254843776234
-0.00243447594381952702274408660788
-0.00212977892377528592921805930683
-0.00187409169264993922985004127167
-0.00166160488953281012152374195871
-0.00148381762449222100000605812983
-0.001333276533263763478386655939434
-0.001204319829210060129544882790879
-0.001092811971786057126386568657897
-0.000995696719392943854992468549048
-0.000910636272211963226432756461459
-0.000835775944847308296470848575719
-0.000769603759337604715357405319754
-0.000710867215987212059675416738509
-0.000658520475151243144300640640986
-0.00061168691482443949637377582071
-0.000569629893698004249669325361852
-0.000531728717229595197544495161972
-0.000497458608261937168199209510593
-0.000466374093472300775925447841502
-0.00043809535143404603920895926173
-0.000412297076404407841127110276649
-0.000388699423213593160765934338513
-0.000367060638668735432670081776198
-0.000347171043804230428645534623526
-0.000328848094207749385615567566772
-0.000311932302639274933157284029336
-0.000296283855178011509295288049073
-0.000281779788944517834297935221915
-0.43289542760312024115043101513
-0.341398662353714174084928382414
-0.125701847196250521969688421248
-0.018442588360448584415046001489
0.0197818477303332569857139803191
0.0270223257929987525094227599388
0.0233854156820720564184633057672
0.0175296139517595074231271311105
0.01245598368298711813256527052365
0.00878285728959535732143864205454
0.00631428649102327809272158702582
0.00469100195026690335378649712165
0.00360921957417063642390770241628
0.0028621198434481484931997901413
0.00232287064207998051114943258881
0.00191748706518945239897388648397
0.00160309284160961247890866727832
0.001353975654442796860885183363298
0.001153691786949759981880191249809
0.000990941553240603885654106817651
0.000857501791859449191300255467067
0.000747176140781695680068533564438
0.000655215979510053840619392541533
0.000577955723271334900217453490319
0.000512554095724091903309103489883
0.000456798583475831055292088561532
0.000408955305672550911412109669141
0.000367654577597933581602502029797
0.000331804746303912133139375095191
0.000300527869273564793251679534384
0.000273111790516310528932015469443
0.000248974269676304521285554847936
0.000227635883563133608443132040774
0.000208699317741048167110268306148
0.000191833354656372276543047886942
0.000176760360375747159677212489682
0.000163246415668962709831711736817
0.000151093472324202676091845511418
0.000140133077498580367991264792862
0.0001302213226071306551235072475679
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.147914221440371536241504915412
-0.0671928038926220696175097254113
-0.0200713855208788530293431486579
-0.00100037073125681336753040447354
0.00308637878266039367923642967004
0.00267201639370824620755844928068
0.00155193477332112797311160133069
0.000722646002660239754373346784992
0.00026978572512110484205428008299
0.000068605405104419522423606380993
-1.8093142216804528463749303936e-6
-0.0000166674135995350960422554682291
-0.0000134363152135811678807607131221
-7.3504716861828661654433332087e-6
-2.97021776278686085281758466034e-6
-7.0496599152869329065690883048e-7
1.5845769896464717526218373283e-7
3.3163186756748958387126545494e-7
2.5699474704881234917648939337e-7
1.4293824321265847124483560844e-7
5.969934955661101886017558325e-8
1.508274585515043261786869139e-8
-2.75782229728078454350947551e-9
-6.73726168132011027253876629e-9
-5.417827384711961393936542371e-9
-3.087502715387819051413049117e-9
-1.310297366595524592501430418e-9
-3.2880932181597657241673067e-10
7.3003465380257061659066665e-11
1.64022648029106327679219562e-10
1.32397564141765858151926631e-10
7.6200444097538707397190156e-11
3.2693869203111674720706059e-11
8.290057063409573847065278e-12
-1.86824933098766508056621e-12
-4.230617801938490384037507e-12
-3.446493028500690659014752e-12
-2.00055388926331520374941e-12
-8.64400281459220251018281e-13
-2.19429866711952395155269e-13
-0.291883715747950972743442948775
0.0738824970755631623499464544222
0.0507559944217498518454362165628
0.0176333062616606933492793931303
0.00208364848909787981944184012858
-0.00273041559786324078990063111062
-0.00312734349803619437332267707578
-0.00227039754118349164224473670529
-0.001370257702728066499964232935875
-0.000742747966493258186684754545808
-0.000378356563629208337191054014279
-0.000190349476556331666385600850649
-0.000101152411119765177994689896204
-0.0000606414932660244629205887399921
-0.0000416752522002169624735890377749
-0.0000314640954661077554587637738733
-0.0000247420429226445930875056105514
-0.0000196345416340966820184424837362
-0.0000155586676342696640856683649678
-0.0000123182171208249049233135939863
-9.7879759272059706637543740338e-6
-7.84040634491768991649277955168e-6
-6.34871080772338036189801917588e-6
-5.20117911038604346760266386988e-6
-4.30869356324800719565741608684e-6
-3.60476227788645873004913946815e-6
-3.04161702377981235842249003248e-6
-2.58537688723069904188210199304e-6
-2.21183663403216206765802559238e-6
-1.90335083984173179327847886847e-6
-1.64673000502090020670990815115e-6
-1.43188384696011884976952279739e-6
-1.25095294191270463741615830254e-6
-1.09773841027570986717109423567e-6
-9.6730935766859167857927268886e-7
-8.5571885730961285804261425335e-7
-7.5979047381894667565238290813e-7
-6.76954232938071366792757962327e-7
-6.05119382549212870961251588292e-7
-5.42575415374329807625975138267e-7
-1.27397710854007563734650267084
0.621802491117655157061240595664
0.1274398396312162141938241464882
-0.0024935134434065712118732353039
-0.0221378966177192364491021846731
-0.0166820746731682911247609622109
-0.0091745564118685220290317554759
-0.0042372272275879838019870453781
-0.00169414706220009212613656631396
-0.00059150474805770195306827270932
-0.00019218355241300751088735732037
-0.00008015608468413133068575926809
-0.00006144734142725526198374528782
-0.00006140796918460606155342949842
-0.00005874802975827664354956391458
-0.00005147034822097707469700346047
-0.0000422250306593866966553772783
-0.00003336150149269488496470223169
-0.00002599275075669790670649471391
-0.00002031561016433910855614088601
-0.00001608959195725453780387364977
-0.00001295976646291674371381221367
-0.00001060895818301528995999963547
-8.801861482093252998853495186e-6
-7.379188956335987771076085233e-6
-6.236954880919768015671054776e-6
-5.30676425304107701486017632e-6
-4.541795059131942539488641356e-6
-3.908224080122044019798699845e-6
-3.38042595921298199875533635e-6
-2.938369539569499807322351636e-6
-2.566148642888301293979101889e-6
-2.251056180858312676129181009e-6
-1.98291984165255999056401492e-6
-1.753582552144772405571134119e-6
-1.556483746511642433054071982e-6
-1.38632301697826184252674003e-6
-1.238793853308643890464787886e-6
-1.110375710229719889025818003e-6
-9.98172871324359588595999597e-7
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.121619721159857144266817793877
0.205291002585033319114566161027
0.0166896347793629332900979255983
-0.0238812780007973706418093932572
-0.0248883143468056063556087317878
-0.0184090697631223425353483592523
-0.0124430899206596287156266200544
-0.00833183081781364635338603802495
-0.00576634048000243001594119881317
-0.00421091533282016437888312684205
-0.00325114280659133545718402140599
-0.00262723123806342989496181133013
-0.00219253540024338763414681628284
-0.00186901945626471886092069493799
-0.00161600751734792110950857758367
-0.00141174532923350834460187535401
-0.001243665314266023837290638169739
-0.001103670737804170186714037858904
-0.000985998255183960308509278421477
-0.000886278477660024701895188141188
-0.000801102893921701182268881805656
-0.000727788457953476283701977094268
-0.000664218671057134997619047763564
-0.00060872040890431113128625760326
-0.00055996485830771133458528121594
-0.000516888899853880021568139705632
-0.00047863425874702010054511157494
-0.000444501347779529324100876794557
-0.000413914607300825939099580339615
-0.000386396477958458847169291657795
-0.00036154770258216886424325788497
-0.000339032233426875769121776611877
-0.000318565509025163706453138606486
-0.000299905230989231902397321672632
-0.000282844027864587801871175992439
-0.000267203567342062137734917452738
-0.000252829795702528345594463400591
-0.000239589064038828930128156133291
-0.000227364957807287354912760839646
-0.000216055687854253532912404449381
0.522987270837486800245648923101
-0.367901887275103087744421503991
0.0418272295971518320173885812937
0.0472080635290669305026413802969
0.0181673964708469313342121593882
0.00092189819363528543899772161637
-0.0056755758173574054278947545464
-0.00688219278283395011218055586551
-0.00606623699033886268807881229057
-0.0048147622692985905586260906553
-0.00371059719250661238141086604207
-0.00288272450577985147758292653522
-0.00229723793196916117412574941906
-0.00188513841959090238914048161069
-0.00158706940988610850722646228725
-0.001362364432154468298354599368661
-0.001185941468744304300735556608252
-0.001042969197793696451562527923477
-0.000924583411196741654627346302589
-0.000825175487263745301966746724593
-0.000740894726323425103305575619668
-0.000668892161194031497242134134308
-0.000606954730590009175293631405559
-0.000553322264680897292779207946923
-0.000506582723883734433887098150184
-0.000465600211649467085223512682112
-0.000429458855070703645033644146303
-0.000397417194534165395872667119559
-0.000368871344830255095838027693355
-0.000343325837400457543407407739217
-0.000320370950769654240673981696854
-0.000299665256784504792468800025789
-0.000280922197560100141849055324957
-0.000263899703463282520365456493667
-0.000248392084912488184698540378491
-0.000234223629481977701287611835908
-0.000221243491783282407733121709635
-0.000209321577272477149358644094585
-0.000198345200906042814117174067928
-0.000188216357037067812723766851669
-0.654188907785924019818414586451
-0.327094453892962009909207293225
0.069032185185245883907531388471
0.123547927500739552225732604009
0.0901116957406199938959676293645
0.0520116758015173191696710914302
0.0263903350829467412012547106707
0.0121549742317407765266921189026
0.0051243225889679997513539097796
0.00195395549905922180431047165706
0.00062512622405106655597602207373
0.00009145034365701240387915399728
-0.00012830556304850039881433303062
-0.00023122403310073261694504186101
-0.00028853163845095263929683310966
-0.00032295630857658467473816351177
-0.00034168451376368831497050613282
-0.00034819898789265657493571869349
-0.000345476942621221062975812816352
-0.000336332123379120556710573433477
-0.000323166908175271673150086959668
-0.000307811862674575072923570612328
-0.00029153567326009923616117403057
-0.000275151827203168329297457499858
-0.000259147728173059304832697534071
-0.000243795984199619726223205906189
-0.000229235565201035189502625729097
-0.000215525213555403780139655542589
-0.000202676386576088525560264321065
-0.000190672890125208101186716057088
-0.000179482518060223459767038255144
-0.000169064090802161227064292078826
-0.000159371858799992446978900458844
-0.000150358345192466617815408776467
-0.000141976206793304063421211067466
-0.000134179438852768615642057295129
-0.000126924123591211391755382680027
-0.00012016885796207754771901184831
-0.000113874958369266887810240969892
-0.000108006514235834471122238735034
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.432198709233416607857786515683
-0.255947287403676561971541216315
-0.0270839477121740960575260188995
0.01155449571313223834191208657514
0.0111952570153077590583476378346
0.00608800648023291130480043553613
0.00254771949030388618162765042562
0.00079625016782167199413829852583
0.000110472771503965597113903576537
-0.000081716752429296179212987530944
-0.0000923157460397965772502946493583
-0.0000585188512909275378045521120793
-0.0000277050492115286799864320016252
-9.4876664609742745989719092483e-6
-1.2986613489760742309485816872e-6
1.289238555106567063092653094e-6
1.4803692659947183271694484886e-6
9.8001515855897851987617560694e-7
4.8353792592883644487051802696e-7
1.711746898059207282480538936e-7
2.303814201940309912943582067e-8
-2.625760050574071430672476651e-8
-3.043835353263709630445225068e-8
-2.058849128392498320275392214e-8
-1.037377734665006134615851959e-8
-3.73529329804673852216293745e-9
-4.9520216856680688528920387e-10
6.1445756701654769304952163e-10
7.16079411722990271018783472e-10
4.90535989669745031234707181e-10
2.5030642889503971058068855e-10
9.1060885345700585497243601e-11
1.1931816843078976994816236e-11
-1.5670177198895115550331802e-11
-1.8326311801795945819704769e-11
-1.2659864398484263720322337e-11
-6.514781636318686725913107e-12
-2.386446156754436499576273e-12
-3.09807363165926539436324e-13
4.23853964041341692801255e-13
-0.0774803126040296795942166323589
0.0885311822166773238719453543183
-0.0425993541091449438500863401884
-0.0189738984589439519668591005064
-0.00193184317175172272703291817912
0.00398546421299089349628878780339
0.00475227243602741408813120025581
0.00388540675305588521659526345034
0.00281938008045397636350132123108
0.00198315465689353810532698142002
0.00141911215938878111737568076585
0.001060041934780347237142167729278
0.000831778471073373349845060991793
0.000680689166432032269620043583968
0.000574090065927022888770304830298
0.000493869750804862345465519050545
0.000430446954656535952341825444466
0.000378715933064415061749471748212
0.000335757030720983443222217938967
0.000299693537722872509019303241251
0.000269174956431659120350938994038
0.000243158917052311553867180969151
0.000220817933191573981377417719123
0.000201491705157650052631923048578
0.000184654423248704959771783566674
0.000169887829322106374515824689867
0.000156858313722770020200201212822
0.000145298065750440618965001940234
0.0001349901865704298890061139164616
0.0001257572918883151996366083059277
0.000117452930394295990588548551084
0.0001099551420072898309249388706296
0.0001031615871498874181896679053785
0.0000969858149155009062957624884054
0.0000913543604786825445796590736975
0.0000862044556688788390611727534752
0.0000814822020530931923586602006977
0.0000771410996207295576364154325198
0.0000731408531338964952066048517297
0.0000694463977538631882959774062503
-1.036417708792575165096660688427
0.4258844296444821492525386041
0.140375375872711154244857610756
0.016945010707476922047164012944
-0.0135504444387249628133218610007
-0.0144651227337431348600520324794
-0.00933721499032848596459484219027
-0.00491154924894058433670564646882
-0.00225299260109958926460368117
-0.000928665410626927845250045118961
-0.000361150333570834020544081622705
-0.000152740609285376856208102200821
-0.000088284163127941579813728871597
-0.000070194724605874366052858956756
-0.0000619656779788670763269696853862
-0.0000536213882368012829638731039005
-0.0000443954975808201277050635257147
-0.0000355212653041961202965044354666
-0.0000279313537743103880050602845073
-0.000021914791223728329945737162541
-0.0000173397610889996335024053235513
-0.0000139116700524555864917035206627
-0.000011330411181637835644199165182
-9.3543020994237515775472682737e-6
-7.80981460436408991973825666399e-6
-6.57908491487114616319681525958e-6
-5.58309999743119153781234378053e-6
-4.76783463871753734955077555651e-6
-4.09485799745034175633075322364e-6
-3.53562677801954621124285584163e-6
-3.06820099090869402750710074358e-6
-2.6753496451845788934809911267e-6
-2.34338845204665848223410001792e-6
-2.06139232813414100569172796475e-6
-1.82061136088845969569794040708e-6
-1.61401474462486049862878183774e-6
-1.43592898283689951702961343972e-6
-1.28175185131197676564811466943e-6
-1.14772828022159626046304263958e-6
-1.03077600298257709739507097361e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0547914993963137495186040478375
0.051278690638573936224103721774
-0.00774164121096449467604906772738
-0.00553676626454795875066744543488
-0.0016724931076347986068969248794
-0.000082882528906410992131378413199
0.000295992162542643108215150383525
0.000262786823903866758744609441555
0.000153842363006621503778179784231
0.0000702484521711569168423707112951
0.0000242387811784129233629040128606
4.2790856305807336879125009396e-6
-2.0683136016704086172753923318e-6
-2.79784708462728085066922908715e-6
-1.90245649136580372898110308147e-6
-9.49635957058165550642781388875e-7
-3.43560784997691548572602291456e-7
-5.4668782320415535491098583388e-8
4.3242124211058926860514695059e-8
5.398316054577355724356647557e-8
3.7207370102132867285521067305e-8
1.9029549879572033038481299627e-8
7.0647828814595776772161178097e-9
1.154440035450403034425455194e-9
-9.302332830640153211037504355e-10
-1.1875212529856261205105973755e-9
-8.346158116167691972061657812e-10
-4.341703114637776316342328063e-10
-1.632389200342636201617344859e-10
-2.62989891917846430764977119e-11
2.30520881632413291687981231e-11
2.93530700117777459598306497e-11
2.08174593420708537580763105e-11
1.093801371996792816636835039e-11
4.14890808984340244366483962e-12
6.6730349647103986583194773e-13
-6.0654721956655262382808418e-13
-7.7477017192751802443802143e-13
-5.5343551706394423889041603e-13
-2.9288292173496367235222221e-13
-0.130466834432525911882712664745
0.138391971672621908551762288169
-0.0512862627751956728889932665313
-0.0222693832352670881188569973852
-0.00132875828677969978264049202041
0.0051473441239147798388702397519
0.00537346165921568460503494220026
0.00393552682682008299597738125655
0.00253522684812818743010802283028
0.00157321251636871506881734409588
0.001004555757184730063182137715322
0.000692775535212813448396583892048
0.00052421379278800865095581527423
0.000427755644888587771236643349101
0.00036552359195215519538705051526
0.00031968124331309072559734423675
0.000282659412576703743168449126572
0.000251451068122280823016215434179
0.000224788643764764723276673218077
0.000201955933359866874802411687142
0.000182383062971390958406980971751
0.000165554010206112424193798145891
0.000151008039045866746725436663588
0.000138352377086696320306013273922
0.0001272648015274285209740193155906
0.0001174867240789039793529293244329
0.0001088120100836187804705170213454
0.0001010755961371428734101202783233
0.0000941438677609696496726723516773
0.0000879072649299111552640441321716
0.0000822748540713277372179377851119
0.0000771703892271500507435552145435
0.0000725294182586446070760342613259
0.000068297102194577557154337160034
0.0000644265255416518941658198992055
0.0000608773562101269850126625743753
0.0000576147653104214443760780349266
0.0000546085474983545027059750948153
0.0000518324000480607240961278575759
0.0000492633292855311365567599400908
0.08376828822965433788643492719
0.166835092666981222452930338444
-0.0323241821122894636215478996813
-0.0491283031011769410682493223608
-0.0283382826775900931350180507308
-0.011128742636584699622008964275
-0.00223559248772593607116021209851
0.00114404795220533500998163807154
0.00186189652160665363006498763245
0.00160251858634419315897929124855
0.001140805012027454982128269363286
0.000751057571870699374337313412202
0.000485909677170577591030338011979
0.000322554970886194186519302297149
0.000225433963073622514312006531671
0.000166662441812712115205470924626
0.000128867728133134125411280957976
0.0001025641131551395730177826500819
0.0000829795690036003620111018907498
0.0000677764430660140486116374493689
0.0000557416692482015153571475242058
0.0000461452826667914794993869729185
0.0000384691109646380488255153356898
0.0000323077665019595630372542051126
0.0000273360312665347534693753513737
0.0000232957091384887907798470681466
0.000019985593528322254280620201916
0.0000172511071506186462068223037235
0.0000149741941783700341938439481634
0.0000130644917696490307253873637707
0.00001145227353240313530250813076938
0.00001008313796963732277658223416179
8.91414509421877330992848487521e-6
7.9110406386220685836908589166e-6
7.04625172354565317574794659559e-6
6.29741624951537350713808145949e-6
5.64628187287334529964893562654e-6
5.07786591111991994585392484607e-6
4.5798047205996870046592336675e-6
4.14184449038236073240938633256e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.1003720794056432061244393180822
0.0909638749099862346760425240761
-0.0111312053384809828443890466046
-0.01003966387616180017993707449856
-0.00348650542295388867452423863578
-0.00041433834884226245479112125287
0.000454670747152990106542364042407
0.000479360083218729840298570805482
0.000304544299219064736021298813482
0.00015023859500689092393345875623
0.0000582297027282196296412331239338
0.0000149045494666899319264672938034
-8.907617700406367079562890954e-7
-4.28268010072753677305698105946e-6
-3.44476474209172603388807116305e-6
-1.90513543885081112673297462799e-6
-7.80070961894778898517741586157e-7
-1.88084302329184204594708538853e-7
4.1819544214578650529477189182e-8
8.9470802958160868591804658501e-8
7.0074572358904926270731480975e-8
3.9308442658823098174489570318e-8
1.6524918485773332874772917955e-8
4.177998651239805383361447121e-9
-8.05865878877074377881828122e-10
-1.9276388109659358359193779523e-9
-1.5543327208293255728046431477e-9
-8.894343944282143742617224774e-10
-3.79008564616940021030264793e-10
-9.53846782194005828393329499e-11
2.14497070724938048389807923e-11
4.81509460864835600466164927e-11
3.89847339720400392153442723e-11
2.25062619921577243763765135e-11
9.6820016765277699812864229e-12
2.4570653845653472811018011e-12
-5.628890532547159638068144e-13
-1.2687861623538882718820017e-12
-1.03536817118721529762695032e-12
-6.022298880967435838731559e-13
0.185826543376239459395364874892
-0.126911083261418919023985491364
-0.0128336002291408067209062649206
0.0115589875684832956335206940754
0.00900997284222629404591956806085
0.00395976902714626910438068835138
0.00099051119543726104328022765041
-0.000189571177062780293741151491926
-0.000453914920470036438591196555855
-0.000380708638392560267945816688354
-0.000241662559570807078877874756023
-0.0001306106693307059379089511811411
-0.0000627145614061001180386259315888
-0.0000276165829287164317897160743558
-0.0000118513060347609067343362090457
-5.6590123871205277029090820805e-6
-3.48577611133880854092829883978e-6
-2.6950888772005303769019599647e-6
-2.25571722260049413493361846212e-6
-1.86721912865674576342464839955e-6
-1.49397166740063745678891862288e-6
-1.16176233542443105885568703106e-6
-8.90063873580426418285069816285e-7
-6.81072346457402782858833370763e-7
-5.25905921400747509239985117737e-7
-4.12101796378025840129615940947e-7
-3.28129582771448676744026002523e-7
-2.6507433898365475274191905438e-7
-2.16685382917319017758361568018e-7
-1.7879040556029250894902736182e-7
-1.48633158745852732275718407611e-7
-1.2435319859605872347117349486e-7
-1.04641732338127403608101058279e-7
-8.85359637276862893555459308905e-8
-7.53023389148848573573385493716e-8
-6.43699217869444813080987070862e-8
-5.52897474837753263540802390853e-8
-4.77072855661997062460713476482e-8
-4.1341970738882791798920488231e-8
-3.59712070144855283830338903479e-8
-1.41675779993185857992009865761
-0.04584622764728327051578216655
0.235135376419334291085166953457
0.243060726458909265144415911756
0.181212964899025241954850993333
0.1171994125044936793888364635477
0.0698895554991785973100316050726
0.0400223652323883976487913172978
0.0229950572413700933030594005556
0.0139388415873957038115961132762
0.00927457700320912708913121865094
0.00680791131910029950716915730234
0.00536264308233671067607616043445
0.0043807241834983735390668195026
0.00362786004165137566638923436558
0.00301617648859153335606841510115
0.00251317926008372445310554749219
0.00210235255821456843889760569052
0.00176980819178019253262719262366
0.00150175740015669063478914995285
0.001285241636257020305061617651731
0.001109097886972042962087460924545
0.00096435774184644161429554082894
0.000844137217981777567160404263687
0.000743271350978046462352992283794
0.000657898101910541824034925431265
0.000585098430090937807689602474653
0.000522625068270432683262281759308
0.000468713285308138600108940529818
0.000421953375864218319138718097709
0.0003812046580491904985304022786
0.000345535735434003503423607895686
0.000314181133177513051272365858498
0.000286508458301610871595687214285
0.000261992770428499332824249038357
0.000240196251581014533480412084074
0.000220751974452045609249547015836
0.00020335092034956754178410054245
0.000187731588597297028621624726085
0.000173671665681545197384478038624
0.850054679959115147952059194565
0.391890190354758042399008400571
-0.051650909918391210535717509481
-0.209120374830816413406519637879
-0.215787467064680233924589180345
-0.169024317132848602910450746147
-0.1162629494192559836402773799738
-0.0746168855724807619336335824851
-0.0466522194396940859669738350513
-0.0295907281289061755939488086617
-0.0197309388332481971261578258454
-0.0140971409265981538435570424951
-0.01074826035839290678372197349929
-0.00858068521582955486684387723973
-0.00703150918633833103057904111004
-0.0058372081328080700000628852669
-0.0048792065794019683860899050502
-0.00410029059036692922742640509217
-0.00346600045991689991222713396487
-0.00294989235120681309011068127718
-0.00252936201792255279101605226617
-0.00218509072431332195891705175462
-0.00190116034987711140369449342485
-0.00166493222366923165127921412087
-0.00146662480546729747021619260404
-0.001298754444752538203628865165658
-0.001155589674125053086614485541848
-0.001032697278080367706088240437933
-0.000926598801665842645517746491489
-0.000834524194821085323432741057002
-0.000754238867517196376015362383689
-0.000683921664290953340320635010192
-0.000622076705400893792556089837564
-0.000567467659217909834364838269681
-0.000519067290521484685923944475446
-0.000476017907156833881941800015672
-0.000437599956136757622445921308414
-0.000403206925201495211095409202378
-0.000372325212947252309980856463676
-0.000344517939765280912819388174083
-0.56670311997274343196803946304
-0.945884232305017735428286893776
-0.501371544532035113812384125642
-0.201091287776632795542072476385
-0.05536267900134625424354472536
0.0009133205558170270495063596392
0.0156244385782842952814028163007
0.0148538549374235078838968036729
0.01037953896935325221952100209862
0.00642879007930481426443421504818
0.00389449715717087570088916846269
0.00251890686922234266829343223539
0.00183963698198434320156764811218
0.00150262069765642056347005701659
0.00130558310613924111591517939043
0.00115635278619149417204667541143
0.001023163844344108803434055903443
0.000900161111325778485937852688089
0.000789097611989635979459562612659
0.000691872606685368842170001317168
0.000608660460757329383921124218512
0.000538219232731299783523024789658
0.000478662693958638656565104740497
0.000428053425510655757816770628552
0.000384703270870062267933713495971
0.000347257822993712305742596335877
0.000314668787940187441271171937221
0.00028612856326502062167225362987
0.000261005711265804370932260517617
0.000238795112988538025198360032894
0.000219083714781498566281925117654
0.000201528117495224984115601967855
0.000185839803111154131633765578764
0.000171774859065351629207554795655
0.00015912628652335141125183334467
0.000147717878566547032887679195935
0.000137399178175002675015187188613
0.0001280412786871724523408084086
0.000119533329793324130514852479599
0.000111779644341300417076770586354
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.595358909368832967294219166547
0.0450875588618242849083817478395
-0.0977193437561080457776603896817
-0.112840707437763942295329621427
-0.0885527805954957720337697862496
-0.0592232890771158762440477388732
-0.0361678948262209497833707706616
-0.0210343503796397764594630292154
-0.012153949178318590266083819953
-0.00732738670849001036015019493845
-0.00480995903102002179807858748119
-0.00348074192202367859975619707729
-0.00271616200869200801190194079936
-0.00220996547151047797817664083219
-0.00182899218140688722588979061188
-0.00152167334345317938845914330853
-0.00126894758697026675123724888965
-0.001061962100340278996244411016124
-0.000893934069041502415919146950769
-0.000758232947512395342956140638702
-0.000648539729528467991651178984575
-0.000559317852775949540359810743126
-0.000486057710074933941125824685885
-0.000425265038980023072354878426653
-0.000374304479537501672146278710243
-0.000331202413465410352469174966242
-0.000294468717838938297250609577193
-0.000262958961302144868002173660761
-0.000235776779170192338820974360886
-0.000212207626470448953479852372536
-0.000191674104424340188440819967818
-0.000173705104301707271249509708196
-0.000157913585155858578017509272287
-0.000143979860806957022568842578481
-0.000131638612205085014028180018827
-0.000120668602992115189817662216351
-0.000110884469208995827435900338564
-0.0001021301488678486772300050722374
-0.0000942736197287535872227639113094
-0.0000872026786423500554287274019135
-0.957365213584351035277016897285
0.0400101521953785723481944447577
0.162397356522976914668308790915
0.13772239654526281203104350333
0.0923686260143328870230420180914
0.0556225479368752939356285155427
0.0316008077257795711235787421439
0.0176453081473066923773307940993
0.0101613354343326732189563726885
0.00633894652039043694598943348292
0.00439181703395304335967930987757
0.00332994925937276982930190457733
0.0026657386829646127609482974033
0.00218535634091959565417856464169
0.00180525642477469593047706100275
0.00149507675832234862888226512576
0.00124206964680353788778907800701
0.0010375804962773432857895425722
0.000873413547592201819211069424241
0.000741695553039752618283769393219
0.00063544611898701739511115384617
0.000548936725125076883189157005227
0.000477719295635027043009598378031
0.000418449076625624981720085461026
0.000368639010304329948012542860958
0.000326429747063704657574138487209
0.000290408694539344589666213508316
0.000259480818709415561715995653202
0.000232780982203676845976053254947
0.000209615272413183432700362870964
0.000189421013547256681305124758403
0.000171738419649609539080208682282
0.000156189582729657070961449910124
0.000142462324949888250400932161251
0.000130297509830438771510554733998
0.000119478967101356413677059385522
0.000109825464599467101589608737302
0.000101184304624073852545494161605
0.0000934262093407863715507325606962
0.0000864412244477770702531887922198
0.283351559986371715984019731522
-0.487719742700660629875236099781
-0.154336880420436067541592371533
0.0333495835810808373948776426885
0.092949521824231063257242117996
0.0915493256242675289963878693617
0.0702476550919963464381680004319
0.0479188185304771806867887492043
0.0308526737914851151046337113064
0.0196077146564812872000608249776
0.0128040062422938716487266348933
0.00885112736740047287422777595777
0.00653837344354359974845595791426
0.00510491166851754155702665974781
0.00413119307723970848231709560748
0.00340831042003896157632557665099
0.00283935252127471984612366489754
0.00237946835670889449023598579998
0.00200499652519572442605017905879
0.00170001078207592953984051389912
0.00145158865784209585462238095533
0.00124865852505570075983207706853
0.00108191131415492117667888478798
0.000943802818551323505743469684559
0.000828408495168377099746249726398
0.000731162898495909011024366057492
0.000648567851455248113440596154528
0.000577929256011549662289968774072
0.000517147506145398993354828615114
0.00046456254053201343714414486792
0.000418843630053306459788198245483
0.000378911719595390316685106061529
0.000343883963130295443108349485375
0.000313033012767639720107007664074
0.000285756215279626753194019846031
0.000261551709237599278136709963768
0.000239999560519224446544861471712
0.000220746730905147982281542127877
0.000203495040936437838585040035692
0.000187991500993863341560834363583
3.40021871983646059180823677826
0.441318314530537320169626458046
-0.216091730976814509263436396405
-0.273732223683425419469437110072
-0.191740756774019488212528160176
-0.107126641084172342827611804041
-0.0509037986722197294386079650769
-0.020744185122017269241075101993
-0.007244645945724047266250532006
-0.002396879848550473256392710062
-0.0012312615490656039248147980986
-0.0012361683635193927542956155476
-0.0013900647000722308328975166206
-0.00140699954611951165490986506815
-0.00128778187567972956621647661907
-0.00110298178879968746813346465859
-0.0009117009822241352088252074056
-0.00074476690428738064100133898005
-0.0006111098377361008867061408932
-0.00050808494459062954597732657609
-0.00042907925261516416059108137257
-0.00036751965048631359251131032431
-0.00031832271465118510585123073051
-0.0002780087678655319240740623289
-0.00024432478618140919124199910028
-0.00021581228531894620141202041928
-0.00019148054483140924240076352631
-0.00017060480931840943666479389121
-0.00015261779772919239641083767816
-0.0001370566256961017133015738031
-0.00012353724361417048872590803727
-0.000111740333787066106700279015931
-0.000101401199664253043241055461098
-0.000092301001161936840677096144607
-0.000084258816862727814985180865453
-0.000077124659530218036629242988248
-0.000070773590715414966973267021799
-0.000065100935124443814483357299549
-0.00006001847448650514062023722182
-0.000055451447130286588232642500604
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.181003152107759033991398865369
-0.175599287111082374252275625282
-0.1057069068636894931302735727975
-0.0277852621801485044311636661711
0.0146276391280699841293377578728
0.0296631712892342296284209096734
0.030184163767209800904830430056
0.0250983350787013381542951028335
0.0190820234379108961160808978764
0.0140102955400027246301568752618
0.01029351807323193553956558173618
0.00774366094209590522496020302097
0.00602660920196170854170015998135
0.0048487638923732365009450311245
0.00400492883906678892322725978194
0.00336869552212489533324848731833
0.0028677474449662582950312383419
0.00246170165558177080428851324468
0.00212713585753652288231621734792
0.00184906351343759535704634115037
0.00161670319934556571529994754053
0.00142161899894218363504873511637
0.001256968058887030645328279432228
0.001117175398391057228162462545365
0.000997735176838207951103920078254
0.000895037092187672546864488628659
0.000806200724084356176410020810052
0.000728925242174386005198184415117
0.000661362427861809948891446846781
0.000602015409985781458402196175832
0.000549660906343287973913017668901
0.000503290608716716808500088295209
0.00046206709167506723906892143546
0.000425290328415623363573748171503
0.000392371863967489717600257543516
0.000362814565474382940218049639405
0.000336196521676671385982988663651
0.000312158106697858243797931578066
0.000290391509301354314145967939457
0.000270632212379442055563071343285
-1.13340623994548686393607892609
0.062692402721103055899206502499
0.0904323149254066275900032869015
0.0378559555621347902666990819095
0.0088653045177421518213920322054
0.0007810822505411484405166107467
0.0019769730179049793035699686275
0.00527292858468002990536284954559
0.00774307907945751534726673813898
0.00879386087648162247899753928382
0.00874300909704437478305411112087
0.00808140622285943314900110111132
0.00719149145514164054254171842548
0.00629624867148465001154088535789
0.00549481015101834082823374120404
0.00481311609188021609737620181692
0.00424304341794818459961909750631
0.00376556413450327018310414125198
0.00336165111493124638290762748769
0.00301595665005323628149646474486
0.0027170914074003973056378257446
0.00245674912676695690353145364989
0.00222872601722349632520069677174
0.00202818652783231843982104760249
0.00185120447487865910629501578426
0.00169450268928361267720342881026
0.00155530783161430762928678122019
0.00143126220035609137624707479253
0.001320360612712403759245012402197
0.001220898279973865518110146767979
0.001131425012033528549809276292363
0.001050704891409254789326897809767
0.000977681486832574176240764144004
0.000911448513933172254280644046743
0.00085122549204615995777134095858
0.000796337716825126243946150478099
0.000746199810981969541419582533231
0.000700302174043520477368618376295
0.000658199761036538160641530075673
0.000619502735022781353554219029524
0.850054679959115147952059194565
0.425027339979557573976029597283
-0.098194114456306079857656429607
-0.359804841674237906774499443052
-0.417380739134128768012634752519
-0.372939221714999146411416209998
-0.296272458910190789377682716468
-0.222276535466374570614853722418
-0.163266873323442822245791318864
-0.120268563017898605603078917086
-0.0901232356508057296010408752519
-0.0690424988717637599217523117255
-0.0539567737224243250708475466817
-0.0427618319097780708682278578646
-0.0341418347182909972848650469225
-0.0273082741654295445812990645277
-0.021785911598807509281281057285
-0.0172726562300347273029397568234
-0.0135600442867480542920173359725
-0.0104926330954826338905098849845
-0.0079486138420366722948864930803
-0.0058304721718163814936640475344
-0.0040598127274178435202202712327
-0.0025737503905467034155849457333
-0.0013219513955866426146206050121
-0.0002641029372074510085134944258
0.0006322054951623486773365775401
0.0013931927857962581858214738923
0.0020402252569069996324227057867
0.0025908449032984510996730434229
0.003059553624031055853311239709
0.0034584134404310272974974094959
0.0037975105231978428381534788825
0.0040853185253233333428504731707
0.0043289866048117423564937152606
0.0045345701188141802362437715966
0.0047072168824812239744913419189
0.0048513184705675352649755272697
0.0049706337250434247299398855321
0.0050683900084015633132755907226
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.99173045995230100594406906033
-0.023818587955765637071600056006
0.108114518140707697100473224329
0.0863136619380648439683552584331
0.0476113010264373806860761284249
0.0205299208903133735062334786961
0.0062687948030968221550755965565
0.00035466059633214179716922538226
-0.00130945629570265979971164285426
-0.001272930727482557961184951669736
-0.000800037086270886757527109454646
-0.000379759902261299635019569998715
-0.000124890911879714656227143191615
-7.465508325042766608901560818e-6
0.000029112424462830971992765701517
0.000029470568004448851042079722717
0.000019174612418189967495639774972
9.377367987672896882961872607e-6
3.165090455755542663147277353e-6
1.93630263352460139247172405e-7
-7.701394617032747761635517101e-7
-7.938082247648359891494048399e-7
-5.249042581192693473729494804e-7
-2.604806150498999923975388175e-7
-8.90907026497175170170507576e-8
-5.516235599633512787851541e-9
2.21852081624598882599317155e-8
2.31002890166981274075038465e-8
1.54186641773400148602227024e-8
7.7179527355772722509509421e-9
2.6610162290947158865654924e-9
1.659993533871542039119418e-10
-6.722783883668598987527121e-10
-7.045837025186029714465345e-10
-4.731652371913950258103062e-10
-2.38208366677368021669222e-10
-8.25740550619430449280573e-11
-5.1773581327139961040501e-12
2.10685576769801306054477e-11
2.21813406204280208401177e-11
0.123439458178864378827533480841
-0.0655516094292599742552869300772
0.0017797944413186358351147905342
0.0218120484022619823985246213683
0.01724253036471113255755369356
0.00758321335258826806226227746109
0.000129942882634938949295417087191
-0.00388725963896637312992100318817
-0.0053151923384492799592884095298
-0.00529184314827596218278961011028
-0.00465810092968977726066055584774
-0.00388962808859343186583324597965
-0.0031964732813277563312558376278
-0.00263847287709397185480099652081
-0.00220810119352889666483933187076
-0.00187714723097620326360105093181
-0.00161769251712145447842407836759
-0.001408685162867732165087337017323
-0.001236066111912361114540440023409
-0.001090881840001698530069582938394
-0.000967354487311770965898039792072
-0.000861515196125581946673295490122
-0.000770404837410853713129003743413
-0.000691665652752696798022877627797
-0.000623350426514692400237930483967
-0.000563832562659324867068791403605
-0.000511754639946016602182911258796
-0.000465988728703302489245527235328
-0.000425600296699375932234849896038
-0.000389814966887591476056347521223
-0.000357989193021187921422094456728
-0.000329585580425110422347483087376
-0.000304152833579229128794605685618
-0.000281309791289553067169201643551
-0.000260732806300572945438280551291
-0.000242145742156126042766445147721
-0.00022531197840511581897670638267
-0.000210027955196201715466368112598
-0.000196117910381381382168747515418
-0.000183429554844306557433530242308
2.97519137985690301783220718098
0.543502405887681777115234642176
-0.139392066848958782581321449452
-0.244815982207086629479382258187
-0.187795856456954690965045169491
-0.1117660419004132045408488574799
-0.0564913410252955899213854199695
-0.0248099824853900348126460847407
-0.0095949948538875009680665925017
-0.00353747883351539437138773791249
-0.00169603475791918057854678826507
-0.00139086660400179106777538494752
-0.00143304606174452862400481735241
-0.00142493352289286721685564161202
-0.00130833734160121632527871081583
-0.00112916252108133698247912122717
-0.00093956004499174369884396467009
-0.00077051449669332024760619873044
-0.000632865214414620532724605342565
-0.000525561039868567767938282679846
-0.000442828356295085747342377885016
-0.000378345717488264200826883403645
-0.000326968549785456900394702356335
-0.000285047901592330886470701034009
-0.000250161936639988991694079402003
-0.000220723207921840049355876589007
-0.000195654873615262573154112170216
-0.00017417848741401764930249897317
-0.000155693659301492597015910574644
-0.000139716097626539225256016852167
-0.000125846652538719123886249091706
-0.000113754400917903747775443057547
-0.000103165236991183331175055514594
-0.000093852540851355717000229905832
-0.000085628960476703590202735014863
-0.000078339231374066780532365837712
-0.000071854112428842642822970008082
-0.000066065429852658360872197548272
-0.0000608821167467601566434199376673
-0.0000562270814457717946034647747496
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0919289402968446258309175475687
-0.0327099701883084980679469719084
-0.0163183519674182197510836306563
-0.00357605839989872597527752984485
0.00114279224857289312214905285238
0.00194036998992131709422234250695
0.00144663756862279241727182350323
0.000797862441664866794720856457705
0.000339750803597583382314916287501
0.000094919502579101037383117121104
-5.6949860450830999172373058903e-6
-0.0000313416581465059009189229855857
-0.0000272329524465501866071484410778
-0.0000162980897534240008491214293338
-7.33070503720318345701618701244e-6
-2.11358101268481918258305368312e-6
1.6897603324887603396453459827e-7
7.8670142982775491205822453421e-7
6.9525486877502492593984376689e-7
4.2462867977810043403008571167e-7
1.947896133808378173314985789e-7
5.728603208596910706205303122e-8
-4.47749329979515035683816665e-9
-2.1790311446590929841798791698e-8
-1.9543586993619083543870073988e-8
-1.2086328472235536731942372638e-8
-5.606336774080863278863365184e-9
-1.664938607435600260276694002e-9
1.32443301049314780946652769e-10
6.46041436944087934408336986e-10
5.83916037210513670583924769e-10
3.63787008637177534504937103e-10
1.69923572286789344092696433e-10
5.0797818896468149556690663e-11
-4.057534730567499130246592e-12
-1.9936477506493542188107979e-11
-1.8118136329263059804711282e-11
-1.134556164330488242314332e-11
-5.32495921434246325367454e-12
-1.5990633343256795567838587e-12
-0.459392586347507544643081760324
0.101200434233823255840631410878
0.085261908773409517429097107879
0.0343285269941887957181040338899
0.0057160357769189322092053056613
-0.004770913618791878174112595982
-0.0063060254700724446986567877539
-0.0047465197521704671251510279368
-0.002809754231881758916938267568
-0.00139281308873905603222233501817
-0.00057939506336063138842451011864
-0.00019556585857441683151876133804
-0.0000517671963878186369945452789
-0.00001647382128226843308207811959
-0.00001795887022983606419107503381
-0.00002503172982702950684979953004
-0.00002812728612449735439366051047
-0.000026752838082668753688063614024
-0.000022924165484157458322466600697
-0.000018503211728943129570857878252
-0.000014538740811140836815080949335
-0.000011393707988058581604740374151
-9.045428343396597128539457438e-6
-7.324738525829289802701550127e-6
-6.049233601533440357589052641e-6
-5.075484435870380851453919214e-6
-4.306650884413282675860074631e-6
-3.682474638186982375187367371e-6
-3.166321397455086844175135427e-6
-2.735049989603985072239484269e-6
-2.372712498866751294773997774e-6
-2.067225915923797938340629452e-6
-1.80883530913531821277603507e-6
-1.589463160349112043170169678e-6
-1.402412597889470980663591132e-6
-1.24217490072279788183944334e-6
-1.104254402920888479243086181e-6
-9.849970818658032313428571161e-7
-8.814315680187869667029401946e-7
-7.911317469548750664653420879e-7
0.212513669989778786988014798641
-0.097368553893995470999111221221
-0.0128525516675459665722805399773
0.01691706691092971754158899302
0.0151270225797654936373539291516
0.00604600282039341585199150639977
-0.00111505987699541550305573075008
-0.00471700286591339905653123304471
-0.00567132095006373308908023918918
-0.00523308717211335674478283633564
-0.00430171814434251868004834774505
-0.00335561952078640878108373718037
-0.00257940725232796970528449216208
-0.00200132667944009243787765705006
-0.00158725465970931838353068684452
-0.001290560997250680201157765376515
-0.001072236157920345115205892339562
-0.000905327676173620268643673003061
-0.000773030469549154738423014473879
-0.000665334585297273459641583639912
-0.000576206441868576091489715196051
-0.000501752563757000132729986372768
-0.000439203535076885537681962569626
-0.000386419578499257426245740681523
-0.000341671349622355391680602648386
-0.000303542484870203889355972496018
-0.000270876080080827820960503295602
-0.000242733533805580866965365122358
-0.000218356889284990014471045986469
-0.000197134330745412188355416132958
-0.000178570241479167087368431236613
-0.000162260609800808567636638307416
-0.000147873625688428995958479066566
-0.0001351347223513310894996710589297
-0.0001238151310537114353682787773713
-0.0001137230858587336331978892791157
-0.0001046969870885551535987328704303
-0.0000966000134682978669697753174537
-0.000089315821377175965879547109833
-0.0000827450767622073419247017885914
-1.55843357992504443791210852337
-0.904167738514676272465767136534
-0.327721944645220316677791088065
-0.026204757725405110230145860782
0.085141195652962857294228264706
0.1014393644849903010648704218328
0.0824727959288495259245372438578
0.0574327137754862107321268997329
0.0371348332511279313086474897372
0.0235431942476645208130873430855
0.0153578851350752871043919085707
0.0106834738593763359702594257347
0.00800609296608925861390480572025
0.00636762570457273791596652579549
0.00524838780363425273004322405181
0.00440001161356134439976447206168
0.0037154557270719343652320750267
0.00315015081592916136774212596915
0.0026823376974247934941784281013
0.00229675958894030207669928440481
0.00197974656615828717866768042299
0.00171867755635407769361814419544
0.00150248964622387650130475974693
0.001322034127025207093548351905099
0.001170065541013867991184035958805
0.001040984836982831018721922547164
0.000930496992243677212968604383745
0.000835288066957038013809217248433
0.000752765938375425106810698659804
0.000680869954754741992849052506335
0.000617937308599864452125523958753
0.000562610121954511518294393012781
0.000513769657732488075666594829837
0.000470488107034264192592465719642
0.000431991931552955771463715417794
0.000397633173671290815747056688311
0.000366866600003738950061346807567
0.000339231333068054840074404716516
0.000314336037158050092860983306632
0.000291846949501407125337258285385
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.170331569389275393318189569265
-0.0559841299181701410791673984848
-0.0315246661367192777058026606252
-0.0081013047963758771249172599858
0.00147794931156898962811173810963
0.00351729394624257554461592106277
0.00281674507341939915323262515495
0.00163702928898607025429095837355
0.000743064247804185620683791321232
0.00023885814028109386035427746946
0.000016987451177714396271603994619
-0.0000498149705065477851991831113322
-0.0000503955377741615409066272181663
-0.0000324112592916259523717971119059
-0.0000156300787873390402802321282616
-5.17447644220379631931085863336e-6
-2.6240526795362676422156940817e-7
1.28982085969520670759481459116e-6
1.30209766625313552115373224647e-6
8.5086165261535568230213799274e-7
4.180004731617109179282797666e-7
1.4131677096530011408684084244e-7
8.02207345997205567336360516e-9
-3.546279320957170550956470756e-8
-3.649132670479154976954368086e-8
-2.41703804064920747028308744e-8
-1.200983369141927105593531091e-8
-4.098440471385240473417859846e-9
-2.29401977564252714767978439e-10
1.053551459229179200923526335e-9
1.09120699063996087145924627e-9
7.2792063835847733315371611e-10
3.64193563675902902862046908e-10
1.25124881536261214814605342e-10
7.09370455967185059558469e-12
-3.2492370567772395234386994e-11
-3.384996703821054487234609e-11
-2.2697975132895361811150664e-11
-1.141107501343741818644537e-11
-3.938008532104566678846337e-12
-0.354189449982964644980024664402
0.0427296299580563262316555966089
0.0693417996748524772088006073986
0.0366635193723415329288416384229
0.0109170371781274520266009705381
-0.00125614695673112223813734088774
-0.00475670555386686772021659097878
-0.00439998829785525444983843517371
-0.00297476037289163902613596925331
-0.00167261494722499748324583863786
-0.000810337975790879264797047133323
-0.000341865276650861472856176678511
-0.000128958579076655972146471517598
-0.000050815127827004119061846541332
-0.0000305469152385691975081666752861
-0.0000286817371142331554687343718001
-0.0000291261920523527567572879891059
-0.000027499086872158518746760946774
-0.0000239668334892083698916568614164
-0.0000197341208136324950080472364258
-0.0000157434797733353955893710678445
-0.0000124344117397942009356632003212
-9.8778029353726227508022179154e-6
-7.9637279542202405601509279487e-6
-6.53355589587779705595353259589e-6
-5.44557149312233378937719776291e-6
-4.59521844595715069067694078606e-6
-3.91281602508512685648709045032e-6
-3.35397308742135424455661269919e-6
-2.89021002348494940490540770864e-6
-2.50226329778159770500018416786e-6
-2.17608494227315075966943171741e-6
-1.90073798631853251146767770455e-6
-1.66737647613076597643473500582e-6
-1.46874737664431210028041119555e-6
-1.2989036170275898302721415969e-6
-1.15298988902223912559429926751e-6
-1.02705532098120916697195577244e-6
-9.1788578167156245506006953402e-7
-8.2285893405259498297760286665e-7
0.187136143377724060264251391579
-0.0680981517191255748645543170397
-0.0243820289527531836556231756046
0.0075917332130839135986427669229
0.01368407359845066880637527986811
0.00857422806702760022557535957607
0.0020285994772617139749313354381
-0.00236441849605391655037536902574
-0.00429623943008424758448525030853
-0.00456466475506037939156816996226
-0.00402309861290604319855547990388
-0.00324554152750693853167256352022
-0.00252089973053761726454621237035
-0.00194788462513232707656334530695
-0.00152838294922413219105638534584
-0.001229186571941879525371649416892
-0.001013490860787666628634582659721
-0.000852584878940011283287374804496
-0.000727454726913365609771766984971
-0.000626615313454549102751892001208
-0.00054337281756736673646881121591
-0.000473713880872089056759919766139
-0.000415005766915187925030883480332
-0.000365316073442316128243898668728
-0.000323103855756032536723299178496
-0.000287094646215083534323222522964
-0.000256229408460273483275928541033
-0.000229635383880220062637153181836
-0.000206600134522943794022041029471
-0.000186545301120984282254394956086
-0.000169001531242918936180351219835
-0.000153586418586947991691121583319
-0.0001399863332889746051854306786764
-0.00012794209762414963359247814708
-0.0001172379484484995455794104438398
-0.0001076930789882984986371028814513
-0.0000991551126578043719081650147124
-0.0000914949993480232973634699601828
-0.0000846029642766679860724925034129
-0.0000783852504585334810020431319883
-1.60732895182629849877480961183
-0.861523699092159608073185078268
-0.319345049880225394908959213665
-0.033790919479505698655401213274
0.077585635476014697519522381204
0.0980161211636680864094100879031
0.0821637713944587213196258932052
0.058427843501596658140506069137
0.0382598217037501107489735091466
0.0243342315409025082316522350142
0.0157702524659087772235885450943
0.01083018962993865028774155854754
0.00801370691772137780928433019373
0.00632420521276588847887335207325
0.00519988325052671871965940761551
0.0043633963849208411775186419992
0.00369270101011722490600585855041
0.00313771353132718490729264562374
0.00267602330687146753169689227588
0.00229348898096633197372673632482
0.0019777541851618522281233743423
0.00171714835737019518013509958923
0.00150113930413533851298613219402
0.001320809671334471736591153604359
0.001168981767515264082407912357108
0.001040056147513210818016267794433
0.000929720437964812216785650927535
0.000834646952650653652377172138743
0.000752237807661524862029183387994
0.000680432659710224404813847920172
0.000617572010917545740865157213257
0.000562302019794639567196226796027
0.000513507537916768269844568809577
0.000470263521858427240112576753144
0.000431798418444342825331498895139
0.000397465663517405607473757304873
0.000366721017227555521090257070028
0.000339104339100470876612932864059
0.00031422486521612158616164664508
0.000291749292192762499788264223189
0.151888594523922016191442352865
-0.0382907904342804967836218558349
-0.0326328742830554084178553565271
-0.0113265613681213867674543529649
0.00012064027819796590574593349381
0.00349405591767533142049260484068
0.00320432687257127577705394648767
0.00197056124750247083479453528005
0.00091332909729778902252524135545
0.000284661555929098861107596073906
2.314460896631247852015782101e-6
-0.0000803139387428725450129436825417
-0.0000759403210162356897629841768139
-0.0000477878393937090600245086133207
-0.0000225937797742419943045505398825
-7.13826157748417236322870722773e-6
-1.79443808578445131492723787e-9
2.14867774659776049107955532956e-6
2.04912661865504080824757893443e-6
1.30464706689045475469984633954e-6
6.2356504026505665051919763195e-7
1.9839654398920558079163046936e-7
-1.0539796375900788643575369e-9
-6.216960896343077917322948422e-8
-5.956481246083010538638048576e-8
-3.81861615565850261495361988e-8
-1.8370482041589610698411746618e-8
-5.868502437609635744520155233e-9
5.4112891226761162140206479e-11
1.888131832783063548810697735e-9
1.814268243117911880839381037e-9
1.168329967476892303216873451e-9
5.64469535525769068161531828e-10
1.80789725266315813884474165e-10
-2.179046209907318087619239e-12
-5.9247487653863084345545975e-11
-5.7043436354553385771364456e-11
-3.6849857393121900340342855e-11
-1.7857641821292036599611355e-11
-5.729768426142178934325113e-12
-0.324925718360125258826570128958
0.02217725275290841939595468241
0.0645852043339620095399458986837
0.0396291521412460424096315700983
0.0139826503387639302353252828677
0.00005785768637538079617737572264
-0.00469562946092390605738305468856
-0.00480567253904590227901992915405
-0.00338131740396214221996753196973
-0.00192458730746992532603929318894
-0.00091564541706265963534141754788
-0.000357875440172592184175578750163
-0.000107386413694491040148085522268
-0.000022544082039203533273036444644
-8.5343900086402196695677034581e-6
-0.0000153878701918402330034859694095
-0.0000226456526714310683827610570734
-0.0000250833828699422420941425117235
-0.0000234712033890352328962900827805
-0.0000198941279503844932433325223256
-0.000015977806672400203776629789032
-0.0000125597131152349503899717236258
-9.8893526019558279406338615113e-6
-7.90914276441181101259313116177e-6
-6.45734876565901532639925646513e-6
-5.37399601131346716743640015311e-6
-4.5384480471732946521228239067e-6
-3.87155203208546468697810471145e-6
-3.32503530067127321121716059987e-6
-2.86980831408688191606121113614e-6
-2.48736579573219995880578438251e-6
-2.16468198591541905153698596649e-6
-1.89164186156517218899311455925e-6
-1.65992472904570242955708412982e-6
-1.46256395446591540095023088697e-6
-1.29375059055291684030018071642e-6
-1.14869187605231952746307032342e-6
-1.02346802836222509407033513281e-6
-9.1488587517063755637648899345e-7
-8.2034165298610401778809961746e-7
-0.0760008556217006789517349415458
0.0638752677148147198317734300106
-0.0107117683171197217417456142116
-0.0192487589412221613243510425694
-0.00842040408702796430750152786532
0.00079757508409373155286650923679
0.00480337783016236566171542074382
0.00523358936067788460694898144165
0.00414540290734828426186222163031
0.00280615748897715585594941275827
0.00174159542683740509951161758901
0.001049427811182513436887613914176
0.000653669392951655707882966768441
0.000445109571354267453086175831227
0.000337146007700991035019903724931
0.000276342593632545193690034189069
0.000235343239311374456621213333612
0.000202566199380542476869127286656
0.000174194638854430488252822496931
0.000149417527144921421642623729734
0.0001281624667075069902562435272464
0.0001102854534819202054717849245071
0.0000954354386023606469931483492683
0.000083143152953877195013863451905
0.0000729306250757141081919791972272
0.0000643781491966140315970031018434
0.0000571474707311731907071346932686
0.0000509780301318898559894333917462
0.0000456721533933294264024532125812
0.0000410789105700087440103725102174
0.000037080852391625693581359578954
0.0000335844940399478640740706623996
0.0000305139400360455829123820497443
0.0000278066885617937377870101341454
0.0000254107945957909245357846954026
0.0000232828392222747867043130570432
0.0000213863836747545911722952186483
0.0000196907384893099497311779161429
0.0000181699612435291419743118414908
0.0000168020352756642833275016740105
-0.11102732927979616587091212886
0.1089347773902875196856458397496
0.0440773173744907133674537920037
-0.0055389269370190440152230203624
-0.0194124480190349845224938330471
-0.0160073152359483817803623515525
-0.00876408477608804296968731244152
-0.00313944897031128089858219175755
-0.00010076625137663986645800826432
0.00102812322647005972002399387575
0.00114394993980319306653310154152
0.000881780852009884527471095732944
0.000572045889027028784433363256605
0.000336896939905805598277938112133
0.000192157765539442340630937165729
0.0001149779338499359013546243729951
0.0000777473243531087279908765504071
0.0000601844693287107532123778000465
0.0000506710563984748343743259998422
0.0000438397738575570836293020296172
0.0000378120147177181081310134288594
0.0000322400922650832590813894638934
0.0000272385912266935733477082285194
0.0000229349977644940682419569499803
0.0000193518491201500833956143102634
0.0000164232924740019850238513907644
0.00001404235514988665463036062354128
0.00001209821601311499819912637700507
0.00001049538396372784961740593105052
9.15912544260489563785131791509e-6
8.03362091561863708859391013682e-6
7.0776468045637244453298246326e-6
6.26033460924360576968539920085e-6
5.55793236094465000756824269012e-6
4.95163009041967966298417308527e-6
4.42619061330673592474123286614e-6
3.96909312455750401569566313409e-6
3.56997020177721478953447086989e-6
3.2202047822848210445903725984e-6
2.91261752481240895254481721025e-6
-0.0573400967752473164603625523538
0.0386055873983479950659074979588
0.00668419965026882344150772073129
-0.00405168798355725372654901348198
-0.00399971875593858274908438319282
-0.00185560670977341329340830488156
-0.000348733801043150594911385900918
0.000271726343911644356367251632429
0.000366462198263172367245600018138
0.000263589943058449731970862660833
0.000138227447382469339847557072882
0.0000512281376561738935306014611591
6.8365772717611684541823608838e-6
-8.9804249899999680349187260491e-6
-0.00001060120814722343118481688200809
-7.36662277491242137679212780037e-6
-3.7991015026699956449127559396e-6
-1.38083343227522970172955871949e-6
-1.58204729945797859608172078869e-7
2.72457090222328299856084532501e-7
3.10368559650044340626411784878e-7
2.14332335040662822524637152678e-7
1.1030670220800412718133876168e-7
3.9841924730820042553974810722e-8
4.151111919125797001904245804e-9
-8.4079792967176069390233743014e-9
-9.4317192162261253142608336756e-9
-6.5033312045015025839123405883e-9
-3.3473526288710096578229154675e-9
-1.2053827149527364741904716819e-9
-1.175126432407128604515944195e-10
2.65596596570381577795240912e-10
2.954228520704731789587775641e-10
2.036297821232220808545384708e-10
1.048658785149530724917459552e-10
3.76949941449873442269695809e-11
3.4981412968175784077369802e-12
-8.55800917811742789495010903e-12
-9.4687469513688177939312277e-12
-6.52690752029933608548431601e-12
0.0997614084520695374342842173995
-0.043383650814584965601091665886
-0.0232459607545119664694479067268
-0.00182332506628805653991492727662
0.00516944019258005807960168645269
0.00475002201711209676787657237038
0.0025286028633749685130957538037
0.000771094701298679778733612111474
-0.000118521702377287771775167384639
-0.000386970776335859296179853698402
-0.000353893669752724802040220424758
-0.000232134504135630528790303474746
-0.0001213513148126036017021467665542
-0.0000498468783522187998940292071653
-0.0000135655393485332796986341060912
3.602765768570104409893411995e-7
3.23762874851350000173249603735e-6
2.12110007881425618590254865663e-6
4.1449952914621481411568170389e-7
-7.17624543525045707999356823171e-7
-1.167299070106003160729727290724e-6
-1.169699329557694425676031558038e-6
-9.73538602545618856790411966044e-7
-7.39288753768488391098617586732e-7
-5.40572815371944322359522447614e-7
-3.95864636598836128447990602114e-7
-2.9812646120001463541518382127e-7
-2.33340878150897358560822075882e-7
-1.89065869668407635392773812462e-7
-1.56842389046719833103690969508e-7
-1.31783957777730820984509143893e-7
-1.11371452699362076967227266603e-7
-9.4371596741443356639386994503e-8
-8.01352119557407289859263802068e-8
-6.82338475530198631085619658466e-8
-5.83121249204993503489499429143e-8
-5.00477937278512105791799517235e-8
-4.3151688476362820377333221522e-8
-3.73746633228607863073556070641e-8
-3.25101913375678978238376599692e-8
-0.923656037486145455848969183335
0.167567503950773759942761373874
0.175691794468785026666099249678
0.0801085690101607274200448621276
0.018382338562085383822851490693
-0.0072437526077597707312094242092
-0.0128376743572051674964680825096
-0.0105490864585879493449770000456
-0.0066464967381360557119260813317
-0.00350470408796278739733931720786
-0.00157299711008433625610569563498
-0.000593260742044076845885915458263
-0.000185829314681512706331102724463
-0.000058973926671034359243176506808
-0.000040926217761392383425155614529
-0.000050016476243914871835159741682
-0.000056611704761008872591516198385
-0.000055132814449975349852625324538
-0.0000481785746311678688922460464964
-0.0000393771273813524879100696021997
-0.0000311082702904650284509485127503
-0.0000243654488781666580169797842655
-0.0000192562529296717577095252182739
-0.0000154971443378698068903836139189
-0.0000127226261642803625027415207938
-0.0000106240379356106594403075068769
-8.9839362695846213356865234495e-6
-7.6635271964186328055785362828e-6
-6.5777608006645380269342045111e-6
-5.6735668733247346636257171623e-6
-4.9153675053321190897607742423e-6
-4.27697475642936551479410128483e-6
-3.73764432175860401127244515267e-6
-3.28033724870748237078885836172e-6
-2.89094603854838910953060633063e-6
-2.55785095195094677566083615043e-6
-2.27155495019476285397526446865e-6
-2.02433454536140173318845716419e-6
-1.80991284391668292252810123574e-6
-1.623172472884076413357045936e-6
0.355571183748183334430477192347
-0.136912169472831576718384386598
-0.0396847386214516837033005398103
0.0062652402310475047410506508523
0.01185013948855175326887997875869
0.00530268407634964613279143639832
-0.00110972135414670532806663753289
-0.0044367593609769462401839447619
-0.00519760690226407206807136444415
-0.00459303512151481439193204309461
-0.00354421702838707370897899958277
-0.00254298384149326725135881070007
-0.00176771798417173800621147629458
-0.001229960411510681069110851583999
-0.000877897302682661249809892183019
-0.00065114864413800088763568921827
-0.000502008476562436090842942358722
-0.000399032440856201794848204565851
-0.000323724935061074708593925313707
-0.000265948178020184217246125020619
-0.000220253911427714380928267503156
-0.000183560341464038372277697025239
-0.000153902837243218368908040576105
-0.0001298528630110814579726140509827
-0.0001102830223074214112143984358952
-0.0000942809285357895915682081971892
-0.000081113028799697889984178648638
-0.0000701989037849459714631453187068
-0.0000610854899271980229649846712883
-0.0000534214475155891042533836573484
-0.0000469340587862041256782479757235
-0.0000414101885601128834583698106813
-0.0000366815800930796078592419494055
-0.0000326139482425832271161245368479
-0.0000290990333588414912586057833135
-0.0000260488070478743055636001288354
-0.0000233911866741035029698921778102
-0.0000210668002126761086431540363818
-0.000019026493990416396376042555429
-0.0000172293814308003195219460869139
-0.425027339979557573976029597283
-0.212513669989778786988014798641
0.049097057228153039928828214803
0.144015526531216383739707690198
0.1369165809552592447112333136042
0.0954156132456126683172583887726
0.0544087081489475282612023661928
0.0253538537712885660078863549386
0.008418706815271252231852784347
0.0001123885130242463146711383517
-0.0031610793898555944690522312057
-0.00396128631773617491344402942357
-0.00377224411861247340823462903902
-0.00331474649155958392736926806141
-0.0028708759834371215237615861283
-0.00251315713544424732418083576891
-0.00223500706327771222933754736489
-0.00201189656189787271312754723415
-0.00182346118838331833726852534365
-0.00165765346625024775986476312184
-0.0015087041929075886360496723355
-0.00137420169410454915810315971968
-0.00125302895175629732713046728825
-0.00114431858664908659206024829716
-0.00104709446320479050649147662944
-0.00096025071743996002765655168327
-0.000882640374585360374407030626638
-0.000813163801179725172036697922443
-0.000750822325432226778609949427453
-0.000694737980288053143568693858729
-0.000644151359229107232950273164612
-0.000598409102425336297204800165285
-0.000556948556381879178685084479401
-0.000519283375210935449804113076845
-0.000484991361302815618786768283653
-0.000453704596380727440737501516554
-0.000425101462705802744481983985565
-0.000398900102850711752543631996848
-0.000374852959951606847584863850574
-0.000352742151724671568818304192897
0.300206148035474505698043588497
-0.08592024699245518010119544283
-0.0581998348888053313416428374662
-0.0183993713644919316765602474164
0.00048537402708679899449897760713
0.00572529539688210862610643552083
0.00524035830387535322152308588828
0.0033241187218649865705973209087
0.00166281214664503939442548191392
0.00063689494379575621343542976846
0.000136502794325711802634147152527
-0.000047191382075035994057102928214
-0.0000801134874688841225662277014269
-0.0000600714063273139541868434974144
-0.0000325598333601297841586954397669
-0.0000128450781613847993750742654318
-2.4428846839721694566107953281e-6
1.5299927182784861757933559805e-6
2.1920181126613277674935731522e-6
1.62970977893898234223354673647e-6
8.9386658669248708322634131721e-7
3.6067934267577916346297935779e-7
7.354243696517515975841921035e-8
-3.945838563274456302880995853e-8
-6.030836333533117347843193139e-8
-4.5790202471213145287190521e-8
-2.545392029367576356459891085e-8
-1.035931551444635027436595778e-8
-2.09684204169171539037795252e-9
1.19864071360951157265575854e-9
1.81508717143347694382759005e-9
1.384380377111581072166618618e-9
7.74345931111788632034666227e-10
3.17386052403268852837991064e-10
6.5013501570219699332735012e-11
-3.6681222940113795638730792e-11
-5.6175856390854953849455603e-11
-4.3107493861862268042965224e-11
-2.4234072519201126020283006e-11
-9.976048111663945357405506e-12
-0.770743865460224404714276746258
0.0866747092902726635432961010277
0.150321998525132381240994277751
0.0820774297904173084385057632376
0.0257363415646038084737447837636
-0.00185018318580913470107075436859
-0.01027196672034453730541466115932
-0.00985097933017282083123194408698
-0.00680674824415094387571117098579
-0.00390055819065551703645448835628
-0.00192630083024376295008059514868
-0.000828589503449464694562717840883
-0.000316080141548435493604957516306
-0.000120407619408649244227371635033
-0.00006549573278187896793948461275
-0.000058290211031970851247858524962
-0.000059289798835188801050694672311
-0.0000566723277994415862135424626746
-0.000049874507215027561607806803824
-0.0000412785997810432884045017715089
-0.0000329653635222907492155506108274
-0.0000259830648875895212540971954678
-0.0000205616261056161213761846552931
-0.0000165056411730315896883327529732
-0.00001348909743163380890546148451
-0.0000112092249436483582983059013769
-9.4386784398615184253968786976e-6
-8.024901626755546141419815756e-6
-6.87091034664872616377401245184e-6
-5.91512934716515310800203430829e-6
-5.11655537062181724932252252977e-6
-4.44572611861303261536814544947e-6
-3.8799172465839667143830248133e-6
-3.40081635725321144727304127749e-6
-2.99341322676324597871529015365e-6
-2.64539023914588949672879352798e-6
-2.34668452204365237608621315041e-6
-2.08910788921381168500711660868e-6
-1.86600382068774257225433608631e-6
-1.67194793265072067650592955145e-6
0.148659461015158586843277443619
0.1368052047836563201764951592338
0.0133245423994054022991357337803
-0.0371194866323123860926015648068
-0.0392667887264103211813921382882
-0.0255879861168002794997493293637
-0.0120706183468170744659984985136
-0.00336327816040252831461794405428
0.00085230069935730671522304976446
0.00221645940019969690246387685733
0.00219153787969689650287228677619
0.00169216701660535748188802627338
0.001162937817510070837587589934014
0.000758571246403382735225192931786
0.000493766669022939635597136402749
0.000334412639330121964917813562279
0.00024127839379625366870145035701
0.000185124758361846530671826368118
0.000148253756084952385748163021784
0.000121432513555983672575095521069
0.0001003890418093380109569655781207
0.0000832863546838332424270733238999
0.0000692835866498641191281096344316
0.0000578668005227504953943991883721
0.0000486074584272682515741063088352
0.0000411105667389211373111418039904
0.0000350231397551422387304883819483
0.0000300479667289458334123862133836
0.0000259472903896648704563650206306
0.0000225372401176397816546463350958
0.0000196778483172783092171561797793
0.0000172626104305301434746420702457
0.000015209640413106867860414718497
0.00001345498964362806515005667930094
0.00001194791042448845898823549335479
0.00001064758200752873616750574578288
9.52083302410763976013919266727e-6
8.54051033519548022580348727032e-6
7.68426537504952744114014911997e-6
6.93361984341403502204508430369e-6
1.41675779993185857992009865761
-0.662532672318646019444267162254
-0.361397912999929990489133814698
-0.1205395356032624013018537436544
-0.0126029476321476799855485264838
0.0218490934760598323576920204536
0.0250009532449821170779237424971
0.0184394787564501822739206847912
0.01118161244639587781824596986015
0.00595694485673440860901212481139
0.00289374851974313903544517791402
0.00135200432140423299455786901981
0.000677519879237132424385566126932
0.000419105590311620441133096662257
0.000325715474393188518732666862808
0.000281836940723482808298637060914
0.000245794105655416612814290619609
0.000208643348343836086990788525232
0.000172194065461772462271022542998
0.000139588577681546551920115979523
0.0001124868649656369750433157244803
0.0000909956719083069526157074056815
0.00007434186247786230407527352227
0.0000614824984674118978297314463153
0.0000514537306712567231501898258967
0.0000435001966834179939343787279043
0.0000370793872518161621247545933461
0.0000318166057955470034599303649912
0.0000274532440213465529238882093067
0.0000238056641614136284600069132348
0.0000207377509691858347078254364016
0.0000181443981359879395409213375349
0.0000159420626525783034797455489913
0.0000140632889328589338925156756267
0.00001245325505839147908952506583492
0.0000110673126077242547355141597849
9.86905589812115588136891558293e-6
8.82873940311768411744063535773e-6
7.92197561626314235914595884365e-6
7.1286777207173932535571425677e-6
-0.850054679959115147952059194565
0.033137149624799531577021196712
0.408609421637303424528501860069
0.235120841675841419831817620063
0.0839290419862457660186840318244
0.00750670500876569377194181580838
-0.0192396557976340252451408847343
-0.0222011665065401361502596674043
-0.0169717493252821925210539973863
-0.01080662508504519628832819888008
-0.00616465246377635354433613404705
-0.00331231602137788178287244243556
-0.00178544182362736893140748735566
-0.00104920246464743184387168151448
-0.000714220194968841939855145301046
-0.000554076448343328217971220720383
-0.00045899018716214975789546213875
-0.000385510277971950230458345106227
-0.000321092008490922166547085259374
-0.000264344738778661620664632949344
-0.000216146322563068336506226539273
-0.000176711653137514854682502609874
-0.000145256623025992816661109345751
-0.0001204458781804558646946279332046
-0.0001008568952405371472450332703245
-0.0000852481799551155833867600320269
-0.0000726485533384159646323393855446
-0.0000623424549284492124598902744806
-0.0000538151801476369873676720962153
-0.0000466950292603004803403646206152
-0.0000407073763272280963835115677784
-0.0000356430597496496536944491818172
-0.000031338276419032530236326802296
-0.0000276621414326669359462938630307
-0.0000245088036859116848816294381417
-0.0000217921044785306308401544819375
-0.0000194416580809627406455570787893
-0.0000173997961511390721996998200704
-0.0000156191139114943171074039901848
-0.0000140604870611329111367386825165
0.56670311997274343196803946304
0.662532672318646019444267162254
-0.033519558855569857413028386668
-0.1211070291635396853459025708546
-0.0796717873197101320438829931929
-0.0350865882883047157032796203296
-0.0092754618421786898650643154245
0.0015090458915179432108963129398
0.00422265371604691491045195723734
0.00371256006621608428527990925302
0.00245320610778642006183473344909
0.00139282880395479405416489629662
0.000729570691816560321474554130503
0.000385381016831706914142134754707
0.000231963266894002527997337465755
0.000170736735547192896996660322764
0.000144949166183128980636779408367
0.0001287225807421039526833785253667
0.0001133867650697803228547617372623
0.0000977419290577310576031502249615
0.0000827824731076890283159912338646
0.0000695028464475022776209695744389
0.0000583323379550374426045455044866
0.0000492214423533567034345456654898
0.0000418746652333705385411922908875
0.000035934860958586270794547370112
0.0000310813224026366398113438075833
0.000027062437199013324531995285852
0.0000236933346803205635579104293625
0.0000208408770073082325427426353481
0.0000184078976705344659673421324443
0.0000163211101145136044568109640455
0.0000145231614749760772885083359677
0.0000129678318627084781248992976586
0.0000116171962890927776146847893657
0.00001043986261456906897036354370433
9.40975594272830010393163889623e-6
8.50518385489986169962845476525e-6
7.70806915711876970300606982958e-6
7.00330768729262244325950799593e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.595358909368832967294219166547
0.252591895822592198738727835434
0.175626908738527661913304263345
0.0664663703501098351977408526611
0.01119949659540954327062122038623
-0.0085895457014801721761700777802
-0.0118118591100328673102893377798
-0.00926679905683220823920356893878
-0.0058438681219604643035176390918
-0.00321128501544523510325263181299
-0.00159962728935807349543882743796
-0.000757497216859424383494212726521
-0.000374799098993555550179647182371
-0.000222301278095053637654044933641
-0.000166092064392599994738175677821
-0.000141454146749203124376107862272
-0.000123325071576868685652021467853
-0.0001052072567046386511240126162193
-0.000087285206010738291125799952324
-0.0000710185159005590925237654344766
-0.0000573285662581463870313502390338
-0.0000463787966369124452430358462096
-0.0000378536574949752921880071061892
-0.0000312620400982967468691581051203
-0.0000261266340767188378290015876199
-0.0000220628935704911343710372752138
-0.0000187900954718322229063659388747
-0.000016112824853119033285961871974
-0.000013896139310895021777816486987
-0.0000120446921746192911271307590467
-0.00001048833092840261744651323518123
-9.17324490179136005913564854105e-6
-8.05684823526517891026110816344e-6
-7.10482494893575454536972883593e-6
-6.28929986147907622053460542609e-6
-5.58756645445523669479930801473e-6
-4.98110486494931812383931026141e-6
-4.45478188665187898423111492719e-6
-3.99619238665384290460303214121e-6
-3.59512285313368597944294824274e-6
0.957365213584351035277016897285
-0.5186927589875540899867028934
-0.18357311413392795929956853618
-0.0428395498824570532654684336399
0.004890009271752437528677653295
0.0153701580240850169756494943122
0.0132925966616966039914363177285
0.00865964007627908599401777910178
0.00482399988165030661097198847531
0.00240637283395748317499869073051
0.00111918729724362155732832190019
0.000524993048865602918749167423175
0.000286029197658573474560097501538
0.000200088749081926085766595113515
0.00016685929913996778775270084248
0.000145798460037354544503552036482
0.000125170931620462716557248178475
0.000104204139498997101655608559874
0.0000847073657162050568766336898739
0.0000680614149963662503234630297581
0.0000546722773018420076929265722159
0.0000442614778618549875345746792677
0.0000362622976601344312714341864876
0.0000300870219477840601425675257215
0.0000252487794496683949533361899025
0.0000213879934018394022144046683957
0.0000182542177920056317029491020158
0.0000156759449783829786871865274017
0.0000135337296361546326912553787306
0.000011741109164253168823196524879
0.000010232692072648523827863765655
8.95724776671444469073194033436e-6
7.87376251397797598396796034932e-6
6.94906433351482868828135337752e-6
6.15622454640136863218977066012e-6
5.47335281430794372104422303869e-6
4.88262590509112664413896801377e-6
4.36949006325399692366862433061e-6
3.92201094735328067890580316421e-6
3.53035191943863587475099108858e-6
-0.283351559986371715984019731522
0.629395522693846487867245965542
-0.170809614713337685708565028321
-0.171827885198417387750599144886
-0.084944877955705719814423495068
-0.0257956010555276910606026139862
0.00150046928922063010826349998506
0.00978136744275041464793875126017
0.0096094743582441557908287969629
0.00690895129120280324261323676139
0.00424907663094840861806278705435
0.00238190644503624879593888380067
0.00128587304882858801719003119546
0.000719044127206621854594660226504
0.00045108255818603529433627640835
0.000327268277737876122875349597322
0.000263043884864350268484239280923
0.000220045935611892396408055944414
0.000184451529876811241298817809399
0.000152983326449794306998257283203
0.000125656867019883123306457263471
0.0001028125082327459112084508182977
0.0000843195324880746940108731365102
0.0000696304972243629584178188342218
0.0000580286799580814072505897279248
0.0000488217516679304410143139563593
0.0000414351739495538901395925724018
0.0000354312527594107777904388101615
0.0000304907455316782569622951973433
0.0000263834476350297356322899396239
0.0000229412362924149177795242767826
0.0000200380117460961709282551968989
0.0000175763614129608170454049314771
0.0000154791839856270577076814766708
0.000013684459418450719742063322665
0.0000121418379517406304317955092562
0.00001081024214028733787424674731072
9.65605321070312848022491412674e-6
8.65167397794358953621113887202e-6
7.77436926253928560925413078519e-6
-3.40021871983646059180823677826
1.25879104538769297573449193108
0.510303940663839389376520701769
0.111663425450814537521859812768
-0.027245022172720847363021527881
-0.0526573228941772306828283294391
-0.0409190365427851358422021526728
-0.0237966387161749940177068674493
-0.0111946297182913031702606697655
-0.00412330150260116928323276874342
-0.00094772013143482630826948377591
0.0001075119435425891565487172905
0.00024898621066971444431694842283
0.00011622518176672588150502820617
-0.000025417700698481311699397444537
-0.000104313719650059000194482171785
-0.000126399524881452996476876978962
-0.00011628402336874705622246801412
-0.000094458808430891299505653930014
-0.000072469401258666296393507272446
-0.000054811170804483026053991557039
-0.000042055999737252197143812804049
-0.000033217820596593113072631318833
-0.000027050500341853802366700454506
-0.000022563630969501455869100735468
-0.0000191153937016395593975941002161
-0.0000163386928831315441441450255921
-0.0000140371446261637613645137948692
-0.0000121040871299615424379288374975
-0.0000104739121087842698955692857808
-9.0982006078634273723891915378e-6
-7.9363709641615542529443951769e-6
-6.9530634019928784076999482891e-6
-6.1178102768969954098106264589e-6
-5.4050128374394016725696750218e-6
-4.793634641878450161905075387e-6
-4.2666185572296092065369667665e-6
-3.8101926774076007274553269393e-6
-3.4132058911580632353416854338e-6
-3.0665654940559238720887906704e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.181003152107759033991398865369
0.266100863164961891247975057966
-0.01135928454369875637124351072358
-0.0590559807811727894807800165459
-0.0441144691732007947759376538038
-0.0226822041762910072093370802613
-0.00815335127231906998686244765465
-0.000833993545526893927236194384306
0.00186474950762744222677546333932
0.00227708095188039727687997117562
0.00184590632296089057651852463093
0.001274114300582360994888194581383
0.000818410382031147593350352153945
0.000521147161604290131193688595852
0.000347605630773345303766872499557
0.000251127806584864570943908472134
0.000196098226817681796862537356808
0.000161153537192767667064395530523
0.000135559871882052264727368678447
0.0001147643853504606212648366768663
0.0000971508777939655503908030922208
0.0000822015145298868151768244410078
0.0000696629295556184100332652940583
0.0000592690078617485614165691437274
0.0000507065558464771247125700988242
0.000043653224589821870455372043658
0.0000378156839900644972917322807647
0.0000329487918007077928218283773332
0.0000288581136914944184084596903847
0.0000253933587907214940437523878648
0.0000224389572739745614377823231013
0.0000199052471629536235645562322729
0.000017721552996036810439720178967
0.000015831219119792672866244113587
0.0000141881826276866227664856589336
0.00001275460615362494522194249604982
0.00001149919111380568925569519080544
0.00001039592069264806542899737327016
9.42308379802837314219498055001e-6
8.56249612559567851904404706226e-6
1.13340623994548686393607892609
-0.629395522693846487867245965542
-0.048637379778004590323865618569
0.0299682806319201804258033832666
0.0196741306799713508150435425537
0.004182603108696298109360512246
-0.0036326007839868716299359311314
-0.00547475670468398048919894099809
-0.00456059983244452099174253431426
-0.00296682592398281593136172266979
-0.00161095173821176276311840786004
-0.000723139019272808327287848768523
-0.000237707478682108629250649244567
-0.000014669653350320854699822061072
0.0000666422175896006057030106756944
0.0000842724908746813454382146062198
0.0000796410153195679005200602685325
0.0000707168312659961210918564242984
0.0000632552017530879651502784264144
0.0000579152474134314197792785297405
0.0000538987186606364669822011900856
0.0000504093511931039532614973029535
0.0000470176539641006395494061853048
0.0000436034358604966792615215426089
0.000040208119351273678998411617202
0.0000369202146727743678708250116414
0.0000338158659923046352381031782834
0.0000309400205384302180580577053807
0.0000283086059324686464568521631021
0.000025917732849098703401031648937
0.0000237527283610738919582438031575
0.0000217945222270148926154829582972
0.000020023319577805435826919876882
0.0000184203349093957786464848819286
0.0000169684073789030290624081858054
0.000015652083747608137835303808759
0.0000144575033661386622364657401969
0.0000133722401830415786330446625114
0.00001238515609050047760089162530961
0.00001148627493941326535161943135691
-0.850054679959115147952059194565
0.
0.381545674442677795841676161129
0.286159255832008346881257120846
0.129536865794738442593035198078
0.0251219391032251730675539162322
-0.0233897311312370504035311778164
-0.0369618660800423700906186544918
-0.0343122693133345738563008788407
-0.0266716229731999344181332698911
-0.0192118216381930027653945039175
-0.01357046714147482554586849058872
-0.0097747636976652994723084333726
-0.00734088654675880241184486405407
-0.0057692083975018688588142870845
-0.00469969588296826537326191696212
-0.00391599349806735620700041521165
-0.00330292694661680924049235283472
-0.00280352477328484525813611786017
-0.00238940897692801768690658418934
-0.00204437005842297902940863547636
-0.00175684104103680569690942313321
-0.00151716065431956486502360032189
-0.00131690347322872995795948086469
-0.001148848979338192664340942891915
-0.001007004173933551505544779624251
-0.000886526842102857055905127727927
-0.000783566058318279104104059835768
-0.000695073601655440004733006856256
-0.000618627154955018121664427829068
-0.000552284362774490272982488009416
-0.000494470867150941939602146027787
-0.000443897490052604246640839371307
-0.000399499488101897646995626020112
-0.000360391465926218537724684180471
-0.000325833141913875167430437315446
-0.0002952027128241837446325371222
-0.000267975716572659289812904874996
-0.000243708035772492933297064089839
-0.000222022126484224201584202328742
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.99173045995230100594406906033
-0.472046642020384865900434474157
-0.123993576777884788481539928333
-0.0052277733325340711430003401864
0.0214396285240144944886080783216
0.0191461632983844437321632949913
0.0113282802457432122788388137545
0.00513053485637757758852192160466
0.00162471015910900806386206541627
0.0000944200613501641414444731009
-0.000357172665985984116277392063296
-0.000353607426820346559380280334711
-0.000225656690207638853021690653353
-0.000108504624134692271316302831396
-0.0000360802322328708874944071582805
-2.1776700705448147988618775442e-6
8.5623927624677746616117287611e-6
8.731988185062072418475692645e-6
5.7187318483556228049218651169e-6
2.8132056696153053907427410802e-6
9.545492363246653849703825717e-7
5.867510222989188462965093482e-8
-2.3439056556883464224822036641e-7
-2.4255263231439979883487110127e-7
-1.6097068779818647568458650717e-7
-8.014790156355640742085111056e-8
-2.749713873988475242601097718e-8
-1.70740971718323515685540659e-9
6.88506314912714263667756322e-9
7.18675596918474211393100356e-9
4.80797028920587016274187085e-9
2.41186011854835181119837901e-9
8.3324745831803973284914048e-10
5.207820792723895206890219e-11
-2.112875023981050035948987e-10
-2.2181339170315492009079797e-10
-1.49196247651171786966320887e-10
-7.5223695480230547641689915e-11
-2.6113163037060434501701589e-11
-1.63949688537239349980624e-12
-0.123439458178864378827533480841
0.127271338518692163669053670498
-0.045480867394158618671972743919
-0.0204772025712730055221885284676
0.00107977298309561814972784891891
0.00793699444397282372047517983197
0.00742120843219353978405037937692
0.00483328627395804263704967770191
0.00247858641596927277389390509502
0.000957356171776990579364030152551
0.000173061468387130168457770342944
-0.000141287255494196712981853895678
-0.000215356096271802273157427376963
-0.000193538493744937344696848393465
-0.000148703188793984794371874153552
-0.0001093780592272292511361648885386
-0.0000820414091376899199429566896834
-0.000064757967430542291699899455302
-0.0000538579841783975061641956883334
-0.000046413214606100376866710834641
-0.0000406846485983071729037775224738
-0.0000358410015832028788428260536753
-0.0000315658314472798862190998115636
-0.000027768546677684279945543933335
-0.0000244257096476007236628903964451
-0.0000215153050607585383040967251276
-0.0000190008391851620577895628962409
-0.0000168352636557632796157834641783
-0.0000149689484059030277693682696362
-0.0000133556181562054535838821360261
-0.00001195517850197909541427509852978
-0.00001073424181445694237742568148202
-9.66545297761116260394340567648e-6
-8.72641900320457549019453935337e-6
-7.89867231564992862806228203089e-6
-7.16682746653724251203321352419e-6
-6.51794612185220303001631235884e-6
-5.94106934423493927012713571825e-6
-5.42686800125819397285857367127e-6
-4.96737241620254840619168658112e-6
-2.97519137985690301783220718098
0.944093284040769731800868948313
0.501727004107413300658144544236
0.140271932070367542543391171098
-0.0080569293087146126184606370587
-0.0447305051470490379300221170961
-0.0393081234607728711136278864418
-0.0246199409117436063685661577326
-0.0124583229109036410876188161567
-0.00509801653498335649987219533908
-0.00151985509073117794089660983719
-0.00016383192409079112922583762879
0.000149169196512106099904462016235
0.000094247894130090637422596927643
-0.000021600613098793077119888022056
-0.000097403736669803322469670162676
-0.000123181151320102872901090602535
-0.000116847768021104356857545680202
-0.000097095887715893386060214507325
-0.0000756609138253217381500923955908
-0.0000577059673892645078369389529322
-0.000044354077157044921636295486598
-0.0000349273538989697264831861167167
-0.000028296958618731976407555390812
-0.0000234840488886486593177935906454
-0.0000198171157704570580422766821504
-0.0000168934006798426595589541747531
-0.0000144887121435569748103949052526
-0.000012478673374110650586502227038
-0.0000107877730315702851926967033219
-9.3624741966414166840897974878e-6
-8.1595437289804034893607500435e-6
-7.1420608686021212132529048454e-6
-6.27842446361633972850044656835e-6
-5.5420792074705348832026079445e-6
-4.91114686717282105362653784947e-6
-4.36784242160071120852107725967e-6
-3.8977848806884229291153543339e-6
-3.48932772506081036025972475164e-6
-3.13298238231935812386966447599e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0919289402968446258309175475687
0.0786744403367308109834057456928
-0.00548829482478744562754768394929
-0.00866270557566493883803519314739
-0.00400363896849187390237107672826
-0.0009880431161105728257647984633
0.000216536708452622234918755788446
0.000467945430880076570391989107619
0.000369460255660075990770289452682
0.000210856220658724006700307537646
0.000091985442935174952083707415985
0.0000261212542718463926614554551863
-1.6978089194552603949343148475e-6
-8.9896518040868867146592659527e-6
-7.8808453993258840021638136991e-6
-4.75895495969316530836962164105e-6
-2.1582287510698823234544674765e-6
-6.2711295398159421331394185807e-7
5.0041222640742885483737370782e-8
2.35863445558173245612765866875e-7
2.09618653074495929363821146499e-7
1.28649507959376082208922885009e-7
5.9272828338548209285758457379e-8
1.7499380367620577416495548659e-8
-1.375111995108209104256766042e-9
-6.7055820985520435987019292738e-9
-6.0323499028866906111552158747e-9
-3.7411718532852321871986938544e-9
-1.7399702323664460667310469777e-9
-5.180129125964169794932393091e-10
4.12853533805391691660787658e-11
2.018816524105075838732400172e-10
1.82839587603807053003000151e-10
1.141280012642391550038676396e-10
5.34039873728508444138889511e-11
1.59916520739973624781460144e-11
-1.2795174608387650269613466e-12
-6.2957816246617810709176654e-12
-5.72969059195460167143946394e-12
-3.5927718996582221155488175e-12
0.459392586347507544643081760324
-0.330896727407577028162172291039
-0.017794952617527346868676167294
0.0296179045858683423537187970194
0.0217467858184321043652779214506
0.009534276766224321681783684033
0.00221667093967940626370313405507
-0.00077125253414292198617366134791
-0.00140937443671421186097375726462
-0.00113596571995452699302210579308
-0.00068679865367487409541397626151
-0.000335546282839495274537039604048
-0.000128755134603950745945849802366
-0.000031595718220706015555713925106
2.583303699718859981135455531e-6
8.195288986558196670666685842e-6
4.568010993175465593849188077e-6
1.881789650879189829397985818e-7
-2.4206284888971504346462967995e-6
-3.27474548100645583548539241e-6
-3.0833655973764294428789347148e-6
-2.4841809680303989914732593053e-6
-1.8529010364855244064295960971e-6
-1.3437969699257824454820965842e-6
-9.82515383262677853004435481e-7
-7.410863348348502616124775565e-7
-5.808526464248618477622179449e-7
-4.703672860686830622491331664e-7
-3.891713566564823456609434138e-7
-3.257273612692655437964799775e-7
-2.7411007171775038803840635705e-7
-2.3133931735336737847168089132e-7
-1.9574739721503130319063591436e-7
-1.6617111028222622217127612439e-7
-1.416373293068092898445736987e-7
-1.2128179166974334936127026087e-7
-1.043482031877797301142100414e-7
-9.019799466243028792014784946e-8
-7.830917841455977152856161086e-8
-6.826403186344222607002460183e-8
-0.212513669989778786988014798641
0.203625388888884864493118620542
-0.05205981759511768076046027417
-0.026556480661589192470799398003
-0.00072070442502455481562088935134
0.00765068011190761816471407462351
0.00723729290070826009845746765854
0.00444095057362570294639291387762
0.0019658617872192035262127064792
0.000460178046495110259913062568765
-0.000230334272979272886900735978472
-0.000431831044936357893536044832099
-0.000407626601540751200101137194305
-0.000313337414027137171145656227813
-0.000220453955418041326594101456426
-0.000151465769317896037477295775495
-0.0001065660205864853727555566001932
-0.0000789956762481158524932790719826
-0.0000619424818446602301241051537941
-0.000050648113357688039474008499166
-0.0000423888286045313268077490802807
-0.0000358245398072723227633165992315
-0.0000303707996583538061383483295402
-0.0000257817841263537353572485567336
-0.0000219309208524322087079265685706
-0.0000187200083629455842178782305882
-0.0000160539195721740735911529282804
-0.00001384075516061642518605962999347
-0.00001199746455693347512734483871135
-0.00001045359586174051300108988379848
-9.15199987197861179429111226257e-6
-8.04747221762546470747473968275e-6
-7.10455947500869131628824123751e-6
-6.29535316880780723479914406927e-6
-5.59764938991565053228674604592e-6
-4.99355514752155064655664964217e-6
-4.46848106988570363518376676877e-6
-4.01042046748993223131376515579e-6
-3.60942444383148558509818245825e-6
-3.25720750560407410704334713031e-6
1.55843357992504443791210852337
0.124950948552154053509712874849
-0.275056547697897198299387002958
-0.219586700758510127278197455267
-0.1061050018332869454783449533311
-0.0304883681075212533196802012448
0.004475230772570732131065974856
0.0147309826622571244518431886427
0.0139164678826375893421319766921
0.00987815567835061736469539767795
0.00604501872643791363477840332518
0.00339458751444267720876649045514
0.00185557521179658997402697188102
0.00106660347822443079694507951617
0.000694729520633635991525533357313
0.000520351952345767534651050486892
0.000425731673926978011016839854883
0.000358890704083221088310389333841
0.000302015707139675169998322816844
0.000251461223613251742770222291426
0.00020764351854676241818878091492
0.000171080529524287340564641662872
0.000141462798984371727373465135662
0.0001178517839393412202020428523777
0.0000990872209303308186223818700901
0.0000840781832228112804934966439948
0.0000719328507768267309858395505611
0.0000619768898493650129819369787491
0.0000537190917899909065223386835107
0.0000468037856748356104012895314755
0.0000409690992273052183735591118943
0.0000360166457516071697022083222601
0.0000317916726476443057097862734659
0.0000281706784119742337898174975529
0.0000250536581374723013403941384302
0.0000223589820051939620648888567659
0.0000200197311358953571520056459248
0.0000179808827250594007748013855888
0.0000161970566005674436217700068968
0.0000146306867276917152022004385814
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.170331569389275393318189569265
0.141149914612807837738262183117
-0.00579808714206081634697560503129
-0.0155421948061635811544347354831
-0.00795899314866969132804554609831
-0.00228566951993508418785613930474
0.000198078309074237027866735755994
0.000827622650255904004787588637026
0.000712072897961210160908171677483
0.000429899682742673198261134719649
0.000200156312714189113141375523072
0.000065386800752785981781486773066
4.4124880758097391843043461673e-6
-0.0000143845972129526213272138763914
-0.0000146204298848451819334451761839
-9.47872242092655394340676161189e-6
-4.60769020706171094807100342323e-6
-1.53764805720696531824851903221e-6
-8.0162114962939692906013160104e-8
3.861311303251230627939076414e-7
3.92343957900532589026137369342e-7
2.57683680689060307571971662048e-7
1.27150490072054140409701548473e-7
4.3150613608711592196538162507e-8
2.447045223602712480361561601e-9
-1.091743373273056930634574181e-8
-1.12653474407582823616055311e-8
-7.482470588197628044805475678e-9
-3.7277129603249449837044379635e-9
-1.2753067042079568251992388266e-9
-7.16410623536584189526078808e-11
3.291861338239847610724287136e-10
3.416688735201963292870111387e-10
2.283571067374092497279695974e-10
1.144561803612676152243176429e-10
3.93890277785644722023165536e-11
2.2357686479455116713209063e-12
-1.02612032990464845119231599e-11
-1.07049007570760112705732262e-11
-7.1877896059969160529378987e-12
0.354189449982964644980024664402
-0.21982435494953864872166792881
-0.040855379702814926387696876326
0.0153428303837978249777588171261
0.0184137783197457743164723402002
0.01035367793850399892697148300278
0.003680008162383048658956013075
0.00023787093822174519464891806728
-0.00093634033631303159594263978999
-0.001004669388377477640276533690123
-0.000710221067140936629062806173821
-0.000400944534490777853207783193702
-0.000186609368601062310489999262566
-0.0000689321241727478550741627250088
-0.000016880537399967980282890096624
4.40040780745328048281137194e-8
2.13161594483919866906740388225e-6
-8.98339950797374623326515939e-9
-2.0849330212575952368535092116e-6
-3.03437100111545638902678191972e-6
-3.05092100155269489448344303724e-6
-2.59345531657140394510009171219e-6
-2.01598220703922162244084326138e-6
-1.50249985884518957603453088689e-6
-1.11162294017363388179135823486e-6
-8.36693791375547995193506656213e-7
-6.4866521408657814353813854119e-7
-5.18287476373554166665673879089e-7
-4.23918247143595823775750494223e-7
-3.51963961022359698165984567246e-7
-2.94714144300611396521178130825e-7
-2.47982627452772017049496695202e-7
-2.09404988006947013060256082031e-7
-1.77457451766633225872128648595e-7
-1.5098977159700341968475995296e-7
-1.29045221376602489444924843221e-7
-1.10808224842442871427243907849e-7
-9.5592728856234192159335619614e-8
-8.28347874896157076305540391268e-8
-7.20797030771784107059649290206e-8
-0.187136143377724060264251391579
0.161666223407987604996680012829
-0.0210167388599971995874130357552
-0.0258782549276488013403601486264
-0.00702891061065209473515316940694
0.00363718940019718376905389715129
0.00607599283171489399074611786819
0.00473788492627749977052783775417
0.00263128681312757703422645351587
0.001004520773543084675765068956437
0.000085867904774624821304844747541
-0.000294067832826954741802673102266
-0.000369683580903639806802609343682
-0.00031634480079540694020784920797
-0.000232515505702739087959650407671
-0.00016009358519326709614057998291
-0.0001094959290792335232756428760149
-0.0000778096164309868589621667670332
-0.0000587930271221349447742752989336
-0.0000470703402074819927244446393159
-0.0000391597102878227971852406941536
-0.0000331893562104012006443672681184
-0.0000283022653007919160214753049554
-0.0000241586771673836531621744719274
-0.000020629465602995174154938805618
-0.0000176461243207708566193492967283
-0.0000151454601733933714005881378589
-0.000013059156643073852835510102667
-0.00001131855673403653589331983346291
-9.86097832484662975390122420224e-6
-8.63323671948846515534414259495e-6
-7.59227709397508216970681843036e-6
-6.70407572248423367796842933349e-6
-5.94190817076573463342775128289e-6
-5.28465179701885558052664686863e-6
-4.71540136928528901979843582567e-6
-4.22044051393011365519245391605e-6
-3.78850847485987242768568910825e-6
-3.41027874212004966613525122063e-6
-3.07797888643102852348527281367e-6
1.60732895182629849877480961183
0.057859223179010358685780272355
-0.255004082847881010473164171847
-0.205717867930663347526318196974
-0.1046183710596192564438433518237
-0.033361424933655838476474770233
0.001850046745828209888439896426
0.0134654564685547230141665874176
0.0136760391865580298203652189751
0.01009960799247259144242392321782
0.00635177620763895753245894128222
0.00362587513047772883388127445557
0.00198339120222199168709249308092
0.001117094067975390915462097392361
0.00070270828138811052728905431952
0.000511494162447957622162052640342
0.000414024999220037378717569213539
0.000349837422672416392823998562758
0.000296547407017444485738245683461
0.000248733160561562181385311337261
0.000206521034806082984949707871812
0.000170707910284300128528121373879
0.000141350429001369920186571760896
0.000117782161795227671687223081574
0.0000989955169658287847195951030772
0.0000839647827899277227605710104784
0.0000718151114923537561189032448823
0.0000618691839582724138089912556653
0.0000536282155873821126798104011375
0.0000467305543625829618143626882218
0.0000409112081568649734708246449736
0.0000359708657817328692668942543162
0.0000317550267325791892548026289947
0.0000281408531784360806189165032098
0.0000250290027895579222064328079155
0.0000223383544145943615985332876227
0.000020002331059649934830155442822
0.0000179661250421489728696858620201
0.0000161844908304910628458264019521
0.0000146199513929560467193412557643
-0.151888594523922016191442352865
0.114235087696241504879343032267
0.0071056806602017438954407859705
-0.0131480943441701695459371644304
-0.00918188937269507531970941586573
-0.00339352235251035983237099359584
-0.00020942180027813455948885662423
0.000833224765997395470127667896663
0.000838280900482185052847678893489
0.000537334631638911259165121145995
0.000256468771766185898609435194178
0.000082435527898117855543958149467
1.8043775612764174433438544677e-6
-0.0000227281729785097947554052651493
-0.0000220082036598864617183241658835
-0.0000140434069608676972972874239121
-6.71656939954637777290032662352e-6
-2.15037249367877913954365327643e-6
-1.3537174509794027224842306427e-8
6.42023220831834013135353648164e-7
6.18955975821090734909227453332e-7
3.9682463080925758561305817932e-7
1.90824586931612808317221464112e-7
6.1159545144073620261553511356e-8
-1.18012144063442619919819088e-10
-1.9087696578828536721983499053e-8
-1.8401377235121895964104592964e-8
-1.1845890959637488857519743291e-8
-5.7202531758153749844355287729e-9
-1.8358227045971944254084981392e-9
1.29561111882786502677458035e-11
5.89242393043584831346276928e-10
5.684564935427325592002848518e-10
3.670777650969306346252479038e-10
1.778033507543283944325369991e-10
5.71289705053420806492494928e-11
-6.027678492052908891667628e-13
-1.86924358994695542265120103e-11
-1.80473474335446868089278367e-11
-1.1681432349617556750295958e-11
0.324925718360125258826570128958
-0.184640111932971048809239746889
-0.0498003691653563966093094437437
0.0088097511092254647453278539145
0.0177206713742329036923799732109
0.01159435092926122773326036000047
0.00474522176353137531124937673653
0.00069699676073748447880975630156
-0.00089039151963421536138351616721
-0.001118598356096002671931485583819
-0.000833979407909999751967030805698
-0.000481466192134845814887387335394
-0.000222960146464824822167833324037
-0.0000771718735342524325787572546039
-0.0000125067532279497447185996448767
7.3868795587400270632662474175e-6
8.1629513144049667324213211586e-6
3.69582201359067751042373559863e-6
-2.920014351205754034238756944e-7
-2.40351526919897800814305631594e-6
-2.96898185177550407416308937334e-6
-2.69182961751069866953852954112e-6
-2.12428603000803764977387413073e-6
-1.56815347912919076384765278657e-6
-1.13542828817632324569014945017e-6
-8.3499318643558603102442337105e-7
-6.36511074832266323927042907409e-7
-5.04808584831640870426046912869e-7
-4.1301493720434786586514739739e-7
-3.44392476562015521448710777073e-7
-2.89868056609943830930871555688e-7
-2.44953628700149658556117654062e-7
-2.0744370053462810340638698401e-7
-1.76080607179317636230350589452e-7
-1.49934353749909816333793696292e-7
-1.2818658740005646617921042369e-7
-1.10092482323491452288456860122e-7
-9.4995114109770235301601761043e-8
-8.23393832335817660510170333919e-8
-7.16720753052675996789771511495e-8
0.0760008556217006789517349415458
-0.1018756955256650593076409007835
0.053295280126996201629594567552
0.0112149327033823700180418319107
-0.00756037948328120794428720311302
-0.00846099673142974980057100126103
-0.00460785377715829186164825831738
-0.00134446404393261250594145947314
0.00031991922598383688211606686129
0.00081657115553485823470128073554
0.000746042468633849228511592048057
0.000508116501682548426009956293623
0.000289568373194244913948671870295
0.000144103985285395672677119545765
0.0000652506268585481543554239862504
0.0000298270166601049452183496522186
0.0000170538436402803910567035564408
0.00001364391876360988116400287735267
0.0000128826122472324486833932356259
0.00001218119663833482562752651523073
0.00001098057354205814436606742019636
9.458158993896551185608171478e-6
7.90669024091730629322708038717e-6
6.52074174817074917257137099007e-6
5.37494552978247124987807098347e-6
4.46485850252410152618128152253e-6
3.750977775416932821239444025e-6
3.18736768625474283599661486075e-6
2.73490438309470118371052507919e-6
2.36465895262675210023012932096e-6
2.05665941756687841015688084286e-6
1.79734406487211332950069123158e-6
1.57725950287177938045210080012e-6
1.389459777488927613072339188139e-6
1.228550918491834463554601862814e-6
1.09017362868413671902927143722e-6
9.70732006155414096517898911154e-7
8.67240488385346879442750431435e-7
7.77220624922670319123297059153e-7
6.98618150050646489152500621358e-7
0.11102732927979616587091212886
-0.16444844203018560262110190418
0.028545867552367633089643434496
0.0385969149678870790408133643652
0.0149813064694197493103154167572
-0.00016972477991410532171584265344
-0.00495647114043914141348041746061
-0.00452912520876575669989420662878
-0.0026898550555667209322817177424
-0.00111881285270903559983620131364
-0.000209292461194047866511288927194
0.000166839926143042450184247346779
0.000241905666674403087078417419959
0.000194288528476435415838756340429
0.0001222793783726428844284717389278
0.0000651699713432912929868792198762
0.0000304672016233015321075934477059
0.0000132435592270030454456722753379
6.34580928135640551108454757025e-6
4.29772972099400902630767023289e-6
3.94015086090768580165517077605e-6
3.85319451092038958912335456335e-6
3.5997578964295440344903891177e-6
3.16865216108727288293010235079e-6
2.66574873376422211666436171777e-6
2.18425475691155670270083064269e-6
1.77266723248562724445923423183e-6
1.44262645284713305157850998116e-6
1.185652186865941747267812264721e-6
9.86412388998692325641082100412e-7
8.30048867547390948036397522945e-7
7.0492345744183023424552581244e-7
6.02838049727278540937461048951e-7
5.18274759791790886538174181292e-7
4.4750420306940891579640552799e-7
3.87894196823508192048935411203e-7
3.37470715416617424593103978911e-7
2.94673103712986488906043234354e-7
2.58227722010926699058599018418e-7
2.27082137915291565930796073193e-7
0.0573400967752473164603625523538
-0.0672756357859716532960887741357
0.0190528586152965066024306112412
0.00906483772125887130767980403045
0.00075836836909277976784517240724
-0.00147749225350873899749534777912
-0.00124178623590548937086716114042
-0.000576868419824401126914714295732
-0.000124927670341710717141376344868
0.0000662260353784053985501773554915
0.0001013997735797576892168635278744
0.0000754803557777563346629925223164
0.0000404509344108608871125266801862
0.0000153286753137781958852309182983
2.21947815655679435222607102893e-6
-2.57200986310954535897369908221e-6
-3.1341905207769891803033643431e-6
-2.20720687580198840735471077902e-6
-1.14995325852547238413562039223e-6
-4.22751583670836266483848007427e-7
-5.0885616581160245525378896782e-8
8.19285628071067753460286419786e-8
9.47068356569777030596185147947e-8
6.58686648851839126614748358878e-8
3.40971358224614438499115724886e-8
1.23994330651077963639313029593e-8
1.3351465601276890026086954594e-9
-2.5915408968594039691248918846e-9
-2.9317257754752686990579651005e-9
-2.03039149295590619503834660341e-9
-1.04898675832645146941015236942e-9
-3.794369697098221613577230059e-10
-3.787463721434558836945304332e-11
8.310416253341365166427504729e-11
9.294590983331980605266284493e-11
6.425794330010592069556120888e-11
3.317806922262956732661180124e-11
1.196409412501875423932558976e-11
1.13017390602363163987727531e-12
-2.705120757285261263598630997e-12
-0.0997614084520695374342842173995
0.0932643550406197343182337745858
-0.0056764731218780105979465371972
-0.0156111454995959183121710027685
-0.00662810024561050331153362827399
-0.00044215518996204836820850032647
0.00154284457986397157365559394234
0.00144143280415441767022517246677
0.000803939214642780908427267039282
0.000280301244196300301582203052227
2.102054901943623694898880756e-6
-0.000092268026471033873079898581282
-0.0000929266890049015017965949024422
-0.0000628364854023416874008213617779
-0.0000329582137802042668691264872631
-0.00001307796971610696015845881566
-2.89854491147160782197782196721e-6
9.3666040589293826017814204531e-7
1.59496370341465946726568018134e-6
1.11139909621394978140925444187e-6
4.83847123891673915016054125799e-7
5.54593080928732267976555078016e-8
-1.45304234422610593856226915558e-7
-1.93685740337729679992193880727e-7
-1.69144388245804533095150435648e-7
-1.239169166434180276669348282845e-7
-8.30765221914571919791774992844e-8
-5.41382094348310398752480374854e-8
-3.62287713048725728728475021827e-8
-2.59212849660742144426570492048e-8
-1.99989993642561142771272782117e-8
-1.62942563978146558615159665429e-8
-1.36249634518774452682273246276e-8
-1.1460749587424881869949232105e-8
-9.61178691827113076348080349714e-9
-8.0263379782699610065964127699e-9
-6.68832781641842759817674949041e-9
-5.57905804812388466028936305088e-9
-4.67057160282606431671266005997e-9
-3.93010540222136882583405691824e-9
0.923656037486145455848969183335
-0.629395522693846487867245965542
-0.063980125168269186704258333761
0.0516602768414280425795295751307
0.045704516646043198113184399009
0.0225623680761642572502523331201
0.00662874355055393544114571890167
-0.00068387860396657221443257215026
-0.00273046900283101037249791870884
-0.00247714297635966274339415599068
-0.00161309751533637955965732000852
-0.000848653275533231388877638873805
-0.000361795985666865920640511544704
-0.0001135818655332274394928474516217
-0.000014116113798239685201809125158
0.0000116481470926095123740763530603
9.53737417850075792313055915552e-6
1.6662043979114146273044705074e-6
-4.0525127424929888628726820132e-6
-6.3925185182569875375641419719e-6
-6.3937557870135314634034893447e-6
-5.32880912636814186801652335979e-6
-4.04982860596591517628153189303e-6
-2.95676471973229424791138692698e-6
-2.1546324000746521120267485683e-6
-1.60925645312045835079010927103e-6
-1.24661877952193960683181650597e-6
-9.9955420639510919669061132929e-7
-8.2150683725690054396920983086e-7
-6.849352339843187624106805318e-7
-5.7518108175633381052217785022e-7
-4.84787514361124853411648762404e-7
-4.09725139021386790952137911416e-7
-3.47376357705280346034397227634e-7
-2.95667288767450907807141792178e-7
-2.52791029971098191938364448796e-7
-2.17164894946698873694738272308e-7
-1.87442642986130519366405607923e-7
-1.62515687461093125193985231929e-7
-1.4149254993468943610785276885e-7
-0.355571183748183334430477192347
0.314697761346923243933622982771
-0.051590041027102700775622384588
-0.0360287941971362675185260557101
-0.0059652826777165846875776126926
0.00560266123646791224432044670144
0.00648351476230198649215634436558
0.00403389420864881657061381750932
0.00161331613351470634364852731966
0.000134196756395033672216592264031
-0.000498965251735057071976519277986
-0.000624769410383890595185848573368
-0.000528328521800743643650387091354
-0.000377681341663491147148587900161
-0.000246865655013576131554885804597
-0.000155387440423023618070110019466
-0.0000987801146336548165291272799633
-0.0000660812838267192128160128763373
-0.0000474659953774591565595634678533
-0.0000363225248382564234647551207417
-0.0000289222127798908921612995409553
-0.0000234420483832158137944700994764
-0.0000190936633734588904022984604634
-0.0000155574361732664136606724963765
-0.00001268517249008024395629915842249
-0.00001037445447006471778129825514883
-8.53065946390071504196000772041e-6
-7.06377571418560747921569927925e-6
-5.89367156863074984185149391558e-6
-4.95393617143024811879112301825e-6
-4.19243558496349161539931157889e-6
-3.56958930427923209520156354731e-6
-3.05576282068392459150618295553e-6
-2.62872203266059657739913426464e-6
-2.27157102857546627921583991225e-6
-1.97124580134166180537986095291e-6
-1.71747354643348535323242831737e-6
-1.50206625851891377085634169042e-6
-1.318434343508489874592123418314e-6
-1.16123948496359694599165294128e-6
0.425027339979557573976029597283
0.
-0.190772837221338897920838080564
-0.107192733610101603793086529096
-0.0217041597302861377194671614458
0.0186815375504367022754360392309
0.0273761032044347588678762527551
0.0222537658590405212206657154802
0.0141180520925408064418239755984
0.00746444762071988069399636756063
0.00326325076533218202784417516178
0.00106363021036854665014615081832
0.00011567213300985041120937110957
-0.00018805161858056995170574461768
-0.000222887408685156808449730729015
-0.000178289099028054104345651226376
-0.000130317299493344075773827476428
-0.00009894344230885550346902527714
-0.000082546080783087390957572036067
-0.000074634662713904660540335954629
-0.000070013393997409230488197304352
-0.000065925035489058176307891146025
-0.000061424842604575780620381139271
-0.0000565008254506983464397828540783
-0.0000514513799783326218863617358273
-0.000046570881795415459354483537349
-0.0000420455014679344670400191424369
-0.000037953702884729474712938753244
-0.0000343013446723354564599658080087
-0.0000310569342964327424209239211425
-0.0000281757184690087124387854083511
-0.000025612526827861334715776962933
-0.0000233269368790529883013884081484
-0.0000212843412773590471549395061026
-0.0000194553460449502467372272767109
-0.0000178147826636766330829676481087
-0.0000163408472862563870463958683794
-0.0000150144792575698670835629364655
-0.0000138189351337020395089314284063
-0.0000127394842281451075769380614119
-0.300206148035474505698043588497
0.236023321010192432950217237078
0.0009196702271685446075125422462
-0.0252505048021120668296718806833
-0.0152048711186803443357471755402
-0.00532081704097644279735728751489
-0.00033296224940497439914614115614
0.001261194794025947498235379243551
0.00129196005056828200166102556047
0.000859635988184779241547503954076
0.00044249260912497566412533445516
0.000172318943540271813138404484697
0.000036552211707312435744286536921
-0.0000143196891795070167675107967677
-0.0000235068125453632397490251578198
-0.0000176797656137368732737027093497
-9.64660064438999466110616037248e-6
-3.83716158647442399592577379035e-6
-7.42551326923814548320920117989e-7
4.5270742808927903688534775808e-7
6.5823796467797229032941747943e-7
4.9255694462159487052580099046e-7
2.7145519515948317051051756667e-7
1.0993655439103742446396170178e-7
2.2428313127896392970774371199e-8
-1.2198608428143752288224797643e-8
-1.8640348752677635600843813081e-8
-1.4185536197312421734354420537e-8
-7.905255696394415909009868781e-9
-3.225588020578169783354445979e-9
-6.55112287295239938031694685e-10
3.73985320214599717166359239e-10
5.680835254812596803693275843e-10
4.341849983817024664897732147e-10
2.433043779072414719955991649e-10
9.98887939111607255455564984e-11
2.04860178545280175523121297e-11
-1.15900505187070291262415481e-11
-1.77681009872287761754266993e-11
-1.3652172594557152512370425e-11
0.770743865460224404714276746258
-0.472046642020384865900434474157
-0.0925388589982839388787968770661
0.0306640691034319774922399450758
0.0399256022677300382770598268265
0.0232971344896456417625247408383
0.00868609541822242184735401455768
0.00086300844987135068899411557257
-0.00194967782711378575205055709152
-0.00222551522908033245168556553094
-0.00161966116126125253760530335702
-0.000937186257607318009677827712076
-0.000448771707789531916760628182971
-0.000173095369172040856977231772966
-0.000046884711999526993339395579947
-3.1120384510406811954082994913e-6
4.4284237462750586997690017587e-6
6.764066773188296656641610475e-7
-3.81506648970657269975973976247e-6
-6.10218207323289512291469212389e-6
-6.34758865013143021730821918104e-6
-5.48387302005164845165566032207e-6
-4.29174030859994243208222732819e-6
-3.19925051151719329717754168275e-6
-2.35631809447651719533795834422e-6
-1.76106104830722718771475680577e-6
-1.355390024392456232231026332e-6
-1.07668115453948948307003155961e-6
-8.7727053435662873138994758841e-7
-7.26750654595282183646177728489e-7
-6.07763352441234145518155833098e-7
-5.10936896676852844913048251239e-7
-4.31089898737761882337601077092e-7
-3.64985676195932716686953394244e-7
-3.10236948854159427207092801624e-7
-2.64872620207266315911071899185e-7
-2.27208683611807674785045417351e-7
-1.95821776986586681182090932508e-7
-1.6953719957186881313721342984e-7
-1.47405792519828331442048132702e-7
-0.148659461015158586843277443619
-0.062475474276077026754856437424
0.0778789274563654778185277057089
0.047112893431866437816953365142
0.0095711994205604123073108864428
-0.0071343378218749881514107858765
-0.0098619411818688793909294980838
-0.00719851289306241184313074214516
-0.00384188128638177632821677781271
-0.00144938877077812085876313206931
-0.00017657478860626295517785326953
0.000316742706450130979078236604799
0.000399062505510259145693665087563
0.000321299584141683042534712006941
0.000214233160953550917279710333585
0.0001284936128788839434545018152989
0.0000734629138085670041623741721932
0.000042749280223504156435098969058
0.0000271275939420601169935672216968
0.0000194085547247210938856593496255
0.000015260971101122629590744441945
0.00001253954886144394985003018248796
0.00001038162217815028667169963190744
8.52997001670261877003921129155e-6
6.94467007457222400451691200206e-6
5.62737405652910458703733912029e-6
4.56481340085589349505557744993e-6
3.72434660636989679201329778081e-6
3.06453955552421007973201298116e-6
2.54514059236959311983985151379e-6
2.13238405463115690024349934563e-6
1.80030512683321857947797891548e-6
1.52986061043751369075334962003e-6
1.307308404387424243875253357942e-6
1.122650943607375728962423680411e-6
9.68442016279487848834317200947e-7
8.38976496731130565001532959309e-7
7.29774451435642698542568747812e-7
6.37257515653760984001710271629e-7
5.58538897259254233066561088282e-7


==> anc/RESim1.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.523598775598298873077107230547
-0.523598775598298873077107230547
-0.39269908169872415480783042291
-0.261799387799149436538553615273
-0.165806278939461309807750623006
-0.104719755119659774615421446109
-0.0688781722662047922321670821136
-0.0486198863055563239285885285508
-0.0370259134173082774533097255887
-0.0299199300341885070329775560312
-0.0250749413638795726554783495148
-0.0214199499108394993531543867042
-0.0184795172264106338392990749414
-0.0160462188872165984979307953471
-0.0140167941457149501643237840345
-0.0123227916967731511337744100962
-0.0109072821863373080901405094546
-0.00971997727046498289975073010106
-0.0087175767805052722386531840783
-0.00786435986303129081185808479273
-0.00713186039290618805361944606867
-0.00649783905623789323928830296492
-0.00594501321076618276212665487793
-0.0054598712904169111018501998754
-0.00503171456239066251136193601174
-0.00465194370719233836434094002663
-0.00431354934674655738902125226687
-0.00401075175472097225533615683696
-0.00373874224566766346313812652959
-0.00349349200368646549347423962904
-0.00327160611953862440706667290366
-0.00307020914935463183315814925231
-0.00288685379747432800461316411298
-0.00271944732707419211250914651709
-0.00256619194751137537736616178284
-0.00242553636471484951048567462048
-0.00229613628008262877557505489683
-0.00217682206255480492184231279351
-0.00206657217050104962637326609038
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.523598775598298873077107230547
0.174532925199432957692369076849
0.
-0.0523598775598298873077107230547
-0.0523598775598298873077107230547
-0.037399912542735633791221945039
-0.0227516134634975105563266832321
-0.0126051557088479358333377666613
-0.00673198425769241408241995010703
-0.0037399912542735633791221945039
-0.00235166116745989212475107684715
-0.0017261498096647215595948590018
-0.00141043626222604413148714128394
-0.00120133052409999308541500793156
-0.00102653606105061092748633660334
-0.000869485146252684315000916053938
-0.000730909971726223536201988969618
-0.000613237432380887922487647276956
-0.000516401626436461516110009517704
-0.000438094213640397034478280996128
-0.000375028567260044084972362142573
-0.000323940450020199681565080231199
-0.000282082551461798258857968796779
-0.000247341391918624349791388807419
-0.000218161678394828932724794637682
-0.000193411056591262572526109466158
-0.000172253513760340319450368473087
-0.000154054511103290051305052248296
-0.000138317783895943050353491746139
-0.00012464565341127334182072152863
-0.000112714259032639039736496736976
-0.000102257390804034258542866896694
-0.0000930550827816381863932748671957
-0.000084924933329440806257927192663
-0.000077715176032978065351063997664
-0.0000712990436745968026273476547187
-0.0000655701802976194320031019704755
-0.0000604389282949359364103047982712
-0.0000558293404898851724229888832963
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.174532925199432957692369076849
0.261799387799149436538553615273
0.287979326579064380192408976801
0.283616003449078556250099749879
0.266786042804847521044049874612
0.246527756844199052740471321049
0.226788914113310801572881961167
0.208972011332535353808452617906
0.193340547885696528685257809513
0.179722163064737526880901121723
0.167826222933902299632791677707
0.157368632003683528184246156921
0.148109357685198668561249684789
0.139855411510324789182292254199
0.132453139900641857475352932425
0.125779231667093596011931903406
0.119733339589159054542363935304
0.114232671473224350960233275044
0.10920814315452344244968184214
0.104601607550364708284326216806
0.100363792456562163926469400687
0.0964527110648819859811701882823
0.0928324031507173538524084469461
0.0894719211560904137466177451357
0.0863445060970644970342008633163
0.0834269145831404913674201517702
0.0806988675060234591612684655805
0.0781425969809800429310707219557
0.0757424726346796435933954769419
0.0734846919899611067777729382759
0.0713570227211604254938121423555
0.0693485870278720197979105543231
0.0674496803641463714609592003171
0.0656516183353388109235022543782
0.0639466068113434748276607383621
0.0623276312732743004772087630005
0.0607883621708847704335771294594
0.0593230736681765212957837590427
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.174532925199432957692369076849
-0.174532925199432957692369076849
-0.139626340159546366153895261479
-0.107628637206316990576960930723
-0.0847731350968674365934364087552
-0.0695015041419170527953541145309
-0.0592511577413154346451673592239
-0.0520655263962990975973168466354
-0.0467202981550271419900680469315
-0.0425152740375854165426355268119
-0.0390639713295050081836057880689
-0.036150391248135741773377170421
-0.0336463360807782893797195496407
-0.0314683569179733967256486397924
-0.029556892625089631569581876475
-0.0278665383044595029093272768901
-0.0263614094478181488858783681606
-0.0250126771038081970454600673887
-0.023797006688082260923480539917
-0.0226954111925494128344824116937
-0.0216923485942968277510278563095
-0.0207750032174502849413364839536
-0.0199327197866938016133287058436
-0.0191565635875164006147471637416
-0.018438981170260429150025980098
-0.0177735385907300115885062626135
-0.0171547181733337925571974132657
-0.0165777590838525564702473310819
-0.0160385307977961532599053690552
-0.0155334315336959211786014287245
-0.0150593059036132375356214915893
-0.0146133775714244942475578339867
-0.0141931937813043190351592308766
-0.0137965793725644923728976431525
-0.0134215984388186147934855159322
-0.0130665221892793197514825458378
-0.0127298018721106802852393240991
-0.0124100458521005398796980833767
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.362931015050600355083448149706
0.362931015050600355083448149706
0.27219826128795026631258611228
0.181465507525300177541724074853
0.114928154766023445776425247407
0.0725862030101200710166896299413
0.0477427109084420705199059768364
0.0337007371118414615434630424727
0.0256644074928638822523295477292
0.0207389151457485917190541799832
0.0173806249090790754463664292473
0.0148471778884336508897774243062
0.01280902526359547135894630047415
0.01112239138032192829781209897352
0.0097157013425914649252015730636
0.00854150832124581421762327605078
0.00756035189503142113020178797491
0.00673737484012955586594941943305
0.0060425637667220746550832444358
0.00545115886596893689487285939416
0.00494342892349006802834236595503
0.00450395882156359160884225508883
0.00412076914543420748272470443899
0.00378449439117267227364891853321
0.00348771876230350674561927614595
0.00322448166476394911336409490771
0.00298992456790357015255874453569
0.00278004127071069523793743854514
0.00259149864642489933024488344239
0.00242150413266398762191982174137
0.00226770455766086090973380153803
0.00212810681560451108720279799736
0.00200101457040810182166171584416
0.00188497724744275568856638097836
0.00177874871319314500481605744422
0.00168125369254771715256053058274
0.00159156038872067504259170210665
0.00150885807524054793038862717609
0.00143243867340644912900493422665
0.
0.
0.174532925199432957692369076849
0.261799387799149436538553615273
0.270526034059121084423172069116
0.239982772149220316827007480667
0.198219536476498859093476308707
0.159261294244482573894286782625
0.127886923166965458880539484286
0.104252256212875579193031171796
0.086828241402246041116913655028
0.0738700217042004789090232333889
0.0639695427190748857971676610986
0.0561499242526076170653918762224
0.0497847357590837732794551965209
0.0444837456418770676796363336451
0.0399996371309293422666182555714
0.0361666448222564273555227663531
0.0328652658303443613681580609297
0.0300037686201887055013736761354
0.0275089477558947239697173600862
0.0253213474292790159331730022264
0.0233924207711936520277610832158
0.0216824889838910641014950933759
0.0201590819311433377537810178733
0.0187955424113086357202349015631
0.0175698684389967024013451709634
0.0164637778517019259002922572427
0.0154619691769706705280204723307
0.0145515449438016764431875231631
0.0137215629501310571237098132851
0.0129626852853419169045793998851
0.0122669010954004175292817300114
0.0116273050825801971254445223655
0.0110379186177431954500056634736
0.0104935439481109187456776942674
0.00998964450798920307719132249331
0.00952224607872301077000878203
0.00908785475685503602937445848283
0.00868338856237781974907316270823
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0872664625997164788461845384244
-0.119991386074610158413503740334
-0.113446401379631422500039899952
-0.0916903874398409947876925046084
-0.0687483114587647379481697836933
-0.0501565725269302996225565598573
-0.0368285249899993949416338319898
-0.0278311009102919783117860113163
-0.021853889964771730242330359164
-0.0178001727717793450078173301959
-0.014919718109833990396309679401
-0.0127564120119009451749283142688
-0.0110522887235685182997812436771
-0.00966530887639830982913243778211
-0.00851469159326140374798525238203
-0.0075499531696267658133463722671
-0.00673552015203519830336530385515
-0.0060439209027025657980292468509
-0.00545301049943111299394927921084
-0.00494478503984747109870099214123
-0.00450469239266952304003960314437
-0.00412105776328550018864590425762
-0.00378454649415764305847668331339
-0.00348768005213153860252693605107
-0.00322442830548318244744064462627
-0.00298988509529240935144269788326
-0.00278001971866879301197243769565
-0.0025914900930025378861103759023
-0.0024215025756198851910508728431
-0.00226770572218809608690124391382
-0.00212810843238828950698297099606
-0.00200101577429113681973205547052
-0.00188497790879415645949300892535
-0.0017787489771721130806458338945
-0.00168125374085727380980690148579
-0.00159156035239686259673335504423
-0.00150885802457060213638687142586
-0.00143243863550573146373885598463
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0872664625997164788461845384244
-0.109083078249645598557730673031
-0.0916297857297023027884937653457
-0.0637529990659039831570737044601
-0.0394776854617765023351787197634
-0.0226563822047081374147286643905
-0.0125185818372212329773395677145
-0.00699805462315848085985441487035
-0.00420192844566840698167258452091
-0.00282712078951050254713229665926
-0.00211853461542852733387182416793
-0.00169665235833025894858145556265
-0.00139609803771679207726256045057
-0.00115557035607413407661233760679
-0.000956011026488373502470664755439
-0.000791466710390784694298332192733
-0.000658066336097713930526580181066
-0.00055129437356212222014526242053
-0.000466188262580697660896706311114
-0.000398064816728029108906721555303
-0.000342989566802190744664306451895
-0.000297902772464541333929369420427
-0.000260529397438085943556650828417
-0.000229207377635790761620049334304
-0.000202717009220549138982378278536
-0.000180145743984658487479996714766
-0.000160793262011666966899337820257
-0.000144109100553109607387877863399
-0.0001296525707434557525949037091
-0.000117066496947015733422566940137
-0.000106059114956703414123197705802
-0.0000963908101216274668800919799719
-0.0000878639133759343346042038103986
-0.0000803146279609071830749328183443
-0.0000736065755129670184468372331866
-0.0000676256327722685125861076494717
-0.0000622758096489601264837168958231
-0.0000574759623829475773582245458319
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.362931015050600355083448149706
-0.1209770050168667850278160499021
0.
0.0362931015050600355083448149706
0.0362931015050600355083448149706
0.025923643932185739648817724979
0.0157702167254129916196974493622
0.00873722814010704558534227027071
0.00466625590779343313678719049622
0.0025923643932185739648817724979
0.00163004730785713362943323573732
0.001196475873793187983791587306724
0.000977639918521490181561307810148
0.00083269886570051163720444813569
0.000711540576460342853997269724074
0.000602681177663799829625263303194
0.000506628186145181186442417184162
0.000425063797268632573189116543178
0.000357942331401003417568704025597
0.000303663769004467538539754354223
0.000259949994025735371308999830302
0.000224538409600821287833051476853
0.00019552472523090114241579002114
0.00017144398844416690976679772822
0.000151218152285601209812376289823
0.000134062328565353678713726566167
0.0001193970374045236353280612681755
0.0001067824500237862886710044548418
0.0000958745819287727330946404845764
0.0000863977832310762460590977190077
0.0000781275708573770990010257739195
0.0000708794221272328252663428880052
0.0000645008682668648217998233885692
0.0000588654780965432239050001273947
0.0000538680551539785812901462847393
0.0000494207310996671764496874710958
0.0000454497856021021849014460923349
0.0000418930727436995470084159021818
0.0000386979499530851031239772700473
0.
0.
-0.174532925199432957692369076849
-0.130899693899574718269276807637
-0.0610865238198015351923291768971
-0.0145444104332860798076974230707
0.00747998250854712675824438900781
0.014180800172453927812504987494
0.0136786717170190512477154336022
0.0108459746373933337994543640613
0.00794653697309539451311468296865
0.00572253291452505878148095038676
0.00421816962326401781116147741425
0.0032503654151047768891209519406
0.00262186021001666931491055461999
0.00218944413226396976985291309321
0.00186741759083730966715711727109
0.00161079024584350700739447501984
0.00139787136968804349496877035223
0.00121823391863843779837648174778
0.00106606997761832888873376004274
0.000937193610438675128829932401364
0.000827998508986276256143527609417
0.000735247588502852425109278039324
0.000656107493392083783654271767534
0.000588190214790727504554538699638
0.000529542771893094958881030541826
0.000478595285902037129576300472066
0.000434092197086361375709982938055
0.000395025260603305067232266756582
0.000360577318064113627761983324389
0.000330078822597544684014481734847
0.00030297554493113825697708199838
0.00027880480413197282944656852792
0.00025717774819185318614044396713
0.000237765819139410164050034109712
0.000220290144226825972657244902017
0.00020451304747700275251961092401
0.000190231166003282156787944520764
0.000177269825555840379566934312527
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0872664625997164788461845384244
0.0545415391248227992788653365153
0.0174532925199432957692369076849
-0.00284828037651852396234074535135
-0.0098434492039561147269952202568
-0.0099981999994888460820920008743
-0.0077550950339386491673053323278
-0.00531457158070747713568443747451
-0.00344711086276643185929328748718
-0.00223255969592807438098549903779
-0.00151121060257771268782939462596
-0.00109761194723061733593067374641
-0.000853695820872363863485182973832
-0.000696211801947176076912478165158
-0.000582069702172299620609983177605
-0.000491700001786782170861921649259
-0.000417067061295421940857575134735
-0.000354823241730872590167791811491
-0.000303104645999902051792860647167
-0.000260361345973136759159683469116
-0.000225101993271536271761345860283
-0.000195939113022792724725382089068
-0.000171668958596437122623384773927
-0.000151306961481579722931413288722
-0.000134078411384225095733441941428
-0.000119385056423516580017923720647
-0.000106765890579050499765339570944
-0.0000958623017106286921296472034948
-0.0000863910627696676019591683526708
-0.0000781248979436676919292891529363
-0.0000708789345819854863758109809796
-0.0000645012336151441723396516727161
-0.0000588659862315193082467021031571
-0.0000538684341555390327501470051398
-0.0000494209396345118902809368980453
-0.0000454498689641671654470490340383
-0.0000418930880212127014558847710883
-0.0000386979384506056192383436555833
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0872664625997164788461845384244
0.0436332312998582394230922692122
0.00436332312998582394230922692122
-0.0126051557088479358333377666613
-0.0151677423089983403708844554881
-0.0118865925743463021285527154025
-0.0076204245669637780579748006327
-0.00426866903034062881975119607267
-0.00215993939356657561819506536122
-0.00102464695235220385273423915158
-0.000491115344119628863481065056003
-0.000270558355996230718585238307568
-0.000187444163391449608080131407906
-0.000153271554285358495821312815623
-0.000131584602757870334340947109771
-0.000111432592403790280257295631848
-0.0000917442316409242009139450541551
-0.0000738686457307060138549887514822
-0.0000588539979546568344797340893909
-0.0000469330702808186583128617416699
-0.0000377680839811414464638619923073
-0.0000307955623875581297072575959721
-0.0000254572641278737370155438151934
-0.0000213016583623687994921149237893
-0.0000180012062805827055406321915346
-0.0000153313720494424679672966252507
-0.0000131405597666239865296245250344
-0.0000113243860581684606148153628493
-9.80784914665031907078454580176e-6
-8.5344309607070269037460280538e-6
-7.45991238585729707444296342241e-6
-6.54891910105525859242344036497e-6
-5.77287359936091893645697014557e-6
-5.10862115458453112359866398769e-6
-4.53738682737510562607037385105e-6
-4.04392759562042642791807757839e-6
-3.61583253940406526684953186726e-6
-3.2429520247885459633994275957e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0436332312998582394230922692122
-0.0872664625997164788461845384244
-0.120718606596274462403888611487
-0.1439896632895321900962044884
-0.159339210728946606464685161677
-0.169026826963974656050883623829
-0.174803035678908270603083457563
-0.177909306192874369076298835776
-0.179195243000609549043712083587
-0.179235775313234778108111240367
-0.178420807286139601074159843034
-0.177017328933975862881498930627
-0.175210580730927288236483352762
-0.173130864894421258880354464611
-0.170870991283655736580076601712
-0.168497740777520887076490038643
-0.166059520718102795449783733476
-0.163591575515965726664567044979
-0.161119601317718350109344990305
-0.158662297240876887421300695805
-0.156233192874863773942349391842
-0.153841973602464502423902223699
-0.151495451662012689017306309209
-0.149198283865497049192465992021
-0.14695350608805302947252795171
-0.144762933967193976434420786195
-0.142627465085154959191982375508
-0.140547308049536413506146515716
-0.138522156942822139446373045754
-0.136551324671523320274597284921
-0.13463384520239499983986831014
-0.132768552111694343267240945688
-0.130954139007595788494844230539
-0.129189206016453708019943096048
-0.127472295511056070304356718214
-0.125801919504959101847250360388
-0.124176580571607243561908529615
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0436332312998582394230922692122
0.0698131700797731830769476307395
0.0814486984264020469231055691961
0.0851886896806756103022277637
0.0851367453576995885886288443319
0.0833994963337237512782649854651
0.080984662474482919614955222841
0.0783556501037389357951699159132
0.0757193707746796196447447601648
0.0731652094872108347907363575992
0.0707294067616604186045127454898
0.0684241390607587734824370404853
0.0662505263745099932260171973075
0.0642045164064784287259955174536
0.0622796484186234955506392040659
0.060468432096825390674780681583
0.0587630809643750285853355659119
0.0571559188757766080358176850298
0.0556396046854268649852569057065
0.0542072484466061061960927972712
0.0528524609527598862608817580644
0.0515693626433475022080999471
0.0503525686873223598775318224363
0.0491971610910332502752064647069
0.048098654665291363806450018828
0.0470529610075478689023829927516
0.0460563529130740663575434734354
0.045105430531486275716017791424
0.044197089914808459389264278225
0.0433284942062898976253047979371
0.0424970474915052899756082301033
0.0417003712080744100976639330714
0.0409362829462196853459276913438
0.0402027774442290044547647170684
0.0394980095756655731478889486174
0.0388202791298607974197759639307
0.038168017198417044491412547935
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0218166156499291197115461346061
0.0370882466048795035096284288304
0.043996841560690391418284704789
0.0455032269269950211126533664642
0.0442176049333384837010801121035
0.0417437565516054495909315771972
0.0389277249422678724424501609536
0.0361655265403781723426076247823
0.0336156013689531730977506725516
0.0313219352359255203674126199648
0.0292787482164335980991242191338
0.0274619389792197901575183890368
0.0258431762356051810632772685188
0.0243955486723122425967661749783
0.0230953922374120830150597904816
0.0219225342396047693523909209954
0.020859969247637232897571984648
0.0198933914630774738878828215898
0.0190107419509226007740620054489
0.0182018178996691545584626497585
0.017457949231185620600401442963
0.0167717347167262938624138378247
0.0161368272938396095095357657568
0.0155477591991477076105297753594
0.0149997991627552004449798274211
0.0144888354321253690421313138114
0.0140112796399237585055174328734
0.0135639875225450111922335736631
0.0131441932865991214358606858003
0.012749455054024270774040480484
0.0123776093250251916030894110065
0.0120267328056527024050050892011
0.011695110272477853011528483624
0.0113812074061513526825784511242
0.0110836477318108887946410908466
0.0108011929681982015894903610597
0.0105327262178441741026180234956
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0218166156499291197115461346061
-0.0283616003449078556250099749879
-0.0272707695624113996394326682576
-0.0240502215378980533962996674348
-0.020829673513384707153166666612
-0.0181722163789100407359219514393
-0.0160913773019157264658152405023
-0.0144633851597954519983791086928
-0.0131637949310558107680511449224
-0.0120993085751728117544823285932
-0.0112063744639996493516213032401
-0.0104427372460045924280083801632
-0.00977988906491015351132555902367
-0.00919790324620827601310573500212
-0.00868225428529245866227621781885
-0.00822194015331660981243999044959
-0.00780837240095051317147691220538
-0.00743469738135943870491599071758
-0.00709535782307721586979842534915
-0.00678579253716132986947561073304
-0.00650222039237652843368880883637
-0.00624147946333436729197630591596
-0.0060009045989294133185327339123
-0.0057782329067526974942076571981
-0.00557153003176663251007122131518
-0.005379132139006370823617986533
-0.00519959985992131529074021295042
-0.00503168142073895197503351443609
-0.00487428287310202183874951513336
-0.00472644386517358061953101226838
-0.00458731777346517679217649451098
-0.00445615529727503519975053232082
-0.00433229082574309607823393520564
-0.00421513104229247692674791981679
-0.00410414534736532560327436079795
-0.00399885776843611087413615913953
-0.0038988400937913903218050653375
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.1209770050168667850278160499021
-0.181465507525300177541724074853
-0.199612058277830195295896482338
-0.196587633152408525670201081091
-0.18492199338292494282823310485
-0.170880019586324333851790170487
-0.157198096399892971259358593414
-0.14484836047108782028776903832
-0.13401345565488564410272908463
-0.1245739106124575564040895092429
-0.1163282732506592117150338877048
-0.1090796235819288145132298546049
-0.1026615836940399249696109509962
-0.0969403841744325501776235227448
-0.0918095204784418981039516433518
-0.0871835198030421156658222896128
-0.0829928267552520791113159474213
-0.0791800541594959529490476210219
-0.0756973165217448158874302697559
-0.0725043093555731850241322056486
-0.0695668797715695712417065604445
-0.0668559247319859887570038810547
-0.0643465185085239175060327139901
-0.0620172098886257926894025680109
-0.0598494509580212635803735572011
-0.0578271306261192166351232192621
-0.0559361924861807460667589270301
-0.0541643207789984110391315440806
-0.0525006813553670074356190711568
-0.0509357070671575380664409696126
-0.0494609191123243054253286311861
-0.0480687775741854879447955184452
-0.0467525557740775626269916955138
-0.0455062341483377068787021034434
-0.0443244102176581241253538319299
-0.0432022218880499555208066397892
-0.0421352818496056149957242054896
-0.0411196212552464883190908160318
0.
0.
0.
-0.0436332312998582394230922692122
-0.0872664625997164788461845384244
-0.117809724509617246442349126873
-0.135263017029560542211586034558
-0.143132581960427831821822318826
-0.144924661103100580940985037026
-0.143220887309487068734940481752
-0.139678284482522387867494180847
-0.135274114225832692304945803696
-0.130550722493399445120644067518
-0.125794923938090548026110038488
-0.12115192395905835262872882767
-0.116691474696559941419399225724
-0.112443961222755066493530820307
-0.108419276550986970703146788933
-0.104616506460001152632219208797
-0.101028944428518313069016151404
-0.0976467931995502365181760335339
-0.0944587093157477132205188211045
-0.0914527370598142915993298724576
-0.0886168905477884316171811729059
-0.0859395144852325369165537297247
-0.0834094978485367984872163177304
-0.081016388387898718384735524539
-0.0787504412468665035281858690542
-0.0766026252677228974030860893365
-0.0745646033980311565072505687697
-0.0726286982866043990858291802017
-0.0707878503073396071495129499856
-0.0690355725794002832026967818007
-0.0673659057710473459770081038069
-0.06577337432280542743839200148
-0.0642529449976648098831590476465
-0.0627999882125417317443082002579
-0.0614102423255798230951735455799
-0.0600797808833527253432462439504
-0.0588049827301902831103994493137
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0218166156499291197115461346061
0.0414515697348653274519376557516
0.053450708342326343293288029785
0.0589135196419712935067743833312
0.0601428686190704740619488083764
0.0590332801643882324575718918743
0.0568128046469493487059780858859
0.0541781043072532241246878972886
0.0514844197787130996344914357783
0.0488933238551028108170549661181
0.046466637730440752215573159924
0.0442192893492047650795301702137
0.0421463518101024996557958623051
0.0402357022257669590777568373332
0.0384734238572944282261028603915
0.0368458727684698144149051504902
0.0353403551376480836093281581584
0.0339452868407459160945044004771
0.0326501833706861523172064404195
0.031445600834562731394662725277
0.0303230629828171810465534285215
0.0292749827740359138122371275509
0.0282945813786559803217078796956
0.0273758072554513713691456225236
0.0265132580072382217647990161701
0.025702107217171124785028108643
0.0249380376338877137259262529448
0.0242171812616010951504483214273
0.023536066302664182339217151159
0.0228915705274982403315712145758
0.0222808804658773594249656779999
0.021701455760403467350530431642
0.0211509980423032087146682810109
0.0206274237432456115353703770348
0.0201288403221301289636450224151
0.0196535254511113272619293386364
0.0191999087654478091337907769561
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0218166156499291197115461346061
0.039269908169872415480783042291
0.0479965544298440633654014961334
0.0502474750921383376213546687515
0.048901251388343108210582675128
0.0459851548123836670110433406016
0.0426384975148674236076729633129
0.039398457251984792448780368
0.0364654131847917603265213860434
0.033877852231308586651183763783
0.031609329544460010985661482382
0.029615151065384694183189480594
0.027851460251155450301569048085
0.0262811137867389022883363004099
0.0248741636333916506891215428735
0.0236066532690231840578150581008
0.0224592239223769105514506342048
0.0214159891819571587261503784056
0.0204637255038036832231843024013
0.0195913054739308286964765814949
0.0187892923111338021151510700348
0.0180496367295870316839022020102
0.0173654402937351491554273731186
0.0167307650005462840297308055711
0.0161404775722846506407755045963
0.0155901213023432716010066939797
0.0150758103676655514465364487744
0.0145941425848554726775316561644
0.0141421272719144721486273826502
0.0137171254302487916511969336892
0.0133167999503872596442241767486
0.0129390739749510987248714886123
0.0125820959176851219362529529234
0.0122442099368817647807616550827
0.0119239309010562701028060019814
0.0116199230736643726261336969985
0.011330981892063987313642447496
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.1209770050168667850278160499021
0.1209770050168667850278160499021
0.0967816040134934280222528399217
0.074602486427067850767153230773
0.0587602595796210098706535099524
0.048174771640645166180719605586
0.0410697729333053708695621550362
0.0360890728259641292240717125055
0.0323840429410770781003572667781
0.0294693423298857737615873468384
0.0270770815885209347315088404864
0.0250575417697842116804159527869
0.0233218629905638315562841354138
0.0218122028745473101066910989419
0.0204872767891939187560623713734
0.0193156124577018232790797250024
0.0182723366343414546229996122558
0.0173374666127609502631901758158
0.0164948280916103810402968958234
0.0157312602797642515594406844517
0.0150359902678603390841906981785
0.0144001349062994574020230419429
0.0138163085210382430602454886643
0.0132783180399043042152450161108
0.01278092781056393734765029787372
0.01231967816273789123956586842944
0.01189074453514677348525918119848
0.01149082696897442149279484167671
0.01111706240281625393712098741344
0.01076695427200227486889660975305
0.01043831542827925511229365110072
0.01012922146209082899648306304223
0.00983797225265203774453212342992
0.00956306009346457716207553666444
0.00930314311647488646630889658473
0.00905702301522292452834156542537
0.00882362627674023153569430871978
0.00860198829300313325862674060423
0.
0.
0.
0.0436332312998582394230922692122
0.0610865238198015351923291768971
0.0610865238198015351923291768971
0.054437650478870755851667497779
0.0466979463554435205254285119307
0.0399336411856771373767692342168
0.0345724098954075185143207674349
0.0304434658469710773948866645716
0.0272442989452988714025532189433
0.0247083888022354921576275136102
0.0226422060575569557312854428227
0.0209160346260461735565916831718
0.0194449161987922458771227933099
0.0181723067675536449567124576391
0.0170589887476430363664974812552
0.016076368800617428820503167767
0.0152026567921021552047295708611
0.014420709615400222204581663594
0.0137167650884448335185218716105
0.0130796364493629418382022279578
0.0125001516594317244176044881425
0.0119707356895143413438959374952
0.0114850878747871711466824679082
0.0110379294270250267521922084042
0.0106248054199208081196538784418
0.0102419295335131238007149067552
0.00988606214249314096150074376539
0.00955441416174809431541258213565
0.00924457067800396281718837696502
0.00895442978404634137775798730745
0.00868215315672347432967754409257
0.00842612578641331869655971230341
0.00818492291045206392204026351812
0.00795728267451715921701079601467
0.00774208338981337013307216335896
0.00753832450680592467446724606966
0.0073451106149856945036858663049
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0218166156499291197115461346061
-0.0283616003449078556250099749879
-0.0265435490407470956490477971041
-0.0223447162668520071331351481819
-0.0183211955830009919006188521271
-0.0151745960738354543469843129047
-0.0128816269630580439955553483814
-0.0112274270954429966199880951218
-0.0100045489322588775800479799044
-0.00906323288393680435227617383191
-0.00830791549204291027798291894206
-0.00768088032942467510372201276283
-0.00714746932003111016827156302929
-0.00668607631285591685973132531197
-0.00628229042313212705526791928477
-0.00592576461129428972757687502509
-0.0056086230276648041441551525171
-0.00532464939578881953775882183478
-0.00506884239388933219277919990378
-0.00483713788346052919486881367018
-0.00462621122193002646709255702308
-0.00443332520853191369941983945859
-0.00425621004825774636011048468042
-0.00409296867752666020888671068156
-0.00394200271006555716229313380217
-0.00380195485604869255048930423242
-0.00367166416449443444881414943897
-0.00355013105268136789588047857954
-0.0034364897365735230365729896129
-0.00332998626280027483267898116545
-0.00322996081581844364682442845527
-0.00313583332869176970913402616589
-0.00304709168105501168087345038064
-0.00296328194821148328320794774859
-0.0028840002932681676207477139421
-0.00280888618654426160058887386579
-0.00273761670468012474303775489987
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0218166156499291197115461346061
-0.0261799387799149436538553615273
-0.0225438361715934237019310057596
-0.0175225516172446580540354668424
-0.0134362648764642832509204765511
-0.0106226140485964404309790107785
-0.00879831018704041858208362963734
-0.00761040298546032336373500911824
-0.00679620778720808178190750291162
-0.00619460357647267519462736890676
-0.00571705222500179633333390933799
-0.00531787818626859452987263282829
-0.00497379553941484177125058506353
-0.0046722033574324770496581204824
-0.00440532624853301330610261672728
-0.00416760209901002364366262133996
-0.00395463478247747625143379302025
-0.00376280128589613423880099388826
-0.00358908968208473464456096079837
-0.00343100173632971058791427286185
-0.00328646966048342508648185057626
-0.00315377905156858575783428624937
-0.00303150073173410654649390816996
-0.00291843397654534820034627768501
-0.00281356129144442209656460233227
-0.00271601326856532331847729547167
-0.00262504147428759174164373147178
-0.00253999741427643818673216544486
-0.00246031599979446667092582325765
-0.00238550235037764322553704843081
-0.00231512110735518732781318103686
-0.00224878767802786611105873519465
-0.00218616099603822091578109096785
-0.00212693749287084779559447773456
-0.00207084604866826298240446331066
-0.00201764374158457366422927404429
-0.00196711225223147422099187095489
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.861285463341661671541008751864
-0.861285463341661671541008751864
-0.645964097506246253655756563898
-0.430642731670830835770504375932
-0.27274039672485952932131943809
-0.172257092668332334308201750373
-0.1133000520229209698872398417631
-0.0799765073102971552145222412445
-0.0609051863363032182018284760247
-0.0492163121909520955166290715351
-0.0412466252736672391403567502922
-0.0352344053185225229266776307581
-0.0303975874246315015516043191574
-0.0263949720916860218554508942504
-0.0230567021982853047997756932044
-0.020270179860696616262457806706
-0.0179417600450330429447254709953
-0.0159887217411782877146268240415
-0.0143398390266182060851673612875
-0.01293635345265402222213388327015
-0.01173144012029696599809443602948
-0.01068851682450263925682036861342
-0.00977915475825204935675373965566
-0.00898112828621336358219537286753
-0.00827683869833271647785135017662
-0.00765214068102090822312516538721
-0.0070955042694943251083638189546
-0.00659742219501182925592575109182
-0.00614998448706338055707099675276
-0.00574656400912573694648112555332
-0.00538157635933821429028061508781
-0.00505029162212254838323195249749
-0.00474868415747569260449450736416
-0.00447331155130368983071337628793
-0.00422121655653305713168498587459
-0.00398984739669866040303764351072
-0.00377699278923407686228479213483
-0.00358072876816321962887828278525
-0.0033993749648576579670751271189
0.
0.861285463341661671541008751864
1.035818388541094629233377828713
0.885946869655466570482764044565
0.658989975473422288751353918143
0.459393663952030886853436367498
0.314369834420997606486365285605
0.218874291255536301691363511478
0.158964428177330548799944400439
0.1216135472397086842045998058077
0.0975221254802128904469871815723
0.0809583157878854037380197447519
0.0687253998540196393371496610442
0.0591547845300926036895222778502
0.0513933519464415035222387336643
0.0449817465867648964053336749917
0.0396377319552053817888518810777
0.0351590008102660253423374015715
0.0313853387742320823361852160431
0.028185609352702580609161183212
0.0254529015940143716672318345559
0.0231013278367987786439143221928
0.021062726466745485638427347369
0.019283271259142354854262301045
0.0177203492513693956179625589893
0.0163399523954128805885279742228
0.0151146429596276693388165911048
0.0140220310961222060870142033416
0.01304365577603587820464433774037
0.01216416084911743281713131565171
0.01137067915948133913579327200175
0.01065236228934696185764884995494
0.0100000139077360887682640523327
0.00940579906525214865732949677594
0.00886301097763829569875701015974
0.00836588246884355367424370879402
0.00790943269507731208082793121468
0.00748934199646228304215228760064
0.00710184927545148524033311277532
0.00674366746636123377676075102779
0.
0.861285463341661671541008751864
0.861285463341661671541008751864
0.645964097506246253655756563898
0.430642731670830835770504375932
0.27274039672485952932131943809
0.172257092668332334308201750373
0.113300052022920969887239841763
0.0799765073102971552145222412445
0.0609051863363032182018284760247
0.0492163121909520955166290715351
0.0412466252736672391403567502922
0.0352344053185225229266776307581
0.0303975874246315015516043191574
0.0263949720916860218554508942504
0.0230567021982853047997756932044
0.020270179860696616262457806706
0.0179417600450330429447254709953
0.0159887217411782877146268240415
0.0143398390266182060851673612875
0.0129363534526540222221338832702
0.0117314401202969659980944360295
0.0106885168245026392568203686134
0.00977915475825204935675373965566
0.00898112828621336358219537286753
0.00827683869833271647785135017662
0.00765214068102090822312516538721
0.0070955042694943251083638189546
0.00659742219501182925592575109182
0.00614998448706338055707099675276
0.00574656400912573694648112555332
0.00538157635933821429028061508781
0.00505029162212254838323195249749
0.00474868415747569260449450736416
0.00447331155130368983071337628793
0.00422121655653305713168498587459
0.00398984739669866040303764351072
0.00377699278923407686228479213483
0.00358072876816321962887828278525
0.0033993749648576579670751271189
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.430642731670830835770504375932
0.430642731670830835770504375932
0.322982048753123126827878281949
0.215321365835415417885252187966
0.136370198362429764660659719045
0.0861285463341661671541008751864
0.0566500260114604849436199208815
0.0399882536551485776072611206223
0.0304525931681516091009142380123
0.0246081560954760477583145357675
0.0206233126368336195701783751461
0.017617202659261261463338815379
0.0151987937123157507758021595787
0.0131974860458430109277254471252
0.0115283510991426523998878466022
0.01013508993034830813122890335298
0.00897088002251652147236273549763
0.00799436087058914385731341202074
0.00716991951330910304258368064374
0.00646817672632701111106694163508
0.00586572006014848299904721801474
0.00534425841225131962841018430671
0.00488957737912602467837686982783
0.00449056414310668179109768643376
0.00413841934916635823892567508831
0.00382607034051045411156258269361
0.0035477521347471625541819094773
0.00329871109750591462796287554591
0.00307499224353169027853549837638
0.00287328200456286847324056277666
0.00269078817966910714514030754391
0.00252514581106127419161597624875
0.00237434207873784630224725368208
0.00223665577565184491535668814396
0.0021106082782665285658424929373
0.00199492369834933020151882175536
0.00188849639461703843114239606742
0.00179036438408160981443914139262
0.00169968748242882898353756355945
0.
-0.430642731670830835770504375932
-0.430642731670830835770504375932
-0.322982048753123126827878281949
-0.215321365835415417885252187966
-0.136370198362429764660659719045
-0.0861285463341661671541008751864
-0.0566500260114604849436199208815
-0.0399882536551485776072611206223
-0.0304525931681516091009142380123
-0.0246081560954760477583145357675
-0.0206233126368336195701783751461
-0.017617202659261261463338815379
-0.0151987937123157507758021595787
-0.0131974860458430109277254471252
-0.0115283510991426523998878466022
-0.010135089930348308131228903353
-0.00897088002251652147236273549763
-0.00799436087058914385731341202074
-0.00716991951330910304258368064374
-0.00646817672632701111106694163508
-0.00586572006014848299904721801474
-0.00534425841225131962841018430671
-0.00488957737912602467837686982783
-0.00449056414310668179109768643376
-0.00413841934916635823892567508831
-0.00382607034051045411156258269361
-0.0035477521347471625541819094773
-0.00329871109750591462796287554591
-0.00307499224353169027853549837638
-0.00287328200456286847324056277666
-0.00269078817966910714514030754391
-0.00252514581106127419161597624875
-0.00237434207873784630224725368208
-0.00223665577565184491535668814396
-0.0021106082782665285658424929373
-0.00199492369834933020151882175536
-0.00188849639461703843114239606742
-0.00179036438408160981443914139262
-0.00169968748242882898353756355945
0.
0.
-0.319977029532293755769343307556
-0.414515697348653274519376557516
-0.37626389790911088462513233484
-0.29513032837543003609786020981
-0.216279340805666941728163455871
-0.155025234705788003150294908155
-0.1122853541485547692615738952502
-0.0839481067130915361621678580771
-0.0653362682083826337015073294421
-0.0527959027417124606846667949934
-0.0439193777116366336985507924937
-0.0372761041343842027575637183979
-0.0320666459217168489306998764443
-0.0278511819562958698930115806901
-0.0243770387352999137374709192662
-0.0214839224910325172553233391067
-0.0190577728725685250951516663642
-0.01701050112108202482347562713
-0.015271573095263063144210078682
-0.0137841676549406812308806632174
-0.012502771327921350668685504348
-0.0113911571174018940089973480489
-0.0104205490436456707279230551847
-0.00956801802360862676913869036963
-0.00881516152234184936657453353521
-0.00814706974331146426619171629616
-0.00755154202359257970230888594861
-0.00701850146092774700975765671541
-0.00653955727700624925869479922361
-0.00610767382011574599371285314727
-0.00571691597672684443939683677172
-0.0053622499717012140913388236701
-0.00503938524445232097940397786406
-0.00474464756771571591250939302441
-0.0044748764449513783474206910345
-0.00422734166079046498497601797492
-0.00399967508167744881978650322904
-0.00378981466624710403818861261061
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.1209770050168667850278160499021
-0.181465507525300177541724074853
-0.187514357776143516793114877348
-0.166343381898191829413247068615
-0.137395312840584420138733942389
-0.1103915170778909413378821455357
-0.0886444602236684597435961651366
-0.072262157460967749271079408379
-0.0601847507209451555644875344361
-0.0512027972721685282702551204065
-0.0443403081774357346902400514169
-0.0389201616843494641247767728075
-0.0345081492263308061012890253077
-0.0308337828724128440862873736581
-0.0277256357007245735612164894562
-0.0250688078888599869839369741615
-0.0227804663486563039556914613151
-0.0207970276252567617898422541129
-0.0190677495771692625594049379568
-0.0175514205785835690484028086754
-0.0162143905040247814236879936727
-0.0150291561067061645121711665452
-0.013973210803248942109322236379
-0.01302807722949345677029301411303
-0.01217850477129973171828570311855
-0.011411821199272463321704347318
-0.01071742034092199833420504937268
-0.01008636235058745984192365120979
-0.00951106267175914768751753140791
-0.00898504875802063986118252162961
-0.00850276790848450411069876902282
-0.00805943373550078570349990108721
-0.00765090216913882464609469728103
-0.00727357040171496036868392293677
-0.00692429392550885816839665536311
-0.00660031802206484994323879736283
-0.00629922090205235553632536099878
-0.00601886629971866254896907303036
0.
0.
0.
-0.0436332312998582394230922692122
-0.0872664625997164788461845384244
-0.113931215060740958493629814054
-0.123627488682931678365428096101
-0.12187003908890961038866465748
-0.114173621901295726490424771105
-0.104345755994232418277509226659
-0.0944867234933834970364343305917
-0.0855098787444106778979810817929
-0.0776619572814500640017443472609
-0.0708854380749896797878167522151
-0.0650229590591480534156072846477
-0.0599117757770383059461102972714
-0.0554162529829022049239405898174
-0.051431753677073702972712273184
-0.0478786646872065449946011354844
-0.0446951474294433445030833146418
-0.0418315268863141005168872328305
-0.039246656085841398834111082569
-0.036905742420308462919224790423
-0.0347790453056830730842364355783
-0.0328410255966107766215646761624
-0.0310697123218757585581662983156
-0.029446179519111637805582724102
-0.0279540938088085043173566321194
-0.0265793215191234711831002146872
-0.0253095918564819853038496824251
-0.0241342123737201671018041755266
-0.0230438311472696599874961883689
-0.0220302389641395796783763280281
-0.0210862047847728237226237137523
-0.0202053384358977880031248520426
-0.0193819754685080261311423505058
-0.0186110800974935663695316136861
-0.0178881629822715786935690264746
-0.0172092112774881403514453806406
-0.0165706288968830916065885582337
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0218166156499291197115461346061
0.0414515697348653274519376557516
0.0515114536178881993189283733755
0.0532689032119102672956918119966
0.0501176142846982833373573703313
0.0449186128105380359933988619092
0.0394129714927355419503200660507
0.0344175131704320830578189898533
0.0301828170062499669241445870208
0.0266839085172254491869848450624
0.0237983181670857611856879138986
0.0213938121548564757887123989734
0.0193609421366345565714127219014
0.0176183360225241463987033633519
0.0161077270120005383854957679853
0.0147871006835776607508496996813
0.0136251138643689234176233984112
0.0125973734469863306950915567393
0.011684205413591790961540737419
0.0108693713788917487373992471518
0.0101393065501848763757135264205
0.00948261865577367812258243955564
0.00888971470021681356235790630874
0.00835249778968098846301332323654
0.007864112573542015903820637755
0.00741873158903982436811271802812
0.00701137817169656955265205213552
0.00663778150370143657241112176331
0.00629425886851752866592217984953
0.00597762017746724759328559182498
0.00568509032969512920007998500746
0.0054142457077502935313255384529
0.00516296187454066683770156726884
0.00492937020120231204175003546564
0.00471182168077614700977468136607
0.00450885657814038683969103782957
0.00431917885906793040588453612088
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0218166156499291197115461346061
0.039269908169872415480783042291
0.046057299705405919391041839724
0.0447760064053307171222684953106
0.0394820141553578374779786297108
0.0331279729439113295302441503395
0.0272612464365324623252728663735
0.0224339135891340646211332925514
0.0186679239388659368388916389092
0.0157779576041134829932081710346
0.0135441642787634771762306128013
0.0117822660886808949567891877692
0.010358761663711003694053438823
0.00918349813898310200463058359159
0.00819682979821092823062598145701
0.00735849896669420095450864444274
0.00664001154621448158028338290088
0.00602005801817428580948978212779
0.00548197418610045428042863896155
0.00501236649008878771712153719802
0.00460032805281220550461364831597
0.00423693182892196045646863026474
0.0039148546318447491997353049943
0.00362807399160715559942348563176
0.0033716178690740092236297953783
0.00314135973150388136895459314682
0.00293385365478231827516082638145
0.00274620356045730154911202649135
0.00257596030667020598206845443298
0.0024210407211367688403659580204
0.00227966355464081627641579394027
0.00215029838356969030162933581755
0.00203162445492766586635664345654
0.00192249724323096391344578053695
0.00182192106626510517148153089135
0.0017290265198962411213012741848
0.00164305178490374349597449520211
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0145444104332860798076974230707
0.0290888208665721596153948461415
0.0370074443246945808440301098133
0.0383002808076533434936032140863
0.0353769697423916770560640296477
0.0306471505558528110233624271848
0.0257082073727401094251718419325
0.0213452690155170708288892736733
0.0177958986575099658829690394835
0.0150147834760104748602565264801
0.0128536189192426482996944699197
0.0111561875871941907464017566513
0.00979556529665708699903346156711
0.00868038690082259027333082469904
0.00774858939066815869316091864818
0.00695853476226649352273679807938
0.00628158686677203881435774816935
0.00569707496819814766491585716978
0.00518927467902372680382160424924
0.00474572698599666052714955212595
0.00435631821599735764744046116521
0.0040127453591835805929659159104
0.00370816240904550403572155220848
0.00343691302570432362603396197083
0.00319431236361823340254989792301
0.00297646553371327999170913338035
0.00278011803064186981298406586474
0.00260253461571035705742012668551
0.002441402614338403703582763362
0.00229475525130734134890600296745
0.00216091087197802255412605890734
0.0020384245016808386267130520471
0.00192604892030908944838466354087
0.0018227031006296497244512531094
0.00172744640219392433420966619328
0.00163945731965884303224285764091
0.00155801587739666900421686798418
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0145444104332860798076974230707
-0.0232710566932577276923158769132
-0.0239174749347371090171024290497
-0.0200851382173950625915821556691
-0.0151273411689058790380852959795
-0.0108133972101441745025305973465
-0.00767313843546537046362703732478
-0.00560421528996856487828341182607
-0.00430355606581489106492084066511
-0.00348197241582736618509405796587
-0.00293376720849984753864818954183
-0.00253562161331941284423063061381
-0.00222242849502404170477131820159
-0.00196295295057521972335710694631
-0.00174275254044520685526765258354
-0.00155447325138108662801245084761
-0.00139328065080877272146283866618
-0.00125515118057291927620625113103
-0.00113645330375758668023056951285
-0.00103395876012346128883143080856
-0.000944910143890954857157278511348
-0.000867033094596792333513835042318
-0.000798491774718850128911431406989
-0.00073781598334156669545670293122
-0.000683824877121871763456210725537
-0.0006355608818246544705919193611
-0.000592237981474070245799116637404
-0.000553203353157031171451636204047
-0.00051790940830393692532222955114
-0.000485893240232382825197320639479
-0.000456761133538168192351420482953
-0.00043017653585380015843705849662
-0.000405850476904218677139834042605
-0.000383533802912946882510834886235
-0.000363010819242139003290825989215
-0.000344094058761573773279793314681
-0.000326619963466779413616031286055
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0218166156499291197115461346061
0.0370882466048795035096284288304
0.0406031457929236394631553060725
0.0363610260832151995192435576768
0.0291191217216415056149942157729
0.0219007846917884141548777169155
0.0160088074718517586169069582567
0.0116801794767829996827970095498
0.0086736197636002923853195569875
0.00662688949711856274363854671881
0.00522002093558961370620378542611
0.00422211499621642649368951906419
0.00348452834986596920637934178944
0.00291774703083903731473391049997
0.00246916888451028851767651137776
0.00210719417983213298133956266456
0.00181156399292344581087344220673
0.00156815039353301792993069809591
0.00136638395458114619734534442584
0.00119803382807216557646534673135
0.00105659605821034030188243414109
0.000936925587866404169092621551339
0.000834963087960910216827073941519
0.000747509045252446937228020269317
0.000672035055384130897524783853438
0.000606530918344862844579361690866
0.00054938509880578673645175823636
0.000499293782776966345964904707665
0.000455192686390718093173803938249
0.000416206026253459828356103426892
0.000381608034088267284356710397479
0.000350793539556385275645220209312
0.00032325514585343799635778582011
0.000298565279383912809837416064825
0.000276361919286241021938935391102
0.000256337159827311997926002700892
0.000238227986458425411530826116826
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.861285463341661671541008751864
0.287095154447220557180336250621
0.
-0.086128546334166167154100875186
-0.0861285463341661671541008751864
-0.0615203902386901193957863394189
-0.0374249040618698226324366898131
-0.0207346500434103735741353958782
-0.01107367024296422149124154109539
-0.00615203902386901193957863394189
-0.00386832756803884841655323194831
-0.00283940262640108243365167720395
-0.0023200746568536983088820522608
-0.00197610950463671292604647029648
-0.00168858413767034068970952015538
-0.00143024573768955296086049278054
-0.001202298712291539080929124227029
-0.001008735143589858233007832690876
-0.000849446627501167243728121551926
-0.000720636096506174049454079860776
-0.000616897266327327941215179819305
-0.000532860681868371697878657153905
-0.000464007198562979931032446932206
-0.000406860281708603800288217201903
-0.000358861576872440812721123734467
-0.000318148435892078014805764412493
-0.000283345672918693535364019097355
-0.000253409513465450159046212036761
-0.000227523634781387723657229302663
-0.000205033881580760366813387433225
-0.000185407524502343376622975291964
-0.000168206665720568504312886375539
-0.000153069475760898473348270059877
-0.0001396959159584115565098594372554
-0.0001278363405677524259530188497792
-0.0001172822258740438331963967997009
-0.0001078586233409345827781765466516
-0.0000994180521161373138607454486915
-0.0000918355841014811710811985967182
0.
-0.861285463341661671541008751864
-0.46162807964665351487270532747
-0.109083078249645598557730673031
0.0497675202509509676348573175095
0.0897646489424876871060252309541
0.0793961632521717251022944579644
0.0561993138628366039842061134269
0.0355904973831461638146009430969
0.0214544381198888097153501545873
0.01303564473770409519355809643478
0.00843696590230974583838517168938
0.00600535318095150257486856488056
0.00466165819149706140925955026235
0.00381778028164492658798205899583
0.00319952086302401314676513781862
0.00269802953822040306322687185559
0.00227663492520572412491159722412
0.00192318830917783640918705912994
0.0016304624828178976102147720289
0.00139053588474999081768357802699
0.001194623684760394311170610792373
0.001034195811931606977490699945851
0.000901841604822068882563906850326
0.000791591157407265042129250013819
0.000698844961673076736436024805392
0.000620126013732882339025161850521
0.000552803186375903632558938080859
0.000494857006426941465576272382571
0.000444706401050582780691544163987
0.000401089404180692622720904435384
0.000362983146400585430150882296757
0.00032954952435793485127422641149
0.000300096786374055147162083429323
0.000274050971463791568363072422599
0.000250933759415900477325606639059
0.000230344842175875277895677341672
0.000211947732955099773390698055754
0.000195458310845098236635782835558
0.000180635577203964332564033928151
0.
-0.861285463341661671541008751864
-0.287095154447220557180336250621
0.
0.0861285463341661671541008751864
0.0861285463341661671541008751864
0.0615203902386901193957863394189
0.0374249040618698226324366898131
0.0207346500434103735741353958782
0.0110736702429642214912415410954
0.00615203902386901193957863394189
0.00386832756803884841655323194831
0.00283940262640108243365167720395
0.0023200746568536983088820522608
0.00197610950463671292604647029648
0.00168858413767034068970952015538
0.00143024573768955296086049278054
0.00120229871229153908092912422703
0.00100873514358985823300783269088
0.000849446627501167243728121551926
0.000720636096506174049454079860776
0.000616897266327327941215179819305
0.000532860681868371697878657153905
0.000464007198562979931032446932206
0.000406860281708603800288217201903
0.000358861576872440812721123734467
0.000318148435892078014805764412493
0.000283345672918693535364019097355
0.000253409513465450159046212036761
0.000227523634781387723657229302663
0.000205033881580760366813387433225
0.000185407524502343376622975291964
0.000168206665720568504312886375539
0.000153069475760898473348270059877
0.000139695915958411556509859437255
0.000127836340567752425953018849779
0.000117282225874043833196396799701
0.000107858623340934582778176546652
0.0000994180521161373138607454486915
0.0000918355841014811710811985967182
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.430642731670830835770504375932
-0.143547577223610278590168125311
0.
0.0430642731670830835770504375932
0.0430642731670830835770504375932
0.0307601951193450596978931697094
0.0187124520309349113162183449066
0.0103673250217051867870676979391
0.0055368351214821107456207705477
0.00307601951193450596978931697094
0.00193416378401942420827661597415
0.00141970131320054121682583860197
0.0011600373284268491544410261304
0.000988054752318356463023235148242
0.000844292068835170344854760077689
0.000715122868844776480430246390269
0.000601149356145769540464562113515
0.000504367571794929116503916345438
0.000424723313750583621864060775963
0.000360318048253087024727039930388
0.000308448633163663970607589909653
0.000266430340934185848939328576953
0.000232003599281489965516223466103
0.000203430140854301900144108600952
0.000179430788436220406360561867234
0.000159074217946039007402882206246
0.000141672836459346767682009548678
0.00012670475673272507952310601838
0.0001137618173906938618286146513317
0.0001025169407903801834066937166126
0.0000927037622511716883114876459819
0.0000841033328602842521564431877695
0.0000765347378804492366741350299386
0.0000698479579792057782549297186277
0.0000639181702838762129765094248896
0.0000586411129370219165981983998505
0.0000539293116704672913890882733258
0.0000497090260580686569303727243457
0.0000459177920507405855405992983591
0.
0.430642731670830835770504375932
0.143547577223610278590168125311
0.
-0.0430642731670830835770504375932
-0.0430642731670830835770504375932
-0.0307601951193450596978931697094
-0.0187124520309349113162183449066
-0.0103673250217051867870676979391
-0.0055368351214821107456207705477
-0.00307601951193450596978931697094
-0.00193416378401942420827661597415
-0.00141970131320054121682583860197
-0.0011600373284268491544410261304
-0.000988054752318356463023235148242
-0.000844292068835170344854760077689
-0.000715122868844776480430246390269
-0.000601149356145769540464562113515
-0.000504367571794929116503916345438
-0.000424723313750583621864060775963
-0.000360318048253087024727039930388
-0.000308448633163663970607589909653
-0.000266430340934185848939328576953
-0.000232003599281489965516223466103
-0.000203430140854301900144108600952
-0.000179430788436220406360561867234
-0.000159074217946039007402882206246
-0.000141672836459346767682009548678
-0.00012670475673272507952310601838
-0.000113761817390693861828614651332
-0.000102516940790380183406693716613
-0.0000927037622511716883114876459819
-0.0000841033328602842521564431877695
-0.0000765347378804492366741350299386
-0.0000698479579792057782549297186277
-0.0000639181702838762129765094248896
-0.0000586411129370219165981983998505
-0.0000539293116704672913890882733258
-0.0000497090260580686569303727243457
-0.0000459177920507405855405992983591
0.
0.
0.319977029532293755769343307556
0.185441233024397517548142144152
0.0551233155421542424711732334381
-0.01090830782496455985577306730305
-0.0317919044926767562163900406877
-0.0311220082417252761885125484082
-0.0235486656609792264535735936949
-0.0158298427889381015844432528052
-0.01011860354556111339473592028262
-0.00649270255067824492284746772418
-0.00437820102210859344878054943275
-0.00317979995132392197375810085086
-0.00247482938480792867829118572166
-0.00201682697125475499014668161506
-0.00168191540473676288266580604196
-0.00141538064437132305763802830031
-0.001195232244082069015554868838467
-0.001012219943282213113498060763678
-0.000860868406401929418960873060476
-0.000736406357984195729151028912816
-0.000634218248582818871753895625048
-0.000550053563572744735944730626276
-0.000480269806685921818152006792873
-0.000421919545087442218133802015224
-0.00037270282630279721259573496674
-0.000330854035325578359738133425341
-0.000295017850030734278960295234786
-0.000264142529459557068554243621208
-0.000237398824678457341337909644416
-0.00021412232816557061517536073606
-0.000193773526263868005466518162749
-0.000175909911336951171181910869569
-0.0001601659075818541810594961319
-0.000146237840765905413570087257415
-0.000133872288612699575674147398113
-0.000122856841351951049231946202373
-0.000113012686378268535219709694567
-0.0001041886291653741635848690011476
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.1209770050168667850278160499021
0.0907327537626500887708620374266
0.0423419517559033747597356174657
0.01008141708473889875231800415851
-0.0051847287864371479297635449958
-0.00982938165762042628351005405454
-0.00948133273445682144563240867288
-0.00751785674033386449815714024392
-0.00550811969811643468194829136297
-0.00396655755536453099719178615998
-0.00292381238148906063614929049676
-0.00225298162326943237330327493676
-0.00181733501239536041516929597936
-0.00151760702727228663367108756781
-0.001294395238016926755289273986764
-0.00111651471737988804610082143598
-0.000968930598684736344880408943214
-0.00084441540596672696806463413639
-0.000738943399265748669016256436475
-0.000649613108714363394665541192459
-0.000573924832011675926958171147193
-0.000509634792984251018863160724501
-0.000454779059188975822362083504384
-0.000407702389015141411747597789866
-0.000367051079323597023477940101398
-0.000331736973052277978071152117752
-0.000300889782513483493647423899867
-0.000273810645637138547807896517136
-0.000249933151390006998215034278981
-0.000228793205246034461100086921804
-0.000210006644747631512266100436192
-0.000193252763910644756884198258469
-0.00017826203106193860873377806083
-0.000164806707170008037241477197567
-0.000152693492375968136268783169963
-0.000141757642246406694410577595993
-0.0001318581963698059468303902778201
-0.000122874079782384098948153943452
0.
0.
0.
0.0436332312998582394230922692122
0.0523598775598298873077107230547
0.0412091628943105594551426987004
0.0259721614880108567994596840549
0.0136959864913443918189150733916
0.00584469826670940614494507556732
0.00158949628306626443612693266416
-0.000373054683191428670392239098243
-0.00110295112452419438541705458286
-0.00127023848262133098100742054785
-0.00122923654349966535666014167001
-0.00113678314417564771968835075312
-0.0010472483409129941310215320858
-0.000971300689604435966516160555636
-0.000905818584556157233231617199116
-0.000846154585810647295336807532023
-0.000789584023402873241787764068437
-0.000735280189346227581287352542597
-0.000683437760185697113826730587418
-0.000634537313974614226446679860407
-0.00058895784711253721335398857702
-0.00054685789684497353930230199276
-0.000508196905634603577953582609787
-0.000472802716768722287466303905613
-0.000440436441763432138026708978954
-0.000410838020415774364692395634993
-0.000383752278670703506480525105856
-0.000358941035778528353534226820245
-0.000336187089771751892376606672562
-0.000315294269576454248892703117508
-0.000296085974539121259329781098446
-0.000278403355024383613138184173909
-0.00026210356639260109411792231344
-0.000247058196189918514823105724895
-0.000233151849498472771501228956666
-0.000220280859084167093570593873129
-0.000208352098667845236070687890859
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0218166156499291197115461346061
-0.0239982772149220316827007480667
-0.0169684788388337597756469935825
-0.00911622868229181073661034910327
-0.00350732397427679945362703483425
-0.0003696223352506730268589771703
0.00101378003674869044373890966761
0.0014124609138729550788356156473
0.00136657006664610921218948701142
0.00117715333469759720453323526449
0.000979596884623584487940870802189
0.00081795146775690131792965399858
0.000695756758543389480505152136202
0.000603727164896612727332139614155
0.000531812564827822102168519624844
0.000472851222528112456462080515247
0.000422631785029854295683816286065
0.000378925471460263035978346509473
0.000340560149440615611046657650258
0.000306825103674312182335371249043
0.000277174354586382830960752099924
0.00025111563240380319810254580807
0.000228187853411723093971362494763
0.000207968217935202374812808764469
0.000190081723650365828370781080229
0.000174204688862811676955483942223
0.000160062364375260669856908625003
0.000147423178585566220477960948476
0.000136091963193238013601094358681
0.000125903573822477173669249241233
0.000116717489611316993403089410904
0.000108413469667831977323589840055
0.000100888119105451873309372893706
0.0000940521632156340706082462013388
0.0000878282519734726098240373767854
0.0000821491621030384518842927322436
0.0000769563046189467628142257629553
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0218166156499291197115461346061
-0.0218166156499291197115461346061
-0.0133323762305122398237226378148
-0.0052983209435542147870897755472
-0.000303008550693459995993696313974
0.00196715074974008156129240940342
0.00255392921298773425194686893206
0.00234903771680453749275113142452
0.00189649685117362239714721259624
0.00145397218560892024269180334308
0.00110679635362761417460554601661
0.000858953904831683741026050845308
0.000687112794427335327936424710666
0.000565924603333136766243241182961
0.000476473999717556995969569712824
0.000406918736874046842926495884956
0.00035056247214500932649982931972
0.000303762502029982362208677777812
0.000264444831247727628629789433163
0.00023126099226816855111455224346
0.000203189833522882724294491498799
0.000179383101777756827960472118594
0.000159118280580212777638377952559
0.000141786024243343629951252510898
0.000126882051404319390099994338042
0.000113995452429644777998312735681
0.000102794085671433714828613660477
0.0000930096538481677494307087165011
0.0000844243925228048936338212305188
0.0000768601823010066573973917327934
0.0000701700864625181862923417854101
0.000064231926652816938317435438707
0.000058943417987310815782988588305
0.0000542184426446028754417644477935
0.0000499841442492544284525185788308
0.0000461786215928357124499610426743
0.0000427490719950915972942471280705
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0145444104332860798076974230707
-0.0174532925199432957692369076849
-0.0127667602692177811645344046954
-0.00657961424362941705586311996057
-0.00186422403569500149916121732216
0.000799044770717568582027821390923
0.0018742281275274204958543425338
0.00202582859606484683035785535628
0.00177059794004734904351279471699
0.00141219990015257057017643304315
0.00108868002276707835625801895464
0.000840523404098947666646415273776
0.000663360566337466825718185293477
0.000538968672501726902230080305302
0.000449553793442065453873749123132
0.000382234134155972607626177482057
0.00032902115738113003224221000606
0.00028538871444188930113914108674
0.000248842336074505058143532140099
0.00021792705480864337215806932984
0.000191670145582775357744526288831
0.000169320128173882748576926808195
0.000150246590169477303668751551524
0.000133910034858013593549754970671
0.000119853768310935808268565406002
0.000107698127711221224545940476346
0.000097131985280967512334763069598
0.0000879021881366137293386467319846
0.0000798027946310046957929843645872
0.0000726654656268683030530402926755
0.0000663515778202793433415322081221
0.0000607460596692404258665480343106
0.0000557526785472814386974703938191
0.0000512904434548697388419330384728
0.0000472908273665240817033960448165
0.00004369558504292939596143249613
0.0000404550092707029522199182157109
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0145444104332860798076974230707
0.0116355283466288638461579384566
0.00452492769035566927350586495534
-0.000415554583808173708791354944878
-0.00244715477131480072954909023095
-0.00263312827332771797576744352418
-0.00205891905366438658865050028708
-0.00137136510590904463410480392373
-0.000833641283322960073505620175452
-0.000490540875694071720986718032688
-0.0002994928919112782046534357122
-0.000202561114613778191841012958564
-0.000154716767462907836694897998852
-0.000128744456506231292898251361073
-0.000111147468431389550125170643527
-0.0000965554711459514453990094946873
-0.0000834689380032595751489896390524
-0.0000717827725782928394726428367613
-0.0000616455504256544470572156576765
-0.0000530835304272737966065052472172
-0.0000459670012273622113061760135179
-0.0000400806435385243293571523285754
-0.0000351938931626809610057176721633
-0.0000311020219432519471987495347694
-0.0000276405353860675500198956724256
-0.0000246838271206010251589047876944
-0.0000221375376230957424397387449923
-0.0000199301773017464857733153805373
-0.0000180063400669370220215430215303
-0.0000163219435774954054181746828384
-0.0000148411290403210203400966083061
-0.000013534279583277514132892829677
-0.0000123767107314203657850839402203
-0.0000113477421830496682198144525157
-0.000010429988857309277048671136856
-9.60879075640781967024226455468e-6
-8.87174382575501533176719575869e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0218166156499291197115461346061
-0.0196349540849362077403915211455
-0.00969627362219071987179828204716
-0.00155832968928065140796758104329
0.00269677610117179396434389719437
0.00398287906078181305845047488257
0.00370189875075781412248298696729
0.00287328186126405360530022522903
0.00203321142345079065724436843314
0.00137952874620478407357950588503
0.000933519311734765984317722241364
0.000649904543667212965434014000176
0.000473704459086930631454582333242
0.000361809063152463114799587654794
0.000286481089059913390683292983318
0.000232018447598666666985553377529
0.000190270477917080521399142324609
0.000157148647346454270901151624777
0.000130486875609461826679412847534
0.000108942128483713394908460980324
0.0000915196936921517088968564764516
0.0000774066280155225207145152241079
0.0000659269003721707149927544732307
0.0000565294838950962345313842669605
0.0000487772382521572205165214062602
0.0000423305144398152633756020296944
0.0000369281222609140133082913981444
0.0000323692160673433989884097146185
0.0000284981656744680544796974973015
0.0000251929423678425650245549374707
0.000022356638451855490224213516858
0.0000199114078436458005870127482387
0.00001779412871526991051951160561
0.0000159532409059187541863755439307
0.0000143463790612530297448644614905
0.0000129385564003074593478317827461
0.0000117007443732037864470265165437
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/RESim2.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0872664625997164788461845384244
0.130899693899574718269276807637
0.135263017029560542211586034558
0.119991386074610158413503740334
0.0991097682382494295467381543535
0.0796306471222412869471433913123
0.0639434615834827294402697421431
0.0521261281064377895965155858982
0.043414120701123020558456827514
0.0369350108521002394545116166945
0.0319847713595374428985838305493
0.0280749621263038085326959381112
0.0248923678795418866397275982604
0.0222418728209385338398181668226
0.0199998185654646711333091277857
0.0180833224111282136777613831766
0.0164326329151721806840790304648
0.0150018843100943527506868380677
0.0137544738779473619848586800431
0.0126606737146395079665865011132
0.0116962103855968260138805416079
0.0108412444919455320507475466879
0.0100795409655716688768905089366
0.00939777120565431786011745078157
0.00878493421949835120067258548171
0.00823188892585096295014612862133
0.00773098458848533526401023616536
0.00727577247190083822159376158155
0.00686078147506552856185490664254
0.00648134264267095845228969994253
0.00613345054770020876464086500569
0.00581365254129009856272226118274
0.00551895930887159772500283173681
0.00524677197405545937283884713371
0.00499482225399460153859566124666
0.004761123039361505385004391015
0.00454392737842751801468722924141
0.00434169428118890987453658135412
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0872664625997164788461845384244
-0.0654498469497873591346384038183
-0.0305432619099007675961645884486
-0.00727220521664303990384871153537
0.0037399912542735633791221945039
0.00709040008622696390625249374698
0.00683933585850952562385771680112
0.00542298731869666689972718203066
0.00397326848654769725655734148432
0.00286126645726252939074047519338
0.00210908481163200890558073870713
0.0016251827075523884445604759703
0.00131093010500833465745527730999
0.00109472206613198488492645654661
0.000933708795418654833578558635545
0.000805395122921753503697237509921
0.000698935684844021747484385176116
0.00060911695931921889918824087389
0.000533034988809164444366880021372
0.000468596805219337564414966200682
0.000413999254493138128071763804708
0.000367623794251426212554639019662
0.000328053746696041891827135883767
0.000294095107395363752277269349819
0.000264771385946547479440515270913
0.000239297642951018564788150236033
0.000217046098543180687854991469027
0.000197512630301652533616133378291
0.000180288659032056813880991662194
0.000165039411298772342007240867424
0.00015148777246556912848854099919
0.00013940240206598641472328426396
0.000128588874095926593070221983565
0.000118882909569705082025017054856
0.000110145072113412986328622451008
0.000102256523738501376259805462005
0.0000951155830016410783939722603822
0.0000886349127779201897834671562637
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/RESre0.m <==
0.333333333333333333333333333333
0.166666666666666666666666666667
0.0740740740740740740740740740741
0.0277777777777777777777777777778
0.00740740740740740740740740740741
0.
-0.00176366843033509700176366843034
-0.00154320987654320987654320987654
-0.000914494741655235482395976223137
-0.000411522633744855967078189300412
-0.000124703828407532111235814939519
0.
0.0000351728746790475185536913931976
0.0000326605264876869815141420079692
0.0000203221053701163440532439160697
9.52598689224203627495808565767e-6
2.98854490737005059606528177496e-6
0.
-8.91320410970015090054557722355e-7
-8.46754390421514335551829836238e-7
-5.37621835188263070191637991262e-7
-2.56592239521671010773281768557e-7
-8.18120183982139454639449117138e-8
0.
2.50890189754522766089431062589e-8
2.41240567071656505855222175566e-8
1.54870487502791830919401890487e-8
7.46696993317032041932830543419e-9
2.40316273711228703150796036963e-9
0.
-7.4937332662641208509388011526e-10
-7.25955410169336707434696361658e-10
-4.69304507584217669452733001476e-10
-2.27750716915870339587355721304e-10
-7.37478511918056337711437573748e-11
0.
2.32538269523711457836939775506e-11
2.26418841378350629999125570887e-11
1.47075486707304682734474729807e-11
7.1699299769811032833056430781e-12
-0.333333333333333333333333333333
0.
0.037037037037037037037037037037
0.0277777777777777777777777777778
0.0148148148148148148148148148148
0.00617283950617283950617283950617
0.00176366843033509700176366843034
0.
-0.000457247370827617741197988111568
-0.000411522633744855967078189300412
-0.000249407656815064222471629879037
-0.000114311842706904435299497027892
-0.0000351728746790475185536913931976
0.
0.0000101610526850581720266219580349
9.52598689224203627495808565767e-6
5.97708981474010119213056354991e-6
2.82251463473838111850609945413e-6
8.91320410970015090054557722355e-7
0.
-2.68810917594131535095818995631e-7
-2.56592239521671010773281768557e-7
-1.63624036796427890927889823428e-7
-7.8403184298288364402947207059e-8
-2.50890189754522766089431062589e-8
0.
7.74352437513959154597009452435e-9
7.46696993317032041932830543419e-9
4.80632547422457406301592073925e-9
2.32305731254187746379102835731e-9
7.4937332662641208509388011526e-10
0.
-2.34652253792108834726366500738e-10
-2.27750716915870339587355721304e-10
-1.4749570238361126754228751475e-10
-7.1699299769811032833056430781e-11
-2.32538269523711457836939775506e-11
0.
7.35377433536523413672373649036e-12
7.1699299769811032833056430781e-12
0.604599788078072616864692752547
0.135633227372369641765679709607
0.0348665960260242056215642508491
0.00763142850099963569765466961833
0.000549587245244153002568180139107
-0.000776578530197773732427751118646
-0.000665638740169520342080929530268
-0.000361975343856443174100354785192
-0.000150288097145370612917736489444
-0.0000438098132653100033863652181859
-2.41595444620400607140571649522e-6
8.1773607916073370375293381726e-6
7.54833303840677265002708139009e-6
4.4968182014457518497614760624e-6
2.01966188883690295883457712696e-6
6.23301435152325020579671302171e-7
2.62844747173625914303914810036e-8
-1.41206046509715918986034810994e-7
-1.33774149324994028513085610416e-7
-8.2519421310243572584703443777e-8
-3.82682874182551007686780494906e-8
-1.20914636634133657250273203655e-8
-4.0956352493143631205735997754e-10
3.01633572186628792860940134293e-9
2.89568229299163641146502528921e-9
1.81934762882071667991086638352e-9
8.58480801561962336746678089438e-10
2.74711888996207142865004263076e-10
7.7573434042579165824763424807e-12
-7.26066592796269150205382145895e-11
-7.02645089802841113101982721834e-11
-4.46508266175748551725708225758e-11
-2.12991224725169290329566654778e-11
-6.86960394143649966573049880272e-12
-1.6616620265630425849946394251e-13
1.8870009471898606867684033163e-12
1.83600092159013472226114917262e-12
1.17574229332799576157811952201e-12
5.6503392329817374205271755763e-13
1.8321935844745769166521279417e-13
-0.247006250295018537265276242188
0.0431635415191573980340285455729
0.0287756943461049320226856970486
0.0123225115003194397577550135272
0.00430245364469999625064845526619
0.00111624223478086107307124358602
0.0000749448432160467046078031442801
-0.000154881815977846258688630802547
-0.000137672725313641118834338491153
-0.0000781807156995152328311058308806
-0.0000336622293863905782938971825813
-0.0000100730722029360115634365941131
-5.05001825255977189364777035785e-7
2.04341792505141536371066369517e-6
1.90719006338132100612995278216e-6
1.15292489160385269158295835609e-6
5.24753610201153340609955767049e-7
1.63540086593305866568815804996e-7
6.37931178637497261750447556814e-9
-3.8505674351444530516098634328e-8
-3.66720708108995528724748898362e-8
-2.27864804288526852375524404968e-8
-1.06395795614386114979509531466e-8
-3.37859554652750723020758745605e-9
-1.07324352734872364881395675449e-10
8.61765775272325672573392860488e-10
8.29848524336313610626230161951e-10
5.2365663506931699789064713744e-10
2.48117787888639845572752221177e-10
7.96363458181993819531297891626e-11
2.13009877432593531622146185722e-12
-2.13543832694471278215942124277e-11
-2.07072807461305481906368120511e-11
-1.31967062008882133989602440279e-11
-6.31249411183796902792264501839e-12
-2.04004420918660134541680724706e-12
-4.708896651098961086347648954e-14
5.66093031354329741624877564148e-13
5.51577825422167440557573011222e-13
3.53944021402482401125540273682e-13
0.
-0.166666666666666666666666666667
-0.166666666666666666666666666667
-0.125
-0.0833333333333333333333333333333
-0.0527777777777777777777777777778
-0.0333333333333333333333333333333
-0.0219246031746031746031746031746
-0.0154761904761904761904761904762
-0.0117857142857142857142857142857
-0.00952380952380952380952380952381
-0.0079816017316017316017316017316
-0.00681818181818181818181818181818
-0.00588221302507016792731078445364
-0.00510767010767010767010767010767
-0.00446168414918414918414918414918
-0.00392246642246642246642246642247
-0.00347189575130751601339836633954
-0.00309396485867074102368220015279
-0.00277489087280108951935577322574
-0.00250330349290986177319658080383
-0.00227014166994465333896800263251
-0.00206832641043167358956832641043
-0.00189235647848011557797531683654
-0.00173793100903075327627757295276
-0.00160164448966389386986423547924
-0.00148075967196979446272756274102
-0.00137304540161106128454166067381
-0.00127666193455667139877666193456
-0.00119007861868900389887574313937
-0.00111201304207742165234007548145
-0.00104138457154853259332728376794
-0.000977277924891505633705827290885
-0.000918914103703297233144184818887
-0.000865626969163799855329438300148
-0.000816844266738106021400557094859
-0.000772072204187029127500068500157
-0.000730882877975574064992233115171
-0.000692903982974184412119041282884
-0.000657810352382778356448866644683
-0.231049060186648436472410707153
-0.032191196759990884902872020243
0.0181002088474114585616865095216
0.0224125783177792969606324410706
0.0153516875514078125228353176188
0.00815972222222222222222222222222
0.00346289185283940971678524183679
0.00103660279186940413710772152782
0.0000417224179625863434477268077872
-0.000231643438702550431162808650781
-0.000219004505234539091694357599804
-0.000135175696699134199134199134199
-0.0000624853967052709699194846641024
-0.0000191769544542260928282850911444
2.49727202419641178277103609095e-7
5.86978315992463512399571399508e-6
5.46975211679400231916936701231e-6
3.43499287613523884204031262855e-6
1.62659222722233181754128418049e-6
5.16437865856444012648617410971e-7
2.04291031718490040686738458676e-9
-1.54202233875806448105435615296e-7
-1.47962483251059831447342058688e-7
-9.4608044256475307074626464854e-8
-4.54154472643493961339009527066e-8
-1.45432485868626862532248243141e-8
1.95791779978287852543568614746e-11
4.52364671554487704199299167749e-9
4.36311186645880712445719320123e-9
2.81103170544151769116415295194e-9
1.36014681127152367253802146422e-9
4.39351287675570912097535663993e-10
2.06549747997546854425037020105e-13
-1.37600637681778955076392733284e-10
-1.33717801859033388338478523267e-10
-8.66769997778238126717957510978e-11
-4.21674656853274643417548299115e-11
-1.36843864172509232211597500408e-11
2.32406046929986131239627424966e-15
4.33604366403650199517159056366e-12
0.
0.166666666666666666666666666667
0.0555555555555555555555555555556
0.
-0.0166666666666666666666666666667
-0.0166666666666666666666666666667
-0.0119047619047619047619047619048
-0.00724206349206349206349206349206
-0.00401234567901234567901234567901
-0.00214285714285714285714285714286
-0.00119047619047619047619047619048
-0.000748556998556998556998556998557
-0.000549450549450549450549450549451
-0.000448955806098663241520384377527
-0.000382395382395382395382395382395
-0.000326756576756576756576756576757
-0.000276765717942188530423824541472
-0.000232655869910771871556185281675
-0.000195199537304800462695199537305
-0.000164375742936114453142316919407
-0.000139449719281652054761298458777
-0.000119375300560214717265097225694
-0.000103113447776255691183676107623
-0.000089789664850238278694329306794
-0.0000787312103101576785787312103102
-0.0000694430190195227419411231291907
-0.0000615646514102514860305899426862
-0.0000548299963598119473742033978943
-0.0000490370738953877725049414746362
-0.0000440279180491117866083633973683
-0.0000396759437506466368945146534281
-0.000035878062963969632377164354709
-0.0000325495384282835477024478780285
-0.0000296203528090464701585299046187
-0.0000270324458622603140106269524853
-0.0000247375088378105046141745858401
-0.0000226951904770740284572302948414
-0.0000208716366275858749420441086658
-0.0000192383083866313435144166242061
-0.0000177710310170514453671986061289
0.231049060186648436472410707153
-0.0833333333333333333333333333333
-0.0395610066874053818302678563503
-0.00883742168222070303936755892939
0.00257837510281562504567063523766
0.00463335073728428821347387579347
0.00353115576620820933083380578226
0.00199342757936507936507936507937
0.000879702285921328445092470105834
0.00026919361486887814026576277779
8.41956095949324518271337182076e-6
-0.0000655784330991933015856286656211
-0.0000622921694785452138966991520814
-0.000038845199629239807811236382665
-0.0000181482180263639944846765220105
-5.63566390765622151936092936156e-6
5.474968078212485635601086542e-8
1.7308841230590966816196451053e-6
1.62761155016894708544427515182e-6
1.02882475000477121401560256049e-6
4.89802676212761778306101578243e-7
1.56152284633119307584718118765e-7
4.64694326375402824751470144323e-10
-4.71893355257903647290763413886e-8
-4.54082752218668986577404535532e-8
-2.91254507057809638755260917499e-8
-1.40241889283100451772486321269e-8
-4.50476679390411357049771898964e-9
4.54703130866036436362634945598e-12
1.40664309880199586247780047591e-9
1.36020645205897731891115881185e-9
8.78290935743717645673672629472e-10
4.25831062543465155785609546246e-10
1.37801112437188338788040563332e-10
4.86109681624034071255823631813e-14
-4.33264186962364259906139243009e-11
-4.21669124768794885281004954809e-11
-2.73734091184626604800225843468e-11
-1.33358287747137891537244604165e-11
-4.33377770507893463039200419626e-12
0.781302412896486296867187429624
0.0883513124092068400012473385384
0.0136897991486813460789383224899
0.00155070035500495815381267915514
-0.000285725416195960616480790599555
-0.000329702387703992680828688856147
-0.000171662256575168907506340288319
-0.000066999631982082751307931560996
-0.0000193357457778020929292330780862
-2.3733614854848223445361213332e-6
1.82510894640561635827309135035e-6
1.87434607138881550103414344576e-6
1.10113785115834222883695255204e-6
4.83318501903691166060950127602e-7
1.51309388347061631672788381602e-7
1.56236835230638447660780373163e-8
-2.19601469872531473130836885359e-8
-2.22003874167036719862674547841e-8
-1.36000487889973777245673355326e-8
-6.23133888329780741268468823517e-9
-2.0051122074148845556662057584e-9
-1.74503133520794313650557792541e-10
3.58799770693734383683262996937e-10
3.60914927120305297365517037796e-10
2.25824901160841568326520302567e-10
1.05766932154977030642230087498e-10
3.44663928595809672884116996829e-11
2.5754216302401350014442072142e-12
-6.9862097706718400973988434854e-12
-7.0119142251247093135680934519e-12
-4.44357314432626981891950287e-12
-2.1089455779321954086345723995e-12
-6.9198278412895145162834830937e-13
-4.518557069819026090525966857e-14
1.5237984393422945128433343061e-13
1.5276279834317597370697594483e-13
9.763404846390471261304677561e-14
4.674891767300893801109425065e-14
1.540298918580368930367851289e-14
8.9206637370425351976861113e-16
-0.15766014916783233039054467407
0.0446730505635931034373657840588
0.0153941865360096029469010075149
0.00435171631548096920450433137403
0.00101687075232088741205246239379
0.000130316686150740134935642783795
-0.0000477631596966314662081981261792
-0.0000511608701365583710081487534418
-0.0000282672383460689677085065805542
-0.0000116732419800979590542220733835
-3.5047003728603961555559002686e-6
-4.07456226256148284768143364441e-7
3.98738268297094780478374903063e-7
4.06328522365586381113117912543e-7
2.43012092537786264791532472029e-7
1.08624457792842060358939643642e-7
3.4415672534212957303533878952e-8
3.3507123822481629750066763964e-9
-5.43301387962310173782608578213e-9
-5.48032877496069528181000527143e-9
-3.38575719751282738667149862383e-9
-1.56494683349408282943757187565e-9
-5.06189126435527696090180033369e-10
-4.17820977741052296717994842022e-11
9.5033007997959268723375993408e-11
9.55057520263020801140690581019e-11
6.00512510152417929774963944504e-11
2.82691161812576714202204460075e-11
9.23719372434130351294915002654e-12
6.5869433724193187675910431976e-13
-1.93146824841746534355989224419e-12
-1.9376754523521050302055662946e-12
-1.23185549108546161045405784847e-12
-5.8658677822616720453962049848e-13
-1.9277840739432775872533865487e-13
-1.207639297120840354067244172e-14
4.3386326006029697782502685e-14
4.348376391405495865305462722e-14
2.785358967640406890233841719e-14
1.336780429893978116584063148e-14
-0.223751035249334895407154705376
0.0392744293948507065125958354487
0.0235968329887090522666483105441
0.0101066503117894900701045601916
0.00395617606865705046526729448646
0.00145746903399306522782099788682
0.000504167051707845049983952558174
0.000161736625137035346394619948383
0.0000473543189018416200636115526544
0.0000126276471711327044565146472287
3.36732995561158431651221888392e-6
1.26537144320781515469327888136e-6
7.97156762582733249708376874157e-7
5.81269101356991327143148398124e-7
3.89895468150913295299428799031e-7
2.30711955470719777632133152831e-7
1.20306626488804112653949880657e-7
5.50202369652568568743026564967e-8
2.15382252956441554167075102529e-8
6.69751965502915754750359237393e-9
1.21320746687723915556831609797e-9
-2.73438690168813098376254928334e-10
-3.8381421407707720167197031172e-10
-1.91439189540916841510482258749e-10
-3.44688677772787606545371352455e-11
3.57704367596941488454954467963e-11
4.84803687879306515589918003958e-11
3.73100030590021905835616066561e-11
2.20931093056899401710295334554e-11
1.05644840672199269825902594167e-11
3.88371225606434318718935195542e-12
7.9047968437377645440161204728e-13
-2.7453404874769947746883830027e-13
-4.3286047249530770588537318976e-13
-3.0175242683967405949330824503e-13
-1.4692119467300298768444241399e-13
-4.600070112988031227853822115e-14
1.13336226799395485966813956e-15
1.504311419473719429589738141e-14
1.403095812954254268505333425e-14
0.0581863102010975466537352703766
-0.0326584074732058609894514253586
-0.0042864209666519019345763492191
0.00115664694554907489699888834067
0.00131083043167473439605252982311
0.000757900021844473859898618273149
0.000353812221683966178494416707961
0.000143539917349833629702636087277
0.0000507699826355551952589927287397
0.000014964562368503129942419938552
3.11182665551615731146072392613e-6
3.95052258948119184483722242559e-8
-3.54266582136441687393594172553e-7
-1.82375278564150204751384872643e-7
-2.29511496088477471525859727097e-8
4.29120747015290146053431105201e-8
5.01338899861808640917792370146e-8
3.61149158046082850720366495288e-8
2.04500667497806038655967845078e-8
9.51989956096723293572237475633e-9
3.52343687416728783168738724144e-9
8.43674227033458422692671305007e-10
-7.76389320709455081302359799259e-11
-2.47439652283950761345706717093e-10
-1.80785113024911693836916324265e-10
-8.73261808324943312770930182968e-11
-2.61732901785125113673250809869e-11
1.65224302723488319437348243179e-12
9.34520748786323755205287111244e-12
8.35897644149910667304755453662e-12
5.18968931574465482405622863869e-12
2.49740817470397282695289145024e-12
8.78530346611293571460641179777e-13
1.26480022301272386499087669498e-13
-1.20897015581941382082522977724e-13
-1.42271954596296496026179866489e-13
-9.4758642129671412199499505725e-14
-4.6082475299129216205184015132e-14
-1.514836062974681015528048586e-14
-6.37208063151275943013846212e-16
-0.195325603224121574216796857406
0.0178617284812634311278069248734
0.0226382179075059157194952899966
0.012453611218776572149199840117
0.0054803733114653983272333838795
0.00200836316765319651888860029645
0.000555779540528136698729911365208
0.000053445616357193396790517214959
-0.0000676708734457618847537315342391
-0.0000650760278974443306231310615939
-0.0000381015309338084431880456331961
-0.0000166760279197794819478453637795
-4.9951260260168910953804023965e-6
-1.75088688067758165747183360867e-7
1.11504752141849856718830160615e-6
1.0297491011786148330967137802e-6
6.23894262290188365032453322828e-7
2.8535835234106666035457441532e-7
8.95503929475768970706329919586e-8
3.74326193908146134003713333614e-9
-2.10272679559435612308511782975e-8
-2.01643426087272584661246422198e-8
-1.25831871093997060064915875452e-8
-5.89378417771389194591518561882e-9
-1.87371104034632398509351959991e-9
-5.48972593964885959014245111996e-11
4.85774808983480842955103223071e-10
4.67726452305576927661908220052e-10
2.95610136172802652846222016688e-10
1.40319402751748993602774842758e-10
4.51145282939016811909384622835e-11
1.20011143248213888690846458024e-12
-1.21499309647315899308019635584e-11
-1.17986550465923533697320539543e-11
-7.53010382578174455698563146178e-12
-3.60655089009243530988940494153e-12
-1.16645492609469887795196829182e-12
-2.608859421516826690705254963e-14
3.2546204710447510458183982448e-13
3.1726739441513073043448392202e-13
0.11302537577157871174885030665
-0.0590118422075348623617802002511
-0.0115634503605787971300756890563
0.00121766390141724761001019729534
0.00274161545757793869588166962215
0.00185495036417901140562295214552
0.000928050206827111460037691011377
0.000370649460197696361178753912172
0.000107974233579610169372296246446
9.20658162951630792581961121774e-6
-0.0000161025271430650055461424241466
-0.0000154622799611006921825233364528
-9.22837895646269266189625937017e-6
-4.11976835396212790771087283791e-6
-1.25543715508199885978105580438e-6
-4.27087062416242757524571909526e-8
2.91313212222954888665977312136e-7
2.72087495944894902831422413383e-7
1.66667937049947977333997807137e-7
7.6953962689003224195084159189e-8
2.42978335131092033279086011089e-8
9.29628525569613253635411138321e-10
-5.90001987263425286977126407486e-9
-5.67354797487346745122877266108e-9
-3.5590326348469141640165680991e-9
-1.67567464035792136317975957401e-9
-5.34892220130555243227691006455e-10
-1.49250362576766567821080374054e-11
1.409264061616954200206446187e-10
1.36077291579350227207835586428e-10
8.63121176960809985082989392557e-11
4.11084123912354260889408845336e-11
1.32478260841156360355283538061e-11
3.33741124480906864318415569312e-13
-3.61296897728107158289184097074e-12
-3.51395903258333080023166712053e-12
-2.2480028777503644004790835686e-12
-1.07918931578642090235856833045e-12
-3.49635509780034200246231082319e-13
-7.498902667688616396963794848e-15
-0.548311355616075478824138388882
-0.024155677808037739412069194441
0.0725974765297610047057470246929
0.0712055351801418582461366157413
0.0493893772826057301002043320989
0.0294084362139917695473251028807
0.0159610830103143323394575223398
0.00823716152081432441170577212456
0.0042806440987199517629619988833
0.00242929840381481281644255488227
0.001607382770195182094024519173
0.0012270611415916984833664861456
0.00101207653469611206054235345043
0.000853264434991151877771880518075
0.000717260115575268668929380525402
0.000598327139688910431810324321097
0.00049719740978344310215455640116
0.000413963211335133491311821516286
0.000346960542867038474466162994299
0.000293502833926340441560355937555
0.000250747975239742115301093369027
0.000216212800933750505545228639261
0.000187946533310771163951230263635
0.000164503058614342284282830606702
0.000144834814230394739907622846522
0.000128179930524550359346398504414
0.000113971984221381690778518175861
0.000101777337135287561535167913599
0.0000912548531066104250164127012313
0.0000821306986287540085373926884394
0.0000741822414228945614319370289864
0.0000672271190301630589057534201656
0.0000611152479282046770104847119959
0.0000557226322495816210764345609961
0.0000509464164972740129516475249978
0.0000467008959515412673392679622907
0.0000429143054517481128939896757368
0.0000395262467448416238596938322151
0.0000364856335213965282894778948872
0.0000337490493985375198871258674126
-1.64493406684822643647241516665
-0.822467033424113218236207583323
-0.309985348188494763660536703699
-0.053744505570685536372701263887
0.049557020736706079189501885186
0.0763888888888888888888888888889
0.0717985929462869123622879109346
0.0583098799391121594281130331789
0.0452205226211787517363538726892
0.0352153066081018668527878141387
0.0282536763651294738418741331926
0.0235135582010582010582010582011
0.020188566682772216212308437834
0.0177119027600936125736982116862
0.015746688002863898375316740541
0.0141126071512163879516510246356
0.0127175320645537298600308801269
0.0115122005970220255934541648827
0.0104657375157823835034537825357
0.00955467474000622988746513998789
0.00875902308663004130565833308795
0.00806130145018225830168426042522
0.00744644251937041469127983159902
0.00690175060064365966152518093869
0.00641671126572589732666510701622
0.00598268791825813772293168244548
0.00559258639755896339454318429029
0.0052405464061107961168611896742
0.0049216857897660502907607483753
0.00463190061485982625237322171384
0.00436771283892907701276497773177
0.0041261544602598392754019181018
0.00390467820742964077024358354768
0.0037010872813650523542249554709
0.00351347898285083894286526219695
0.00334019877978779195032631196947
0.00317980249160153637763222214185
0.00303102495379914891726850537713
0.00289275394073050362069747073253
0.00276400838959792728020120591616
-0.274155677808037739412069194441
-0.0215533088106946514698292436441
0.0268232683582047205890788659228
0.0256026466415455742817038045344
0.0155588055398168260200566946895
0.00739681107276254565134157184239
0.00267219796473911740074408232607
0.000500883232066876884743648051648
-0.000243464026252359560455638739108
-0.000351216135333696153258491320835
-0.000252342719934075233069571460374
-0.000133546232424775439702623906608
-0.0000520187995119633656158617789151
-0.0000101148881717538223971412883876
5.60010697566745107761853452157e-6
8.20560999876442256148187370039e-6
6.07804996831998406707238368163e-6
3.31001710001232650279969648471e-6
1.32344721046225709080128592184e-6
2.64437772042763376131319894107e-7
-1.47217000708054115915306370918e-7
-2.20626585337909862003958105508e-7
-1.66215247166333319786322679974e-7
-9.18699153955914431155131991151e-8
-3.7219786224147792808960648762e-8
-7.51941092076302194774740649881e-9
4.24719954554962101266787065653e-9
6.42318575636998626230138950191e-9
4.88370587769771953484984968454e-9
2.72263889835317249021972654217e-9
1.11195738790549657948284391064e-9
2.26393860912991073681926931859e-10
-1.28650774367243514114151641971e-10
-1.95890415346821373161759462791e-10
-1.49859512715756853098901617885e-10
-8.40271152831318873117969910736e-11
-3.45029155504318632283940327592e-11
-7.05997467257516014971194861598e-12
4.03227075447109373824732844098e-12
6.16714208828856148479329229845e-12
-0.260434137632162098955729143208
-0.0294504374697356133337491128461
0.0243738600206797845243237973043
0.02609435092930112441733138769
0.0165094706393715850088439953324
0.00798968017325630169255014218691
0.0028804910186456062709168967421
0.000495274650493766716328043705513
-0.000319956328241677254764651223984
-0.000425043538787359674072922306037
-0.000300469970385181967657338587377
-0.000157430266368989227723176556655
-0.0000603626295962821337632333907756
-0.0000108912148759220407485227733096
7.37288840365306176297420171431e-6
0.0000101307635065861094327498433459
7.37856124895077747741096325867e-6
3.96742022344128264843318563219e-6
1.55550780328344438562139673561e-6
2.85276776931470804668486449001e-7
-1.98739064568372041575905626672e-7
-2.76732801422047118385158507725e-7
-2.04390376834532033421035806813e-7
-1.11322554636425071359583900835e-7
-4.41497190787533610837014386945e-8
-8.1614350940937016953349904712e-9
5.78975786738698779674466144435e-9
8.11935929174219307085445246825e-9
6.04571758592979028255785232872e-9
3.31825696833905118350212177589e-9
1.32521194085237700436551294713e-9
2.4611184312624210197519638056e-10
-1.76762465181030507079642622724e-10
-2.4898394270033612150121431856e-10
-1.86381622937159182468203661352e-10
-1.0282206039623094752202404699e-10
-4.12571055769836133811234281465e-11
-7.68516266543225298061029546887e-12
5.56906072463628077840659211531e-12
7.86817766660140531732346019055e-12
0.0525533830559441101301815580233
-0.0148910168545310344791219280196
-0.0109706602959969909967649533964
-0.00334818455073382649916291895669
0.000337085185300299650539656415752
0.00126397053484109983363305429607
0.00105629933025805522979847327793
0.000611391982066191980357392341848
0.000263867794140902765233313794678
0.0000698540619987065899868665076792
-0.0000108293637274679521310586288669
-0.0000302658847883305249579860281106
-0.0000251415877841201906822894535528
-0.000014710388284428026531019550673
-6.42116108505251600154105707524e-6
-1.68957547462478182560299804544e-6
3.20994478145138531093233496146e-7
8.13494066474069030296533940696e-7
6.77812518381152253929766301195e-7
3.99979994382980181687942878519e-7
1.75902478402944024541189116732e-7
4.61452148623480357494482105136e-8
-9.72687457935807016143394199959e-9
-2.35692868404000310989549108669e-8
-1.96886551030679217685597400518e-8
-1.16806868322208751106659492148e-8
-5.16068431557108504623922400738e-9
-1.35104432618070026496947898633e-9
3.0315413512999759757371793661e-10
7.16130763080644869484795825816e-10
5.99354140906519433397278859687e-10
3.56855649069388407882492506649e-10
1.58149591507977147409919613895e-10
4.13404069443448822858004387328e-11
-9.67058778705672461690155001718e-12
-2.24749819246344449214796325346e-11
-1.88366443200245161376005663998e-11
-1.1243993501775370734309294523e-11
-4.99396005410368236648216872879e-12
-1.30391662864370484611752480318e-12
0.274155677808037739412069194441
0.137077838904018869706034597221
0.033145706179563942091570932098
-0.0118759157382190772712164560188
-0.0230743182709324946797317956791
-0.0202932098765432098765432098765
-0.0140166967079790356582649163727
-0.00848098969002839341438568189666
-0.00473693013703949213242582181504
-0.00256601377036853571591143169214
-0.00144008015310011566329348962434
-0.000899900496736916490002909755996
-0.000645421982419200955512622729846
-0.000513199012743167168860454204137
-0.000427677545770353752415543444989
-0.000359994658339620781976502841367
-0.0003018497813677436717073528068
-0.000251931678502749889695157056788
-0.000210202102198888329645383240399
-0.000176178876873852127188986285855
-0.000148834509038172310333708504857
-0.0001269190051645094768986937331094
-0.0001092442576591034212920113281633
-0.000094825397597023841649566324897
-0.0000829084479550404401438399848794
-0.0000729391330463795870944201632294
-0.0000645140905454693038039257700148
-0.0000573360299276413345179335357419
-0.0000511801084079269163927814407907
-0.0000458713513951087644384998409447
-0.0000412703113716421464822459261653
-0.0000372640203935322563940843508709
-0.0000337600507981079600017089213232
-0.0000306823351164351188502725250325
-0.0000279680129215324919619812034027
-0.0000255649400851298573084040866509
-0.0000234296815484050558323122877399
-0.0000215258888486443366853655229532
-0.0000198229937848899865990700875233
-0.0000182951611473888393902456451319
0.548311355616075478824138388882
-0.25
-0.107219780253638016165645006172
-0.0271740944494877713834930138883
0.00257505086150775649670496049413
0.00943456337336485738803035905363
0.00816905052458110731788689690942
0.0052079527798773830519862265894
0.00277060313984829741036690222526
0.00126851938027123900831848220794
0.000503667726779323063780400849847
0.000180235498282985631923185530178
0.0000733668756985816187679438098227
0.0000517342767257388203755181868192
0.0000529768547494945595363266938968
0.0000541523823048175872246118351091
0.0000504956623487350579432257136818
0.0000435057422798886284192642625177
0.0000355976912750893316702486185276
0.0000283747696506692566232934066468
0.0000224862637086975580231554304003
0.0000179654244130490719256568063724
0.0000145743279416543605609014732902
0.0000120215246792584256329867181528
0.0000100603516738056680791340289733
8.51341006823932654661521938303e-6
7.26349827322799151408472485058e-6
6.235495006797596329413946363e-6
5.38028643232232014650606829135e-6
4.66381278035087853538774282359e-6
4.06070457715978200292192742285e-6
3.55097711186231539907222170265e-6
3.11840966987030702179107122442e-6
2.74971225781815571600317219459e-6
2.43400658296993141391406093405e-6
2.16242026558948610498083647252e-6
1.92773190450817788358838757683e-6
1.72405883754813902219634478337e-6
1.54659185525022548769109014074e-6
1.39137829546522993754067930066e-6
1.64493406684822643647241516665
0.
-0.238326007427580715163601685183
-0.178744505570685536372701263887
-0.0925526251932545082876628962954
-0.0350913716083004895643039845675
-0.0063224024700964361718117204584
0.00451388888888888888888888888889
0.00661048176914316775530215680316
0.00548316375095900970993067128157
0.00376023873314495056975115238806
0.00238564513364381663018356389215
0.00151625627205073861064638512082
0.00103462344533773105201676630248
0.00078442123989014002680159036612
0.000649912851468516775208419621593
0.000564921724826399976817143059582
0.000498801908389830385463888570437
0.000440557786659535479818584195344
0.000387775899987034440815953420995
0.00034066714194732049192751451956
0.000299584223419144762807784795098
0.000264367563412614988592069677278
0.000234423480419654417617991010375
0.000208969310892015948399066684918
0.000187226760324455860400151223968
0.000168520486689613671983621027574
0.000152304762963918585019738034298
0.000138152119582304580691434758411
0.000125728981914022362028835048951
0.000114771627064303231467172313878
0.000105067352452704080714154075855
0.0000964412691859609513582764298182
0.0000887474493754813345408756195027
0.0000818629476180690583818374033458
0.0000756835646505236885704707220163
0.0000701206454892882226852705851964
0.0000650985248655049241102372346692
0.0000605524245096927602308165580122
0.0000564267026143137499788280480593
0.274155677808037739412069194441
-0.115524530093324218236205353576
-0.0411921408986678215689650283522
-0.00548519537289203383989465509231
0.00492331177341963340530634893804
0.00556886021041814269870567373219
0.00366792581191449315754869353884
0.00183728998707985084090742398366
0.000688693565867361235783325896128
0.000132098511706572548848416455639
-0.0000669446758238303608017842858396
-0.0000977679275147935239444832654022
-0.0000712546458032139633404064425689
-0.0000381882828036407313890160777478
-0.00001504066926930435198161707035
-2.95550970907618717621449758642e-6
1.64487708934064893196937980109e-6
2.4303634256232140049908881035e-6
1.81235846323363117500895285314e-6
9.92837077896380860129901731641e-7
3.99062497891638283659420555782e-7
8.01012664802218422666202059961e-8
-4.48188779394935047392024644252e-8
-6.74196964721446550130460358601e-8
-5.09753325556199925819320223885e-8
-2.82688450639944711377916788492e-8
-1.14881137655436421475357435813e-8
-2.32767190887570885722879994026e-9
1.31799071465950858047562983455e-9
1.99827678342128972680179481955e-9
1.52285444921047679814914951726e-9
8.50814858620458737692078106575e-10
3.48184215252568191623898969835e-10
7.10234872844967859333181632309e-11
-4.04340336211553379725218602555e-11
-6.16696331905206087565795818699e-11
-4.72531966169397028047057423395e-11
-2.6534969416003232993724346439e-11
-1.09112204354417626020692270924e-11
-2.23567810267924509000214706849e-12
0.260434137632162098955729143208
-0.100766631346345436144115458758
-0.0440074850005035267468232058683
-0.00781395591379128602408853971178
0.00436601010406931452502111481963
0.00576821202622001914815318725671
0.0039678062727169380369832251324
0.00202515499082113877072424094382
0.000760200462013914335945134517773
0.000137082843369850144784736204452
-0.0000859332466942359178634998726567
-0.000118000539817427575962717148441
-0.0000849576162827848456735449692134
-0.0000451597983206256548887653752678
-0.0000175380222878469664615954568032
-3.21868062816136402996152923876e-6
2.15627499254203140047124224338e-6
3.00122095612334052467716855655e-6
2.20310082945040233394688438962e-6
1.19245563618780136167184044983e-6
4.70431233074534712688749863816e-7
8.70273306976919877899758640835e-8
-6.03105636561217319908549397065e-8
-8.45515564966681273355754140274e-8
-6.27199333722147074214991061073e-8
-3.42902178662460685774548544273e-8
-1.36489175876253672070672448611e-8
-2.5363784910475976954221003612e-9
1.79366379920060302723265350269e-9
2.52593669805974608963713547521e-9
1.88600448012089833450750812632e-9
1.03768722457449812100389428697e-9
4.15416373667083454449530022055e-10
7.74203735540418058062670670921e-11
-5.54884928288816212758331052485e-11
-7.83822952371182576553961793249e-11
-5.87859802139437950186837527085e-11
-3.2486229606893896890483568779e-11
-1.30571679371087324005397005209e-11
-2.43834346008103155837703287812e-12
-0.0525533830559441101301815580233
0.0411677083825030895442127070313
0.00104331572630963467735033471672
-0.00487981067126391674841079609065
-0.0030156328258873608498699915811
-0.000983066213757516791516673949608
0.0000271039853200303418870018329874
0.000312869931909606345716271776339
0.000279591745473490106195479398076
0.000167626952728105898723115907531
0.0000743330564535648521191190903935
0.0000203389680381515688378489516493
-2.79615202049260158662072624162e-6
-8.63537180082643624539208476885e-6
-7.30853464708030876074385688626e-6
-4.3302630426119519258417429626e-6
-1.91118316014493319048429048009e-6
-5.10332614892549306486257861003e-7
9.2866070910071037930107958412e-8
2.43941898079114459545335107616e-7
2.05030849580846624685423148524e-7
1.21761696340462169494414128185e-7
5.38657757520388000087322303169e-8
1.42476987018485471942473831173e-8
-2.93786026371610808643697438046e-9
-7.25071230534443428217995468116e-9
-6.08738448582679468995761597722e-9
-3.62532983526284602961834416364e-9
-1.60761072592515647409597350962e-9
-4.23081765788313858496868487093e-10
9.36756298166852790073622620702e-11
2.23768674933802293221121388673e-10
1.87892250013854035991285241038e-10
1.12157725989868231376768598283e-10
4.98298402472774674088219762147e-11
1.3073021576107073766158681129e-11
-3.03090566070088973194718417436e-12
-7.09694965193271076809125697154e-12
-5.96172592198514040028073362699e-12
-3.56519442410738546120258970739e-12
-0.274155677808037739412069194441
0.
0.0582395197564486377124521327157
0.0367351953728920338398946550923
0.013573585680357232862758630864
0.001064611317432797643433380144
-0.00337748318620085852162926352148
-0.00378361992945326278659611992945
-0.00280172736520796868036145098199
-0.0016972233529670072032718079414
-0.000892659638144007714807811913964
-0.000420172976938189534682789066318
-0.000185255399184106573720832429535
-0.0000861213995032337184012669021487
-0.0000513081994566022718542138122054
-0.00004095304082008586091306913831
-0.0000369687205989582407411204556633
-0.0000331486705667858002506761496339
-0.0000284700142774010395395023923475
-0.0000235131202150917859741277925243
-0.0000189548975083535250843736721477
-0.0000151502989173822738743916578906
-0.00001215652988955781748065224263707
-9.86701599295027042194453125944e-6
-8.12393373810244783974368702178e-6
-6.7805284488516053515798222315e-6
-5.72359312882215043514549828024e-6
-4.8739859554897798644234567723e-6
-4.17881703945092383143024889118e-6
-3.60275339922058807452221848627e-6
-3.12131901072117394210875861991e-6
-2.71659374774607301059139010173e-6
-2.37475685622634922891832800617e-6
-2.08477301114025409256260448707e-6
-1.83768404871876634971210662885e-6
-1.62618358858228765463319443512e-6
-1.4443142100996701974862830555e-6
-1.28722213269742820399117826724e-6
-1.150949195840392735388627149118e-6
-1.032257792878897543847690203238e-6
-2.09955655290643965976476255257
-0.227311243029106611646173692961
0.122614849121966664981286732467
0.169457473888598689651099225275
0.146314880225016058995419632997
0.1136695633980623692979327133
0.086518355928497903842672484416
0.0667287373191498018170524349972
0.052835557623787361678700716311
0.0430299495992907503371952574109
0.0359167444895277851381058872701
0.0305692094183063468897742188982
0.0264089965245090739706991975828
0.0230805991525604103861986521959
0.0203610990250501421888721946038
0.0181043623358055146536103861572
0.0162092464836277556768303031694
0.0146022032309510064803380152085
0.0132277609242155837396121109932
0.0120430860022156853774588163167
0.01101462120496702274579577077843
0.01011581919171261074345694787541
0.00932550959858674687192906925364
0.00862667826033853180679536505145
0.00800554110589924414806254321184
0.00745083909160596947595763358769
0.00695330105420359513525802929016
0.00650523364521207518776512880514
0.00610020674689059686691594540931
0.00573281032900204196166005561649
0.00539846481468391718056220796067
0.00509327176300851111202073340778
0.00481389521078825806997762275597
0.00455746658084067280997111668822
0.00432150789906336637670837176939
0.00410386937456574956227577082588
0.00390267834336700519707030912871
0.00371629726876256989247287409527
0.00354328900664560274350514641649
0.00338238793296120008440008098777
1.126691380863812010985990948508
-0.259121342992207212743212109069
-0.172747561994804808495474739379
-0.0699791696392084275807056332387
-0.0202344345972296347900242538135
-0.0014365912988156109437430621287
0.0037816891164866891288350873993
0.00409927828568790750920716653173
0.00314225971073493013164093815167
0.00216698556274712034294662865618
0.00147151744331929033813960138911
0.00103553776194727026248203857435
0.00077236984690180203996929992308
0.000608896552690906279211036705659
0.000499328552822330457129183171783
0.000419094190777801051883509825664
0.000356211423586841179701631622884
0.000305037359786105559895033029414
0.000262730029882108931191931892579
0.000227565639055026710641406088183
0.000198263661005404751048198492508
0.000173766806325735421822029719232
0.000153186326771610196403342131653
0.000135788248013934147028533306281
0.000120979778876590604442672333614
0.000108289429270105737025682371363
0.0000973443852110479000839848307953
0.0000878492112145957010815703358536
0.0000795680396911986567332493575725
0.0000723107010487485488190932203731
0.000065922324178981745243353598782
0.0000602756382026290897211496640114
0.0000552652445464068724352313688639
0.0000508032882601607599707164336085
0.0000468161243277138429846709463768
0.0000432417056625532068356012699956
0.0000400275091676051826354371621034
0.0000371288735187395667059448529639
0.000034507658175553810531170953281
0.0000321311561084226462621212654987
0.80137126877306285693315877434
0.126529956578493689054510192729
-0.040517618080690437871367244587
-0.06244693040271751092573310908
-0.046584403301654509922334772606
-0.0274023843922983705669083313261
-0.0138353045321881273723600052427
-0.0061692547602051232589898638854
-0.00251322627245777758337240860334
-0.00105199872654260186387693250661
-0.00058962299734323128115686055936
-0.00048858490857977903069615862179
-0.00047038529429257778397080151974
-0.00044363283314142006225357392221
-0.00039569246188875583612827889585
-0.00033731631203179969797151798304
-0.00028013053944897074651109025525
-0.000230621649491119260521321494799
-0.00019061561795786109860740483089
-0.000159302645754471032734480300469
-0.000134920684933794556858808586835
-0.000115702581447139599428036312247
-0.000100243768814816606202715523631
-0.000087547396397004814616624977053
-0.000076941174975879024073389899808
-0.000067972783845536338746150150332
-0.0000603265456608033753641266796
-0.0000537692391609381168174803592
-0.000048119053034020288413931807323
-0.000043229068814553305653792536895
-0.000038978483877217282637590883903
-0.000035267434229540216629299642713
-0.000032013342319207730819223493062
-0.000029147944988342031477256211993
-0.000026614743280721234871551084758
-0.000024366826849779114061186735493
-0.000022365064614429861133646394663
-0.00002057663679713497874974507789
-0.0000189738633760994994221591847257
-0.0000175332754036330640809957481643
-0.40068563438653142846657938717
0.0738128606147720251787795008558
0.0832625738702900145676441454402
0.0402818443793729077423925024554
0.00840519517691076388825875898708
-0.00712693659535595042074598966158
-0.0118926869825806204224996992497
-0.011426512065658448169096151796
-0.00918495064270548063046235096693
-0.00684011573977821882970320665451
-0.00498124026740832267426359352199
-0.00367624919635849257424211298315
-0.00280679237077343306214607488936
-0.002228759682320035528348092427
-0.00182977817835558169793945135887
-0.00153758108438605856594437403496
-0.00131084618198417288455302823548
-0.00112750532503059023851244057751
-0.000975837898472126897320692899046
-0.000849080300363855277958921965782
-0.000742677246614758763478003759585
-0.000653095029445960013729181226247
-0.000577396801790162700494805150888
-0.000513116287468989104281988091851
-0.000458212015897316392368149266745
-0.000411024142560335700615483110828
-0.000370219647944105088482564281758
-0.000334732662008291327291182072685
-0.000303708662779594102134972601483
-0.000276457539099456782885396724733
-0.000252416696054177786002969437422
-0.000231123127458723347693148853371
-0.000212192558310713365021227409613
-0.000195303790723069127528565663494
-0.000180186764188665207902930788825
-0.000166613265594618578750069587073
-0.00015438956909757817553677938046
-0.00014335052526494559585957877016
-0.000133354771051143385642194320434
-0.000124280825529571619413699331513
0.
0.822467033424113218236207583323
0.822467033424113218236207583323
0.602961386179196024788266798603
0.383455738934278831340326013884
0.22418246181887042034270030262
0.125141554832970791795389664813
0.069401141720495669603515225963
0.0400293462253607776721981115731
0.024945883077848006146703250535
0.0169220579946054114124393751317
0.0121689860182563438948095643008
0.0089258098570085758590617868983
0.0064640220544507328799154019945
0.0045078909895360289809636162001
0.0029470182288714045538615769994
0.0017170547534301661673097810652
0.0007618831344319649261280092911
0.000027852285759687591000533044
-0.000533369705863692825952765505
-0.000962080976634052815762452151
-0.001289898523387502782153621706
-0.0015406809476937817193149880287
-0.0017321090386142238074302364793
-0.0018772773520563362439263621179
-0.0019859978408557479608016255266
-0.0020657539635615341554503021993
-0.0021223569493348242859999115532
-0.0021603866835926808990010914909
-0.0021834907168673072306113533193
-0.00219459398673625544916022546045
-0.00219605239443491920564627377783
-0.00218976960297864028110605637504
-0.00217728810402256695983001878147
-0.00215986110555525514049188350083
-0.00213850952039630208562550504284
-0.00211406717538905660113230420168
-0.00208721668834967249865147391549
-0.0020585179831028785758758573587
-0.00202843102368108409340242221996
-0.300514225789898571349934540378
-0.0131792739909304159689326729684
0.0317887231418222255495362481666
0.0269477064266382733267065038735
0.0153675961084608427343126539207
0.0068558442984373136535884403356
0.00222732226552626471660078977209
0.000237753757904873379948620630534
-0.000365257005872078708166729898576
-0.000391853964397981272831034887991
-0.000256521262689800215001105561438
-0.000126263227866821910940418367811
-0.0000441866405197670537904903368814
-4.95085066517534651908164375918e-6
8.14589528242989454031238781548e-6
9.0814137171113375295819603705e-6
6.15161122098087071044933718626e-6
3.1191649388012531524641929487e-6
1.12034714247710888706856077263e-6
1.28596500405613759405633424491e-7
-2.15402962342289327041244953506e-7
-2.44577797891440056099054622283e-7
-1.68385404688882264442133202918e-7
-8.66367557081119479086433269371e-8
-3.15328887157559637022777624714e-8
-3.6625340446294333000851897556e-9
6.20552621433208918392736707439e-9
7.11755809317429240547876114009e-9
4.94627918142459330664533880659e-9
2.56705489515773714135167497729e-9
9.41859896667032625249547036608e-10
1.10222716912710656059398587732e-10
-1.88042927942870255500582915848e-10
-2.17091812522106197595098020363e-10
-1.51789931322462406825417298046e-10
-7.92298023363153889537522667251e-11
-2.9226755856507782535113972154e-11
-3.43768844368129001809584171906e-12
5.89310880977252738571884361083e-12
6.83438338225920296021122235861e-12
0.601028451579797142699869080756
0.163436386885879701643899943157
-0.003515960775175060217174801497
-0.0457782304352532792767590800746
-0.0426827316391250539041313190379
-0.0287474884924454815797504619593
-0.0163429669955116953311533166968
-0.00824728702760224857810584101793
-0.00383260724804752134195623378866
-0.00175784764896383523942392510068
-0.00091693453141123165456636603674
-0.000622419553895163723796890934311
-0.00052203018895031460837515460676
-0.000467795189682347868232322835074
-0.000413836012918974724777945792836
-0.000355115712619171063224832363547
-0.000297512473248428311513846705464
-0.000246387838799251024468681186332
-0.000204008257036808047504027413412
-0.00017020171513420316332641268997
-0.000143609993046337371585426503939
-0.0001226127632009485989068916152938
-0.0001057919940210905346158073439814
-0.0000920709201376899093502489077758
-0.0000806884354179906676241812758879
-0.0000711193619920071151577830263807
-0.0000629962708134252929603922774585
-0.000056051814475356206100346120007
-0.0000500821622954348530731054731182
-0.0000449258081209534409719233391238
-0.0000404516762637266845869361901669
-0.0000365521561445752693912750336624
-0.0000331385255211071296350391888572
-0.0000301375208833571123877741630259
-0.0000274885446184700482576691182638
-0.0000251413318173540151750629780785
-0.0000230540147567877770215285761819
-0.0000211915443651026754313731701149
-0.0000195244220486359065190935443084
-0.0000180276895051538205660308167667
0.839667184852954186124645318614
0.008600075714420483944218867646
-0.156101889514946244015165311137
-0.1287000485071710112708870081684
-0.0706300798616482678276528417031
-0.0273422324620061602600982802175
-0.0039245899028893747682857683068
0.0055447441464218835951929089802
0.0075898004404374284227045647671
0.00660988145237899950902340956825
0.00491108633756242417125334697188
0.00342796424528413400886384985007
0.00238604766713450866626757174519
0.00172677388843098126178084732931
0.00132438734426732642727304222328
0.00107160551986829187565289283135
0.000899061279739848213093327953776
0.000769009856193019837630173111689
0.000663517392036926912632298568963
0.000574853594905457584422874726339
0.000499632380954940764912058426772
0.000435925807443752336904147793252
0.000382149934072035196120881138483
0.000336791843016161367349848224479
0.000298434174664195401159219483298
0.000265827024684960452015780780739
0.000237925460260894864981376778583
0.000213886346897008419367418192689
0.000193041089937495330712883988553
0.000174860836386494754798347751856
0.000158924110704568370308530963817
0.000144890818564806298740784429719
0.000132482914924506708334822453836
0.000121470494256377199665705380672
0.000111661778007940147546617746842
0.000102895736418781741878787943422
0.0000950364672229099955430685164574
0.0000879687781906526824302993697965
0.000081594638898356255617448396664
0.000075830295393859335148235732221
-0.139944530808825697687440886436
-0.0014333459524034139907031446076
0.0260169815858243740025275518562
0.0191351932697136870636663532133
0.00853093923620063723053473287645
0.00175354080128086210096288209386
-0.00118673060701402836754320087302
-0.00185602070282810346809946484179
-0.00156125895380339007254103448973
-0.00103945922501437175826463057766
-0.000597699539149257287765854089314
-0.000308509880493750836761365814624
-0.000148332546646402951078818041136
-0.0000712543437053494769730410547518
-0.0000387393494208945565078420291395
-0.0000263594956138380530425494388417
-0.0000213881899024810319252399828969
-0.0000184005600778835704726880109238
-0.0000156768709585403422032476283168
-0.00001299240622380901690543503491917
-0.00001052286484225168298507107294945
-8.42521419201393054573628379803e-6
-6.74563900070152501386908680451e-6
-5.4465875926061706371755016821e-6
-4.4542757127224384340147965243e-6
-3.69244547657630835705730044151e-6
-3.09814411759387828322906793917e-6
-2.62519408622342213279597379468e-6
-2.24177287390624785769433205552e-6
-1.92637802125261166336493105952e-6
-1.66423455534562867703004127103e-6
-1.44475637680721384588265517525e-6
-1.259979115759025295835260731709e-6
-1.103669002730663763820339478599e-6
-9.70828809320511736407620847525e-7
-8.5740948266068585529281218687e-7
-7.60119768209173221956157571659e-7
-6.76282754162827161074934266169e-7
-6.03719041129945071226971166032e-7
-5.40649723004635278345638362724e-7
-0.80137126877306285693315877434
0.274155677808037739412069194441
0.124870922466352897241040706407
0.0320587168421996825222076756395
-0.00337314102051949881825171465858
-0.0114179516924137210350373125119
-0.0096524535183533331135614216082
-0.005936636705459488191825140702
-0.00297055573661344309128524818367
-0.0012099049186693979611582352364
-0.00036673948133186132236762353755
-0.00005190283898484964369763022429
0.000019383840218935601789732022705
6.846488441169262852115368164e-6
-0.000018364849043236221975056764886
-0.000033645370988908898398743481817
-0.000037343636580958380991514905259
-0.0000339460822106864445169304129353
-0.0000278680499810939903075313220775
-0.0000217821913054970109425542888771
-0.000016796120546654045745458365992
-0.0000130853450805733866644627933683
-0.0000104282656128821410762757315622
-8.5195487171944329943107330931e-6
-7.1043255652455979585700781633e-6
-6.0091151697319536321093687142e-6
-5.1287276719353212062401318309e-6
-4.4027870119794237122132246998e-6
-3.7960744317130657546699188006e-6
-3.2860157849996398130082101843e-6
-2.85609884654398089833737760827e-6
-2.49297202651402592586652606826e-6
-2.18538178216460045767313017458e-6
-1.92382843912429549434306068508e-6
-1.70040327938245284921209260624e-6
-1.50861800647764206393237468901e-6
-1.34319934751738497994069932978e-6
-1.19987348533620182775272743975e-6
-1.07516734931406961605396809024e-6
-9.6624138806394785560945694323e-7
0.40068563438653142846657938717
-0.274155677808037739412069194441
-0.0340540001271086644484578115363
0.0256373082455668254055628288469
0.0271536136599208956389885763106
0.0165232412180902289696035974595
0.00734284110266100759020495074161
0.00200627405113850053750415304769
-0.000346091632392838181025037735107
-0.00101926311907999416099333249615
-0.000962794505865067918658251173762
-0.000697955162388805722390915192305
-0.000447534945385541142135395922298
-0.000273659060632142814369884573008
-0.000170961631818335914847665679672
-0.000115933717302127208082746203817
-0.000087293745146323123106883826044
-0.0000712189087490945037490528697793
-0.000060435288684216138628893008506
-0.000051812355620022928783067709654
-0.0000443142045830692633082754221832
-0.0000377324868904115881937160511607
-0.0000320664301217876641078733080128
-0.0000272951635638716917072835071362
-0.0000233368191118832922841190119303
-0.0000200719746854981871707917146777
-0.0000173745099593920302053021652754
-0.0000151313571532676404101407056268
-0.0000132501223531075673462693089823
-0.0000116589486442632784456885027451
-0.0000103029821431531003977025004429
-9.14020588583175774404429688427e-6
-8.13790240425299998292439840024e-6
-7.27006267928006930163162511228e-6
-6.51562340561393366183121444605e-6
-5.85729324704683896720782333381e-6
-5.28075302970024297656348149108e-6
-4.77408106804633074113679975e-6
-4.3273153243444542517971943941e-6
-3.9321049869748396089175317677e-6
0.
-0.822467033424113218236207583323
-0.274155677808037739412069194441
0.0138888888888888888888888888889
0.098913370009077988490287424999
0.0953639872930286057742380422829
0.0670148410117752827840677374331
0.040097718758353773217450730748
0.0216605575261909286420376448386
0.0110805285249766937582750498808
0.00575601753071095781183630717285
0.00334290047679861656659319623663
0.00230710031368958773614704168698
0.00182422995562865898921340012536
0.00152519626128465504029075899482
0.00127912957381862261579181318813
0.00105660946197821458926582081666
0.00085977968825208089855345060381
0.00069393173633375286533126523173
0.000559829377335396037403271896829
0.000454109828192440600569342146187
0.000371548500236816003471281016456
0.00030686496880138775377674117948
0.000255623130407682993086706285066
0.000214452674986681388793335097817
0.000180923463878501572410892720913
0.000153311598293036119122810951451
0.000130379913043344921815691575352
0.000111214456648712622863245853289
0.000095116922727715694910298211457
0.000081538454284022645342786764345
0.000070039469784171739272305363012
0.000060264250799324687752093923816
0.000051923489366827863462375829223
0.000044781233076190093799865255973
0.000038644556662026254591729417035
0.00003335520959805997728046145729
0.000028782859681380544917388245435
0.000024819671377556654112882774382
0.000021375990155777481923461295228
0.300514225789898571349934540378
-0.137077838904018869706034597221
-0.0405749058024425028621580301456
-0.00310616407027160416455431774851
0.00619056903284977592705254917805
0.00595048579194672195833877126501
0.00364911570456286127218930194414
0.00171115322443060824707707042004
0.000576593679565299490343281570162
0.0000631226591131104354809779792726
-0.0000997096140356373057543807003716
-0.000108881262932161619477261730174
-0.0000723640313572993255391266180209
-0.0000360796012460369177149450976307
-0.000012766689236593551291455255324
-1.44463688983331139803909679349e-6
2.39560168924156461151015492715e-6
2.69069010323623585184906994944e-6
1.83465122059776252052909570509e-6
9.35733284947639683309499309507e-7
3.37875819871445288379943453022e-7
3.8965879291982062105138984845e-8
-6.55585759029299631308755662218e-8
-7.47325904520668888484009925264e-8
-5.16383967640315062900198313882e-8
-2.66575512589820702597972741592e-8
-9.73241084990117310252792017237e-9
-1.13365781506834926383451431836e-9
1.92584587405403384347208574247e-9
2.21434831355270305507215253574e-9
1.54238677606626138251013842529e-9
8.02204057983477199651100103982e-10
2.94925562524892709861211849406e-10
3.45795589304968319621793079217e-11
-5.90992579847264708383922074487e-11
-6.83437420049675065709589952645e-11
-4.78617004707180013117801252002e-11
-2.50199422587078666608309206414e-11
-9.24265139592352791617120220888e-12
-1.08860229273098875913534983806e-12
-0.601028451579797142699869080756
0.137077838904018869706034597221
0.112473552032428194646441430269
0.0431412598538719841138779789519
0.0060601472909224304827240549782
-0.0068214545401587300070256372389
-0.0082977374265844317372042221255
-0.00605280909347048483665331109175
-0.00349831455426558850524895822728
-0.00169149887427893396833668530911
-0.00068110878582861856309174769115
-0.000218103766565131959555611266034
-0.000052510937722144213591206255681
-0.0000169471286286585538303207283466
-0.000022772830784549952238888853233
-0.000032855549492367741254491817237
-0.0000367140798049091597565837543441
-0.0000345961637131534919610629243844
-0.0000294118007730087125189337104815
-0.0000236061290507644818024133527712
-0.0000184868785100465934873474865087
-0.0000144695028887370739701064111935
-0.00001148977947546899477339333151703
-9.31307413252185298989979687302e-6
-7.69964791419164535205767557695e-6
-6.46567206375314217316050812687e-6
-5.48904073443341052488026646366e-6
-4.69458952330389782574643325656e-6
-4.03683099111596660998733240573e-6
-3.48694876463358366541195155719e-6
-3.02491224042180667621542833996e-6
-2.63540523590995630231940056183e-6
-2.30598952817798007771235893657e-6
-2.02634212242333696388152027672e-6
-1.78790423964828949045435438992e-6
-1.58364211726964285322644245572e-6
-1.407821606043156662316483570151e-6
-1.255785792822265352746759325385e-6
-1.123749384028238773013647085612e-6
-1.008621992266188290085388933991e-6
-0.839667184852954186124645318614
0.411233516712056609118103791662
0.161835273324559899977977889567
0.0116236313709613282595130248157
-0.0323299589440885411890567648316
-0.0315161674227007295962790878685
-0.0195116093502587625975127575938
-0.0089787603114500865174429562487
-0.00266113897695130967142197900697
0.00022093894401468607141069872216
0.0010978968009639390187679344538
0.00107386489748142148145171820749
0.000778227020820076572683674270262
0.000488841802479633928324755005503
0.00028726828493492275038908195074
0.000170007615382326649915584252977
0.000109508621312661787521159416908
0.0000801035746723923636246366224332
0.0000650182611985655651226022736894
0.0000554879275296229825778089141765
0.0000478472332407331250144889316453
0.0000409960107405093023300897959401
0.0000348225773959018217874341420182
0.0000294351771362056955993295332339
0.0000248859946313195114966348122022
0.0000211289124921505106373148762789
0.0000180561190653633480708565658321
0.0000155417754974259147217665580872
0.0000134698656872024535039335768019
0.0000117455505530840648907734370789
0.0000102960535404265536898700863661
9.06691368024430999560494147829e-6
8.01727277469939953502911437709e-6
7.11586434682048783573994216793e-6
6.33813069825484641435319438269e-6
5.66432553338229045820153267473e-6
5.07830334671548304169813119612e-6
4.56672936849652375637260675409e-6
4.11852959510020418643304057364e-6
3.7244775320380140787764545264e-6
0.139944530808825697687440886436
-0.06853891945200943485301729861
-0.0269725455540933166629963149279
0.0003775429196545934382293106789
0.0067772153795703124203983496942
0.00535557522888633559114939530318
0.00268976557954048159693995695347
0.000817631421690828646499164077894
-0.000088537226488257454658489814078
-0.0003656738334086793070223004631
-0.000347263392681989765201991890377
-0.000239381363726401677024000433913
-0.000136445804578597821316288864671
-0.0000664830210377389776001471263035
-0.0000277647047040982886669962886288
-9.9586444682505936835524634766e-6
-3.42074714583713564421831248358e-6
-1.79939705223740412337197292321e-6
-1.75523858892830350771996097943e-6
-1.90062118680430818765021198183e-6
-1.85085537089976168677181744976e-6
-1.61933861195358503092246765372e-6
-1.313261530790060725530836828385e-6
-1.017983116399457501115706505556e-6
-7.74448376179485377673685090514e-7
-5.90511939502959367956926985701e-7
-4.5754411910923346801129544895e-7
-3.62302027170674783174913146669e-7
-2.92897278309470063625918504853e-7
-2.40669090190094599072923260823e-7
-2.00002239414963255258601689798e-7
-1.67470848683863934990197306057e-7
-1.409967647813032819903442867131e-7
-1.192519037413313762550606433542e-7
-1.013067933321330627321375031142e-7
-8.64518597342561106590414148901e-8
-7.41164851904130156260380696199e-8
-6.38338622513678181981665272885e-8
-5.52231295928095985383494010045e-8
-4.79763420970611661006585241568e-8
0.72241080034244026906923447008
-0.03948023421531129393196215213
-0.06849680833637209230614483233
-0.0412432017321064597617668131007
-0.0205051753051416656242668286645
-0.00932357887067563636649989511952
-0.0040770126902507782331558627701
-0.0018379730374459150324663792685
-0.0009482810599291330000823522514
-0.000602130326690441941736876166
-0.0004517549582147106866810753775
-0.00036497346191821552269458071613
-0.00029931512572606209551067769014
-0.000244336524296159246976286318
-0.00019847190046698729302762896866
-0.00016133662781975334745538472712
-0.00013200410194613258007733162653
-0.00010910773297973795082241929976
-0.00009122723916548230812011715268
-0.0000771350963093151377837410535
-0.00006587615621103960585430194141
-0.00005674902706809259845825146285
-0.00004925113104569119855015199437
-0.00004302217688483670668544918112
-0.00003779939395356304583336621479
-0.00003338629514858450468310636423
-0.00002963225518583928825980056739
-0.00002641944086988776455894602286
-0.00002365431397227307899424166486
-0.00002126186840539663341396921578
-0.00001918151559184986118597690118
-0.0000173640156084415129414904079
-0.00001576912318910873325752707303
-0.00001436375655651119019644617403
-0.00001312056508380109814862610586
-0.00001201680651811992223139896167
-0.00001103346507574427260186961851
-0.00001015455639968705855619814447
-9.36657708694803195860985672e-6
-8.65806607537184367409063069e-6
2.91554718557532444006146595103
1.45777359278766222003073297551
0.697693384050403740608419455902
0.317653279681774500897262696095
0.133530346509580395760156797156
0.047365998935603857910076328649
0.008573361684964675302536809896
-0.008141002879777258084703999442
-0.014947684973190414920127469056
-0.0174558510984074511953345333074
-0.0181367630965384107363680530554
-0.0180355376713773274593739965618
-0.0175842644672910979544075017725
-0.0169658034236994892333113792814
-0.0162656846657495721430849807956
-0.0155308225609862256954523955084
-0.0147905987767441773930058767726
-0.0140642907754489545471338714555
-0.0133641640575006919355019839732
-0.0126973484689136417182769114267
-0.0120673142701147210256945458585
-0.0114750690316261403965374095854
-0.0109200704422777211278986690945
-0.010400872467695575175931433381
-0.0099155532074431832165969665866
-0.0094619828013085863142691462518
-0.0090379835182654628225998584081
-0.0086414214653430700733837812436
-0.0082702566924231426816808952851
-0.0079225685798892818956581623926
-0.0075965666670906822464236618857
-0.0072905928966585904434366654062
-0.0070031187969284840904341520975
-0.0067327397263429804324476753778
-0.0064781675026182505069540269732
-0.0062382222635023197945249739045
-0.00601182410718073541938577177078
-0.00579798486290258299779319082414
-0.00559580020774226875429460967697
-0.00540444225297114007104034800107
0.60790406103354621637782638115
0.0034378047268745368389786501971
-0.052186925810710209321980880921
-0.0382612041642388919371919603165
-0.0214533172443404576944017522383
-0.01076397576376287242797957369226
-0.00511948087001882185544671145631
-0.00243667488682750720712170793718
-0.001249568007446423230985313608833
-0.000741350481897028773691158869084
-0.000514150651818768408862514871833
-0.000394893553216268403576774796118
-0.000316638698823081316855723586085
-0.000256733778267838750767803715168
-0.000208431847071159642834461945152
-0.000169540105821776244858686461527
-0.0001386779988546616973243618247583
-0.0001144451948489344746111280175237
-0.0000954539825516615536069275331102
-0.0000804808705722380735513797857841
-0.0000685436045862170622714849059863
-0.0000589002592392827698234434782624
-0.0000510083886984031450960376046295
-0.0000444750394184242417747107317708
-0.0000390132010361796757297123461889
-0.0000344092919417885086776395145706
-0.0000305008232775738559429942352761
-0.0000271616413457524577678732883927
-0.0000242922118346797452206933087927
-0.0000218130660303425919442333493957
-0.0000196601991222362683017766820241
-0.0000177817030164249260240044047681
-0.0000161352224357885564659656339066
-0.0000146859945547033892277007861782
-0.00001340532268504451775297293048668
-0.00001226938192661355758601065135472
-0.00001125828155515497453841406677545
-0.0000103553263890512179184155761713
-9.54643226714983603765176216397e-6
-8.81966090925519247373312950216e-6
0.504800583452242102909063199817
-0.167433300700356041607791059399
-0.1144888923717108557199336621478
-0.0468411969000465807861589188266
-0.0117329478186030623747497334276
0.0019942234614388259923173624275
0.0056153676043770166020003506832
0.00540402039169106137278602788619
0.00418749099856740082078836823437
0.00300976185466691789643907493422
0.00213524882675365267776066725218
0.0015480542297273129403428327335
0.00116528357780335548271154945784
0.000911617060307793757784469371914
0.000735724330391875423146781591832
0.000606967350725675307495542603387
0.000508227770102500767310340518991
0.000430045045111259157287914492726
0.000366936892411033947029067776704
0.000315414178188635904045999459421
0.000273020474707964785547481641051
0.000237899890359650896890229819787
0.000208603120889937712812213401828
0.000183988410266522174940001129315
0.000163157200135214833248407155164
0.000145403685719852901155806130607
0.000130172918667822776964265874632
0.000117026547991797146894778637017
0.0001056157585128728170236684015097
0.000095660530231193878765783321841
0.0000869340345338490841346823194636
0.0000792509674951485386833319043611
0.0000724587921599983920947223184799
0.0000664310948928070656115004134118
0.0000610624780599732294607231050094
0.0000562645820580867467660747480135
0.0000519629518289821930189162968937
0.0000480945460644587143725482754897
0.0000446057428784302170186291050977
0.0000414507333340105552027271675537
-0.405519508420146210857466458222
0.19792588017645832303784615806
0.0405653608482929688878743738927
-0.0007937099803684976443543961822
-0.0070467113527347346199250520737
-0.0053100692905256957135622576183
-0.002920352007248636178048033314
-0.00134875131654839001659685144873
-0.00053926375854751466010551898753
-0.00018828180903141888496644227041
-0.0000611739246949809898641988607
-0.00002551447419274413051154699418
-0.00001955929625600614788007182353
-0.00001954676368192968030219040919
-0.00001870007866587898580551873978
-0.00001638352068405928531923277074
-0.00001344064470329645098288122647
-0.00001061929574306007142874810804
-8.27374953496814953687029115e-6
-6.46665955916504254465021049e-6
-5.12147618465732571192618671e-6
-4.12522178777953610022688886e-6
-3.376936271764191632196902676e-6
-2.801719526570594436010542916e-6
-2.348868796819993338797691876e-6
-1.985284398279009058129700721e-6
-1.689195525389714143676401853e-6
-1.445698268342391452607954221e-6
-1.24402636212439782623481012e-6
-1.076023002329815706871319156e-6
-9.35312073706284883649398855e-7
-8.16830482448464077962312091e-7
-7.16533436722328017240226086e-7
-6.31182989108006591507480313e-7
-5.58182662587083674768893428e-7
-4.95444164199040993547199371e-7
-4.41280321748319829831535207e-7
-3.94320330451853913784897457e-7
-3.53443565944467869130086562e-7
-3.17728293063004432000485195e-7
-0.726915897481116722103422634171
-0.363457948740558361051711317086
0.031850378647665498710928316384
0.0924267034377585588862135358982
0.0711635849724290693311930509408
0.0428174258088445596942796382842
0.0230772239371483931987771124889
0.0118157158185329337009215062486
0.00604755642110107737665792436012
0.00327674502637187677478836744025
0.00197153833988564308996442041106
0.00132757535066925968148102644574
0.00096830797932557689316762470094
0.00073435024411020799107371995895
0.00056377823079428352572124528666
0.000433217325039349865345495019065
0.000332491036871233837043300418642
0.00025531878693515336891501590557
0.000196629393504246302206149247182
0.000152101337012346343829278523236
0.000118199874424358611389633265137
0.000092185797032685919936952564623
0.000072023436281838010223551104576
0.000056236419403370270056872259407
0.000043762037410928139531129117628
0.000033830702318712388441726647803
0.000025876844311408167669407411925
0.000019477257075535157426828184661
0.000014309768450746189177086123971
0.000010125627614097562109075058063
6.730706635329392527804952594e-6
3.97229535659964134434896144e-6
1.729514594758084355965497062e-6
-9.3831446244350117800956493e-8
-1.574678815403879070503095714e-6
-2.7748608782034961463187112764e-6
-3.7443121156041112394379195401e-6
-4.5235462598792656089385389546e-6
-5.1455799373536573860782750182e-6
-5.6374322233587323042483875023e-6
-0.329902002924629705140971020057
0.135563224327583718779449030349
0.0446828699170495226176211544927
0.00539376442968009330160550830239
-0.00431324042703032218149118914846
-0.00460439157101234023169666678675
-0.00297212784084504448330776621166
-0.00156339468241635995574376766951
-0.000717149818428932756588536696037
-0.000295603381159480630404787203705
-0.0001149577215741702123373806116307
-0.000048618845957271147718286586399
-0.0000281017219170862933126021362119
-0.0000223436747999983999623301082195
-0.0000197242879047546030428200524485
-0.0000170682179866730683377132458434
-0.0000141315257820236089499364774269
-0.00001130676991608289957735202010626
-8.89082604085993160164597039622e-6
-6.97569470016649939561698635234e-6
-5.51941737869359552904411306074e-6
-4.42822211102358693738994944395e-6
-3.60658189364268863706402072058e-6
-2.97756683659636849496163104401e-6
-2.48594119783163963556717392733e-6
-2.09418777044612867450467971563e-6
-1.77715592473504456903559868443e-6
-1.51764890119331402996717492914e-6
-1.303433783107203276321878095148e-6
-1.125424957299764280111571078452e-6
-9.76638708205140152836618735367e-7
-8.51590241060548064428742264263e-7
-7.45923711455381265436374299836e-7
-6.56161557348517696520235087e-7
-5.79518595069321849080184933751e-7
-5.1375684966049931187089217476e-7
-4.57070391094819793895288536098e-7
-4.07994285906978308205505059618e-7
-3.65333258247254111770831613849e-7
-3.28106192190366789651219646362e-7
-0.345174307757791694496186315809
0.247246438547581245814229501403
0.0277531201277019608367850703812
-0.0196439782353635043669056696059
-0.0180399088624830691454271406479
-0.00964493089472113408967982306798
-0.00376477399223229642025712150563
-0.0008552260744209140430358866182
0.00023743907956475268590620703367
0.000479809069303408384457784231004
0.000416104704456308888469740326171
0.000289937912337954896199934094507
0.000185030003890310559457499302045
0.000116225930696711478590272618309
0.000075888081818288451462604110055
0.0000531908088962127513468737312552
0.0000400614898210045512726114968886
0.000031752039202467532450735335011
0.0000258649016301064852888736530403
0.0000213207434886728827682998567038
0.0000176631877258968891803899152333
0.0000146854413183227976260772403752
0.000012264508620112706323635195318
0.0000103025467027787676523406395957
8.71303774921938912227383268248e-6
7.42076727304481602154657710999e-6
6.36337172618572984899615291041e-6
5.49124705505897706614427009817e-6
4.76597041531811872863010360902e-6
4.15810921190076632087798092866e-6
3.645087929159320152760193251e-6
3.20942725823476159517799701296e-6
2.83741692676569881969972614959e-6
2.51816134731084298573711319292e-6
2.24290347033566210512348303976e-6
2.00454141009703686847135311136e-6
1.7972747359489469407234372793e-6
1.61633847061567246750181705626e-6
1.45779826961279564124862670215e-6
1.31839007299497064555658502026e-6
1.62348485056670728727400554481
-0.221615307659550469484018908993
-0.398427643897820309870284588111
-0.298266166056682294842872308824
-0.180107026516904364347865053828
-0.0964591582000848469328039042492
-0.0475364451093776722292798382873
-0.0223710463249158429959595927947
-0.01077884474409948863171885532129
-0.0059457239675070121371374582804
-0.00404842040747570033479936679349
-0.00323507638896998760667944682432
-0.00274402370200374306262392334447
-0.00232882845104547580296102400786
-0.00194411118788384948940606404914
-0.00160033886662736887931871510883
-0.00131003074776242346922348744082
-0.001075354196600922850332737211809
-0.000890276862567969958289715097043
-0.000745355729796167254883638254682
-0.000631185131341895663326436503343
-0.000539991101176573281800380449871
-0.000465956243143424043573611902319
-0.00040493973327604589301213663701
-0.000354032585621239683491234755658
-0.000311159470698583990992626419659
-0.000274790612949246130470950209962
-0.000243756467767042914673612144926
-0.000217135735034250873564855054134
-0.000194188322980337798916484325262
-0.000174313279826536962829359020484
-0.00015701996447481317518982257599
-0.000141906460065229189617666666202
-0.000128642476325256104736215206235
-0.000116955522008311783601476696689
-0.000106619728292220703256444389037
-0.0000974468892187906003158246140382
-0.0000892793347647367230087373751902
-0.0000819842824580870178644828539736
-0.0000754493562908520891450778839419
0.189508626679698967531355317126
0.0143518157296122506024318212228
-0.0311050331889614676663349078752
-0.0359183127414130619637203439778
-0.0281872255126104463217340061383
-0.0188513584055664878461914032716
-0.0115125984856417020145749708083
-0.00669544167529311134751185028488
-0.00386872217963416662059692194226
-0.00233237962920407575364851852235
-0.00153105751171267920264422959274
-0.00110795456503450591968742626185
-0.000864581219843489318962469129519
-0.000703453857706607531123106828104
-0.000582186293094669293745933627329
-0.000484363668763489743132359429507
-0.00040391856198170142413141404169
-0.000338033035290813496071950835923
-0.000284548051772413506139575020368
-0.000241353043223470687808664007485
-0.000206436607491873032586094986478
-0.000178036402057674685498437713663
-0.000154716974372706147198073589342
-0.000135366066155676447534324427819
-0.000119144816279665161639483347779
-0.00010542500253397154822342000873
-0.0000937323040599992191573595016222
-0.0000837024370430935485738519749933
-0.0000750500797424446705448792917716
-0.0000675477854291409709254306572736
-0.0000610117623636917333763655827458
-0.0000552920519798199288859512429236
-0.0000502654553178356800616071682294
-0.0000458302131062205131664126346014
-0.0000419018716683927683730907178302
-0.0000384100092843772085471735355059
-0.0000352956227734655030646273581973
-0.0000325090360620585101590077866006
-0.000030008225165993517149212788322
-0.0000277574747135681197831815549513
-0.304738812172355224934575341969
0.0127356269915070958313134375184
0.0516926840713772573000172778807
0.0438384003692814912844854526682
0.0294018468335754274385505286358
0.0177052069030392154468263800718
0.0100588495105087482185321409126
0.0056166760280471074915495716099
0.00323445352557775236159777070253
0.00201774934543061589759263790988
0.00139795878021762636311381432952
0.00105995576974874440643614168905
0.00084853097677019393265786794541
0.00069562052814914173729460525158
0.00057463096710259032792202788498
0.000475897712777617504724343139019
0.000395363047906375223941522168034
0.000330272129676562181867837738024
0.000278016166925454598004222768403
0.00023608902707110733316386015775
0.000202268781810689011452540393226
0.000174731986496666007771656667068
0.000152062774621386105818613272047
0.0001331964779544149894074548432
0.000117341441412876502317109248825
0.000103905815634851406712834934907
0.000092439958505602007841161743327
0.000082595309870270888498217738968
0.000074096487951003378663911949574
0.000066722613504224695041332236571
0.000060294581263045545122187458698
0.000054666036812051291805370437771
0.000049716688301770899373920401566
0.0000453471664402771310692317856004
0.0000414749855241583115209399328187
0.0000380313364193896300811107427366
0.0000349585311367383046584221492701
0.0000322079644884749521552776257502
0.000029738486061848710832638501037
0.0000275150963155594228755103512683
1.08232323371113819151600369654
0.1404759824690376672914224611
-0.068784134292488139436777723125
-0.087131672965507074573121857334
-0.0610329784655320335033649720898
-0.0340994689307546921542554621889
-0.0162031823616768567863447284092
-0.0066030792051648007762372421476
-0.0023060424264252820161968060506
-0.0007629505517883225644488463163
-0.0003919227235455501787703502003
-0.00039348461109586068007403571457
-0.0004424713364680969128925142742
-0.00044786186538594688868466964941
-0.00040991370227716318645853947628
-0.00035109000765562235847461440123
-0.00029020343588541464053435402797
-0.00023706666853717025255382505755
-0.00019452230289557305879278475211
-0.00016172846088434088061281578962
-0.00013658016806375886981009721863
-0.000116985138116605007558730828
-0.0001013252670703340062998696473
-0.00008849293925737334822076887307
-0.00007777099488128335150919559099
-0.000068695183976937523856462668978
-0.000060950150431696103088915709922
-0.000054305197436550217958298013101
-0.000048579753824800018106863992945
-0.000043626478926060536280815619483
-0.000039323125954285829214681249781
-0.000035568052929899791682808823539
-0.000032277004324028219050241748225
-0.000029380321174506046282287269319
-0.000026820414405555752971140528529
-0.000024549541597027309761778614991
-0.000022527933605441922344679616418
-0.000020722271249920050985860776953
-0.000019104473782724195579788826193
-0.000017650743824768009753477759897
1.35290404213892273939500462068
0.676452021069461369697502310338
0.026489664889500647120154054598
-0.298491513200479714168520073272
-0.392098988554926879657707148702
-0.370019612541607447247150697912
-0.307608043828752505313204535489
-0.242541611750477598044045568727
-0.188861669353682506789322211238
-0.148791581541659131479418629796
-0.1200183482061166114717438603058
-0.0993334157931938859738763657943
-0.0840495177306261735804746725313
-0.0723055292854884113670710452235
-0.0629361516367672119911539379994
-0.0552448325548871180257420895506
-0.0488124893789235482993187549923
-0.0433716791315381387903273791074
-0.0387356161408921894405064270606
-0.0347625312579722875882892997467
-0.0313391707351552181570270874014
-0.028373183101575155050763264808
-0.0257890299164912270738512124835
-0.0235250995616583371976560688467
-0.0215312499676501269915983238543
-0.0197666342323363112610475058069
-0.0181978356589757898229954778575
-0.0167973365676430221253314371053
-0.0155423045864890036349743582973
-0.0144136506849875650218726040256
-0.0133953033873211632279192588674
-0.0124736474562973552664409219887
-0.0116370851692708437214964040107
-0.0108756888741732126164722859025
-0.0101809223527962675719976625153
-0.0095454150274234724227483166078
-0.0089627775204813470899142943052
-0.0084274500718049568459343342076
-0.0079345773439740970616146446806
-0.007479904568620689340057801303
-0.315677609832415305858834411491
-0.00758169202125836725444993555666
0.0344139199641840389154369796729
0.0274744919076116054346557325385
0.0151551478107874786207592207601
0.00653487678195787637209253599158
0.00199541936028328791373801956006
0.000112891974052359382760640685628
-0.000416812884447761782679545204407
-0.000405186434984822884838252668428
-0.000254659713873697482248208982537
-0.000120881331265961756494642154708
-0.0000397540119458218024995280441795
-2.37634510524850477283446653568e-6
9.26677251729792997440267867777e-6
9.38077314726777675217247752661e-6
6.10346869645234777269635289643e-6
2.98490893685968197181651444851e-6
1.00747958273294892931563611965e-6
6.16344270894590008748950002781e-8
-2.45143004400415208671475329766e-7
-2.52677005676651867216576600946e-7
-1.67082214659331706458352124654e-7
-8.29135549296174580540532818816e-8
-2.83584514204655208416636339462e-8
-1.75587232588231774249774924502e-9
7.06177108515631081797526711804e-9
7.35305036771785066259148925901e-9
4.90791323939519055676443555384e-9
2.45670065683347739055965455394e-9
8.47027773016358856773266502462e-10
5.28392352832479011454912021709e-11
-2.13992857284877397008220584117e-10
-2.24275958155650336560868317277e-10
-1.50613172796519267538379185571e-10
-7.58240780850996894351238144246e-11
-2.62841380685011546009738900326e-11
-1.64800427795691509848764388874e-12
6.70633019621617456106953133968e-12
7.06054000829233607305992870381e-12
0.947032829497245917576503234474
0.173002188958724387438317076859
-0.0443698729336154108753667336436
-0.0779273474323106671947250038004
-0.0597772776946007381584826564145
-0.0355762360765333063862874881343
-0.0179817523321315438472870551832
-0.00789726270114634198857949170685
-0.00305418171987498763756757411278
-0.00112601448487385377196390538028
-0.000539864630757007334280003397662
-0.000442726590416645565748344415466
-0.000456152728810030365463290257617
-0.000453570427491496443079613463262
-0.000416456710295086424571630457195
-0.000359423593568402509645330581041
-0.000299071250984159179339328371419
-0.000245262381745411521753871175513
-0.000201447254369998141254984737025
-0.0001672912747831984776472406973
-0.0001409566436912438475762167009925
-0.000120431182271813997593692914793
-0.0001040773218678878797593501601556
-0.0000907335651127832082008537555971
-0.0000796290175793915493156493894953
-0.0000702583791917220696286287223219
-0.0000622788805517781781321382469736
-0.0000554427345044207739207213206249
-0.0000495588309717959903831721450005
-0.0000444730151335470867731889769121
-0.000040058233646210735691123109693
-0.0000362091504090832350484520018022
-0.0000328385148447873573373946867575
-0.0000298741915964546027323878705586
-0.0000272565446633758296023176064741
-0.0000249361518224048402096366694084
-0.0000228718743490622003249655388591
-0.0000210292794570828893642274162536
-0.0000193793796522894814520369546205
-0.0000178976358954503481797714344238
-0.14622920187395235486375953159
0.032213098702718473678528272874
0.0271397084774767267942277214646
0.0109271095203774212566713220878
0.0018194706975735407967277042815
-0.0015186289709903396171741084942
-0.0020072702496508449396496272135
-0.0015108641620824956958922594824
-0.00089437254975470686346373606667
-0.0004433461757518228622702470883
-0.00018442717667377276191814534356
-0.00006225054618425792463447026935
-0.00001647801039026048991815377104
-5.24378017737097343201619673e-6
-5.71648593884858421095096791e-6
-7.96784707222516047865762597e-6
-8.953193244947667489703975605e-6
-8.515692845187671638964459821e-6
-7.296988506120543133450305816e-6
-5.889755219474468183450954462e-6
-4.627824932849872233546141425e-6
-3.626729892890273714357118421e-6
-2.879249266470205034352938678e-6
-2.331536686482747905059615438e-6
-1.925530859203271531326629606e-6
-1.615576873109501932450984437e-6
-1.370849552850913443563832967e-6
-1.172168082955994093203083129e-6
-1.007871403645229719432160052e-6
-8.70593450897822347768932511e-7
-7.55257845461133157362638319e-7
-6.58018446013886545748152166e-7
-5.757701613760849550496689212e-7
-5.059418376640540762878293582e-7
-4.464017944169117015944669071e-7
-3.953965512694352705405574116e-7
-3.514950933116977371079467412e-7
-3.135343090200697690060338279e-7
-2.805683820948602250302589607e-7
-2.51825056329589764598509121e-7
0.4058712126416768218185013862
-0.216897986105638682153071966206
-0.192562150713196707396621087375
-0.092570564773358805466069307785
-0.0240851342459767532062385446847
0.0079546195245187468255633423267
0.0174607273542473473106803751422
0.0166335608012215388118129822817
0.0126213490872896514814822989657
0.00864948625305131664936835502156
0.0057187409424509480443565733964
0.003840004842655073064763857237
0.00271955353168027184901819823328
0.00206015486155568416303578642906
0.00165219011093867452681821979179
0.00137357182106759261530911332145
0.00116267030669938999425223142705
0.000991834627900865775158914906704
0.000849460640369447914992051291897
0.000730211317947528228061409261636
0.000630657228665962596041270594537
0.000547797889722251399240979482426
0.000478804134526833040292063294973
0.000421118772411586074519483966071
0.000372565877376341594264670247937
0.000331380502849429215145636293185
0.000296172418969002091194707208382
0.000265859318089636597261060635405
0.000239596773418974564481334806937
0.000216718680680993373399420365853
0.000196691896175964287648607985173
0.000179083619079240468545666242016
0.000163538384521596334439053684103
0.000149761660254538904450571228133
0.00013750779558297265662351850909
0.000126570846692336985461827247543
0.0001167773792018667925328476065723
0.0001079807102452538209061299470741
0.0001000562549456036588280625725111
0.0000928977489897951735020681771245
0.0542182224658066935918548550579
-0.0178203020223512877686318039908
-0.0100346128899611132598079419701
-0.00257872540767460290964048025428
0.000470445877150936866131475565419
0.00111958943570341016632872910169
0.000896597803728882043248423110946
0.000521082606656687790581089924353
0.000236524696145794352342334232098
0.0000760309074469468926491945014665
5.40727365093097027744026130703e-6
-0.0000158565975921881146423369642808
-0.0000160413978930642835615929262324
-0.0000103168242561907847647008095213
-4.97520859984157083146335413039e-6
-1.64708700737859649533605285295e-6
-8.35261909763460290181615288889e-8
4.10562731047060283807743436639e-7
4.14470559945215019369418774696e-7
2.7083767580214590360295665431e-7
1.33053683036874849516201510428e-7
4.49825252818254935060306987505e-8
2.55350529000171287290758875336e-9
-1.12881576702980742681672799466e-8
-1.16155500500977193012844836826e-8
-7.69367103620941640479405636462e-9
-3.8228487954019227472207217708e-9
-1.30457411997767728366968283974e-9
-7.30209173688137828216116195863e-11
3.35355845076006609510864513198e-10
3.47341972993562677635078146335e-10
2.31704335546719169999848364531e-10
1.15926411802545773594814117973e-10
3.98284868005675981574915952815e-11
2.25799629101058368520220764526e-12
-1.03426427772691810075095486007e-11
-1.07747791552578643557983801018e-11
-7.22498988115443356025850814787e-12
-3.63225798876196219074925509607e-12
-1.25350704764500119225993254462e-12
-0.11274200351157689494958371839
0.013601263648624401368928584023
0.0220721803622815050150294062612
0.0116703606785072377460254273512
0.00347500086163396054222864291361
-0.0003998439948271985450012977952
-0.00151410640346116763125184301389
-0.00140055977430031689245020091942
-0.000946895635719188315360185468814
-0.000532409873480495989616859685576
-0.00025793858884439809936047279097
-0.0001088190973009258259977482000616
-0.0000410487906283137316042174217485
-0.0000161749575550284553277093840959
-9.7233851128548621270399154268e-6
-9.12968047638496041976773657669e-6
-9.27115487715163443183797003808e-6
-8.75323121243495031911976115069e-6
-7.62888004013577887207459023916e-6
-6.28156575012453404845203645668e-6
-5.01130525478720032970017986076e-6
-3.95799618565628264712592306834e-6
-3.14420232810437295013872601783e-6
-2.53493333870651690024444759809e-6
-2.07969543359229607644462523179e-6
-1.73337924218146509417848095672e-6
-1.46270346052227608127939950566e-6
-1.245488023602958954838077815207e-6
-1.067602791720588269607201677154e-6
-9.19982423622745208892693874153e-7
-7.96495145518737070240058851017e-7
-6.92669350301227312034796668451e-7
-6.05023692090259554335397258731e-7
-5.30742416342714081305969072418e-7
-4.67516810292392113861470749085e-7
-4.13453862499766145765020686713e-7
-3.67008080345730373512314465889e-7
-3.26921862325985285230572018105e-7
-2.92172118693594778720435988403e-7
-2.61924133643596823106150704074e-7
-0.294008848165186050030195463341
0.053338393110672689218191961915
0.0559244351007849052856864426162
0.0254993494839706016810585871168
0.0058512800954893047956783747938
-0.0023057580681195494930710314559
-0.0040863586635065449355055765533
-0.003357878509976097561307252614
-0.0021156456202370238450284468701
-0.00111558195934730074655715453189
-0.00050070053107837671925603857409
-0.00018884075927736129796646047557
-0.000059151308005884130396523129023
-0.000018771983886468163978867023998
-0.000013027219717561841815196788142
-0.000015920738860514812804376218854
-0.00001802006529914709471451769746
-0.000017549319892563703305927386606
-0.0000153357166073443089791485784031
-0.0000125341289350029376371176203709
-9.9020699755325199802711277419e-6
-7.7557632592261990140232157019e-6
-6.1294556783701028711840690145e-6
-4.932894250361114278894826144e-6
-4.0497376863109994667433874339e-6
-3.3817363060965034134577068169e-6
-2.8596757314539097647550086457e-6
-2.439376469658399426397289435e-6
-2.0937662918037288983650304146e-6
-1.8059524257041213974217353866e-6
-1.56461007117376991426008708809e-6
-1.36140334792997716670067448223e-6
-1.18972913865447272221261220551e-6
-1.04416377628052774660311215196e-6
-9.2021670449381825674258601613e-7
-8.1418924539060648990525077691e-7
-7.2305839765672125157713661289e-7
-6.4436569873190342000049356025e-7
-5.7611315134970023157634451227e-7
-5.1667184510039241316395332463e-7
-1.037226432306507433536170209185
-0.518613216153253716768085104593
-0.09341692383076055996866989371
0.084911762604481301004529062427
0.1194933656868529813349769890996
0.0971337174956211927759826825991
0.0634319135375667766846673453521
0.0359717200316919043239795453725
0.0182636331175762918679086193203
0.0084776213085508462999792705564
0.00373147098484991890342881362071
0.00169963737077238124419516048035
0.00092261061669511129626435178107
0.00063324049981177490335372879191
0.00049317452179174473636037109494
0.00038437219302722065325542169778
0.00028162113295308439198106273084
0.00018841543534358492912253983676
0.0001111114743252740611277245785
0.00005195778668343460349094747387
9.41044854961748170062465751e-6
-0.000019875194192816110381391061326
-0.000039452300956532534321288925126
-0.000052284865254722023747481312308
-0.000060542658464875867805872882804
-0.000065697167067486929086939887382
-0.000068710306515537351397763213636
-0.000070210099230683541060858034546
-0.000070618361222212485650321889692
-0.000070231270228686152571016546254
-0.000069265863592055337573093441991
-0.000067885820058256607384953445079
-0.00006621611627947360435007211796
-0.000064352195493571986720845812737
-0.000062366470543060561299336142047
-0.000060313376709084236012104627893
-0.000058233435501693447251555006596
-0.000056156510564465620107004242751
-0.000054104367450480613614051211242
-0.000052092646508069650991238137094
0.0955585848128461034118569140257
-0.0273492640410515911315551780816
-0.0185255828193710344331512821474
-0.0058567018048847240388384233565
0.000154499351318567118429157541777
0.00182241812615012463796060811226
0.00166805785526884601392051380875
0.00105809985201825159484119552723
0.000529289545143607133178132748182
0.000202729957070658917001654058099
0.0000434501889255867110012342146851
-0.0000150214834571604865165793410892
-0.000025500915078007045262404703614
-0.0000191213225109475475525385052382
-0.0000103641168510261021791750100759
-4.08871536757229063244878515118e-6
-7.77594345715306703463036231623e-7
4.87011808017253440009656440875e-7
6.97741035954034879228488960962e-7
5.1875273424667812499523547693e-7
2.84526571473579020751633512129e-7
1.14807800515971699083258350557e-7
2.34092847400635049490876870674e-8
-1.25599942397550429180586338779e-8
-1.91967482691999601989100853134e-8
-1.45754741369445866201016580889e-8
-8.10223447161121192525391035158e-9
-3.29747254234539466402120513637e-9
-6.67445551636277180006795469951e-10
3.81539189124301258894536234033e-10
5.77760190952648592710734289602e-10
4.40661960273460579534159483808e-10
2.46481965199074851400624059631e-10
1.01027118216807130282129569639e-10
2.06944402852263286021695397892e-11
-1.16759958991498737137817735828e-11
-1.78813304540500101726398958772e-11
-1.37215414648378335336395613496e-11
-7.7139448653566396969868498418e-12
-3.17547473898777029876176991031e-12
-0.245335392091498900415568683109
0.0275894168491998354671829286343
0.047848978241454837463562807152
0.0261260573348458032807623704144
0.0081921319542161994095274286721
-0.0005889315992940688946442228815
-0.00326966855763655521195500997691
-0.00313566410938618506548499543882
-0.00216665525887740394265104297405
-0.00124158623372081010237760296997
-0.000613160598030633660025438251997
-0.000263748230536082734955405994543
-0.0001006114338812389469226873303937
-0.0000383269356296283255733803987177
-0.0000208479392473238618614547123721
-0.0000185543504392157810456729126481
-0.0000188725291190887919941817980017
-0.0000180393622116107273551597330612
-0.0000158755487150880697959041076593
-0.00001313938639813013566699877034346
-0.00001049320111078765314090494662476
-8.27066642707466826948572154797e-6
-6.54496886543232662487517937413e-6
-5.25390876317817446344487493294e-6
-4.29371306818542078184158284063e-6
-3.56800711602121633383193159479e-6
-3.00442465991771883466617634183e-6
-2.55440552344867450114900630992e-6
-2.18707869042078573392248767985e-6
-1.88284414925853990392891314538e-6
-1.62865015767569354527144053029e-6
-1.41511857482001987872499821917e-6
-1.235016017162668930543688390607e-6
-1.082513467609243330991568830065e-6
-9.52833023512062403611674999315e-7
-8.42053865934238871604418104485e-7
-7.46972883120978199049319527041e-7
-6.6498369444130756895353769164e-7
-5.93967463781633875067864631018e-7
-5.32197556147275009674503380204e-7
-0.216118067255439406703882467091
0.1018577625855188431792200961082
0.0583655068911472635443099278587
0.0098422747851553751639459982994
-0.009904978577646523593911104426
-0.01238408824493992456014725059136
-0.00874215309399325253689946058926
-0.00456700987122292732844443680291
-0.0016793209517488777660011853675
-0.00016583322519068706239162611142
0.00041664080423751707531668114225
0.000514071578596847440938072508849
0.000422750457498491254544129971063
0.000295526195601891462149633792545
0.000191650668131463808743490464537
0.000122645866561801558809917817039
0.0000817448059115581391524816321085
0.0000587227173061029787713345318614
0.0000454890935561723897700061648264
0.0000370825781792068896016611045625
0.0000309650787336312982961229918383
0.000026038762032418011880941906769
0.000021901770497070545146647447065
0.0000184175682545444464752590751034
0.0000155165536411037857589978449334
0.0000131289766819258099365029521866
0.0000111759416314977909700047044798
9.57793703456001330735054179483e-6
8.2635681528692934055844740102e-6
7.17380464674852839531336950092e-6
6.26229161651887372153050483736e-6
5.49354516190963952270837441013e-6
4.84053003137406476269337111531e-6
4.28244428933224995533061675167e-6
3.80300445202703911331267739303e-6
3.38923036726374769099008046639e-6
3.03061710400516464916178488091e-6
2.7185696588356497539326088516e-6
2.44600414021277067548562231328e-6
2.20705266377724684241462508108e-6
-1.62348485056670728727400554481
1.033357732942904113121021681399
0.342069331394132576684961713596
0.0508496227223241385799218416984
-0.0338318953257180749793465657315
-0.0422068773220005508815807575059
-0.0298275702066616689694201258708
-0.0166531336663392663976721170088
-0.00777080655715779640326843501187
-0.0029915169140029939287616044671
-0.00087612064734775102596677266597
-0.000149599844301740391396080838238
-9.1377825544736160195485521058e-6
-0.0000475283608147480667823902422032
-0.0001004506651799775286002114921379
-0.000123807006048948116875793894675
-0.000119985317860812103559929229109
-0.000102154485134113150490580068842
-0.0000810195818749706570403452691692
-0.0000622370281609635041868931419883
-0.0000476263628282179073862817270558
-0.0000369804341426685127429405305717
-0.0000293798572099881156296982985682
-0.0000238815592474387800299930880071
-0.0000197681104610145267119097518412
-0.0000165695749908331659187006942657
-0.000014002459311827008531366850868
-0.0000118997150160128448063383008513
-0.0000101586102184492792562317606503
-8.70947185943594621372693699024e-6
-7.49976677636260453398132462028e-6
-6.48707574085735575803583055081e-6
-5.63629072458875007274713193308e-6
-4.91840164956120575103346574183e-6
-4.30969226596429133999545041736e-6
-3.79096604280437895933042748293e-6
-3.34676541980433478149814863397e-6
-2.96464212544198318184513673382e-6
-2.63452864432293103461086757789e-6
-2.34822904331576687087440544238e-6
-0.189508626679698967531355317126
0.08040249761023723316324583734
0.0559037813313717313686266328259
0.0211569027811931405705963253977
0.00356491048660056284193876887274
-0.00273413731460862200933645466003
-0.00375983152893353296773376351057
-0.00294971375306831894740989105603
-0.00186016099677431793547303517468
-0.0010221837677700852544473933854
-0.000509177180412053961234013779857
-0.000241118852883061575710246659581
-0.000119302258542425960008126557876
-0.000070760694528947721750338268625
-0.0000528687461128393356205193790031
-0.0000450262533519640697338406723531
-0.0000392555894972409092894207316444
-0.0000334885099073623770708700604676
-0.0000277837439908068268521141675723
-0.000022605895713248692806482604278
-0.0000182482494007104787181430979901
-0.0000147628294788367740163036749412
-0.0000120491934088657799603433883872
-9.95101642556193763339914840568e-6
-8.31636591932592014538365892165e-6
-7.0228371413081199710424158689e-6
-5.98107315102147534947873969406e-6
-5.12887144509567312980990640902e-6
-4.42327852244509371579604943339e-6
-3.83394459522186071531677642619e-6
-3.33853942407776870614269278973e-6
-2.91993454062524585688905793597e-6
-2.56457444476733382633208201343e-6
-2.26153602085149639918380741815e-6
-2.00194632308313518818730881473e-6
-1.77857764216201317535081521138e-6
-1.58553492263154345590610073428e-6
-1.41800111531377187565843380942e-6
-1.27202754376431553876332376446e-6
-1.14436314619772837031449812259e-6
0.304738812172355224934575341969
-0.165105033077684708298601108503
-0.058433137066374623379812163671
-0.013636252247249727666099656584
0.0015565382947291994978567955822
0.00489247325127337867271524660777
0.00423116493047168185003514494922
0.00275644904707298823183469357229
0.00153552685327872876695016092553
0.00076597226289277227740403788213
0.000356248381203961477077264849914
0.000167110477631691319391983907769
0.000091045921351941487926926597857
0.00006369022694692494258171017419
0.000053112964517950227204490316604
0.0000464090912202622776819453293843
0.0000398431449976285321541208024884
0.0000331692077838056133178630554695
0.0000269631919400539636362013794228
0.0000216646212610010847227018146456
0.0000174027263653579716185511676844
0.0000140888659805334315701462461597
0.0000115426478409601296011435741577
9.5769965318083561049525956164e-6
8.0369361129035796659629566415e-6
6.8080097454391659793447022359e-6
5.8104979877474392851130935676e-6
4.9898082618924508648248755063e-6
4.30791994012657586856481891677e-6
3.73731112174488778114676633823e-6
3.25716704899852868538686131851e-6
2.85118051714288806623480541744e-6
2.50629644966252704194049216508e-6
2.21195587708494429949220642242e-6
1.95958713468687800307669765382e-6
1.74222231136609192404478921948e-6
1.5541880961275844356718356157e-6
1.39085188471558406282036491494e-6
1.24841485826360380042104406699e-6
1.1237459176652391193257717028e-6
-1.08232323371113819151600369654
0.40068563438653142846657938717
0.162434789271846584297726030526
0.0355435722461409699955385649904
-0.0086723599068736261551325137778
-0.0167613464571886690985486812193
-0.0130249338646843079173028106099
-0.00757470536130244891181439521037
-0.00356336131149898534045852030291
-0.00131248763199443125012827912921
-0.00030166868717110669800132826908
0.00003422211451243968286788136432
0.000079254772379610131285712076142
0.000036995624379856898141620680512
-8.090705416387242980485529838e-6
-0.000033204088229218128830266357787
-0.000040234218378700520382930114364
-0.000037014354243499130173064857753
-0.000030067172560693496258207407672
-0.000023067726866453525240329724891
-0.000017446937540375302202108295294
-0.000013386840489710277259998335235
-0.0000105735606933751313650033186095
-8.6104416850300744832728722568e-6
-7.1822268057950627827425271597e-6
-6.0846187935272372100715531296e-6
-5.2007674720215124765668602052e-6
-4.4681619082995957345849928955e-6
-3.8528505966967440597685714282e-6
-3.3339497712461478891529070304e-6
-2.8960471999663026699790271379e-6
-2.5262253383146053689136371864e-6
-2.2132288201170334906637776309e-6
-1.9473594929331075017708980757e-6
-1.7204690211072634173671045241e-6
-1.5258612972630056268302321904e-6
-1.3581068673414060721860630325e-6
-1.2128219974839260339588495589e-6
-1.08645717873636691925500776093e-6
-9.761181133880809368163456415e-7
-1.35290404213892273939500462068
0.
0.424478349156806932678180818961
0.31835876186760519950863561422
0.153305777994543108322891090084
0.0432704554125017141990614073271
-0.0095516240640538780414960627211
-0.0266154265996808441050083998261
-0.0267308744245198025831627387412
-0.0211839208766551246309713603185
-0.0152467259226644171459094395086
-0.01068340339574634120855550615272
-0.0076428660784758750107958189711
-0.0057404514643787498147982935556
-0.00454900902968863861811237087588
-0.00375780960458214321596472732379
-0.00318264714332315101902674105533
-0.00272900528188965682569588949643
-0.00235334303635446836085635314641
-0.00203630407587529238019180596088
-0.00176800189148505573658176950022
-0.00154147987289118955367168225702
-0.001350536528493703844270171245883
-0.00118938744164575541478467644999
-0.001052845611541876718151502238493
-0.000936490736558041615489344053031
-0.000836701009199917317272490697267
-0.000750576389226489489699916543029
-0.000675813478821500486035305114719
-0.000610577081951805158602608995129
-0.000553390823957125502925196641201
-0.00050305270017002161060586003912
-0.000458572970169015930809944584453
-0.000419129084236723936744812107801
-0.000384032553543424684003986647118
-0.000352703926684009938916077504374
-0.000324653317011761213300284015881
-0.000299464882347933741613794458027
-0.000276784264451245506218809162625
-0.000256308341754055295016477260597
0.315677609832415305858834411491
-0.150257112894949285674967270189
-0.0394683813116896170850702700441
-0.00166405193447357624807799778384
0.00682444571530180572696536527071
0.00609441306036502247854014797519
0.00360590359568060611948415414701
0.00163309996619551754176012642942
0.000517161305827636789577892480521
0.0000300548389818372804266619844615
-0.000113691590657959685786566170579
-0.000112556739784927602232882745951
-0.000071828755376604434264757021705
-0.0000345380945587288832624415744882
-0.0000114846946155298677623815141111
-6.93173912300967401169966266205e-7
2.72549426568203034699539065803e-6
2.77947816534531314684115217589e-6
1.82032888376569714924737756842e-6
8.95471176506842481974959313385e-7
3.03842458771328542838041996698e-7
1.86768651126191680301683316234e-8
-7.46088342487700795748950588595e-8
-7.72069007855754273018675042449e-8
-5.12385613119672388902275166601e-8
-2.55118694245652984514095910879e-8
-8.75261110267261679223235898361e-9
-5.43485392745693802401053109473e-10
2.19158366736687215194458855831e-9
2.28761547458187348097929981477e-9
1.530424475532167650219947582e-9
7.67718919826349741353610722089e-10
2.65230903620148089028090840767e-10
1.65770084379752159352424562224e-11
-6.72549008403982022636071797836e-11
-7.06053954670718206716337271028e-11
-4.74906406088931378223898212994e-11
-2.39444459466363143814079858798e-11
-8.31207795422547645190364589794e-12
-5.21868066981565876017135647618e-13
-0.947032829497245917576503234474
0.300514225789898571349934540378
0.15970466557276500250091145155
0.0446499427320991090381999535677
-0.0025646002512477955972973466258
-0.0142381620023006420791147255444
-0.0125121643048970044838165060748
-0.00783677058946875887779668157847
-0.00396560734781064968561419629331
-0.00162274906301363510184691132122
-0.000483784900946496094778092402594
-0.000052149321110611157341658699058
0.000047482029963895997080203104879
0.000030000036453611103720843938332
-6.8756886969769223026754418498e-6
-0.0000310045723332410133905729725785
-0.0000392097782566902415033357048553
-0.0000371937997396277031777167308273
-0.0000309065809677601425118405871446
-0.0000240836168682997565449948028746
-0.00001836837991180232161163158215
-0.00001411834125164603872905939069981
-0.0000111177220442820309824430626899
-9.00720167727600990185681455196e-6
-7.47520492888033055717021587793e-6
-6.30798386538518932872645988512e-6
-5.37733644765788891765237452155e-6
-4.61190031336532642098341752824e-6
-3.9720851014378602989036128442e-6
-3.43385480585570393054409658847e-6
-2.9801680959316063474468679638e-6
-2.59726343568341515232351071289e-6
-2.27338858220244634595270892948e-6
-1.99848457642724409508344305904e-6
-1.76409860175149876628775349706e-6
-1.56326660032166079261655910809e-6
-1.39032742408845501414040975449e-6
-1.240703461740832004817976846019e-6
-1.110687511022051774646168908711e-6
-9.97259265531896235964596331161e-7
0.14622920187395235486375953159
-0.105327699639694651110408038669
-0.0056643093423310776752088728818
0.0094276718377301238389994690107
0.0069222169187283962086093533887
0.0030348545523016236144471953955
0.00070558827451626812492896278984
-0.00024549730636199362630116432938
-0.00044861781654084486621827236215
-0.0003615891190274133148471153717
-0.0002186148012824298401457156458
-0.000106807699100033773790496295581
-0.000040984032241362209744434169904
-0.000010057229470728052920555162085
8.22291106635675674402517629e-7
2.6086415045546127808910935501e-6
1.4540430593239870392026805743e-6
5.98992249593190097995939719e-8
-7.705099787940931560949719086e-7
-1.0423838613400477933268360641e-6
-9.814657523639069887881009191e-7
-7.907393611936952358460165757e-7
-5.897967180335350402495224208e-7
-4.277438605511985861952841276e-7
-3.12744359820166457530601215e-7
-2.358951068936437707476978763e-7
-1.848911397730513802778557503e-7
-1.49722557293101013090612946e-7
-1.2387709024331630159150641746e-7
-1.0368223929256638101548887228e-7
-8.725194573030782434923185288e-8
-7.363759177658620044690370587e-8
-6.230833172828987719096348233e-8
-5.289390720096955655449635937e-8
-4.508456217102654394228161228e-8
-3.860519330256221712072985928e-8
-3.3215064680185228823406416e-8
-2.871091341500434344117747268e-8
-2.492658566828467810382528187e-8
-2.172911621289895480599336571e-8
-0.4058712126416768218185013862
0.419833592426477093062322659307
0.047963493309437585961239776571
-0.051851048261538725081396507746
-0.0499713175727102911666169015436
-0.0280255647294993744974287962306
-0.0106424820475169928887689388622
-0.0013554243662551099149676540322
0.00216403829157393857346257417357
0.00270972792550936968396571404758
0.00214442837850479436416011298684
0.00140217435459162930922966837637
0.000825066323078257133840746908565
0.000465144846433139696766826216127
0.000270621093179964025348514208667
0.000175356407937414753582967733348
0.000130103171952461878979875228437
0.000106242883981891441634859218843
0.0000901721650103196614742891460327
0.0000767762904034472911810394656658
0.0000647821217602547640172144165453
0.0000541931012770765333438697214503
0.0000451764556422769937645257751737
0.0000377351898432955890937433582778
0.0000317081441387810372740343594912
0.0000268559177047453947242389452164
0.0000229347319230408567233129257958
0.0000197355144876154192481213155347
0.0000170949819779159432189995996608
0.0000148915336240153722658699475195
0.0000130358593217712349959923688783
0.00001146165534122493511392274362047
0.00001011845822190957445371358088277
8.96677178112812603439264173165e-6
7.97496009286513627132211252456e-6
7.11728790221976403326019185021e-6
6.37263379608270683541674238822e-6
5.72358003024805603374798564099e-6
5.15571913951544872149994002263e-6
4.65709958216839385529283107386e-6
-0.0542182224658066935918548550579
0.0449294132552546345645592315197
-0.00184558845827307858594659402375
-0.0049472342597962320352154762233
-0.00253342620329061919384385976885
-0.000727551204744296111219166130511
0.0000630502840168980993190589762198
0.000263440471606083997261280297725
0.000226659843104594794840856811772
0.000136841319084268024458906307421
0.000063711733119020750312736558208
0.0000208132651055415040633238704789
1.40453857719833158405111305017e-6
-4.57875950165462139963547912314e-6
-4.65382737260316161559073475614e-6
-3.01717105497287615916084164429e-6
-1.46667334537998008423929997977e-6
-4.89448578080275977880451547256e-7
-2.55163936901052768147144663011e-8
1.22909356145808364797991181651e-7
1.24886960584216487248519112724e-7
8.20232630715550446685252884765e-8
4.04732580230487591763391665732e-8
1.37352669065497157713703858353e-8
7.78918686611568003843894933875e-10
-3.47512708888454446182563948408e-9
-3.58587146168862638332170287661e-9
-2.38174436130274822257887029638e-9
-1.18656788812687462899739250155e-9
-4.05942731865859932905089078799e-10
-2.2804058403878861979402810982e-11
1.04783200790794673959133589731e-10
1.0875658024275766398079641733e-10
7.26883246548444762139456368689e-11
3.6432533743826511667789627771e-11
1.25379169490850262570116949224e-11
7.11667263860823375518819301172e-13
-3.26624245422822383880833563548e-12
-3.40747574159363973975903489416e-12
-2.28794449139791194372059117405e-12
0.11274200351157689494958371839
-0.069972265404412848843720443218
-0.01300467126319857076907701691251
0.0048837745932038910152466273447
0.00586128768117182965459169896737
0.00329567804618883233019183355654
0.00117138297932356887839358776086
0.000075716671271795215104838282268
-0.000298046385881093366817770904003
-0.000319796198666773494207307236356
-0.000226070387046961891200308741371
-0.000127624609139772431749351858328
-0.0000593996068802331847013963013853
-0.0000219417765998342954476353646706
-5.3732419385050295121555097293e-6
1.400693308352717566781586406e-8
6.7851442878931874264480620119e-7
-2.8595048749266442827661075e-9
-6.63654792697331956565183482544e-7
-9.6587028800445588001882427052e-7
-9.71138316759974954539854859887e-7
-8.25522466640590394860612253296e-7
-6.41707066871201755807809091022e-7
-4.78260559060173843638498168998e-7
-3.53840571565960147790044462375e-7
-2.6632790550343497932596638154e-7
-2.06476550467282898299878452658e-7
-1.64976027614950123538485993825e-7
-1.349373689995100316157700064937e-7
-1.120336083738234517276010804296e-7
-9.38104257290808738496448981629e-8
-7.89353219200492247602603434716e-8
-6.66556778988093543044055712823e-8
-5.64864612743025449607400316444e-8
-4.80615370119587079786134926926e-8
-4.10763697289484093780758748977e-8
-3.5271353437825876421219175237e-8
-3.04281106422258679261552249969e-8
-2.63671317778780632990957215456e-8
-2.29436820826580861462743846193e-8
0.294008848165186050030195463341
-0.200342817193265714233289693585
-0.0203655063603364458068918013397
0.0164439768416180772832062448454
0.0145481994916871765491684948996
0.00718182481436063682280301045075
0.00210999460511835965573040673401
-0.00021768532059212925726012687015
-0.00086913527751950732057799989792
-0.00078849909886602071396844765119
-0.00051346488651007850488682918218
-0.000270134727544484028018241550678
-0.000115163239019372452341748079196
-0.000036154230690424242817904452952
-4.4932985764751112317457675894e-6
3.70772037530058610262922997129e-6
3.03584048925080031039890324422e-6
5.303693322581138533273390055e-7
-1.2899548698213046790984194347e-6
-2.034801841974155893073529112e-6
-2.0351956768512301503170821352e-6
-1.6962126265093882398719516881e-6
-1.28910048262887009875118078732e-6
-9.4116744141023430598990666152e-7
-6.8584079403567024099564566432e-7
-5.122422384333037661032426388e-7
-3.9681108182420463338944977061e-7
-3.1816798567215641818789747329e-7
-2.614937478664498581564904192e-7
-2.1802165637281653766446068084e-7
-1.83085824668928212277076189277e-7
-1.54312658519612437738784884351e-7
-1.30419562368535439436526686356e-7
-1.1057332888410754260324675338e-7
-9.4113821035837268529008645779e-8
-8.0465883978383481927818960997e-8
-6.9125732993598576438783061941e-8
-5.9664846354904114429876299661e-8
-5.1730349978821049449777418237e-8
-4.5038477465565312622982574828e-8
1.037226432306507433536170209185
0.
-0.252325220271408584543386842686
-0.154974455477551720981031482709
-0.0515639556032679405313537391581
0.0024440872434229583364981416506
0.0198255586015371028376035254471
0.0195312043136790252751043818106
0.01371122913281651197562875434415
0.00795964849726781638113848683188
0.00397545747746903227837052324872
0.00172087769867337775061458533864
0.00064628541786400985222348866232
0.000223469358547971300320312147661
0.000097849944699245173436442444171
0.000077978921152540037082426203723
0.000080140931072535046376981220012
0.000077560079112105885526241631256
0.000067387359158122187514681582645
0.000053598113925575754580390875703
0.000040073157815558331147896746174
0.0000288578950810873429138055071337
0.0000204412456416649504782192142918
0.000014476410171378345022912759063
0.0000103491878203427250082908229883
7.4830723897216715812928846859e-6
5.4463678579573456103396183785e-6
3.9537322335582379273006499687e-6
2.8292998960352735915624080614e-6
1.9668543805474164423720528851e-6
1.3001182094558350850129133582e-6
7.8451470345299911101917315e-7
3.874422835884093101172621258e-7
8.36120458476060281287570699e-8
-1.470907935522258009140760406e-7
-3.206918744468652511388435415e-7
-4.498499449831067061684151374e-7
-5.444661082358943221414215657e-7
-6.1223258669101623379907656737e-7
-6.5911175614894728246179386701e-7
-0.0955585848128461034118569140257
0.0751285564474746428374836350945
0.000292740125336640345447830092959
-0.00803748530964355178602503825403
-0.00483986079522634634949989622698
-0.00169366866671798537260297682744
-0.00010598517571159632423999256967
0.00040145077134198866733925405542
0.000411243656650394284458485498247
0.000273630633558587502858665415265
0.000140849772047739577182087656314
0.0000548508233056149716010440378839
0.0000116349303483204423240237733778
-4.55809863291613733398014811763e-6
-7.48245082585827553652759481314e-6
-5.62764418026468016052778679493e-6
-3.07060835317626095060640861654e-6
-1.2214064678594875488358573263e-6
-2.36361428358742146587761806449e-7
1.44101249909655010271829035984e-7
2.09523651618495384005733608757e-7
1.56785744981535547997846365566e-7
8.64068722752137724348985612917e-8
3.49938921156492351609343339841e-8
7.13915379903511899757379679066e-9
-3.88293766036306741731188548165e-9
-5.93340728989098259780694558591e-9
-4.51539641242255969247363698837e-9
-2.5163210409730693921516094893e-9
-1.02673655570603586623443852165e-9
-2.08528717606550600232150837312e-10
1.19043224711917744654364359244e-10
1.80826602338826316632500288304e-10
1.38205377417589049018476135297e-10
7.74461888396720265290420421459e-11
3.17955906208976931881132706001e-11
6.52090201163391682950087293172e-12
-3.68922766147401847656244253075e-12
-5.6557622029468904127132355758e-12
-4.34562150473495340580040868545e-12
0.245335392091498900415568683109
-0.150257112894949285674967270189
-0.0294560336753216138187741880624
0.0097606763462453248169097349496
0.0127087139136604432150824676594
0.00741570822780756840258374677491
0.0027648700439559247308313903642
0.000274704121454199255024361709029
-0.000620601727243649448891175193796
-0.000708403499268853446008335706672
-0.000515554159897375523954200811613
-0.000298315650991998120067912403121
-0.000142848471228991269959225895338
-0.0000550979672600935537119721223622
-0.0000149238673403292420070336597644
-9.905926051503394494408802007e-7
1.40961105865040983354846845055e-6
2.1530693247131269398803494845e-7
-1.21437338012209296161563945132e-6
-1.94238488120353063911013193286e-6
-2.02050022076485701814150132138e-6
-1.74557099685900063774172750294e-6
-1.366103369160834328545945584804e-6
-1.018353066194471885393838633936e-6
-7.50039344465626703065497094987e-7
-5.60563141849380571784974982739e-7
-4.31434044399008005320128156856e-7
-3.42718255757697232279092305418e-7
-2.792438839434517154627597918e-7
-2.3133191814821963886282494514e-7
-1.93457083542248297240410900725e-7
-1.62636265428308243256709794548e-7
-1.372201766021988306441886704048e-7
-1.16178549048641219242011078465e-7
-9.8751487879773975065849007034e-8
-8.43115735913773541291548115156e-8
-7.23227702204434057549791692145e-8
-6.23320075449080459102734267954e-8
-5.39653666996401664766079916054e-8
-4.69207210398180185166646350387e-8
0.216118067255439406703882467091
-0.209916796213238546531161329654
0.0095396681658652985751701362134
0.0339318553832050724942864475946
0.0177787984057708237250679030655
0.004129939430234488231887996903
-0.00187277968738382565751246848904
-0.0030823740860211686413425912127
-0.00238024337822705763706053623509
-0.00134555563138330292700944071933
-0.00056739828168359622294543215263
-0.000132150841379123455231114795118
0.000051777153513983306321783114029
0.000097027800646707559927058323442
0.0000841737810969682225961677418381
0.0000570266348114457618871044934649
0.0000336865979113139161980292545164
0.0000184807104992574859837870095744
0.00001014295441803043222388970746339
6.13206069915688067984475202261e-6
4.35166238942288227688758393548e-6
3.51881312241186376535731271302e-6
3.00487144698146621773176810536e-6
2.5716284718148259569447283339e-6
2.1643118832588828572508671658e-6
1.79078643452013790868728332632e-6
1.46677665480113711699813836657e-6
1.19886382438428512801113752496e-6
9.84095190843822891167773239974e-7
8.14311234358455230084955375613e-7
6.80099977108734402966304357081e-7
5.73049841593019395024302151057e-7
4.86544065023161441145052555122e-7
4.15717211707283490812949330834e-7
3.57084286181432271865636022879e-7
3.08135072206984780286133665726e-7
2.67012442521724996125860978278e-7
2.3229436348516845709333958508e-7
2.02858604293759853987176054942e-7
1.77801372930204566183856674363e-7
0.533085629760273085888339871837
-0.094662585291083591590447299122
-0.0499483121222852964163108153711
-0.0203370320076209492356969034458
-0.0080209852596754674362041601365
-0.0032666251655392785927923286697
-0.0014680245889371478843220109855
-0.00077489492903865711963727676605
-0.00048457626609592688051464831777
-0.00034129053349342089245494826085
-0.00025552500074943336207387331295
-0.000196585004169088024677627588747
-0.000153388199085449290264380796064
-0.000121052247313198476994733761335
-0.00009669299587257462872999908938
-0.00007824518985135200862014733575
-0.00006415214175305169355688074382
-0.00005325457265865256724386894547
-0.00004470918815136885576669587993
-0.0000379123667855262975723552283
-0.00003243391616196241969825540535
-0.00002796527650864414580950279868
-0.00002428204591835124388481783079
-0.00002121816354484947545002742141
-0.00001864854992766202816460835731
-0.00001647747516299952531853241223
-0.00001463066885516307976291616125
-0.00001304985013941299519067627808
-0.00001168884010460952071655137115
-0.00001051073496871343405952493662
-9.48581227922601252812189944e-6
-8.58995828325489147455631192e-6
-7.80347422593075800740338102e-6
-7.11016253725312591137601473e-6
-6.49662199171700259400966648e-6
-5.95170012850816646226978391e-6
-5.46606481373443433541387187e-6
-5.03186665874815257390641159e-6
-4.64247119571135228851911529e-6
-4.29224498864486768234089099e-6
4.84720294617576600724862397473
0.96582788030022078359357901185
0.15796072260425978238547501606
-0.055952804059406098362998601928
-0.108292899183879778869851420761
-0.112499140404829881684902316827
-0.103194405909226164002784318516
-0.091366775381193477915253379938
-0.080310355574418951693035893341
-0.070784551519658015031719557101
-0.062762696736197518101987367064
-0.0560210750834695240321244153872
-0.0503244125638659200712399221604
-0.0454737927759261330694079633081
-0.0413111530292844249158933404688
-0.0377126006733448000997071953897
-0.0345806346007370926999919253369
-0.0318377883019881332503809363308
-0.0294218894031756549452485780263
-0.0272825867301418376012110499263
-0.025378780292091576681235432719
-0.0236766850847185631491022518746
-0.0221483479492253151688570492024
-0.0207704971829126886564922276067
-0.0195236423968883581031952811672
-0.0183913656428756065139725024074
-0.0173597601449428586314450339386
-0.0164169835855425614366577163548
-0.0155529006527534017294149060927
-0.0147587954079141835823783793802
-0.0140271385050818137282481683552
-0.0133513977184514232290396736602
-0.0127258828513268773601767542946
-0.012145618096966425552805845283
-0.0116062364448718710960843161213
-0.0111038918907749232737776954798
-0.0106351861028214842719316773883
-0.0101971068867687942800549024104
-0.009786976329084912811392130789
-0.0094024069156642332722499622774
0.476140894235497693430054435055
-0.0658815833990242614738859730474
-0.0450669905083076865955835320973
-0.0207535114285532126161924288427
-0.00895056830999479170551555101089
-0.00388325405093891680552933380269
-0.0017907926488386612007423470177
-0.000927008458981475818718714708447
-0.000553265865002699926958667747822
-0.000372982477757787611164269612157
-0.000271679481425531576177412477498
-0.000206193636988506577424085198387
-0.000159956160818908501962480583425
-0.0001259136708444806577611802856032
-0.0001004038409036593638592480188852
-0.0000811016104052331759408911461329
-0.0000663579800389385041291512868587
-0.0000549670923226273818261783362133
-0.000046050656155703073592635896543
-0.0000389754242203348422326577250603
-0.0000332870292302123224334178435915
-0.0000286583640567382594922859004289
-0.0000248514673916938669133411448336
-0.000021690640054606491412950363606
-0.0000190440128756852620854439197909
-0.0000168110431098443029387071403302
-0.0000149139936634875321381017086672
-0.00001329203591559248256377685352634
-0.00001189708152727024324199581414982
-0.0000106907717485385769599061767184
-9.64226085244563602751457910182e-6
-8.72655897823682651722422719164e-6
-7.92327831173192492506578379892e-6
-7.21567534856955782532956563111e-6
-6.58991335133318790952869843656e-6
-6.03449012810047386334809763313e-6
-5.53979088337847301336542874157e-6
-5.09773634552232965673965254375e-6
-4.70150396771275151378695437157e-6
-4.34530556184118682500098645818e-6
0.196369563928743209954400382249
-0.154215509761749446477331408784
-0.0469992396077142837822905860562
-0.0066272066128579989067345240052
0.0040664740897229170318441645611
0.00534421971120294125566175937222
0.00429587068653983164880759911512
0.00305696590017522561745660539032
0.00211685631219008261854075724849
0.0014864215811143342746078447002
0.001077677632406947713603579278892
0.000809933760810231014323225401303
0.000628550069230419940887374775549
0.000500419094442293124916023044592
0.000406283350792287332735990216825
0.000334907870718277160493316978784
0.000279503445927456427082207591597
0.000235740600592458805171510474342
0.000200699250818578912410488107655
0.000172317443657098269438510313437
0.000149092128331110927844009848062
0.000129905191829334759053487507648
0.0001139136665167701653168041455858
0.0001004754670414906703947617477769
0.0000890969119491701565813712326932
0.0000793948307151553492802259100833
0.0000710689597360809696344469456133
0.0000638817497930844072559214877474
0.0000576435326280884915955525179279
0.00005220155625672311464157848728
0.0000474318115313064374348893966632
0.0000432328788417703273858402805342
0.0000395212471345909678079865779617
0.0000362277165671030454579069045369
0.0000332946076682484708559238383098
0.0000306735775091312014026836454398
0.0000283238975208280136143388239951
0.0000262110856958330081766215839718
0.0000243058130865947588804890234727
0.0000225830241874691344830110702585
-0.185409833995530165531627648076
0.110054837212308022662919405073
0.0073945980827192407626642173619
-0.0045953916500338116499704304517
-0.0035175713239533497911054651249
-0.00175685754450533572260037892516
-0.0007472965680723312317200022761
-0.000288840496157210305498997827333
-0.00010688585030103249193279235222
-0.00004227088941617777672896121824
-0.00002131155319366898930210635564
-0.00001443776336961482437158092094
-0.00001136451432635644322672492747
-9.15567071333054386195373097e-6
-7.24217508697986225101078829e-6
-5.62078422742618424747769279e-6
-4.32641335027998015531825376e-6
-3.33935456952573398097383819e-6
-2.60468876360016527519899891e-6
-2.06076684867174953459553441e-6
-1.65469892448904514986954656e-6
-1.34669096498239192887883141e-6
-1.108781714862308101526408788e-6
-9.21876798752870612621270811e-7
-7.72932945739932010675998261e-7
-6.52863647949165651080856333e-7
-5.55154461051825847036020887e-7
-4.74999104393199418796291503e-7
-4.08768160505765250816834754e-7
-3.53675009751426481581779925e-7
-3.07555719039128346470389632e-7
-2.68716100515834183029146242e-7
-2.35820749516916053908192959e-7
-2.07810332274585345933239458e-7
-1.83839094520797004863504607e-7
-1.63227379045578097095937995e-7
-1.45425445444372175727204553e-7
-1.2998581999193291242302719e-7
-1.16542072544656327135644507e-7
-1.0479243158242822222900123e-7
-0.800957771866151234863984031494
-0.037020937192517256380280698661
0.0964720247851746160970499732542
0.0643914239269645873950554008447
0.0330277984540199581388016134961
0.0156625678829451202271358360899
0.00730828306983230880979076832219
0.00351009469395972105871978322081
0.00180722685923831497431519550198
0.00102174853120437573921788351577
0.00063097638960653460158095161068
0.0004141001621488531272855039422
0.00028012512270130598814961698928
0.000190951329699385782341242582837
0.000129264558112079530780245080052
0.000085949383805431839748901932133
0.000055410165638091739449231523239
0.000033860098832018096310757526467
0.000018640157475851177088348398465
7.876679926846303123623516183e-6
2.58679120218081840151990497e-7
-5.125800586353586033929157487e-6
-8.911017823150644029712783884e-6
-0.000011540701925595950954456047246
-0.000013328530624706923718552695733
-0.000014499050116484662788267173498
-0.000015215037235085689664321228102
-0.00001559581605924006387878859181
-0.000015729658852905411932169267425
-0.0000156823291728334378403331626435
-0.0000155030807354548612038409657215
-0.0000152289440448259403077148403113
-0.0000148878334785160524603401167091
-0.0000145008240995819945749173337783
-0.0000140838339411298132979825254849
-0.0000136488752534483218433023693405
-0.0000132049904931334078435828806752
-0.0000127589562139561047098191754063
-0.0000123158151248834029067741058073
-0.0000118792802483274763994527962867
-0.15905685454642317557332502983
0.085422574189103264783822995114
0.01176064135020760359606565329262
-0.00235023646660667795735604865371
-0.00295894205922136102620594058345
-0.0017469116448460804915897522948
-0.000839582614009163245405978140289
-0.000363118807152387279316760096296
-0.000149061752755859808754479233429
-0.0000624405956373805522201776404823
-0.0000298911432013022628906353819198
-0.0000178204044700128899549673824572
-0.00001270969289868334859548630792983
-9.79459184041408845919427620543e-6
-7.65204073105325589775931724376e-6
-5.941020191315264713973106638e-6
-4.58753559261006865210920355086e-6
-3.54758773846375322977333238543e-6
-2.76577944085603466097726120166e-6
-2.18294916677023634784609962176e-6
-1.74682326834467750291928600395e-6
-1.41653960257021054692094968283e-6
-1.162419528066132395429171459923e-6
-9.63711135494931519075288452402e-7
-8.06060016611279518513811672545e-7
-6.7944458528655185874146607255e-7
-5.7671746100015628343605326558e-7
-4.92650554366756252990637124509e-7
-4.23329883485374519095540157142e-7
-3.65771094598955259248292882065e-7
-3.1766799615060946765603920592e-7
-2.77220911639492292015643645254e-7
-2.43014513072824402426419829814e-7
-2.13928094704347765136337649531e-7
-1.89068390359980180517578428487e-7
-1.67718751875832901917640557314e-7
-1.49300492374850950193626159149e-7
-1.333433638624911937702336671693e-7
-1.194629113042996680785480587901e-7
-1.073430070655108235823135669741e-7
-0.120019122518646410642913136662
0.112577592619572641926636589574
-0.007363751102811987320318774085
-0.01246109335903448069943534815904
-0.00604007904015488368616714460604
-0.00202674772304855821423476373038
-0.00035936506336717359938982275919
0.000156152318582760153066045273914
0.000233827180342555029729360978834
0.000186700554351824258165804177583
0.000126108770383166745200023413166
0.000080924314146543775727543101555
0.0000523964505708131086561987018579
0.0000354374181093042752195059872934
0.0000253265281889032249655207469199
0.000019000615063453745188762943359
0.0000147540607128851277454901977934
0.0000117087523498912566889289925333
9.42134226818816252368350160995e-6
7.65703007327343013305564387744e-6
6.277136094133129518705381945e-6
5.18893955685903775965559570962e-6
4.32483604054678404723242892332e-6
3.63361334635263861511294457993e-6
3.07616694438738236441480121291e-6
2.62273599463327576877293067847e-6
2.25075439212667977653887483445e-6
1.94310703075837943276976670071e-6
1.68674999331640162246238612144e-6
1.47165931302858427742596979709e-6
1.29005387674054070973874558013e-6
1.13583069530617005778565374166e-6
1.004156211865535765271603718789e-6
8.91168766611675924537152840307e-7
7.93759334785318241386459525072e-7
7.09407590198624342872294453827e-7
6.36057617217660526349493168282e-7
5.72022555292223487742310788082e-7
5.15910734115097950428358792073e-7
4.66568009021900610636434154718e-7
-0.189269520203065808868010745737
0.085967939984077162833303244652
0.0206314709392312150223237014928
0.0010313994177811175061685693537
-0.0024946011497505331764532254321
-0.00214462567940529485874482968041
-0.00130717127683240757450365736898
-0.00069995598130042924061419492711
-0.0003535083573771033454859211824
-0.00017641398923783104547448454145
-0.00009096660754076297554485678474
-0.00005048048562129871583509167264
-0.00003078596618964714528414734294
-0.00002046838587812883422917425255
-0.00001446580931834048931084361545
-0.00001060832851010427369580220578
-7.953976987285014500321997011e-6
-6.058549066297007452903292152e-6
-4.67986245683187890784443468e-6
-3.665502772497065108795382037e-6
-2.911008698419485052427744111e-6
-2.342672695442502664511136057e-6
-1.908445092436750341177352591e-6
-1.571786194320440801222783776e-6
-1.307093710340144657165073758e-6
-1.09632855369514530741110617e-6
-9.26620385013683383643499682e-7
-7.88630387226257633673215206e-7
-6.75458259592391735601178689e-7
-5.81918067055805107455206075e-7
-5.04054725638590268199396309e-7
-4.38814893324839487167943684e-7
-3.8381732977822420010101234e-7
-3.37188662882620860800980362e-7
-2.97443468021523592966949846e-7
-2.63395311237180211046233304e-7
-2.34089995224673624885144911e-7
-2.08755025018227946552430544e-7
-1.86761069281802546860569156e-7
-1.67592366829300829623641051e-7
-1.40468797115448471367871973963
0.026542810816588753176006617944
0.139176339943364353786565493256
0.1004830784145948441640557409598
0.0586550339331945185225788894902
0.0315860289085150460861227268392
0.0163326590643380107902347605531
0.0082615425578741913499084643626
0.00412973598377304088796017021384
0.00204565752654693139880568269374
0.00099410328085287734571216401041
0.00045610878457451393811897807483
0.00017422158507529578130243452255
0.00002257365942365320049302265677
-0.00006050470767989672813375765767
-0.00010587826327128875155172478497
-0.00012962276790729486455471540721
-0.000140558064628467514751843346688
-0.000143784310648801110210899972402
-0.00014237839042780640975122149421
-0.000138247877198040536084889293066
-0.000132590920167600131229528675738
-0.000126161680848516065641331399123
-0.000119432033480591630766120296617
-0.000112693312445307798651574739393
-0.000106121282846449557212844415804
-0.000099817813837762324173044121226
-0.000093837627542665986492784954523
-0.000088205484087355593677113773238
-0.000082927253086827524674930134802
-0.000077997079000414384785274024267
-0.000073402041741012976799169880328
-0.000069125198857265610909880621882
-0.000065147571286615320068875980362
-0.000061449432201552990989308429815
-0.000058011132024723416762552393827
-0.000054813612990531881481590507132
-0.000051838715592826069495085333067
-0.000049069345950124136323369335939
-0.0000464895509852471397042846733734
-0.166817419966825980731041374871
0.068567305274973563728935907852
0.0209551684280637062767109477196
0.00271743476198979142005913211271
-0.0016378356387461868447655478755
-0.00187248700781360770962958975023
-0.00127815538320486025427319212617
-0.00073914940066915246849849289907
-0.00039604797882343198898043723993
-0.000206235435412528215885627375473
-0.0001086171942585803188975467666557
-0.0000600449287454682402422340879349
-0.0000357668430653756751941307440082
-0.0000230767340138818495253351317119
-0.0000159033777546889950270455125202
-0.00001146957137852405488052506169315
-8.51658395023178430935966963855e-6
-6.45060518329360710836024679049e-6
-4.96355571636942573751006463029e-6
-3.87478863688248586464908897392e-6
-3.067141334375193549453290767e-6
-2.4602823024559572426430046527e-6
-1.99800827174527779652684676005e-6
-1.64084740889491174766474861007e-6
-1.361054679152155940868518626264e-6
-1.139040099054099549693550270316e-6
-9.60833809414686016965443179394e-7
-8.16329735041761498607628477762e-7
-6.9809494234009995285463560781e-7
-6.00571528418455207707318597302e-7
-5.19540845200976608147680986833e-7
-4.51759227225616007322921420238e-7
-3.94705313571973227862132338546e-7
-3.4640079290024748574696497989e-7
-3.05280550764060458520242199751e-7
-2.70096971152832088532704733062e-7
-2.39848466057156567223353160208e-7
-2.13725551358891474639259975079e-7
-1.91069822114050227581202186397e-7
-1.71342511127122200245799396517e-7
-0.089806213318095149787251743626
0.0812970392040129508336399281413
0.0052591183754392059999171422021
-0.0086487246466638059700319653067
-0.00679435150793035181663738605445
-0.00347541604502221200622030951225
-0.00135718534562331620703433425221
-0.00033525659200409354018551225581
0.000060690686872768454991902024973
0.000167296102611488452471027495752
0.00016368238036454535427067884081
0.000129836008237848939193760578869
0.000095559195827641482126198578254
0.0000689063002948365684548811111273
0.0000500396776362625503512062531355
0.0000370703718619048636517887124149
0.0000281132441686140757534019532303
0.0000217886222660229206207203546342
0.0000171967204639130850385098331634
0.0000137747198726566794239880190429
0.0000111698047264587275104422787259
9.15405217519603232097160666403e-6
7.57389164546154804542716816668e-6
6.3216299576659684445594978207e-6
5.31943236111801343114794265651e-6
4.50992243802812742785198072718e-6
3.85027444484996959753061379787e-6
3.30823955561108448242222622426e-6
2.85934310140618081007885437681e-6
2.48485950368443464755759727774e-6
2.17033668635341242848902376995e-6
1.90451907246847092159803956153e-6
1.67856075474145543919107834296e-6
1.48544881107903135823831123903e-6
1.31957800017119411872960253173e-6
1.17643436538071791364546033433e-6
1.052357487698525698337812447307e-6
9.44359993236418006497721238914e-7
8.49989184573207571974926195369e-7
7.67220020059343196090242714443e-7
0.0741969742054146247217651162423
-0.0642813900023292403534840564343
0.0070300328786963190563794244796
0.0063204446370829533064572174503
0.00224895864142575441839155102725
0.00040402123107126456436475695105
-0.0001385792791173259056706172859
-0.0002011420687730127685355389085
-0.00014282848929952810360498257324
-0.00008117854105087372703036828496
-0.00004091869788580982434326348192
-0.000019225843303213210244824552662
-8.836385454598391778601946373e-6
-4.243819065725422032079658518e-6
-2.29044486218618961338030256e-6
-1.430732417920566019573962475e-6
-9.96683520663854341422784817e-7
-7.30830265666180377123675195e-7
-5.43606578059537710691939208e-7
-4.04818829958972680883187028e-7
-3.01876422251191261398618234e-7
-2.26551275413381968663605889e-7
-1.71980929922635200757616021e-7
-1.32465590596332603702231353e-7
-1.03595990695162162026289682e-7
-8.2179118373359990016799938e-8
-6.6004825665060363809567198e-8
-5.3576867887835369672750676e-8
-4.3883248392589330477868196e-8
-3.6228603479928411882846855e-8
-3.0122841377165681204647328e-8
-2.5210980186865580790364819e-8
-2.1229749222571574368705298e-8
-1.79803891479198265834192659e-8
-1.53109569951309409841464537e-8
-1.31042560191099246656814918e-8
-1.12692449651627530996297327e-8
-9.7347415366174611254756131e-9
-8.444731596966998684027827e-9
-7.3548479104060533184623002e-9
0.266767611468274924341741144408
-0.048345168636141718354985086339
-0.0625182748191410089909660006496
-0.0201912869871126718386265036214
-0.0012899119063162685142200739763
0.00364796449104625107556216651185
0.00363603340161364683419708819783
0.00252101756477872243118853849095
0.00151865801547528437277059738339
0.000855128515094580746748903297468
0.000469615511807906607821481469876
0.000260270000461925596666651885487
0.000149788159405580427056917393836
0.00009113618187648579252617067255
0.0000587877836758813452410854399962
0.000039818782547212111530778205109
0.0000279251413366646142492835059706
0.0000200386147553267956604901084624
0.0000146050631115606358959046921505
0.000010773021423319149869329403556
8.0307211427493505024474251166e-6
6.0464945683945869794929807171e-6
4.5956812061851336052631480266e-6
3.5231825499399935299689128895e-6
2.72126894852035462008840089848e-6
2.11490098122272060062672427136e-6
1.65155697763246696303854439593e-6
1.29415776752716133712215447544e-6
1.01621060144459261840762141924e-6
7.9852278001044516102824548016e-7
6.2699368288401804569965589525e-7
4.9112830587101972101799368429e-7
3.8302588367061361961862912906e-7
2.9668041568389862399817990537e-7
2.2748786106801888877855829819e-7
1.7189276364689447712288904983e-7
1.271310295357823923888023456e-7
9.104043807334027029851775284e-8
6.191972066611911207864485907e-8
3.842293719046120763312226343e-8
0.0630949925756092410189685249371
-0.0509280044433528057757584925457
0.00238778454755498699360963586346
0.00516420866711300171848460973689
0.00233153920981372495060986688458
0.000623985769321345582217649119648
-8.358084112956010259172820104e-6
-0.000150108615457353146331195766813
-0.000131338206222456268646085630437
-0.000083740998740631559229634429747
-0.0000461280926204482086864185924271
-0.0000233768555077866650239364251914
-0.00001139638243707547274328493976138
-5.61934605557382365983599930915e-6
-2.96905968169398969890357744785e-6
-1.75258423832688585441288442217e-6
-1.152816338338456852989513431014e-6
-8.14341132489604256628915338316e-7
-5.95034267266607120692152188372e-7
-4.40360223331427243825813729512e-7
-3.27864157470036029316261369453e-7
-2.4581051368252330177168123209e-7
-1.86199666612327904266487560723e-7
-1.42911673071197907830784798411e-7
-1.112767398332756490110767044608e-7
-8.78705929769446944385077403805e-8
-7.02772911893549517677435045419e-8
-5.68338333682797223576284584566e-8
-4.64043366603503105884010198143e-8
-3.82069544522290083065201142129e-8
-3.16933818628929432062237176768e-8
-2.64699179946224712111239861217e-8
-2.22473004228174182691384927947e-8
-1.88088985316346541265078089785e-8
-1.59901083483223755032032094295e-8
-1.366451014400811495933933923312e-8
-1.173419898963065290596728557993e-8
-1.012281032144117976058201501012e-8
-8.77038039724052139047013324035e-9
-7.62951186542717623187810698056e-9
0.051446958645774250410943849206
-0.0605700976165607984185746543493
0.0152099375034643292939962438263
0.00817022390988877031717102823192
0.00151912852948417575828952895502
-0.00060013694775482250423304082792
-0.000795978844809616049999424089186
-0.000520678042245284886171882275112
-0.000258959632133350486167651393449
-0.00010163554946697608072659446784
-0.0000265338189348652925441393354418
2.2829990060997690367867499481e-6
9.8447271561431550465492311309e-6
9.5073584087223361819953570842e-6
7.17913765809131236408295389277e-6
4.9707225078146965422893845317e-6
3.37391372770438192554020329269e-6
2.32894459340822822216912762369e-6
1.66263662791260461980565728728e-6
1.2294259857399381682444544489e-6
9.3511021345013238768572820869e-7
7.25384389703976319146350036773e-7
5.70226126387791134778048894178e-7
4.52673556443180701083283747062e-7
3.62402951603447152134077914962e-7
2.92515626783768809249802439338e-7
2.38054448317401121465577617165e-7
1.95322838735190606266842809396e-7
1.61534769293001356739458152888e-7
1.3459358250053450211105592681e-7
1.1292702076011318608317281785e-7
9.53568993973173840314945087202e-8
8.09971845061314024336856733852e-8
6.91767005480087541117130790195e-8
5.93821777226830104345839918738e-8
5.12170621945426787273831225817e-8
4.43719313681820061040394908997e-8
3.86031730195558900265116175039e-8
3.37174586896816269823592075992e-8
2.9560279456212965228697972035e-8
0.31596546524105722259837995897
-0.653759692662825032337812792919
-0.270582799952687285259845827468
-0.069060729264055669050804574268
0.0126293201343330559102928781838
0.039399955873894783402337952481
0.0437746361547703950474423393408
0.0402671571273278999938808442005
0.034833622409630847993563327712
0.029629472098787326800880674113
0.0252442363264233781709766483736
0.0216952759287075903609216820202
0.0188378683440133150055734690139
0.0165149690538475404208382131751
0.0145995974077765802973312259872
0.01299830024821736729986352586962
0.01164386363433394999116452809459
0.0104873534440453192875935407846
0.00949215005901045933921772993322
0.00863003493561693302359233418419
0.00787874018167821442722507666012
0.00722039998819645223223578463054
0.00664052375906597893274882684383
0.00612727043407557681822955380633
0.00567090655110614366007900246917
0.00526338706114824792885198182769
0.00489802559161007686567203303064
0.00456923355547362614029704765576
0.00427231343768860643389103398648
0.00400329483589905258177745891703
0.00375880409332039501779607000554
0.00353596020716644660559310085291
0.00333229125823438214722467967023
0.0031456668991817250229404099595
0.00297424346960563732908078888022
0.0028164191035557034061194941727
0.00267079680046655947694326651853
0.00253615388626609581215378657428
0.00241141663489471861963776330638
0.00229563908114008003777993613017
0.0566831540113356865163855912156
-0.066412736334181640507484862955
-0.0338282251433230805717966715753
-0.0118833339392511572745123351618
-0.000952226214078124729805453361697
0.00371396318633661090419274183662
0.00524700916146324137174647338091
0.00536725696919081483521817180789
0.0049406533873343772068630916944
0.0043670148425159586054867736592
0.00381002004487058864524085550584
0.00332299943302907152662888230946
0.00291304599367964369961691730726
0.00257117058816383181238750391273
0.00228505131626376866880623723318
0.00204356737384638040420290534175
0.00183785479262162119053857762716
0.0016611236081543679984943210305
0.0015081814282824445809819190676
0.0013749961821950427194766360307
0.00125837420234804464848448091788
0.00115574121162532132105072258392
0.00106499502872396706923131436555
0.000984403496710393031790433930719
0.000912530223665295714896547108872
0.000848178010731102328006437163157
0.000790344367914659491915712687609
0.000738185948770089544226137528132
0.000690989929238934577363696871711
0.000648150932305539024897063657097
0.000609152408712646239819687959981
0.000573551588808863853495790896636
0.000540967284298556998731075448787
0.000511069958889216228240511885827
0.00048357360609395634891990646426
0.000458229070738615250936535206086
0.000434818529262217634130257983364
0.000413150905282821304429527370522
0.000393058044311424175435497559614
0.000374391508008834610342757912849
-0.120007286874258719820862499007
0.092365762649048252556856421481
0.0421010951128610397934626243457
0.0129410736958006792823412072382
0.00021440049374405647191552928473
-0.00453125484010916463857043231699
-0.0057838089357643913727323476213
-0.0056552381498127018615754580312
-0.00507677380930427635740709292904
-0.0044260963568832264150764596464
-0.00383512775940688121249912634761
-0.00333492327706275197665476264249
-0.00292036040391952092169840033983
-0.00257681609459562527672712378697
-0.00228979823362961151593464901071
-0.00204754540100235313802179727428
-0.00184110082076925010246176907598
-0.00166371399506738829307789673919
-0.00151022701032560847510298483909
-0.00137661289089370047348488090102
-0.00125966325748236806398543775392
-0.00115678222672257621670465617317
-0.00106584711205347137473826036194
-0.00098510948491152965617711299737
-0.00091312118881033641598268422947
-0.00084867688587568805369224692916
-0.0007907685000205894447423967188
-0.00073854877810243638404771863827
-0.00069130207041593074477502917681
-0.00064842088238358727699865264062
-0.00060938703227446982972819025305
-0.00057375646847498526283670942667
-0.00054114698533334840666528187775
-0.00051122823439310010121525086786
-0.000483713558107273728892590593978
-0.00045835327724755619099741836595
-0.000434929144436728073690412874239
-0.000413249738699141279832672785086
-0.000393146623753644060238466677372
-0.000374471129487395377867738445481
0.94115997925522661493682479772
-0.070581627227955788289589449411
-0.0938797456416497479568671199738
-0.053213775658115276108455909199
-0.0251446859333908059721403558923
-0.010781741866903666059556134562
-0.00437014032438104345758304931184
-0.00179847498862380592709207709672
-0.00086496896709173851561104162512
-0.00054786782774003646243025685755
-0.00042870252051018564180488384175
-0.00036031708350554099009028100491
-0.00030233233776697163084687202649
-0.00024913207532160959200834443359
-0.00020266581260777249329547682805
-0.00016437959292746401331085080903
-0.00013405785171669422673523520843
-0.00011048778018324373410914691752
-0.00009219544077690615586372733988
-0.00007785955359328219513090173528
-0.00006645060052291919152405804362
-0.00005722192922352473419068734988
-0.00004964770890438865846245177693
-0.00004335716823877521409735505092
-0.00003808316393892927160463009396
-0.00003362723475353647840794449069
-0.00002983751554129670054629978108
-0.0000265950988994041004164706564
-0.00002380543350850912392078897814
-0.00002139259393073215251986721244
-0.00001929520448373883997790970173
-0.00001746338165755056906564123449
-0.00001585636848823389146720335395
-0.00001444068105257912351080790977
-0.00001318865241751954723100519036
-0.00001207728945021190000316780928
-0.00001108737509758381325276385187
-0.000010202761710662083368620602705
-9.409812147570233769787746817e-6
-8.696954999312873036048332491e-6
-0.9391455708215546639044208951
-1.14602480648023870164971275789
-0.989500544676646257665642608706
-0.748747824729859855029270470179
-0.539299957143791941189712361489
-0.384066799527338804381809109791
-0.276340169231775054149100565833
-0.203346642599209109216312428168
-0.153803503227021697298494872957
-0.119536985968951276889713164538
-0.095143479831623057947064819598
-0.077213327495144752162164096273
-0.0636328087806571646132379068832
-0.053084071172708354742258436925
-0.0447247644754952370016364714484
-0.037995957218478833939587070858
-0.0325112048788690720592735908339
-0.0279932218645472598171295716214
-0.0242371744437006598904213110567
-0.0210885349144710174238749241508
-0.0184289603348308600423432944414
-0.0161667725589224019423719134486
-0.0142302527475964212035399491765
-0.0125627826365927691919819841074
-0.0111192673486627249363964619892
-0.0098634782211122306314735856106
-0.0087660666487622846354542859285
-0.007803070137771639119081080079
-0.006954780251378030110653062245
-0.0062048774234491289857988148936
-0.0055397636134995582113578013801
-0.0049480427697239106663803932474
-0.0044201127628747813956888382402
-0.0039478422354587335981245664093
-0.003524312775183535134850370629
-0.0031436117994063183929934808194
-0.0028006651284109186412166754835
-0.0024911008481769116482921762786
-0.0022111380040748124561325221635
-0.0019574951203735897181888429924
-0.238784175661406762434706316299
0.0384467170855042717120640475961
0.0281583753974223035595260102496
0.012515301557020717940785262769
0.00451734286409425326569706370749
0.00123859441828063128462101629622
0.000128098532532273047947651683677
-0.00013734120406967207226305722179
-0.000134624622956637328985010939994
-0.0000794808722161974178185553255541
-0.0000354202079251955721224818715557
-0.0000112468811086211509249243003813
-1.08317246442246573880380383599e-6
1.83376927916641056393418530797e-6
1.86994100090521684452753738982e-6
1.1738964060175201683443988856e-6
5.53033491118385055372817920173e-7
1.8322781403112212048008620814e-7
1.64837745105534840434230156843e-8
-3.47143933516216366245299410822e-8
-3.59962997200900825412139915201e-8
-2.32172404418852965770008405525e-8
-1.12218384367315068468452996178e-8
-3.79250289106220629246207360651e-9
-3.24260578235019718601459386991e-10
7.78920652484231841408736510439e-10
8.15104047795272059967588833942e-10
5.33787078761286957183915407085e-10
2.61827166813730487536487659978e-10
8.95024866067664527264568861845e-11
7.36690133450052229787264618045e-12
-1.93329322389638332981004522146e-11
-2.03482747554572898995365355466e-11
-1.34558885189768579316613261448e-11
-6.663550042558938089017622047e-12
-2.2947521859178768215899329465e-12
-1.8343244886334800384091274728e-13
5.1308256475150732786473995745e-13
5.4218312150036393736789134031e-13
3.6097028855745047490695577331e-13
0.867320405706381230482089845145
-0.0398562118954323435472066946643
-0.0842382042498630248442434887292
-0.052086184953993415914340933136
-0.0260834784767325992925277457487
-0.01177335244817704305069267872153
-0.00500912551607556455969551202783
-0.00213526578504967600882269112645
-0.001020540397694562898000226367194
-0.000613068185937607844443446319197
-0.00045496976131838406113368707379
-0.000372066895312101444849212867835
-0.000309390473332967059418631538351
-0.000254708816037038671927065695782
-0.000207490199801802997593287085179
-0.00016849351792074740870797973878
-0.0001374395701860915311577850140849
-0.0001131889690099664916857231593347
-0.0000943231084438939646625866153953
-0.0000795345903031993593667080477743
-0.0000677809776800375576041390599136
-0.0000582929039813429482777592525997
-0.0000505222915355535158485656801044
-0.0000440806409770767910315691867602
-0.0000386880727334823910622722690659
-0.000034137415413756470278506051429
-0.000030270904502442450281945504253
-0.0000269655550362202849814425131378
-0.0000241238898796464553641265188701
-0.0000216677991845983738392165634077
-0.0000195342245291743267226873524297
-0.0000176719602111935435222557754883
-0.0000160391992833063684140525095098
-0.0000146016194560094941272452390314
-0.00001333088199736766278839857875738
-0.00001220345347901367688865646250095
-0.00001119968036275912237248637785475
-0.00001030306050192171914360606425702
-9.49966716963954969468725706444e-6
-8.77769099909132391601915177232e-6
-0.0808460236725952431330173891657
0.0326915891006785558653710712121
0.0110566931662128793507379565166
0.0015075927552904778144965370213
-0.0009793476998431019997370348005
-0.001119368199464841799235479714
-0.00074251146082838731117696711282
-0.000398788747018483279823642822032
-0.00018660509045170783807743145487
-0.00007850732643106636792331470272
-0.00003106609895989461972389999444
-0.00001310832599042233792039621628
-7.31148966929308695463725584e-6
-5.61223966503926003515218249e-6
-4.88850500887857780400762388e-6
-4.22569307464563017807271189e-6
-3.50842600718264249238269202e-6
-2.81611382650873638226676604e-6
-2.21970294905103069693880678e-6
-1.74386837629245200541935115e-6
-1.380362490779741520235050885e-6
-1.107263062432940895063178507e-6
-9.01437281766714172914469945e-7
-7.43908675590175872611661253e-7
-6.20890861107258921504810185e-7
-5.22951564172238519472831732e-7
-4.43746807235877761994171874e-7
-3.78939794375635218938528843e-7
-3.25453315846958346106059465e-7
-2.81009158530552077254785481e-7
-2.43860687258669031286278449e-7
-2.126382331111752128909998e-7
-1.86254697380112735356480044e-7
-1.63842201534342215050416839e-7
-1.44705514700102321012181233e-7
-1.28285867224629709273107674e-7
-1.1413228834641173684571132e-7
-1.01878936197514119110088739e-7
-9.122731452526837838916252e-8
-8.1932422109765163303676983e-8
-0.0287505159580358079140028626
-0.217310864299856314866252124401
-0.072574580831357982526477427532
-0.0062903979452193100457027988051
0.013481794598496313056651622513
0.0152490178730763864149161095416
0.0119342125305627959519904735604
0.00825984504496152804415661747256
0.00549391106205229839349332861098
0.00368238504711810340599576585331
0.00256130583801179249187175486468
0.00187130193963989744718606084293
0.00143197064869413048472837483678
0.001135433207238816032317905331776
0.000922394002652516019294325881053
0.000761482495553066610162291776501
0.000635891065163616067487503241327
0.000535970988949004619613073537528
0.000455560167009537756730337303621
0.000390309126640588473144217873845
0.000336951010231630534991568962632
0.000292968817554467210853712619124
0.000256413743325044662588726006013
0.000225779665081216424968693118472
0.000199903727581504324989166035091
0.000177885665852356405017864639589
0.000159023955900438419085883123561
0.000142766942512244115147290611706
0.000128676381801834435409071603185
0.0001164006099611408020793913895139
0.0001056548263920396996445910103085
0.0000962064913117895750416785416997
0.0000878643667544856343269105179507
0.000080470168187542047010264512008
0.0000738921159463397341113834908611
0.0000680198961816366121465251019736
0.000062760686914772460859812876311
0.0000580360009643345857705323372877
0.0000537791622153707804711307402528
0.0000499332767863464194886509074337
0.0270625818077658810327173637445
-0.0135778203290204062795687456567
-0.00311177954522984159683522910752
0.000174818563567897117325563661884
0.000655599932389238275788546980364
0.000467925630799209085468543222733
0.000241137764155977763783218604958
0.0000989208181703702879042633904701
0.0000300315487451416125170019110453
3.37592425604801603106829673097e-6
-3.84287862604243021259195765062e-6
-3.97324487811647521799598295532e-6
-2.44787238040073753643191009101e-6
-1.12721021801037888657299321076e-6
-3.64274586396967976488073028624e-7
-3.05568872570593009911088311858e-8
6.81280477215086870281359737631e-8
6.89835001245552060275818379367e-8
4.37442247997333381415120866433e-8
2.08334855624859202659655435764e-8
6.94438264036059531982639129608e-9
5.80834200486256918188759399517e-10
-1.40018142917947136112513008527e-9
-1.44823659004706475744939919644e-9
-9.38780819633259196424732030715e-10
-4.55921940028221561897454503278e-10
-1.54085163130531266834805952616e-10
-1.20518074686579091899656767794e-11
3.33490865812157181500222031008e-11
3.46714809408023203057418503169e-11
2.27351155854213870858513224616e-11
1.11702065673281350633222765617e-11
3.81037195781155006140801471039e-12
2.8870184721280524798971669028e-13
-8.5750354272377770645260650891e-13
-8.9640611906507787252898431825e-13
-5.9264804078577357847388883396e-13
-2.935052198372567907298817567e-13
-1.0072329417080319198658970787e-13
-7.39876209748405741819358777e-15
-0.0672228070563637999036988275529
0.0227595982276065475229424454184
0.0106393109355295645589854356046
0.00246143811107679716548172513814
-0.00036492164684000981681970535974
-0.00088326818263900160438786161871
-0.000699966443000973011617981702441
-0.0004232073371932054312592536129
-0.000220566547027258506402647553754
-0.0001038203287526138242263642514971
-0.0000459812194586947502406166208541
-0.000020654568766770346107192503202
-0.00001069505599233217902219706448944
-6.99906694800032826316745832959e-6
-5.45413198113174269044233550122e-6
-4.50553716275757988934969481822e-6
-3.70346553692566575351925767734e-6
-2.98265329169914907655496724871e-6
-2.36497515990261752941419206979e-6
-1.86528239990069770933975295434e-6
-1.47733724989949619706395345858e-6
-1.182398954231919082211038307701e-6
-9.58903513367214659196387813091e-7
-7.87940769972565175474091403469e-7
-6.55025805625401892445349843407e-7
-5.49844219501644278257273878976e-7
-4.65280387587455042241134810988e-7
-3.96423821583536073543972871107e-7
-3.39806171749519003599764226752e-7
-2.92892539633848761159532029955e-7
-2.537675408191199234159118395e-7
-2.20946831871061892364162755421e-7
-1.93261493017356158897527621364e-7
-1.6978251698477922615538277195e-7
-1.49767518889707988799344147825e-7
-1.326207319679829859476548451329e-7
-1.17861959144530306712177128056e-7
-1.051022212632076572325852440048e-7
-9.40246806583565561437863398482e-8
-8.43697606745577727721807816419e-8
-0.167297332724831960642374068071
0.0633557577201770446939106976352
0.0244577074432271333898764777852
0.0043621718072241237209857476849
-0.0016101324510148213594231192755
-0.00231699039176056859879899519519
-0.00165659775463483744281756281647
-0.00093872820236716464552717039524
-0.00046132745655124662254556783866
-0.00020363014887241957578816636778
-0.00008370177539789954648404628599
-0.00003500158319154319100570588099
-0.00001778294146316592262323154587
-0.00001228763792966234740753478337
-0.00001021699647525364664844132955
-8.76423296320267861946394719e-6
-7.31217579710164971217923154e-6
-5.904829069532275021807179932e-6
-4.670400176790381425610623798e-6
-3.670094337583646905372663688e-6
-2.898464657936666689063602543e-6
-2.316622174597158204093842075e-6
-1.878692373126577455480056954e-6
-1.545019537647549108535718372e-6
-1.285902986127202573038496592e-6
-1.080686037187271725354577975e-6
-9.15411135584168942435604465e-7
-7.80586604618523274321653996e-7
-6.69553395160698353607207671e-7
-5.77442738928550778541466402e-7
-5.00559023940400063187814731e-7
-4.36022489718082251392567799e-7
-3.81555040092383481147318033e-7
-3.35340799541005357519084791e-7
-2.95926383088961554544164878e-7
-2.62144630656106559786199575e-7
-2.33054525898087288172917133e-7
-2.07893659488750221337389403e-7
-1.86040855431810384380007789e-7
-1.66987005262272618981098981e-7
-1.216001054403473730615860401058
-0.089387311048483148539845095936
0.11327953135209580656279830424
0.1083138794717619949142662016075
0.0696687510565133357305071488006
0.0381417315992856162195931258172
0.0188166674428703577916537246149
0.008535594820315715982113590869
0.0035903376145370915036587979533
0.00140494054132575316650205622595
0.00050652582770060776045829924573
0.00015335942665473053846770650686
0.00001082121146802963210902443092
-0.00005585249054362329134621672707
-0.00009434502449483339881338419806
-0.00011927186807589035741007087912
-0.00013486600483773331598920916257
-0.000143019067510808375766534360807
-0.000145408350028322931206324122699
-0.000143693506243170487702394145489
-0.000139325138645087826549468113507
-0.000133419925458930083601793410962
-0.000126754920256680249080785390428
-0.000119829619372796383105698960613
-0.000112945039987695646831571749696
-0.000106272436201058280883977725369
-0.000099903191635556606440610406378
-0.000093881280987303250803525634235
-0.00008822295753151060280820205945
-0.000082928246906386499859584594478
-0.000077987617321384156232791009293
-0.000073385946042839172051357120191
-0.000069104983433715057522984072758
-0.000065124951089209508644364773031
-0.000061425604043987180205358756295
-0.000057986935305458076274672786897
-0.000054789629575335311077732856767
-0.000051815338389097712174330544573
-0.000049046829441570447244039909001
-0.0000464680495192691707225876309949
0.0492327764407316767433718056904
-0.0231629041860572133342425541676
-0.00632551477702094517897664341789
-0.000112740377922950275944662026573
0.00108114805863858458701195505004
0.000875206823645725969438436284739
0.000489831830817747311238572799454
0.000220095620056923145593686973429
0.000078073900937459285545366695578
0.000017337556329352643673016751202
-2.66858125246658911558968600721e-6
-6.06704855855993260606006339703e-6
-4.44485378811990036585703228271e-6
-2.30587029768226139240976543294e-6
-8.77390777106940796079880721534e-7
-1.74796550348625610126450046698e-7
7.59982683526047570838579061185e-8
1.14975828206088198549367813091e-7
8.3292268404859691256787589198e-8
4.424060318691496273252376169e-8
1.74313966424581490312018931843e-8
3.70603445536555040470937476095e-9
-1.44674097817085174694139590505e-9
-2.36184696824971229703082470348e-9
-1.76497331992952208842724636023e-9
-9.58753258809157385068118218935e-10
-3.83411503410870570061830207533e-10
-8.03527185886533380862680447071e-11
3.61240145470034895726103408473e-11
5.71680657833126125870831784841e-11
4.30162188508089393134825522739e-11
2.36169560444508914377257759652e-11
9.54789797421114989312319233575e-12
2.01760788087920867860121433672e-12
-9.2652715048325814884823663401e-13
-1.47563584867056566144049505499e-12
-1.12018634197271594859664995667e-12
-6.2014642628790736645884611894e-13
-2.5241083933596529209734849154e-13
-5.325194671865016737024353321e-14
-0.147166533684555773327659500915
0.0490844292034715635439545910972
0.0235264805192477638735754178533
0.00568261582907211353929086160202
-0.00067911880371146982471978480127
-0.00193128766212892475552105877974
-0.00157125633906849709121173282814
-0.000966140726980365553315889977506
-0.000510384634050748817893569375691
-0.000242680644757933541839108140718
-0.0001077472921689568469103162215641
-0.0000476716346523243046656700154341
-0.0000237162604070622246948180146666
-0.0000148357108150407124364247757337
-0.00001129153438539610990243776410362
-9.28281728335111166719448432389e-6
-7.64533682908247091937875509024e-6
-6.17212205418406742418094658513e-6
-4.89783340861592033053143713007e-6
-3.8591643024307208242096598906e-6
-3.04970950716591813415211559374e-6
-2.43412266089530125801315822017e-6
-1.96869704837486780029581562155e-6
-1.61396096863290136591369083007e-6
-1.339246179360458332739348199548e-6
-1.12259390060869375140931239031e-6
-9.48867937029808192696673724195e-7
-8.07678915710253656005143364694e-7
-6.91744969532359581620517513846e-7
-5.95784180867254737769084007389e-7
-5.15828428282551684811084099235e-7
-4.48813472471356521371005204563e-7
-3.92330683159496630459005100813e-7
-3.44467544914727055135396468713e-7
-3.03696658842613615531768888748e-7
-2.68793056554983726111117669635e-7
-2.38770166757977709956643729794e-7
-2.12829560182215712351223644087e-7
-1.90321528012381782061357968812e-7
-1.70714303217531390633127403817e-7
-0.081080565301508875416156261974
0.0675187509769652656438631025584
0.0110599131228038960361687030029
-0.0062964418806838938589509547125
-0.00700560846157819011994996342988
-0.00418717728837407116763978545389
-0.001819853640757786063670208876
-0.00049960279891390623859900019284
0.000063354164434630824405826140019
0.000224950843166055518565362062767
0.00021957651425920384073138606719
0.000166558404384477097727380466403
0.00011420225184745213321465331446
0.0000758484868941704626604545083515
0.0000510901747277663343397819549584
0.0000359188720490644503970774287399
0.0000265915344837193910319600613411
0.0000205728489062039726883799672606
0.0000163993980529246594536581515173
0.0000133049734724698069924749357002
0.0000109055662509613928689446480686
9.00235511529808872507793716375e-6
7.47882828278869304655533525363e-6
6.25463666696122478850521932369e-6
5.2677484701009979379546475466e-6
4.46835223505466010345647475891e-6
3.81659931220353158345797746463e-6
3.28115142135705577797716739519e-6
2.83773457804957063710379811278e-6
2.46769115368560850234752237534e-6
2.15667516012321698951975166966e-6
1.89358244835315165479943115381e-6
1.6697300965270064676022249246e-6
1.47825185747109260788764857049e-6
1.31366053899099710608141241843e-6
1.17153095590716276665379881255e-6
1.048267136362003024555315588797e-6
9.40928077404972296299602418541e-7
8.47094802116751218088520078281e-7
7.64767328558513170749166518492e-7
-0.332450151947471193600915364769
0.645517349309618046836545090021
-0.0054929040439019196200002319325
-0.0896370108814595838862406023484
-0.0709133061373109852484940824408
-0.0450787935160049887284851934708
-0.0274806492876361444074336611223
-0.017318544124823504960507430934
-0.01175489031753427351184787619004
-0.00867360429781967304954250781099
-0.00684984192517485484308682718994
-0.00565557534098451982844333482555
-0.00479200081776942405633717790466
-0.00412215942562931567380866383957
-0.00358195619593458700206402978258
-0.00313798316281681737457821172261
-0.00276949426523286512470496537654
-0.00246145637962612255428985044872
-0.00220209523519846586249348144027
-0.00198201030375477887457341751363
-0.00179373325825328993335263073999
-0.00163138135920427586215204861344
-0.00149033923580308237901221498486
-0.001366977492412836539652646742378
-0.001258420901580326020311030813465
-0.001162368120090776397366988255371
-0.001076956508228558161103018841112
-0.001000662446544283663343135422412
-0.000932227860332147038980367728369
-0.000870605470698192037673040351344
-0.000814917317356290943574760951407
-0.000764422781329787709369204451043
-0.000718493549352701634575747884791
-0.000676593772108785669758914301303
-0.000638264191312846359134792196015
-0.00060310934853558913374374079949
-0.000570787213726817822700491712425
-0.000541000728262211114478955035013
-0.000513490871653150485366183143239
-0.000488030947103151549679831932323
-0.0420920061074551434489932623255
0.0737083102861219120411810274
0.00710716999800010033903489501772
-0.00864556783434285758788048694319
-0.00932013030499266258834319333782
-0.00696476382790489821693654799232
-0.00472441274181781507420005295954
-0.00316411925363632777315507476508
-0.00218663398484617606939310736361
-0.0015938350979765610904408702333
-0.00122879906643489122131908301716
-0.000992228317562070590735931776894
-0.000827851693982829849502371585527
-0.000705714020116292295453497069873
-0.000610245031817977779466814083161
-0.000533163319980950152387305245059
-0.000469715687333313798572422325741
-0.000416854298270248823698549803154
-0.000372413002406819800505855945042
-0.00033474829998860260881406200755
-0.000302576111116962662809304235631
-0.000274884229896486597848405915035
-0.000250873437134657279236018655229
-0.000229911641776226945866811038578
-0.000211496763987138806101084241815
-0.000195227135229922536825436976754
-0.000180778520048282618574694003969
-0.000167886661007716396365245274841
-0.000156334166563414453748342283511
-0.000145940667180174392605186440069
-0.000136555368891498675115493357227
-0.000128051350565410609441540846624
-0.000120321135874453990578675160604
-0.000113273210148320753492626678851
-0.000106829250000156170179840065348
-0.000100921899841165960477010311304
-0.000095492973993210497243626024126
-0.0000904919936335460893526891968025
-0.0000858749893350039072795806951311
-0.0000816035156559410183297335345511
0.08432179035214460030979848684
-0.110208510910105312312388427565
-0.0032064585915065421413880714064
0.0122034403229637492389119873628
0.0106622981891006933282690599108
0.0072296622677732967769088427273
0.00464313484218147717369362102558
0.00303408441626226349992427414303
0.00209252131895760012825186208664
0.00154159711302640166026603690895
0.00120460194419632019180044867713
0.00098279168877738818735691270937
0.00082483391166245918917698958103
0.00070493010347526843030001377712
0.00060998474079182369060147154956
0.00053290403349361126335204843621
0.000469390309588271420189350937584
0.000416514355094353931733165710403
0.000372107756351948679894071383751
0.000334499343839012687393662313732
0.000302383832615079290412913136263
0.000274739124191750310883650407924
0.000250763943134400976158694145331
0.000229827816091310724182675042185
0.00021143125212536937654545154739
0.000195174890355391252271152489894
0.000180736166739321713225816265276
0.000167851912287049596066840514177
0.000156305411356674205952123377728
0.000145916715766402770330415872164
0.000136535307312799588170043453127
0.000128034458797767095213784871761
0.000120306839433814290654507374449
0.000113261048249908833177534168461
0.000106818852160092206219455672426
0.00010091296747411478043733411294
0.000095485265617993022644246642637
0.000090485313026794968269615437592
0.000085869176159979691552812367411
0.000081598438127429925789592972016
-0.535000740983103482566501244837
0.273661246364017354474751225852
0.0488789527805010934943076881779
-0.003949482732585825953700741498
-0.0102683006352968547620683061964
-0.00711152387826844127586816953407
-0.00370111383034599693666576228359
-0.00161035786846720882991969067191
-0.0005897952873816913030603477961
-0.0001744796274936236387084609862
-0.00003930078572198228517784824843
-0.00001088666298089153657958353864
-0.00001268169771408754783252952523
-0.00001743691733305344665061399315
-0.00001874083113617367675001443898
-0.000017063860101638619266858190927
-0.000014106921964529398790556746885
-0.000011087969723238847725363032371
-8.556268461831585730708932891e-6
-6.625096410705331631263115863e-6
-5.211152445126338446901552017e-6
-4.181239263967172962855649867e-6
-3.417409709459457735775041819e-6
-2.834452609341349856575943468e-6
-2.376656837566492882981990839e-6
-2.009007466667971511223355531e-6
-1.709243531105186003027247803e-6
-1.462457423850661057327458231e-6
-1.257953308948928064502890951e-6
-1.087593178760738993693842205e-6
-9.44962761018581352311689004e-7
-8.24931199737803726615104124e-7
-7.23381001615003450993021054e-7
-6.37010124505237658591350505e-7
-5.63170992578427796866714831e-7
-4.99736547753825263137997627e-7
-4.44990660050667671517234659e-7
-3.97540725119297309840832088e-7
-3.56249373257676198461353071e-7
-3.2018170945782512051844405e-7
-0.57470558309793930019293008539
0.389099229520491719601037267643
0.259399486346994479734024845096
0.088430027471044126630973429082
0.0070722696033142614030516204211
-0.0196574049963286335512721646631
-0.023030697912924787929527770758
-0.0189579076658024546831497915731
-0.0138942038585265325955766591954
-0.00983169603022189907770271940173
-0.00701209449323307874055053033626
-0.00515719279190828741667886618252
-0.00393868539285793136858391446443
-0.00311143171633408805577107636189
-0.00252130617095323219773311836739
-0.00207941147091311527174277528968
-0.00173604552529574712540703984183
-0.0014627848214835861173829409031
-0.00124216428972709964669458140839
-0.00106238892342302124631703468065
-0.000914832113932625359340423221529
-0.000792885113686367127707596279632
-0.000691390983835169011125888517168
-0.000606310670821465975484386027041
-0.00053448274632277711987362352796
-0.00047343165563567504918034946002
-0.000421212307776648506044434885462
-0.00037628683217034258378311611465
-0.000337429479708382857111287402317
-0.000303654714424053412339734318415
-0.000274163366153864426180303888946
-0.000248302297712895990895756997379
-0.000225533964443716669638132238697
-0.000205413172249224534330835861546
-0.000187569107778197435157245919565
-0.00017169128385259682073610057049
-0.000157518440324580421826582244142
-0.000144829709868360905112717342563
-0.000133437540837173862888960629727
-0.000123181995704963378661266384918
0.142656661402036476014017398644
-0.0865104742151894149224085064238
-0.00758794517847651472328324755291
0.00417613644406501822880513184633
0.00367371954214672983265970503383
0.00192402533257197390605552664974
0.000778534133580974422541858846181
0.000230479417423276854788607222031
0.0000234150414656330329498590385363
-0.0000306425932636939493029161133694
-0.0000305891610562524339505293743777
-0.0000185657650800680906391047456313
-8.47941855199149887972109243271e-6
-2.7431204142346465122583699943e-6
-2.57706082703744527278373695467e-7
4.76193960935856240825369292441e-7
4.88957487486745132610345585016e-7
3.10376834532924272632249127069e-7
1.47752887170911776870491163755e-7
4.93487986240813305645977271463e-8
4.35737123689448234842834426381e-9
-9.65171194529747334186576214352e-9
-1.00441099090940687630963086426e-8
-6.51690390251639591568000166339e-9
-3.16795171499272298697810142706e-9
-1.07539352164810906862403919294e-9
-9.06800791957606419561269603173e-11
2.25151748728109980693461823394e-10
2.36128770935612871097171867742e-10
1.55205022992196703662446520207e-10
7.64043617801299235127127674657e-11
2.6190960614120624333567131545e-11
2.13308544925788597941022688942e-12
-5.73056128807758387375156921813e-12
-6.04045977807465907550845170397e-12
-4.00447753867263514942190638487e-12
-1.98799448446332553263661899331e-12
-6.8592513990131333908329161718e-13
-5.437716332342544881428450188e-14
1.5478421461529709870366375812e-13
-0.485645498065948978341402799868
0.230693665715648469617550217303
0.0536243685471327892950552980759
0.00029211001715834134606361066953
-0.0086963005326931487307891021779
-0.00681948373536965800944136071063
-0.00381124862998818656821906267419
-0.00177082201312753768671461658057
-0.000703311723950171401768916785123
-0.000236419816774089293030605477279
-0.0000674044640661143480417403137796
-0.0000214720169817301444734209207485
-0.0000158088371284731212568763346096
-0.0000180712080452890409585425324859
-0.000018866463272510511809362626209
-0.0000172575787744175471773602469553
-0.0000144186287092611612615994693357
-0.00001143927276670830555243640410286
-8.87963737163798930348097594864e-6
-6.89032645466808271271489779398e-6
-5.41537677262199512901443585738e-6
-4.33429692332998073171234412977e-6
-3.53200830702667553776574696327e-6
-2.92160287572214609942371322772e-6
-2.44445069360221985937249211653e-6
-2.06292547735289099719777257828e-6
-1.75289179799222135549687507964e-6
-1.49824078921900313145583045102e-6
-1.28754626844023314688895983105e-6
-1.112225222777630032029207408541e-6
-9.65577479918490226784907279605e-7
-8.42272930673174708840164303249e-7
-7.38044555935096228198840817911e-7
-6.494729930486979171943834724e-7
-5.73817062492242431129302714359e-7
-5.08874960707694064534384486264e-7
-4.52871134733927717043818443173e-7
-4.04365909501759750433707174814e-7
-3.62184643572462525940074251202e-7
-3.25362839707599668425418172205e-7
0.0538939294558049866068958013475
-0.0461676362090736841284318651212
0.0043308090738490942845147694756
0.0046641841409695901321882953271
0.00184581294522964733795074245958
0.0003844746345699734135240598182
-0.00010400096355454044761469092662
-0.00017919937742475640727897490952
-0.00013201085700400640354784832742
-0.00007394798964952127657123625846
-0.00003435370704252722280593156481
-0.000013272998015447467559960963928
-4.036021314256602840695020889e-6
-8.20303203140973370328650118e-7
-9.5134358216371617603062638e-8
-1.40581654992578121153028575e-7
-2.85761646143286042314091221e-7
-3.50666169097769431030123962e-7
-3.35362645722061514123253963e-7
-2.80069014496253780612342669e-7
-2.17095068027858467567619873e-7
-1.62615030737323674096905291e-7
-1.21164839783801112795039123e-7
-9.1541441541412106418182392e-8
-7.0770029457707678713643731e-8
-5.6019476023943288858095849e-8
-4.520782480477339776158497e-8
-3.6990004641279655688747801e-8
-3.05516404366458395239422583e-8
-2.54040160806471014867606358e-8
-2.12399433266724730189461356e-8
-1.78495717936418387261905734e-8
-1.50772335036349284482180195e-8
-1.28011874674018459294185636e-8
-1.09241847625912344298781372e-8
-9.3683862366574072528736997e-9
-8.0718030058676876752087387e-9
-6.9853064878136635568241293e-9
-6.070018797997817223542037e-9
-5.295103686340754840357854e-9
-0.068884004113212858555226436976
0.168493604264231981631637474613
-0.02761546129933770993301590336
-0.032702469301862678940071871663
-0.0157917657891823981357781957812
-0.0048312518955336165853790128937
-0.00013742094910033214497789730453
0.0012100669254768334842404572163
0.00122621775222997530987681241807
0.000887192147849583921542873758909
0.000560199413907860866496638503773
0.000334813764540139597275242546223
0.000201199293837695835236403244485
0.000127894606915127766016606804981
0.0000883586433585766018310446035741
0.000065922409824917812632322177809
0.0000517295381918394263843639477409
0.0000416277209616004649752395490644
0.000033845057543521943574708034964
0.0000276441964158298633222581759142
0.0000226717922815785702506725739342
0.0000186966143705861459657686198215
0.0000155274962989486381696973875923
0.0000129981649680642368391047558103
0.00001096883077560984380179083124681
9.32740866351788683733601621842e-6
7.98728546469332085357398060973e-6
6.8829277008456716543994482381e-6
5.96505038400218576120907707352e-6
5.19638263860491479520212118238e-6
4.54838533981071198678044154684e-6
3.99887769413627614356879122105e-6
3.53037669306472428728116895313e-6
3.12894037203606844195779395795e-6
2.78334859623137717120492436682e-6
2.48450668820091846446806223095e-6
2.22499872629765677534027158011e-6
1.99874523886659457505719226515e-6
1.8007368986328855850878287291e-6
1.6268254976791772274231345103e-6
-0.018580545203619261939357542825
0.0178188386310937158262486561164
-0.00309724533102240097068730642897
-0.00186153688369853108152883131579
-0.000499782654999578458179969807971
5.75215471545448382400178816561e-6
0.000108866304719574716309025265644
0.0000873767311275156143555147354106
0.0000483970419348934352869819539511
0.0000208913534309446122741980773788
6.55201956592528166209767876063e-6
6.96706842179778997528159013247e-7
-9.57906384568012007152766332304e-7
-9.8980868404160626264550538358e-7
-6.18570804995191085160106416465e-7
-2.89045918895294041363178843178e-7
-9.4562567491284029567648226268e-8
-7.82723899843602324503999259944e-9
1.8345172426759345235249035814e-8
1.87037334899266418142223073384e-8
1.1960253031082117689831188815e-8
5.73992513947763564717890238146e-9
1.92413434769360606823524190937e-9
1.57576332246007516377974889266e-10
-3.98137397305821415131959539716e-10
-4.12782831509888591620880131799e-10
-2.68786167791576256308046071952e-10
-1.31119823881569019178412180931e-10
-4.44693347372822177385058886103e-11
-3.4347606418103228473092756051e-12
9.77096492295323378986486485953e-12
1.01782490942321596707879256759e-11
6.69456879468589198503272823929e-12
3.29894676417284622133187101666e-12
1.12788186648663700889537079136e-12
8.4536988422382878987454164626e-14
-2.56610415294033584147657972862e-13
-2.68585595519475420762688534134e-13
-1.77948978859278003850610991323e-13
-8.8313360847955060260369844186e-14
0.0439888612764484663723868112186
-0.0343765711175642142885984535856
0.00040637438976147342217451201558
0.00355594860812074775890013823981
0.00186800396785582000407078512292
0.000579788693017878394293704441201
0.000026150587416919719367199012952
-0.000123541108425641355352899333775
-0.000118227282075214006436448105829
-0.0000765999152795832691110262048461
-0.0000405639049208235633548140738277
-0.0000183443805901747754752205058944
-7.11599676479422107333032403115e-6
-2.3648822187208349465641365014e-6
-7.4443829748382625361750308994e-7
-3.62083282734522768256689788735e-7
-3.41608203343287733398520734343e-7
-3.60325215868067233912203260279e-7
-3.4121023056580439821773118829e-7
-2.90966979402647580478585454749e-7
-2.31117585716595034740613563069e-7
-1.76469590149478217046046816571e-7
-1.329047181151274078327138135336e-7
-1.006292270740303593476920258437e-7
-7.74736356286621912282444180501e-8
-6.08846276596382551121563841875e-8
-4.87656449498948019848185039754e-8
-3.96498522564241698317936126671e-8
-3.25937874332733321293701779605e-8
-2.70094155521805533378655051453e-8
-2.25241567158578434970440023848e-8
-1.88887010144535085799599742427e-8
-1.59243366831049409029836009786e-8
-1.349551272481334398511921355921e-8
-1.149602775341003287238037798196e-8
-9.84165095437201229318610379656e-9
-8.46548823320119008585469896698e-9
-7.31451871554258307251064964583e-9
-6.34675898842031509818588362935e-9
-5.52891171926285563825384349997e-9
0.110764016017570279671114752011
-0.091622416073807885179540355665
0.0056993283485499812914029940852
0.0093658728514965974202751958988
0.00420390291287366247957890774999
0.00107855251211352264145434064173
-0.00010150139166850013915385237148
-0.00035256304334973257872592166679
-0.00028920211402285904139413849602
-0.00017336837486862240519692465663
-0.000085925877256382121636436265009
-0.000035976646942510402759497477743
-0.000012429618135818523468902167865
-3.315842624733453768141435932e-6
-6.8450440372294066240504334e-7
-3.60891717460562419020617657e-7
-5.57763991451152047468183087e-7
-6.95434907995576950964334207e-7
-6.86747246114657840562387091e-7
-5.87912140317859714579346765e-7
-4.63020998303954209453019342e-7
-3.49465694887809465827105638e-7
-2.60523159174887826448885755e-7
-1.959555074330645795655496487e-7
-1.504705894793326241433313963e-7
-1.183047670364478985610630478e-7
-9.49511742412719109809035779e-8
-7.73882365246477486819623869e-8
-6.37483667937234670657603228e-8
-5.29069629717176895583519647e-8
-4.41673300896359402930999439e-8
-3.70656690034308105252819397e-8
-3.12663257451567726990980966e-8
-2.65108584476952370480503088e-8
-2.25941673810723004865846785e-8
-1.93522788139359235694848639e-8
-1.66544906303597234209090849e-8
-1.43971163244660839509171863e-8
-1.24980916403796686078199174e-8
-1.0892380599899650656379984e-8
0.648964934152088742853070647668
-0.194130749077209345341549780759
-0.1294204993848062302276998538392
-0.033984069470752526534928179708
0.0038076355189083229682637527754
0.0117670221996349258954454171725
0.00973686370776951386231062305493
0.00604156091910618677482135449217
0.00320014255990782988038516156965
0.00150900539063539569478376997827
0.000648218673553285506063564813707
0.000262912327634759024027390808505
0.000110313094841825425978008027955
0.000056270343934265763249329692935
0.000037621030435449959011353570229
0.000029154094489531513233366319329
0.0000228521523929390690971432297375
0.0000171303144226349515708029825292
0.0000121466094997538548814848449616
8.1699110668600527616765235812e-6
5.2285765434107286025304569487e-6
3.1694067998212258866019477158e-6
1.7769154136947663735407540267e-6
8.511587030547781713840886801e-7
2.380559480774532436122147704e-7
-1.69145735323322842999440528e-7
-4.400319077084468703436421635e-7
-6.188296202173361110577841712e-7
-7.338262620566775529971933366e-7
-8.0367538318929742094936716077e-7
-8.4119728632988190551138928091e-7
-8.5553856517756794237081190833e-7
-8.5338632694349009899651982474e-7
-8.3968209037422301697065930418e-7
-8.1808008910203396014660495463e-7
-7.9126978680608230011714159365e-7
-7.6121676893438101494806091432e-7
-7.2934659225234186439236417612e-7
-6.9668472813725888525047223402e-7
-6.6396179526655200727423351399e-7
-0.0335422027657065683193748094953
0.0310081910235697675462410522652
-0.0043707248001117025816671768547
-0.00335122863141793702261234016427
-0.00107348584320563926088486448061
-0.0000879280701336416591540710293424
0.000166585749416590773954078664484
0.000159010677703466467739817902632
0.0000967371833650825638421432406263
0.000045939099363534879012080366739
0.0000168873054615237533874671138296
3.7425490024184758400042163176e-6
-7.64633482814866270845649390206e-7
-1.54108325892240741750122967503e-6
-1.13447113279983776740247115552e-6
-5.9591351038370568590684203248e-7
-2.29821881522035930234216807338e-7
-4.64646462610194368541820615673e-8
2.02654123769019834452936956887e-8
3.10702131759939916024171012267e-8
2.27287149338202296084053804072e-8
1.21717891814422471713990627179e-8
4.82580943522582129447534844469e-9
1.02444769729083822241810220567e-9
-4.1628589522676471291599524192e-10
-6.74857737680932185402833763025e-10
-5.06050500716339607524510828037e-10
-2.76069865337506671619815956111e-10
-1.1084689024233196940969688906e-10
-2.32746258684852573576533431142e-11
1.05967025694025208227367170396e-11
1.67820780393133983042809082981e-11
1.26661597741245757903825668574e-11
6.97519618256719660147424758799e-12
2.82717979399130386947566521985e-12
5.97363998611766913961284459685e-13
-2.78121261374975250959649460849e-13
-4.42404965329157924079155341662e-13
-3.36465667205999554831934883395e-13
-1.86659970452177305643305621915e-13
0.0961784732633989999433073569744
-0.0745784594140499502361306630674
0.00036673135561646173423531468469
0.00763905693554274975537003302913
0.00415911027918513484091407943339
0.001347806247044205164914654917918
0.000095875607779666083843454676085
-0.00026171759868728276799090095395
-0.000263160545661384599883507704514
-0.000174784318370881195006039414683
-0.00009449451676726895491382349456
-0.0000436571270452152483414881357122
-0.0000173515287346603738484573250328
-5.90867159439954214790852357772e-6
-1.8415623374333357572498138484e-6
-7.9372298257317464698209674759e-7
-6.88763242118850288368980456519e-7
-7.28810343037270263101174233966e-7
-7.01783847744325127884693218938e-7
-6.05975986351004223409676585425e-7
-4.84625468848407325194447608364e-7
-3.70756119320531673224631747921e-7
-2.78741896877943311878268302231e-7
-2.10206677459660910193926056938e-7
-1.61064287713495598370415469303e-7
-1.260218403219908944690342168306e-7
-1.005927669082363957188857279577e-7
-8.15918093615490956817780892144e-8
-6.69604278057130154072653169857e-8
-5.54202840807408577115978133595e-8
-4.61702130410969707253261114724e-8
-3.86818600228674311013968298412e-8
-3.25813107667711985450905684961e-8
-2.75871493735661976865823555873e-8
-2.34795579900745572029082574715e-8
-2.00842511603565424176650001241e-8
-1.72627423832826533218050052149e-8
-1.49052288937109149250475269405e-8
-1.292478693374632618568032299852e-8
-1.125253309291166386912311513342e-8
0.062586684540288744296446122552
-0.076765691357575331203718172269
0.0187951378326959613745749950382
0.0117114363330556463871387122253
0.00258277798980350261085368026131
-0.0008108180761255517784665836265
-0.00128497826956968555752678552314
-0.000890258524950496655646878771617
-0.000448854901509200511536937662249
-0.000165945073535574696677190272515
-0.000028535918542949458160223818711
0.0000211252648092626819319141789007
0.0000296656937761750491087757647635
0.000023848347541163738006592987707
0.0000157899376619723181443495669637
9.5422052395385343480672351636e-6
5.62639111889239927541007465604e-6
3.44233617276982619355233414646e-6
2.28849161108417818421868447694e-6
1.66691930962844766381326487992e-6
1.29553930921009869506764502742e-6
1.03884832290859955997877098366e-6
8.406891296337968067032890838e-7
6.80457438941494180685161700918e-7
5.50374002511241375179966099525e-7
4.45963006904698135471087897013e-7
3.63120435000074578280037110964e-7
2.97766967507174160591530843909e-7
2.46159009166089357536266417396e-7
2.05150535832425615912798428817e-7
1.72264672277881072493516048029e-7
1.45628276984549338885396660369e-7
1.2385015217916846816086033275e-7
1.058973810849822943577452478131e-7
9.09941070052032719242968312803e-8
7.85474849722411734856875853314e-8
6.80966050484783098702329569245e-8
5.92779459018940123440199586297e-8
5.18017328406872823584466369961e-8
4.54352244123261039498060696976e-8
-1.49102419272209239985328454207
0.43838778774588411861661994676
0.416723371029484723287057583165
0.250588184889672153064201183065
0.124786081821333853283508443602
0.051873222608218112838368531706
0.0161176473674239031817514274784
0.0014920584874278715726796390863
-0.0029041671070437474238193562977
-0.0032022180070294861599332499574
-0.00233706332780322071783264657606
-0.00145781554213520838808032757614
-0.0008673440421942167854420412989
-0.00054514592384016547344545903888
-0.00039280976189526792933395488124
-0.00032548391787031130897805024272
-0.0002916762483177611877344775122
-0.00026702529657813971500054530299
-0.00024311170773246541354762393363
-0.00021876529806114504760607177088
-0.000195086611853207494645771889434
-0.000173251598287859704065674512922
-0.000153876607963974486510948305507
-0.000137053981900698780488802495453
-0.00012256839692624186746626324098
-0.000110088172610181659399969072079
-0.000099279666024156993562731817333
-0.00008985621658080340746352509763
-0.000081588035444965383233375228477
-0.000074294833208297585317353252282
-0.00006783407945736929969626931769
-0.000062090623312814251197570270433
-0.00005696921092336163281493634947
-0.000052389582620546391505816345162
-0.000048283332993927443897154465576
-0.000044591810153242974066394245218
-0.000041264580334439266284523104047
-0.000038258202450270413545101629086
-0.000035535195748832867242710173835
-0.000033063153702033196763483705303
-0.626917730102617461243813303352
-0.028108023303926893780871982411
0.1038591384206356157686838709432
0.110745341564152100754452839278
0.083786071792448824988544133868
0.054714215234260957674110879332
0.0328526280743897634542885332001
0.018896411285590085914804451801
0.0108734049439274067522691654547
0.0065795402867406332754355089469
0.0043602201680051965590792555352
0.0031874207359451868931182302659
0.00250414199740090102003349804193
0.00204342218627680361883391063703
0.00169201288851657530154755765793
0.00140704178984261948690357185449
0.00117267658436109711027304596278
0.0009810954144680564391414588554
0.0008258888653867472275450631479
0.00070071447236616753131658612877
0.00059958551293429599392573323885
0.00051731909963661607545396706472
0.00044973474869603780667479054249
0.00039361495606334033680697188123
0.00034654215305827553580032045604
0.000306707908953581903205226671191
0.000272745835217774791903082445281
0.000243604752769577992223536751365
0.000218459817211138349309289803356
0.000196652518308781787194590483625
0.000177650218344441649985203172013
0.00016101809564495741628406534458
0.000146398825651848850686454497493
0.000133497223798223970303636802273
0.000122068274643219317589432883682
0.00011190764049701690098819197752
0.000102844083501909461257484243663
0.000094733403748366319470966853112
0.000087453586545573169707046131831
0.000080900911250383057817912042165
-2.57203836040343233461901690103
-0.113502343681316459833837779261
0.326797078622710338148264387695
0.288087040370628527696906452664
0.171340924378311240941437023247
0.0801860650200862138293883796196
0.0278470306903056091608157483362
0.0037473979239235173712193558713
-0.0045867951371986719186796311242
-0.00582078807429940719379358383176
-0.00468299569639183988262894218329
-0.00325413137180845227528680012608
-0.00219735527410525014218288640978
-0.0015662296484039113838564487521
-0.00123033392951403537982320348634
-0.00105422085268416743854785673453
-0.000948251448612893698874453972924
-0.00086672750484746069546827064878
-0.000792014333520646671042611954539
-0.000720234599671333136541178083627
-0.000652386271211048744412206500707
-0.000590111939048405826793557371722
-0.000534289213282796374694017893259
-0.000484933875442775020159561516821
-0.000441519011626323693206550527648
-0.00040330117995411436116891751418
-0.000369529728814004765298241066894
-0.000339543017243933533793462614051
-0.000312792326491683840102403686492
-0.000288831409676231231410993748334
-0.000267295694953329747517503955497
-0.000247882607994242327552997360973
-0.000230336633285640846829246847609
-0.000214439008715391703067643277817
-0.000200000767499925533493985489961
-0.000186857857377777573942275658093
-0.000174867456756492963266956331123
-0.000163904988962171982807390880688
-0.000153861592052408854104686258033
-0.000144641937795549416582084239847
0.201202319872565142317014188718
0.0184233502486237452360411789884
-0.033073091719000877862374093555
-0.0392297354743733691446541417291
-0.031016354945188585300482747569
-0.0208001420065086185756710372505
-0.012709244761533254271699326674
-0.00738396561161953507384127832864
-0.0042573108021257568302677342278
-0.00255967556571324009336489227735
-0.00167650556743039259536173518279
-0.00121202512751694530757655227996
-0.00094593727913770617180998553686
-0.000770145947858512382366519931551
-0.000637792966708171401746410884004
-0.000530862722894713045115900625187
-0.00044279541968454648632251214351
-0.000370593708286844091302773679299
-0.000311950624959115679855917883927
-0.00026458221250611058237750788159
-0.000226294064909946465530022634743
-0.000195155497638089166005928819879
-0.000169590995477824885743124321073
-0.000148379077693194952883913252508
-0.000130598667111816201311494300415
-0.000115560336384492709393784774329
-0.000102743865215075063748717810746
-0.0000917499073750606276964622732353
-0.0000822657627066476477857518038639
-0.0000740421803123690902844360505758
-0.0000668777426593146901970560278259
-0.0000606080970622733918177083512005
-0.0000550982085660573656984240714447
-0.0000502365355977406431168103366097
-0.0000459305032019205145646785420678
-0.0000421029171181242951928156748339
-0.0000386890999870597194177889955539
-0.0000356345989348882602947682871261
-0.0000328933493271948906095954975325
-0.0000304262019145521745372917602737
-0.526509807570805274371153204181
-0.0041449710702355015749671127862
0.0876289576263616185357199073227
0.08598280997826263820655738089
0.062810595933921760603278376407
0.0402150568806587615988159305273
0.0238812378503219390582825948203
0.013684055963069857181609080873
0.007901456875635791065838071144
0.00482713573309011293275238696232
0.00323565596954727179779850898624
0.0023849023380343290563582764366
0.00187994436875777577803429977909
0.00153400241612966510483056118401
0.00126844357810083348733064955043
0.00105330665383882676591392066666
0.00087703540919139081964186012557
0.000733467953505797210587289946944
0.000617449159485726419083488048818
0.000523994074569873106046750714502
0.000448508452187567414330006869737
0.000387080071872807460748512115885
0.000336585112196009664350670752604
0.00029463199266978749239620785506
0.000259426817329766376896842235623
0.000229626776736791748366069805001
0.00020421534405642183786545078936
0.00018240882270656891215336286852
0.000163591219487141271737648955835
0.000147270261403603426125179458123
0.000133047601100703317370474254537
0.000120598022880461594111201227771
0.000109654294252745189275781121289
0.000099995674412633412560914968892
0.000091438944819969226132084052261
0.000083831299464484471621698527516
0.0000770446736719884009347827452844
0.0000709712117335535921319292637855
0.0000655196409354215433548597450371
0.0000606123648953368715702557284925
-0.436396974494839164392837720576
-0.047675737206925105633705522606
0.070678952692390056494009777228
0.093594136981109702734012808887
0.0792529445289344096066353392494
0.0561420291374144523838303493173
0.0359523578702239180359790699507
0.0217329720897505906679752825186
0.0128978896501359516397784113608
0.00785033148867193366651013532551
0.00510650102452193913538773105986
0.00362204478573163649781469190633
0.0027720182924775019122899816254
0.00222698617225388353262737163711
0.00183202697597360017328746359624
0.00152140115990508338697567277009
0.00126871547092827505472698475088
0.00106213562731519919783020272516
0.000894087478798448493043142116027
0.000757994072335576876655534594279
0.000647774362998112265587669021992
0.000558071726742704345456836029764
0.000484456797830591421414404637041
0.000423444389596898305832589429579
0.000372374440984810300222679651009
0.000329240617043556943969738888036
0.000292524549870793352967197724382
0.000261061613407680292911268071176
0.000233942538357615707141648798703
0.00021044506821886011978994550768
0.000189987309708446138075389975126
0.000172095483407730897548914612622
0.000156380872710161332624090273526
0.000142522674831619893829375552771
0.000130254801621069313440783313327
0.000119355492416781246079835455933
0.000109639046203161107114002381591
0.000100949210209049367438692716504
0.0000931538834790384652939228447363
0.000086140866829833573275170980423
-0.172821292523894987721894247743
0.139073360761206296038220312908
0.086320633532909301064689660762
0.0239538390000881846407522359106
-0.0102937747972650501623206471019
-0.0225785386396626175498900353616
-0.0231977453266491004533686044441
-0.0193015259413851051636011197837
-0.0146380855442469825434477737739
-0.0107070110424380689409278581919
-0.0078360984822453671628512531333
-0.00587662960778892969451867328087
-0.00456471628059311308981555875014
-0.00366944135954641007313596848982
-0.00303030993916212583288295463984
-0.00254915809389397282234351409396
-0.00217033785052037572940311250391
-0.00186310478748113858182505298806
-0.00160980394819453599033027497022
-0.00139919925975237360601811800848
-0.00122320114183735049291605002427
-0.00107545410175768791890077590556
-0.0009507820362643175584597639429
-0.000844956921784359731256543450402
-0.000754557668637472294206670991084
-0.000676842860043217046296425857764
-0.000609626353332027173899752993911
-0.000551163099824112092932911921046
-0.000500052248637785043175017154837
-0.000455159819660308483006708166769
-0.000415559397723299249435708554684
-0.000380487516618307732798646958392
-0.00034931016642887166973525928635
-0.000321497398780142365151488184806
-0.00029660375846940790551494195796
-0.000274252946919488674884807001011
-0.00025412562862458498153436251982
-0.000235949632986177903876601303701
-0.000219492022670159915914627490875
-0.00020455263899340174526260758631
-0.09655115998944373446564553143
-0.86001800527807551086982553812
-0.397360435030693856007227042999
-0.065904422764178769946203050252
0.080895588105420724944248209762
0.117954817258662450862924092463
0.1068275343854093354844548395787
0.081968841791847465985930684865
0.0584696140559323817981847906184
0.0408511323651537588325228274205
0.0290112589725364875564494854276
0.0214325520387271272437322457848
0.0165838777114655347720329157495
0.01335245819543672961180793140463
0.0110529318083023894505937823714
0.00930622502714277811972471004424
0.00791575717863190654131503570895
0.00677995804040865855451411487233
0.00584159188555783196176573146645
0.00506273822094899304258646976949
0.00441428007877084660601139626915
0.00387222952342459229269327824194
0.00341664275676577427823640226097
0.00303120297787859779638048327764
0.00270281390394875963852658376468
0.00242109888213589244166660983527
0.00217787110136214939783524939192
0.00196664973887603808754275429322
0.00178226114162657030852755434491
0.00162053108035481455265188345444
0.00147805578507310553504872105488
0.001352033653665266278532985756312
0.001240140741590234454303997454818
0.001140436962056184902608145483272
0.001051293861605273814749307393675
0.00097133790814260769272180187459
0.000899405307045908242628271024601
0.000834505656854526555386264342278
0.000775792538554811323067318779698
0.000722539615316018170225960982422
0.062052583912837494868562413372
-0.0637280213834307363313964518767
-0.0389331467220266438842446656756
-0.0103548167449209005794865697889
0.00541035253111615453867069261442
0.0110717516462695447182788980139
0.011313351027591480504344952619
0.00943599332449563063338706709623
0.00719098500887718519242882507639
0.00528862354586291061422416932749
0.00388950188825491501993491591212
0.00292712553536463742279672821168
0.00227794528640729867328556579217
0.00183227691359949403361874517379
0.00151300666299889684311391654744
0.001272414169770392543973918339
0.00108309827225680978340263163857
0.000929717903354938450617927273647
0.000803368649391119374358272280411
0.000698361413335757415191717247058
0.000610613942996107329007262168759
0.000536938911624172087349056399957
0.000474753766263035565910011722437
0.00042195506568531126821497779433
0.000376842486573813811386243649058
0.000338053212968830899122640853636
0.000304499608901899986188823856182
0.000275312697019788619356765146807
0.000249794359802825536940337394433
0.000227379172497503485096934698002
0.00020760506205126344985300638953
0.000190091170878570370207725780136
0.00017452119748358333071390178117
0.000160630742781841265862407023554
0.000148197550748312836414990891889
0.000137033857775097864597415416208
0.000126980310690428681321255615166
0.00011790108069672848367158832605
0.000109679908783015163893695703498
0.000102216887758956522587327866038
-0.136328638552705292834976726181
0.084205086809824966049799307894
0.0518082710592349924370886293076
0.014652241525397961227165696921
-0.0051138667655762355196537135839
-0.0119899631529956759143330597413
-0.0122642930256504674742192895817
-0.0100857312510879518944157216382
-0.0075483496161849773780663927832
-0.0054528501128023821015829080078
-0.00395145364463371029034351156104
-0.00294505665119893649585136299177
-0.00228171401618924860472433215857
-0.00183401053699293289271570270629
-0.00151600269835375817234761465251
-0.00127657064269020071407005846023
-0.00108754861225204969292404802394
-0.00093379518400870101770636660477
-0.00080677816135435599192436696499
-0.00070107741835117653221480206256
-0.00061273977306240152988696138114
-0.00053860981178392955824565397819
-0.000476089294167761084021030674176
-0.000423044892030043244034166782139
-0.000377748589870041850367578838134
-0.000338817282675349773035895357724
-0.000305150198026516781491234116942
-0.000275870354944077456317119904763
-0.000250274760130598687457551588557
-0.000227794829125043890027239935246
-0.000207966228383307062458303398439
-0.000190406333781058595080104983309
-0.000174797394323766152632837146549
-0.00016087380520426778829716566999
-0.000148412311918515527258059706227
-0.00013722433163022811567988002351
-0.000127149843778006241929612397257
-0.000118052477245332131581198849328
-0.000109815531487227541991092727924
-0.000102338738020376700467815109699
1.38257034019115990177515398194
0.150123553240010855129575142701
-0.100361885350911974763552278782
-0.1131605069164842607216212936592
-0.0757509471807238241449430180164
-0.0406615446557041133519593482896
-0.0183613021472259195903392759953
-0.006870779298151690883711576227
-0.00199591297256504825480370256827
-0.00041948044006924762741485096282
-0.00016882101745680713241823035943
-0.0002874718107041644983493700856
-0.00040970427860943345913281157392
-0.00044928669445538753116785981411
-0.00042186481660834150930398585869
-0.00036275130079868816027561150508
-0.00029833525042530158917215787979
-0.00024181663314194458482103888472
-0.00019701352506169461608337261248
-0.00016300475917776186627131742121
-0.00013731627097108471327155147985
-0.00011752423584690425761488799072
-0.00010180184371503433098958472818
-0.00008893948085391796294827286609
-0.00007818366755805020121103918732
-0.00006906495920329711280874319935
-0.00006127307946947203162837480859
-0.00005458305235598615666789753823
-0.000048817685214947133964102791828
-0.000043830695534774067238164149639
-0.000039499475204152035095331569971
-0.000035721439417878462094508923345
-0.000032411322378559365944338394729
-0.000029498612519356735814074345564
-0.000026925074800445074237203091154
-0.000024642497785007361758278132525
-0.00002261077073910053134502698561
-0.00002079631732286259254846857325
-0.00001917085454018531877254752156
-0.00001771041992373772961944272836
0.
-0.676452021069461369697502310338
-0.676452021069461369697502310338
-0.438800096350086592420109434143
-0.201148171630711815142716557949
-0.035710035510267761250960192643
0.057514312011245569255159661773
0.099901060679275911306179989573
0.112826400239270999832637775033
0.111354673557279752163278519832
0.1042383766199522680250562430532
0.0957898180035652276127426046849
0.0877527783430472896585360291148
0.0806156440758519717231786564811
0.0743660154606780127085811218739
0.0688545974809051269252589826748
0.0639361822426130590478846143237
0.0595047759422453125308026998376
0.0554891679441723872939017434492
0.0518399325778581717811722175757
0.0485189959380372898396140049776
0.0454937605614134066593590299645
0.0427346306720314526514266893953
0.0402143458609635459937194971141
0.0379079935347426140067961410561
0.0357931176789902516584726035205
0.033849716087561501031914072043
0.0320601076566520704933356621279
0.0304087174105237864458899239905
0.0288818314810236308457153038001
0.0274673576681175970522105212028
0.0261546093443048423215087973668
0.0249341180836759088843821606392
0.0237974738511280345592748181008
0.0227371890893419347627513256424
0.021746582707956661481030951994
0.0208196805128107130789443700537
0.0199511293211241908058593926289
0.0191361226135592046422145051183
0.0183703360177067747828074744401
-0.324039923482303101978551714518
-0.00418115682494389805985865151332
0.0357442287329349794869721791231
0.0276703735248240775035361761066
0.0150065712563321456912989299297
0.00635952656165552356763034727533
0.00187861281940891985516066963037
0.0000540338666406326872538675533968
-0.000438985908624563937852135239919
-0.000409487908257552544806357962463
-0.000252535916241404128490514563083
-0.000117743903731288095118315090881
-0.0000374583802152808630680786635993
-1.14159499421920724203401270442e-6
9.75584486750463299031053073585e-6
9.47907785541138296707606168428e-6
6.0521217279196051220728255462e-6
2.90727808981730245146482937103e-6
9.49245058625013132569643762907e-7
2.95995139461151474474912646845e-8
-2.58090191817484965155148668373e-7
-2.55328349891123769799726312968e-7
-1.65677921069688108622689961863e-7
-8.07576756793452331013488361823e-8
-2.67194717263472898203677348125e-8
-8.43283694621198491210850581779e-10
7.43469974710891028094482228785e-9
7.4301912101956972639918369986e-9
4.8666571384321917257368271146e-9
2.39282020268279167899880691178e-9
7.98072706322714072815611909901e-10
2.53766229664855534383815050047e-11
-2.25293919256910003170175943165e-10
-2.26628920634833136811296583673e-10
-1.49347148127633997040568279249e-10
-7.38524744898808036997996241391e-11
-2.4765018535319145487930158687e-11
-7.9147346018042692776246286347e-13
7.0604932643494415867388112763e-12
7.13461419727447966501590045376e-12
1.29615969392921240791420685807
0.174563432215983245168851811799
-0.0853095186121651221351163575394
-0.1082900435810851385655404210011
-0.0755352817795511978606830210028
-0.041806818722660827285446838847
-0.0194993961759352356119264313574
-0.00763238013659264624063758279229
-0.00240643930323289323216030972371
-0.000602861489043627092154497687663
-0.000234310608770372250579872457577
-0.0003036890023063149877588492893
-0.000411116959560549123737063568475
-0.000449466286568117757060016122876
-0.000424187218372636373327533960948
-0.000366795736738591672682336311082
-0.000302925128826570434778013672333
-0.000246092817051285770902473923453
-0.000200594908572227463740675017993
-0.000165843205125263502789220519664
-0.0001395212589874350227967813916864
-0.0001192447294520041898735163631884
-0.0001031694506401658203843414879233
-0.0000900518230232034954056982514752
-0.0000791070998915022352736934258999
-0.0000698432547811944173004292433788
-0.0000619356843714452008401095699836
-0.0000551509088166690657732618535932
-0.0000493067020737209574523591495413
-0.0000442535935254333175368613924764
-0.0000398667131933527672318053034011
-0.0000360417001973938489583258259817
-0.0000326918175454760751380737145146
-0.000029745320025165831696170738564
-0.0000271429461812441512343880710681
-0.0000248356410198998710411701512689
-0.0000227826068680317686168999421634
-0.0000209497100040320979833213562181
-0.0000193082144486175902384770997009
-0.0000178337876812991876291412439444
-0.0947425452362160995287180321
0.0257433283188681276675207497451
0.0169514687823632716109175235497
0.005700042021868371700148852105
0.0003477013647551489117130289872
-0.0012759046612027683383488401204
-0.001303317316826601529258707274809
-0.00088255289936677721871452679267
-0.00047923048959954522146549373412
-0.00021489032716555056800318563471
-0.00007638879538268381405917488692
-0.00001800020358790667461422099543
-3.0185097147818020382314266e-7
1.16632913549818629979846575e-6
-1.51243854645954752771832287e-6
-3.76136471554763779683789814e-6
-4.61945170780387854086256122e-6
-4.428975692926387342101386418e-6
-3.747093857409818942194974872e-6
-2.972117448234364015477517369e-6
-2.298989494385472962605608291e-6
-1.78249987334514716892416528e-6
-1.408248626339384608401281662e-6
-1.140170307448397440778383485e-6
-9.43914969385654447883077623e-7
-7.94439678127922526256624867e-7
-6.75897846260804870564103741e-7
-5.79008718540836674292086641e-7
-4.98407745595522064633546602e-7
-4.30790638177145217803178338e-7
-3.73858990173389699082485799e-7
-3.25817518006019416767989258e-7
-2.85172809585505999379721338e-7
-2.50664279630924273631531985e-7
-2.21237566667608314882887129e-7
-1.96023627524725314722801349e-7
-1.74314218096057418874917029e-7
-1.55535068024983937858335515e-7
-1.39220150111694346166207069e-7
-1.24989386660835677757752922e-7
-0.46126127817084652322349620599
-0.433566245406261672520998796098
-0.165493581772200829493697852442
-0.014992808100965522679243356644
0.040083995487832851223352789167
0.0474782672111735139789712255447
0.0377606612185162096564281869953
0.0255141300228923249489692851211
0.0158958421380300874517509648411
0.00967134142941447779590558125388
0.0060745148357757254502526245894
0.0041216883390414168233467434342
0.00306347024035830572231677957483
0.00244402588928293470017616889016
0.00202735518915677352738515362596
0.00170797388781704729314186548958
0.00144516608242886177887764361382
0.00122477051078558417590596002494
0.00104090186625718981050361840738
0.00088904282822726841960526775551
0.000764401473435079722847121465116
0.000662109563373913962549200222922
0.000577721223290078882283397951988
0.000507512516662989203397869756839
0.000448538599406724973208636846569
0.000398542535897789934318343798919
0.000355810857236616048625502597892
0.000319033749154124858105727346896
0.000287193480536871462585443017565
0.000259484024463406856426577177423
0.000235256011423615225317270916375
0.000213979402069507701387905497558
0.000195217575976379339941697725914
0.000178608547706421188254335864037
0.000163850716403891592171903336393
0.000150691679760772611133155586296
0.00013891928362558208222913574269
0.000128354404704059536700123536508
0.0001188451202599523806561888479735
0.0001102619975125921997324683922863
0.030916155780544214746294542865
-0.0116510333426312394227801560965
-0.00526238330769753199745334083015
-0.00100235710300562782355951786561
0.000456709086984856088327962473123
0.000652998396394354798096088757214
0.000464373541570324491381080060366
0.000247007836771971576413709986697
0.000100397961351955334328288996735
0.0000248931289570631813287772908704
-4.61301411460188200912603408036e-6
-0.0000110944954659684164099437445365
-8.92219573608320945932225916269e-6
-5.10842193675577754628345578787e-6
-2.18782164249846048101630634897e-6
-5.60153084796987713596678135137e-7
1.16656537913521162554691744047e-7
2.76299298127382790252640473866e-7
2.27026397977714554505236929022e-7
1.32810357020542426768579645385e-7
5.80281010763009654309983128121e-8
1.51491889005661950821049039542e-8
-3.16839955604929349963852696483e-9
-7.66454247087839837843637492409e-9
-6.38599545905841551497267208718e-9
-3.78192139228110123082755815538e-9
-1.67080454688727503968387437675e-9
-4.40512523982350628065618003895e-10
9.3214295526055604233810200452e-11
2.27160379753218781626918566941e-10
1.90767946877227213356856940352e-10
1.1381977500340357704599871457e-10
5.06356913401069884924762431591e-11
1.34384272557874231374377417092e-11
-2.85951950834314349518956708777e-12
-7.0106674228005495533825461865e-12
-5.91952305072379449314899627977e-12
-3.54984369782010856983588634831e-12
-1.58683278108239051682990774201e-12
-4.23043270936904886078963975818e-13
-0.0798525528305132781070372915058
0.0164447253405318084212732134419
0.0153019015475367693919878688987
0.00634931583309292424639867337924
0.00111065815817100617304505529246
-0.00084987813995620947684872925327
-0.00115291983761949689443217806078
-0.000873342926630570843608341877491
-0.000517774742356121091316637280788
-0.000255955898563859451019456077551
-0.0001052908226054949518153574988369
-0.000034249016458468617373564720745
-7.830693320819233537730481682e-6
-1.6010129765297700249956204062e-6
-2.18852862610054302849608732272e-6
-3.76634624339472290736112221285e-6
-4.5476844409340623055251515918e-6
-4.44612710094179430893446638063e-6
-3.84724373821519245846232891686e-6
-3.10827733548799681985160457583e-6
-2.4331911904854110257420069522e-6
-1.89589406583573852028447559504e-6
-1.49646293315290789792311787251e-6
-1.206238848913795053414323696371e-6
-9.93144051217216920480926928314e-7
-8.31768859678671226309479281179e-7
-7.05017227125769215989990949556e-7
-6.02374698927419888705436391579e-7
-5.17568667951931856304769925511e-7
-4.46723777142992717776174206678e-7
-3.87215190641653316307610375834e-7
-3.37067572322622269596814265441e-7
-2.94683473677221743267546925501e-7
-2.58733881842709018332400177618e-7
-2.28112363797416219153354961334e-7
-2.01906664312714760678468419345e-7
-1.79371899844230636792961602289e-7
-1.59903112134077568426409155496e-7
-1.43009101964210062601430915782e-7
-1.28289498349198601722668988724e-7
-0.206612615606018919261916504681
0.265507818228178656649825975345
0.1049813096602491588003987473384
-0.0016924712157793568285826332046
-0.0410033077878639567691781102521
-0.0450368694266968940840421166522
-0.0361440205689166498574518194426
-0.0253214358272916694829536593872
-0.0166109643981413098890864406833
-0.01070605139560835185410049484349
-0.00706509107792465147365588057758
-0.00492122607420628160348474635073
-0.00365569414031844756617364112273
-0.00286757983438528102647308554022
-0.0023312001111706273156221109667
-0.00193243442993158055229926421392
-0.0016177931254505530829543028118
-0.001362490724465156361099412883776
-0.001153612758588563956668503645556
-0.00098261360427570663092350091902
-0.000842605935562149370027009673352
-0.000727670258033109969975000503732
-0.000632793887625253211169060792
-0.000553882411940981189904931176662
-0.000487696497225337606486102943905
-0.000431723426978116181469346149369
-0.000384027007794566778133318911869
-0.000343109046831827680332276589386
-0.000307797342457301433168214851983
-0.000277161956154699438569075760158
-0.000250455172676860513608094795503
-0.000227068952333245743042671862607
-0.000206504429132766646684964913673
-0.000188349470156494127343409190145
-0.000172261667484210810023599477068
-0.000157955118463390470787583556225
-0.000145189972153371022478180700443
-0.0001337640806214639102536001645515
-0.0001235062961183467229403740694574
-0.0001142710724604274897425192932583
-0.1969590825212559213383056306
0.0485248828219650643459449163705
0.0364548000134475821954888047865
0.0134394232135948954350429364114
0.001482909703789624099288396407
-0.00250867423642810797169613786611
-0.0028282468628267376510637964472
-0.00200160405204616328104403089592
-0.00112591464258456193535627356609
-0.00052450117545520375444275915824
-0.00019679857776455337188636138127
-0.00005194894181694923644896753655
-3.97988831021555390552327872e-6
3.12182040492959552307007625e-6
-1.70497796219823102337522462e-6
-6.769138927953646991657756343e-6
-9.088312808729715500886462654e-6
-9.05739054709441755906275389e-6
-7.812584046843771669463935746e-6
-6.248718081471102173793025001e-6
-4.838109341006773518672318352e-6
-3.737037363448794617928099978e-6
-2.93505659594071948546253385e-6
-2.362586082200200859488343428e-6
-1.947213007462184054165875211e-6
-1.634112422036358387786403293e-6
-1.387893377458627918613988864e-6
-1.187692269660950828834547106e-6
-1.021558277126570814178397588e-6
-8.82312360052591772245812877e-7
-7.65110010206673088022327229e-7
-6.66242836439370661667590636e-7
-5.82645619485519269560589462e-7
-5.117266450269495700353182105e-7
-4.513093209760852678577094674e-7
-3.995932784741070376227788223e-7
-3.551084121573246818366864597e-7
-3.166623201068839262757689115e-7
-2.832882112614562321669208283e-7
-2.541988213419781896077180248e-7
-1.66979683151673176938142130416
-0.316285199605112167922625547486
0.147547253593979990238880370336
0.215540716429207922701103403793
0.160514984313890994363406510121
0.0921123627306685327798568382917
0.0428518675893782665263086412291
0.0149763385352067317173852244305
0.0020704564133022367598084393592
-0.0025093685287429229207964323153
-0.0033045150842840211072003706829
-0.00279805399173923101769068282402
-0.0020938224199454726919849937571
-0.00155358636074416034090603889154
-0.0012168724505444777156927345087
-0.00102350417086437487628342364633
-0.0009079796918337123829756693907
-0.00082684673434644837108902701379
-0.00075831870827030660342160018679
-0.0006943910634211832685711134628
-0.00063366031139146477302574121659
-0.00057689659436822016972554335908
-0.00052498528345089467856885337407
-0.000478293484707232303927707888587
-0.000436684306607527005357594858628
-0.000399720963507996333872027049391
-0.000366856454445693965345840893207
-0.000337551413401812307562572062015
-0.000311327118642830621987800687522
-0.000287778031241583514873860453717
-0.000266565333457794749350137018317
-0.000247404782610705826765401518925
-0.000230055169070983201668645620399
-0.000214309353115712024129241091404
-0.000199987831346385262349754720237
-0.00018693414912310003290151638321
-0.000175011486002221197498798603185
-0.000164099949508000859968337704565
-0.000154094314028327259154187776106
-0.000144902075226471468568059840467
0.056541782345591243814266554309
-0.0195084012336274297987951798583
-0.0101715997360223388013746776905
-0.00240030902525959339882890536644
0.000604412142461355829833719951868
0.00117484769608205811764863365747
0.000905485393485939973284213273296
0.000512527004980102449720959177822
0.000225648610675668928020699406514
0.00006814792134546797526673799904
1.05876473059994417602186705143e-6
-0.0000177124047001084928664413667393
-0.0000165520474723072166102180580628
-0.0000102706688131749200158183987501
-4.78872253973676804839823732779e-6
-1.48744476743380606156775652395e-6
1.11451637885626953185135011644e-8
4.52360769067415264534473159468e-7
4.25698924257485265201902950111e-7
2.68906932705670932529254311025e-7
1.27803128423725236742060967102e-7
4.05445536233609834567781690469e-8
-9.84353313712129143625963785694e-11
-1.24757344086007074096688725687e-8
-1.1943332950280969038673627359e-8
-7.64387292619017978725927202504e-9
-3.67392247000935947074298121071e-9
-1.17646815550475742913107317116e-9
4.4093536687699618677685936142e-12
3.70331893372510602167031313381e-10
3.57036636455971185328552078066e-10
2.30162282803892388348829969254e-10
1.11393672621875867209882059486e-10
3.59120591157571423678340364583e-11
-1.22319532654107476537435315832e-13
-1.14240557452208894492243834617e-11
-1.10764916029202332451186180826e-11
-7.17729928075991920665798628466e-12
-3.4903933867006142005365934806e-12
-1.13029874938001000206435637753e-12
-0.174915876252270917121122194348
0.0352097579196139916472232443806
0.0337117970247061511781014305254
0.0142681822241052081991361826846
0.00261625088059209615888956639035
-0.00183796871202450251242670222346
-0.00257366654126797152410880870834
-0.00197218167495669370328089522535
-0.001178700428247108443613451798208
-0.000586523805259202562736622162764
-0.000242349088155504298573302266324
-0.0000784585515768887498008163779922
-0.0000167564139865499364123687903072
-1.8686423915675087893506018152e-6
-3.1151446663336987053441239814e-6
-6.92691652292417056103472330191e-6
-9.01995179519292654502360034196e-6
-9.08454374148977870549935111167e-6
-7.95809876072987322268656398487e-6
-6.4517818833624726011474023427e-6
-5.04223781966119398819761045486e-6
-3.91193885608695739415387219459e-6
-3.0723691135190274287937037013e-6
-2.46591038592231042506590014004e-6
-2.02425057371903251305266871938e-6
-1.69238353722194228049592288068e-6
-1.43316493766841930145815946686e-6
-1.223869587567758773269459702049e-6
-1.051127452627990949118839042256e-6
-9.06844868766454115198235329834e-7
-7.85644956797453428925696085122e-7
-6.83522875276647612640751237034e-7
-5.97242937828029181039560212878e-7
-5.24103480546676001435888116983e-7
-4.61846080064320550538472860066e-7
-4.08603384016836642265404235443e-7
-3.62848768123969063734909497392e-7
-3.23342493146805352870894123956e-7
-2.89078874254308961769932357446e-7
-2.5923923978893703519618872594e-7
-0.079852552830513278107037291506
0.0681327572124630642984225877925
0.0203417564831927927066569477707
-0.0046872392498183041084918005718
-0.0095798886187842481884899917569
-0.00709851290374216387050815902933
-0.00363803352667753318429208264855
-0.00122384735911903062635964748511
5.8225037337420522749221401e-7
0.00043170955066919703257655918429
0.000466463499026735830143216611201
0.000360354638522580934192286748824
0.000239023848748574524378929154367
0.00014682997635630835652264095011
0.0000887926884028698459670935910494
0.000056247974871576149481539754146
0.0000390758376073861180623544858736
0.0000298695452232957046461773989952
0.0000243202306292444027829221235315
0.0000203407692832081473353996969343
0.0000170977792928009473851742524634
0.0000143312173640598034977502111671
0.0000119803504894561912657623793843
0.0000100209590462813286403095944032
8.41603121507830821040157961064e-6
7.1137734336725440272855520377e-6
6.05809450742115533472701064957e-6
5.19758095425272154177973081436e-6
4.48976682728384571940848946894e-6
3.90168308904534315431062079765e-6
3.40849457592633480769296197212e-6
2.99159377593089727167134481494e-6
2.63687076809285431276195551201e-6
2.33340098849640688998847449587e-6
2.07254041793304455957708821785e-6
1.84732774717527336795386628483e-6
1.65208830358163246767599159995e-6
1.48216093778132815446432810382e-6
1.33369838592849625274849557005e-6
1.20351342847417412636870742357e-6
-0.177695209920091028629446623946
0.0315541950970278638634824330406
0.0363933495874385464309310077843
0.0163279123130432581537724476373
0.00303411315080646658604730234626
-0.0022391737386232055249248380011
-0.00308567961523455565454207099384
-0.00231005175743488390954126356809
-0.00132146140404597182517267436836
-0.00060491083032304336678048172175
-0.00020776674545357565207870480313
-0.0000349708126375631538187087962
0.00001696183290048315673583731936
0.00001861538354865568721455912665
7.04457237869107952154026332e-6
-2.960031523063923657544685253e-6
-8.021308364846821094914383708e-6
-9.143154151561068099949078363e-6
-8.183786227397187186072368567e-6
-6.552104656650379198785979175e-6
-4.996340275996687828182933352e-6
-3.781871219179141743244047865e-6
-2.919266401999789987253869878e-6
-2.326102027246327629434721707e-6
-1.911445274674361683972135158e-6
-1.606812062823439859292859367e-6
-1.369524742987083600106740938e-6
-1.176031496837900280081336188e-6
-1.014125500501380814745933992e-6
-8.77270562271466689276227877e-7
-7.61361069841812815281695042e-7
-6.63228939781192211759246915e-7
-5.801191986094926060267228828e-7
-5.095842919455916713517327172e-7
-4.4949924553188842548039101e-7
-3.980751846157339444269282363e-7
-3.538419176847125525918335662e-7
-3.156071166015872275455590162e-7
-2.824069806660994705170429946e-7
-2.534593616168446280197720373e-7
-1.61573431539192200241620799158
-0.321942626766740261197859670617
0.126872460842126961695531438154
0.206952565430252243188660145044
0.161364445487894702271639341477
0.0958992648392773309488947966188
0.0460347875525296335062850457334
0.016662846302184291385048082941
0.0025749553890717889115723952226
-0.0026242219961908815129352487192
-0.0036168821056296968723498046026
-0.00309032368390026645540441993748
-0.00229490992640667318610475035083
-0.00166671112834162273208666014774
-0.00126964092823913094581309668724
-0.00104303272166099471782210603444
-0.00091277998582601976399445166378
-0.00082692323161657907169572620508
-0.00075791027234564716545258610957
-0.00069467385686840261792960534212
-0.00063456324930873813730879517257
-0.00057805033089692683814479598316
-0.00052609511065709870768998907028
-0.000479215636081738076657255601592
-0.000437389476272899285578454507721
-0.00040023831617883225378470410548
-0.000367232525388086666296477824521
-0.000337828831595843383264431612522
-0.000311537530274891658363116499235
-0.000287942383796167802531866061865
-0.000266696717672822860548341177232
-0.000247511353091439314598577182421
-0.000230142268137164201695974731559
-0.000214380784740996882266482163573
-0.000200046523060935654930111332578
-0.000186982460581690743310697438264
-0.000175051348641370920266003608979
-0.000164132940573965270260763724474
-0.000154121711013708544937419845144
-0.000144924905454462402017197583574
-0.158713631411832564476684811685
0.0219605277996747538246286576825
0.0326571781040839582514928231086
0.0164838851272246589410164343076
0.00410492553668034270670178546993
-0.00143416526127966404766337263443
-0.00271921800715231137235377183151
-0.00223408614385580734953732017131
-0.00137111912182595199961262923067
-0.000679903171530022280807591382213
-0.000266617379738306945497128401802
-0.0000698192352189631889497732863658
6.257732313444408897384439624e-7
0.0000129904114244502415533655991628
6.238409990035414731265592848e-6
-2.28269078045561170155476365149e-6
-7.30755712027797700984900018664e-6
-8.79333999076942106669971510839e-6
-8.15889619834662461483297596849e-6
-6.70384910039282629086353818939e-6
-5.20147283852732989398992910708e-6
-3.97211229402397454205423751431e-6
-3.06998175414190089601789337621e-6
-2.43681471202315093050109753157e-6
-1.99088157785103184216504275188e-6
-1.66468931136476207128287451054e-6
-1.413370602246471039303427871553e-6
-1.210737142429216622300204233307e-6
-1.042558104013240643447102200673e-6
-9.01045854397929064179838685763e-7
-7.8143019257819601140271900317e-7
-6.80227410417402348300358216104e-7
-5.94537358046176516235904085008e-7
-5.21834742637285847330477209873e-7
-4.59937195125549720186901207429e-7
-4.07003212255180736697790112324e-7
-3.61512856043052585070544515547e-7
-3.22228885392520218948456701382e-7
-2.88149091027398095990850367979e-7
-2.58459818936997041237832504709e-7
-0.065456521309581069984800127416
0.0514051699205831488257771362612
0.022939360014747102370185765065
-0.0009037493400127693366513374238
-0.0084336179349627413291021508738
-0.00747901219349961694248203593552
-0.00430761458794002725365945381157
-0.00166543606589024391958149848944
-0.00016344974348498525635384293257
0.00043659454838649167519621989902
0.000532686242352319256348795705995
0.000426331926125424205147464626662
0.000282986023188899295020892475062
0.000168708461158698512541828106317
0.000095967869500387565539325503587
0.0000560908333684903478506424117669
0.0000364668492138705592399312904783
0.0000272330323354454393136399582429
0.0000224682869226230416341340403458
0.0000192905777493754902088198138007
0.0000166024030416083734210578019189
0.0000141387925960876137408746497868
0.0000119189817076472110426919255858
9.99943641116205239525991627691e-6
8.39748336792405457889067750373e-6
7.08951254950807268178166637561e-6
6.03022938744915068966060704089e-6
5.17016872338088206071966332354e-6
4.46556927924901346407349386311e-6
3.8817284616985810077545754949e-6
3.39262992135316966672649241238e-6
2.97913295175767117612092551009e-6
2.62703235658521931234767160147e-6
2.32551706868323163118894304611e-6
2.06611207743985194938380420253e-6
1.84200616533266489523702298804e-6
1.64763356039297060561477552822e-6
1.47840399193531573696161011366e-6
1.33051418299610936733696695643e-6
1.20080458829527512493760878901e-6
0.0618032779985100551772092160254
-0.0366849457374360075543064683576
-0.0093318969162964197183557631235
0.002495681673041433877607120208
0.00381001072300119786946655571232
0.00222892904445097210620248904327
0.00075050475688503870717856031424
-0.00002222193247369399852138337394
-0.00026428188867082655301333239345
-0.00024990330976234265344314755397
-0.00016081345769285634882245082874
-0.000079694025859328165738155574151
-0.000028860291551465083590722783269
-4.494818010743009977628416219e-6
3.707881556353555273706939825e-6
4.397542573342357108293570404e-6
2.727064695903343662220676692e-6
1.023684696561043741808817747e-6
-2.9831964195097396996902692e-8
-4.73341600536458141970874401e-7
-5.444499725658044526978019587e-7
-4.538635219026339907950033649e-7
-3.282139827459635650151198524e-7
-2.227597722135795808437513675e-7
-1.505533536372154968188384636e-7
-1.06335074185708277691801844e-7
-8.04393375781958925632010242e-8
-6.47627373856567407298671056e-8
-5.41828286681180295943719935e-8
-4.605084232724752956120994e-8
-3.92397503269534463348755478e-8
-3.33654540030784323537138187e-8
-2.83179980465498661367444112e-8
-2.40423599532574012692066725e-8
-2.04667597028963422709904318e-8
-1.74977054905597034265727954e-8
-1.5034772680883936793985551e-8
-1.29844095760200657070816731e-8
-1.1267148999362698658245665e-8
-9.8191036248428426272977149e-9
0.266985923955383744954661343831
0.0123403123975057521267602328872
-0.0618224442567675103606456959549
-0.0457693537048544665657002844154
-0.0180892138833461672546835192814
-0.00094984491435253184590325559
0.00553172794129665822578279209868
0.00603927417460389195898480333753
0.00437171112666480493096582376514
0.00252565211480732249469522464395
0.00120305782820025173445311190523
0.000455997931178353482776801856781
0.00011563755802274912775542723929
1.47561144584549578753922664e-7
-0.000016949787602510657498648208887
-4.1880847363099949129266464703e-6
9.5379621908652935687203749373e-6
0.0000164062308219689579195345534068
0.0000171773665627503001035374634317
0.0000146737855464262027592693783577
0.0000112088651604073461494957050714
8.0436767969923842973102290527e-6
5.6185840183424494843480851537e-6
3.9270117224115912514269991808e-6
2.7967177466017133602614698919e-6
2.0418921418997237373909151177e-6
1.52074500891170377718125036649e-6
1.14247612314123043391577260179e-6
8.5500156527336220565355544042e-7
6.3006192423971387688115349375e-7
4.5200167099725061359597596482e-7
3.1109379490502378422704283864e-7
2.0025502895522379402696786909e-7
1.13723147297690969307548483e-7
4.664298688188327189218141994e-8
-5.03474260118174516926569484e-9
-4.460466324321656883626807222e-8
-7.468578071893515398394833809e-8
-9.732780104135777877065581902e-8
-1.1412394159894151375712474163e-7
0.0530189515154743918577750099433
-0.0284741913963677549279409983712
-0.00981120839623302251621910775791
0.0011108647619739858189609317845
0.003210517784137799378519600866
0.00218894818261892917891439426131
0.000892575561687589909341163123183
0.000109927910786698689140428908638
-0.000191598287235137806731911693499
-0.000225657562002374768382452789654
-0.000161846838064075255190641383389
-0.0000888702154906918319390005101923
-0.0000376315739722397253955192240011
-0.00001022120287966984763023442261783
8.3502813095520954910164564103e-7
3.35310038132516028104241495932e-6
2.57559173240404866501564681547e-6
1.17729715684037608276264575579e-6
1.48810826358396168185348330588e-7
-3.59999296025968658413478985949e-7
-4.98461240675145176126148314134e-7
-4.50340751828914673586695108064e-7
-3.43232256196433430369024811295e-7
-2.41418208763339896022492226702e-7
-1.66204479667184961467913342757e-7
-1.174005149044917210400110409391e-7
-8.76088387816896157892309548143e-8
-6.9298315220656175010988320952e-8
-5.71640084209518747652983690703e-8
-4.81816632172404831177240357512e-8
-4.09034236843419719625062536884e-8
-3.47417418159555109564372839151e-8
-2.94827406179563230849396732906e-8
-2.5029208769828244119994204611e-8
-2.12972420140803803329203308451e-8
-1.81919991516074211477501547751e-8
-1.56134170048764638214026784765e-8
-1.346708516823017646273666907971e-8
-1.167132962311785695355201906901e-8
-1.015941323132747224793687016579e-8
0.0400063741728821368809710455539
-0.0375258642065242139755455298579
-0.0019905689849384638800016359221
0.00707414397302535115565511723318
0.00474783042638374007606404299723
0.00138227620228731263182850196544
-0.00040491006597467652843271441316
-0.000856730941309349137846463998939
-0.000688236970519353987123037840764
-0.000383037053132767062121470089182
-0.000145974842121376290759969026593
-0.000015852626506151057927626018322
0.0000339735031141450258760270955756
0.0000404816224622804586608111487942
0.0000305510785250801201323553027818
0.0000184154979369784882534840969191
9.38957905872506638291727140482e-6
4.15337138563568749528975533016e-6
1.6914254390959390997682194554e-6
7.91924445285543984340776100919e-7
5.82525823221947284653178620736e-7
5.83694328532858915556434035171e-7
5.93858329185950624276596169e-7
5.6110358480861671189553864174e-7
4.93910176502964087339436132186e-7
4.1397198655813967419536686147e-7
3.37812689037106276855546777778e-7
2.73368189139044127919236946574e-7
2.22221061364790969382303570234e-7
1.82721038424018860923909774615e-7
1.52242923553586297762828571045e-7
1.28354673613773750176937053331e-7
1.09211568636321882641578468993e-7
9.35491437854980901524902830718e-8
8.05351642707907243249431675188e-8
6.96150447227940101301652407851e-8
6.03985179340640955960016959729e-8
5.25909527772761156771375163511e-8
4.59569395185023770738754800794e-8
4.03025332311756780263402687508e-8
-0.156996869052999069335297355414
0.327372778115177287150852708496
0.085418915620018360685392152437
-0.039709268682518500696615540685
-0.0683379271158336531539484332664
-0.0570445399628159665736771634808
-0.0371096284314346491262599220652
-0.020607080791851132946030719016
-0.01003738296179457696285835328914
-0.00432017169694959274653816299255
-0.00166555466305928558937727234428
-0.00062933188473118381361718569177
-0.000312540220141057782947448912743
-0.000250116194001576762371142916586
-0.000243614889717367428721087493504
-0.000229844725237421619758431195637
-0.000201108953064366968129806140128
-0.000165474992493314035542356628766
-0.0001310797329720292242974423138624
-0.0001022064911404518204667469526653
-0.0000798433944317710254547585845609
-0.0000632089549808022492049862885533
-0.0000509544280959713204071249045105
-0.0000418087711737878355256151239187
-0.0000348063860724087673910607574903
-0.0000292928015351859492397438502982
-0.0000248490726811078544452791945323
-0.000021209061686885629972320852321
-0.000018197060537438401785587202252
-0.0000156888837367977215766831563043
-0.0000135905537643667668757680932251
-0.00001182759368239515001409448753074
-0.00001033973451649641022967153932431
-9.07799478201656660655188025641e-6
-8.00267095360796068413516888783e-6
-7.08168256934401653081681645949e-6
-6.2891286025240694371228736729e-6
-5.60404875743103232861784468373e-6
-5.00939965207360344716693647953e-6
-4.49123701245294001755659507265e-6
-0.384231615504058371196022421913
0.078465000675755362280989713179
0.0733182645133855804445103340481
0.0312180823333616012181307710161
0.00588978733216652188704629299215
-0.00392657630941435761980559875109
-0.00563140654558997665304666078906
-0.004363796901620617785473213152
-0.00263426315809131820258321979437
-0.00132516160316644794106864209528
-0.00055491009163689705802596600018
-0.00018280810923157830715144369914
-0.00003957144034625484975835598457
-3.009028848655389713602190634e-6
-4.371841057958048210917955501e-6
-0.000012648049992137860566533451144
-0.000017642579840036694762302865888
-0.000018268158634620017107053042344
-0.000016203230516603664808618564987
-0.000013196008822461358745377848472
-0.000010310382565132759761315387438
-7.974924454498205083958237674e-6
-6.237930743327963969914455228e-6
-4.9879715514488577389855217106e-6
-4.0836866533139573040648576784e-6
-3.4089313142949477244601138931e-6
-2.8846983752456771346167392567e-6
-2.4626989048465918797926567662e-6
-2.1147899097485512615149783265e-6
-1.8242251514363067411054746873e-6
-1.5800888238877111769922436681e-6
-1.3743482828355631829996151992e-6
-1.2005319065243410941875144504e-6
-1.0532225822292753465230199765e-6
-9.278748623840787030433619134e-7
-8.207191178511000645872637833e-7
-7.286684341966445707306417765e-7
-6.492148992299806817516933732e-7
-5.803249089554102819414035348e-7
-5.203444050780521106940134786e-7
0.221176716863921249132436869819
0.448814368966691309414969590078
0.331005390304258070514500822601
0.153274938613354062425570000764
0.0298041842081115237143074411563
-0.0304298272548349186153027318927
-0.0485810614525174970692854211308
-0.0459145960961761953659215700691
-0.0361614868297398127496509257787
-0.0261298548237821474270968958133
-0.0182535317489990614852144462703
-0.01280221199745971238516861257067
-0.00925579063457541164780965880715
-0.00698153135385103824570047530292
-0.00548289718113844332175023593001
-0.00443836460668551921113323610589
-0.00366313017264291802700051819297
-0.00305853495097129283167838644908
-0.00257287705312649998420190605783
-0.00217731547103927875486615853048
-0.00185333940143422953380574641476
-0.00158719552986415403357863529274
-0.00136778677189711177860937903843
-0.00118598554244890730288606006947
-0.00103437193343641869398855129506
-0.000907025930149381112670684167337
-0.000799291140862813589210278158852
-0.000707527298213864220145559766033
-0.000628883142324732839308966795161
-0.000561108242490898433101479037723
-0.000502407498080602196624007455877
-0.000451333129707967329168897445438
-0.000406705804392078846255317467919
-0.000367556846236189422745670472944
-0.000333085193123453772828198461848
-0.00030262462660194049888289354643
-0.00027561830058474847986042261817
-0.00025159862543136325444786135323
-0.000230171212111371122000682286404
-0.000211001972176012077363744228239
-0.35272830953097015768687561325
0.0603940526088264005506880019936
0.0688287330622831025619211697302
0.0320895241410134770963383488439
0.00748434317685465513150870928347
-0.00289367708641355819324739840841
-0.00519636312772019372744225255859
-0.00428121177326072956877753260772
-0.00269509307569840651834409696958
-0.00141345441927970436097129138166
-0.000624884622949168255440426402558
-0.000225963351476480447350276019732
-0.0000617242731632060718615190417503
-0.0000124850912688454028859982644647
-7.5876894334775064366702885059e-6
-0.0000133979515820550242789720588373
-0.0000177362948240150312533293522377
-0.0000183647259003005628751000610912
-0.0000164300295435748004441867683817
-0.00001350110113153947736218899742932
-0.00001062055383891412981970914708426
-8.24507146883221495238862412279e-6
-6.45304663160476414025264066817e-6
-5.15141946447039986153303910768e-6
-4.20607818588038883077034365675e-6
-3.50143525989950088828292664851e-6
-2.95625746217358973015932242847e-6
-2.51956229077524842888172858395e-6
-2.16102580538104672595657476183e-6
-1.86243379697600663791894743774e-6
-1.61198493174635860524392162389e-6
-1.401140436450471932113280682981e-6
-1.22313552919622279213828703935e-6
-1.072367455048928310729037769247e-6
-9.44157045896422777845941805574e-7
-8.34628143454370551241698445274e-7
-7.40605220143056656463915404001e-7
-6.59506488739629463405193964946e-7
-5.89237632458776283711593684606e-7
-5.28095476232161770396137024863e-7
-0.003249287145318091740117425983
0.0998431595877601595845666335594
0.013862173419199135315107917578
-0.019867474241080607259093341593
-0.0211833489979003980424400910406
-0.01312186757701409045011955436871
-0.00562980532791197050833173443333
-0.00112367166995643185629946952899
0.00084951917087012337265785765157
0.00133785758944509713434654412627
0.00117494209385878855540786399088
0.000838807620298850956446673711457
0.000537809646721439078014544334093
0.000328554896607230853116484145169
0.000202172454755212580027427196619
0.000132066477123110606672284956543
0.0000942735146542703112659170828178
0.0000728732153696207837989830531676
0.0000591104919072779346403133802064
0.0000488929486001961727396440587068
0.0000405990027753969335307510764547
0.0000336791324376584795805639883305
0.0000279380892648168226838620320877
0.0000232438098276061363479747550209
0.0000194492273738133161680254511754
0.0000163952682839283604508533056045
0.0000139309257490237561355902128323
0.0000119273081007170839203132686931
0.00001028207839183165200334960708412
8.9173764876589317361315199687e-6
7.7749968709498967883171821941e-6
6.81132663932151595469214668249e-6
5.99318036945929478909422240601e-6
5.29477673198447444962387182868e-6
4.69568611999972397527101471766e-6
4.1794685655749930833231144924e-6
3.732754866949755114471684611e-6
3.34459861178848624913461248263e-6
3.00599447587220738867379568488e-6
2.7095045714749917221839401053e-6
0.488099665718334271790511450224
-0.0152567752174597224887868271843
-0.1076222476820036549221440268638
-0.0718436020321165478295576639769
-0.0271974537861486919097398304557
-0.0010415929216237529058095660103
0.0087766280416951826032029616382
0.00967671459131328047932647785555
0.00726552382023868393140749507332
0.00447098703266323281115634422947
0.00236689378540319118240884428372
0.00108788677465161482610361796408
0.000428769361260102866159272187463
0.00014131818887961994212996149633
0.000040168317324652092946127650285
0.000015771700116016234759802611492
0.000014697149141251576580652521436
0.000016196125412893031733689032492
0.000015042807309808481260901043466
0.0000116840634537588877380824476794
7.6795066056304888616171251227e-6
4.1354398280850698723087900299e-6
1.4911155561689399102942829741e-6
-2.591497659385793235159961023e-7
-1.312330226860773531963267168e-6
-1.8936252476743155583770023065e-6
-2.1843473502667972048952746335e-6
-2.306742920036715030143730716e-6
-2.3342109123768505733556685079e-6
-2.3075958160946155186019161575e-6
-2.2489384034468773375950452761e-6
-2.1705119323238324061195290741e-6
-2.0798297412527563866513792352e-6
-1.98204393138974533204542976607e-6
-1.88095380227000703584679729006e-6
-1.77940196873101640607468287643e-6
-1.67945852706305243343943319072e-6
-1.58255593080707140658525278914e-6
-1.48961851095875938700707493479e-6
-1.40118578520666130217766057877e-6
1.49102419272209239985328454207
-1.183899884106930318543262217793
-0.269744113726777738935209938196
0.0016531675392604720093417303844
0.0536851788568139848849181242924
0.0445534181569873647427565840088
0.0259187931208361668925475926355
0.0119086727236154471736357663129
0.00406020969076929915672867306458
0.00056112038660622675830780668041
-0.00057212487823496703966141574515
-0.00068024383370413237728400931377
-0.000475318718181302091763123327759
-0.000257629568885905314668840372583
-0.000113060772832445144294305280101
-0.000039416342075071504340885588855
-0.000011069525877867616889001594465
-4.860816830021430866014245259e-6
-6.455618681540169305830867315e-6
-9.06389887887668453559172205e-6
-0.0000104449678315262520003398881332
-0.0000104579946221690567068540554694
-9.6175843303006393634112214421e-6
-8.4420927373337861184150173954e-6
-7.2603954328598893021231958004e-6
-6.2212361268502438858760066635e-6
-5.3597044459046409077059779134e-6
-4.6578120848042350562413272414e-6
-4.0822688180866688035717645397e-6
-3.6021858738106209883734652998e-6
-3.1944290357261188132135475699e-6
-2.8432232311629849664942442013e-6
-2.5380153708774338489713818714e-6
-2.2714400105248499639283171326e-6
-2.03793744822616858596742496993e-6
-1.83298526522318611776685671437e-6
-1.65273340952112145329830115076e-6
-1.49384935336443381292433538278e-6
-1.35344902677828725001789413593e-6
-1.22905158465062984862318802336e-6
0.626917730102617461243813303352
-0.285350841747381836841034669265
-0.167118446666201481452218457792
-0.057893839897833603207101147769
-0.0072103675727230872389792440602
0.00954243300407790442097340740283
0.0114558057137032692660837142692
0.0085974956720430463937399541642
0.005272673714990533772154941286
0.00283445893086368218945920195996
0.00138701316348117246688814126823
0.0006504455155252387509319685036
0.00032455004927344389026125877535
0.00019822147945727091701817765412
0.0001523299984738558538023301702
0.000131253807891773286949627620799
0.000114482482679399101356220778952
0.000097327360635094037615335124119
0.000080448528625042165652103652478
0.000065284340668750521039654191933
0.000052634271499854029874328358058
0.000042578174096716778940694050769
0.000034775242769204716116265017871
0.0000287480460215893059659883468702
0.0000240491002243046174267000270565
0.0000203249542929240523054375789384
0.0000173205796724837511452372699494
0.0000148594521454915065424212876073
0.0000128197331362826996914832212144
0.0000111150376810187748071790563026
9.6814752969439470011191898025e-6
8.4698054199066331460482968459e-6
7.4409374105271011374836993678e-6
6.5633255352810251807602480766e-6
5.8113353456394621460411750736e-6
5.1640881316616595210165506484e-6
4.6045582532028524677641281502e-6
4.1188344497800643053955695726e-6
3.6955119010642432149174946385e-6
3.3251981115996621972128267073e-6
2.57203836040343233461901690103
-1.172516836520399707475670671253
-0.402465307743587978037489573869
-0.0429892314035957740857081618933
0.0591287079181915812160881388845
0.0625980386285064869551424730863
0.0408838821840540026929457199091
0.0206187539300938906444944239229
0.00791781551401957624865239189865
0.00169267245082060246698191581997
-0.0006086298256985302935470431183
-0.00103861468321740095045639687528
-0.000806458299871782727312621398911
-0.000474171677550963748170517199832
-0.000231480408996281911776148682285
-0.00009921720623524073003639653392
-0.000043956412736910949170587659572
-0.0000288433077313833534687136589815
-0.0000290959342295792509799602390425
-0.0000321790171732812009493032731853
-0.0000335514427616494808651059598898
-0.0000326204107439588837817306516798
-0.0000301656849374178944128630709973
-0.0000270932872865715055888722975518
-0.0000240175087987403261466285285005
-0.0000212363312250430361450733777895
-0.000018834370401068323234790613427
-0.0000167892212552853470298412718828
-0.0000150423108472864683878360787982
-0.0000135345059323964806879964819421
-0.0000122185724752811215899093493419
-0.0000110600964917958653545845959151
-0.0000100343805269577738282051387887
-9.1230177089067659136845448628e-6
-8.311412395026406628867979918e-6
-7.58733324715002806576579048063e-6
-6.94018825972305462282539026465e-6
-6.36069261651853405780344172083e-6
-5.84070488509205222046383084313e-6
-5.37311445554921616998486173503e-6
-0.201202319872565142317014188718
0.0821778096876588259224659153708
0.0620505599841888508725090206794
0.0238159862410570411025590259497
0.00414027995253836855500845229135
-0.0029599161020520179848011514155
-0.00414839901785371252519408684221
-0.00326707007692534589616135979175
-0.00206218992121136229375984704733
-0.00113237969422605957432074177679
-0.000562659621136543621263835365987
-0.000265145804177204537507035419273
-0.00013027671670748106738797835909
-0.0000768627404675361229256209651144
-0.0000574407353843039051266802646957
-0.0000490807514254864297659961426853
-0.0000429217497062096989462851714677
-0.0000366875495621315702305817534052
-0.0000304676189270849572901290848166
-0.0000247975277991148833062754819648
-0.0000200162450802862297128938767649
-0.0000161895913187876918450384654138
-0.0000132106154971140615920087207333
-0.0000109083267755972585526881228482
-9.11558327181598966668522591405e-6
-7.69752552041132717884329004448e-6
-6.5557305057862190791222338894e-6
-5.62176872619961124065310322464e-6
-4.84846530884657859484179625535e-6
-4.20254006119452836783671691583e-6
-3.659532081923541014554811935e-6
-3.2006856553200396882952014578e-6
-2.8111558627354205615492100586e-6
-2.47897673286089315463620289493e-6
-2.19442502663942053898657898707e-6
-1.94957854471251128709425584156e-6
-1.73797498307351886703786272741e-6
-1.55433357184336634533075176666e-6
-1.39432556751295561408745864867e-6
-1.25438710948117363859693369663e-6
0.526509807570805274371153204181
-0.259109932715167135610609489304
-0.123782741205396238624579598111
-0.0390432308703600850141383591718
-0.00303977472500860717853050790611
0.00795329770608300319072251452884
0.0086467121664304440619103945203
0.0062729202003684064589196441561
0.00377409989533248010126289070915
0.00200512653103433606739122356549
0.00097702404546263040456408884552
0.000461863957149916690294351030793
0.000236347084163772646089478975908
0.00014893692739891223770988297859
0.000116153645135914777173219313152
0.000099884336693282199947836415102
0.000086475360695439833890670425595
0.0000730144336909909679764325437661
0.0000600741527486728817176251828911
0.0000486359201296981317238856795242
0.000039188024514471253576526106918
0.0000317158683009991708020221640306
0.0000259276612810787012850909168702
0.0000214541407898084944720660848408
0.0000179605672295596882227629130771
0.0000151865269827605308117378956628
0.0000129452808357808970139702874995
0.0000111075854927135721471682248442
9.583864915589746171547658796e-6
8.3102169482415881399732466975e-6
7.23911042583628591369002850532e-6
6.33377971860939534665675771547e-6
5.56499582269716916007770874362e-6
4.9091721597698102762365891518e-6
4.34715476238413822176064850206e-6
3.86335421020266620188366395687e-6
3.44506405791298710780119837409e-6
3.08190398572944003433660096137e-6
2.76536338793078290304263405e-6
2.48843187673579286379869067102e-6
0.436396974494839164392837720576
-0.170522750040494476562713337682
-0.149110954433282026145627087777
-0.0668245219884719786799006421726
-0.0169726427168409602112947719194
0.004071069186329818218055729789
0.0094561710992255225215271714618
0.00841336107036259669768664537791
0.00573847925087801080607341745859
0.00336792371776869408001827814415
0.00178480667090460485770194365594
0.000892313854831539021900917652787
0.000452439218790905321328919809523
0.000259403208519791855371931710464
0.000180638768110477156773514250802
0.000145865423267843204684249610588
0.000124302266741057725245589211311
0.000105599666166758544209066359006
0.0000879199277029038137333555168644
0.0000719047768010939714118934246912
0.0000582745167266613052758051793186
0.0000472297821724925436308947350488
0.0000385409400449264703904550896024
0.0000317813655407300393905386305423
0.0000265052147704985599655048881753
0.0000223356192384876936604736160807
0.00001898761501982803240149711198
0.0000162579322386204611855637712909
0.0000140043422439279750208863598044
0.0000121261484181746414364141923036
0.0000105497387338171780111476001186
9.21921253865173329736310836618e-6
8.09073530080235807998318377989e-6
7.12920628322721100641797240629e-6
6.30620816986375111825447356677e-6
5.59862360293761697316052182532e-6
4.98760384899874425394044312495e-6
4.45774815595458178304554171192e-6
3.99643501142191342095416977572e-6
3.5932781808089315310019905159e-6
0.172821292523894987721894247743
-0.225484007023153789899167436779
0.006394940307894896294123881177
0.046498212770594577395516451212
0.0349399595534963526631638197192
0.0179350346475200618228516002895
0.00640909354697945474184105809582
0.00062517857117272264512230376399
-0.00148933234603840131714617163084
-0.00179765158353164698068256443805
-0.00144642102983534179253113100835
-0.00099074427256397945226409727988
-0.00063099949394732417937929646688
-0.000398334093640609813035916370649
-0.000263835189354067678689245501587
-0.00018993236982465643460690487413
-0.000148275875386363410569214233768
-0.00012201750027535560692824066633
-0.000102786152559251749406023911619
-0.000087093958661233292420144525862
-0.000073746142931655056074266009444
-0.00006238737792386554966496610506
-0.0000528503814652107240662213141411
-0.0000449448857570049940808298997086
-0.0000384362967812907044051177260323
-0.0000330790541550441212115223938188
-0.0000286484954431048793876211947741
-0.0000249567490495239725959970245336
-0.0000218550321378457530910061295173
-0.0000192286116568831920252143697512
-0.0000169894692573966034531903320897
-0.0000150694452777169275440028523083
-0.0000134148761836736495390367222135
-0.0000119827676032978801673821238084
-0.000010738169566202336075505563275
-9.6523732950560444643486725345e-6
-8.70163107873211036371029742308e-6
-7.86620372650981533482476447722e-6
-7.12962078661232763801672110991e-6
-6.4780895953138771433566379991e-6
0.09655115998944373446564553143
0.81174242528335364363700277241
-0.175984901821356484572656649081
-0.24925063337184398077247155665
-0.15006846698524600526593480163
-0.0623457521875468049674035635334
-0.0134165493266793141670830693521
0.0066402114235689614283111611596
0.0113030964750945702237102238304
0.00976267719362767968336576283631
0.00677275341628705022764244231091
0.00421395283431528742552048142286
0.00251342027248839687571432000199
0.00153418782883294015625208842592
0.001017362086257190517029508925703
0.000750423230403120856074907908685
0.000601261171286767022314102398047
0.000502111137316560067456703277114
0.000424156637933761287059018144697
0.000357712473217340443964479061535
0.000300505053337953111942519207267
0.000252122630094372552664319159158
0.000212040531176446560289419229972
0.000179286732386117082369700936947
0.000152646916332027215815201196044
0.0001309177239553744799981683727736
0.0001130581802285161647013412782562
0.0000982378476335784181751061533449
0.0000858225042625169300923265027147
0.0000753351294528684788129702728365
0.0000664149655856488981003229804168
0.0000587842741790402459008842106515
0.000052224547518037217591176516216
0.0000465605369770605888849726972878
0.0000416496949111502083998966437725
0.0000373750113037140608022444014031
0.0000336398889783430344288044913465
0.0000303642633722121819041135519998
0.0000274815405346779220199855584252
0.0000249361292308519829322820899015
-0.062052583912837494868562413372
0.0947543133398494837656776585628
-0.00355220086692718033668630224224
-0.0217008316070994754525726502433
-0.0164357627051332523963806403899
-0.00853044537312857564016770625829
-0.00310546885795245541143785344506
-0.000347651070655875381194589989032
0.000681817584090465005945042918762
0.000848455780200271875215486357968
0.000692774253825326861174676369215
0.000480392998016362635894838968703
0.000309584045296925415654069420562
0.000197513162953990742960856072324
0.000131785052830402976586227056896
0.0000951170246681413907567029208443
0.0000741710592362361468679188286387
0.0000608876237978960114208463075741
0.000051188462725703173125520004358
0.0000433285374002048442608920756491
0.0000366804455403674570904275079233
0.0000310400470177898166399046184954
0.0000263085702711728716038811599053
0.0000223851383774613483554998920856
0.0000191520367369738344028885358644
0.0000164881789909512849033603428436
0.000014283236101509809911719758294
0.0000124448585016341555309599938087
0.0000108996984821109660522831172601
9.59100412889426726009442670481e-6
8.47510950426116394006945510002e-6
7.51813065938035306327773389634e-6
6.69336025363866594957572705379e-6
5.97939249463966158899814704237e-6
5.35882685006893671584828756031e-6
4.81737185929424307752900256018e-6
4.34320660319545861644103576055e-6
3.92650518569535094730236973551e-6
3.55906781045562982788105940682e-6
3.23402654713811440362665522524e-6
0.136328638552705292834976726181
-0.152369406086177612467287670984
0.00432845348064831826277757595494
0.0270597500795286762195264958352
0.0195772167639749818955069630651
0.0096957283511379726854026838445
0.00326937242167475849898005178423
0.000165314748946583043583199688693
-0.00090199780042029171899961258267
-0.00100585735983781335493055861375
-0.0007801193764824147610922067933
-0.000519250992195959227381416866788
-0.000322367114746636167034965928094
-0.000199279074358076820199895880047
-0.00013040706597608458250968931549
-0.000093769334893515716817154773124
-0.000073632693753756868025222557367
-0.000061013442028526692213744673747
-0.000051641637697610040169525738738
-0.0000438515687498605139255972104924
-0.0000371412869173295581374757388768
-0.0000313983482849495374921108339012
-0.0000265712946931718908722164134343
-0.0000225751929414246607260373996932
-0.0000192921667316884922079747750842
-0.0000165953624538824484721589051758
-0.0000143684178053926709702212422113
-0.0000125145543760829426122151301566
-0.0000109577264950304857036873101277
-9.6397344848679078297629104483e-6
-8.5161915214502012673259015872e-6
-7.5528476410593779022800081048e-6
-6.7227759249595772402201950543e-6
-6.0044034759199957226179434738e-6
-5.3801834616520105236878726181e-6
-4.83569358630549698138129808626e-6
-4.35899942871760176399576347663e-6
-3.94018032762774889319713428311e-6
-3.57095969206219071933531407204e-6
-3.24440842232500516810151038018e-6
-1.38257034019115990177515398194
0.541161616855569095758001848271
0.200444254177585878183269040583
0.0378890929033002796489570845727
-0.0147774583524635844323540169109
-0.0224642446615657401021598333907
-0.0164914504148061775684830225386
-0.00919536008067098875783529026892
-0.00411144640356978808627325407795
-0.00137684123523929580190848134862
-0.00021252483715159980159527051586
0.000132719211368757960299325589458
0.00014434568411328161450262380259
0.00006884700717519931911596335262
2.5305684499798135473166988502e-6
-0.0000327469647716320046968752374409
-0.0000430777385616990322637117720553
-0.0000399444367041735827304435573041
-0.0000320759168622528853260326467238
-0.0000241580896308480190078865606448
-0.0000179263568172599212725603498789
-0.0000135503864436766050534111491344
-0.0000106126427472219154246559585951
-8.6206193729899375834124984113e-6
-7.19823406171104321930276413e-6
-6.1116442179050037403329423007e-6
-5.2339182818511140393038278242e-6
-4.5017028467190166880353129118e-6
-3.8831929218670862669706933589e-6
-3.3597335063414955938018824611e-6
-2.9173269262744815867627683891e-6
-2.5436771861438219040935350643e-6
-2.2276491781712639654884400294e-6
-1.9594356715979428966070375556e-6
-1.7307202183586119821834159652e-6
-1.5346582709809048612248727638e-6
-1.3657135922579827981625487388e-6
-1.21943313363003007695243905437e-6
-1.09222387696284832596031904305e-6
-9.8116325294295618379110516107e-7
0.
0.676452021069461369697502310338
0.225484007023153789899167436779
-0.0685389194520094348530172986103
-0.149891905449357458793370989366
-0.1319134408486587513679702723139
-0.0881229138771893646131255411811
-0.0495760376694360382079152855223
-0.0240254574132479675604777843014
-0.0098109133419358523139045223019
-0.0030068552042434024220757704789
-0.00023797276860898192310771521947
0.00066859212178215121476483674822
0.00086907867126336867403337055403
0.00087525234345049423305229084182
0.00086354201348050998903581908194
0.00086814479823882511706501642906
0.00087939617577813212553276924593
0.00088377768532317194580607744958
0.000874776969105596148034438701
0.00085236842182763566626429747547
0.00081982647034946091481797478685
0.000781140299755284153177600136
0.00073967519973326279723108022305
0.000697778491782390147174576173411
0.000656876104416107963446762879574
0.000617730566280963528096583198958
0.00058068999921080550172433591361
0.000545869292450626444227267029485
0.000513262015816029385311622724124
0.000482801829647206992030095377959
0.000454393396684079822820145048322
0.000427927341104544275868794383163
0.000403287818322112299096102519634
0.000380356937468155951972783369825
0.000359017795570219538310614602805
0.000339156716552525118815475129588
0.000320664862402029823639072949765
0.000303439289074622296827980007203
0.000287383530513449743351668050256
0.324039923482303101978551714518
-0.157838804916207652929417205746
-0.0385316666162309115268779467986
-0.000862201975122842888307041764294
0.00712972756352711631153001095559
0.00614594948528793117511876099943
0.00357240994772438605995105660562
0.00158975235034217218601171837318
0.000487016012305126326522239731827
0.0000144005904954450007394362465359
-0.000119725818538189094060719948247
-0.000113747352823332355997989925278
-0.000071228300152061993964212189522
-0.0000336411866342558798926104606377
-0.00001082133352877589308287560926
-3.32973292125789538659939119423e-7
2.86936331246757884693993839194e-6
2.80861465321788016382617253372e-6
1.80501839488611550566019458859e-6
8.72183291747647328493670310077e-7
2.86280205099499391295616539501e-7
8.96953042897903033344803861178e-9
-7.85491962174737581422656418456e-8
-7.80169986791058709953957106032e-8
-5.08078969258241339569271479225e-8
-2.48485160422511955668350482764e-8
-8.24675071229969401322193766289e-9
-2.61016454054962350223615506749e-10
2.3073205817567573567380499875e-9
2.31161503113499365588012596567e-9
1.51755974788643916492516897246e-9
7.47756311283643704601742532712e-10
2.49901553648653570140727705594e-10
7.96129312077342785200816824828e-12
-7.08066604890610501475484020329e-11
-7.13461417453189156451973140201e-11
-4.70914431305108256794424485835e-11
-2.33218340610513726262747969107e-11
-7.83167253324319090096890329711e-12
-2.50633264533774117945559459374e-13
-1.29615969392921240791420685807
0.473516414748622958788251617237
0.201685140089487285581017565405
0.0443079046219612969642031528465
-0.0110967530853169129917493157981
-0.0211392494269651709317890119886
-0.0163350198720597592041708590829
-0.00942959151735068491979804464544
-0.00437789859596057009285087498055
-0.00156293388386597681678978106367
-0.000313745290360197833196943622117
0.000088904277600140424727299536521
0.000130788649739335288882741147582
0.000067714824119036427875599952149
4.6853509090598000715189129305e-6
-0.000030879780485754927312226777307
-0.0000422943881038687865700675616256
-0.00004000313795158630638787232264
-0.000032545654950043266587984488436
-0.000024721958018352587764420747429
-0.0000184246506556730750977143413272
-0.00001393465412691105915977496523952
-0.0000108907253574034047120654681699
-8.81890050695541579596234111797e-6
-7.34265021077312031577689551635e-6
-6.22126434525003969350674306339e-6
-5.3207831956309047084519236404e-6
-4.57278682722452075112951746244e-6
-3.94245126651124398389367461762e-6
-3.40955181249694133375245208024e-6
-2.95934505706657231999604415671e-6
-2.57917820866664429748556168807e-6
-2.25770991866341476090890461914e-6
-1.98497347485506476137139611193e-6
-1.75250755748837098474921782273e-6
-1.55333443408749821448491782506e-6
-1.38180061078972753126561042257e-6
-1.233354577998834617344376940928e-6
-1.104323504029069335015503793666e-6
-9.91721406102962853373928264038e-7
0.0947425452362160995287180321
-0.073114600936976177431879765795
0.0002107500968821468340963096137
0.0070135595649040820080392905573
0.00421233225273954844840605269682
0.00156565579849872576477636427639
0.00020968475008137152495970145733
-0.00025784975285649911938684207279
-0.00030526097650425675072519674825
-0.000216417113474040131315758726003
-0.000118966047495089429580084780995
-0.000052022858846220154940022650918
-0.0000163137215712049040554577762
-1.446619323299353631919955361e-6
2.601012406257854740863557573e-6
2.3434535782418119896019704525e-6
1.0793437402296312026621865001e-6
6.61601911116131646200785946e-8
-4.487778516783374871642333133e-7
-5.876217163049639796077087598e-7
-5.315985515520165759444082504e-7
-4.119900985682588408357335437e-7
-2.967512525124952923087894746e-7
-2.094012927935128089395114411e-7
-1.506485257648070952641705226e-7
-1.131708693582836736309497706e-7
-8.91181400846020065719053907e-8
-7.27499189249394508947276803e-8
-6.06351550645961036484680862e-8
-5.100351589852611134258337713e-8
-4.303517580449276975929968975e-8
-3.635837872445185421816885898e-8
-3.077145029911888960741976067e-8
-2.612109437853743164878578421e-8
-2.226487640243240807345822832e-8
-1.906845117989388030222780454e-8
-1.641147354962126572024103963e-8
-1.419193380538775946724159265e-8
-1.232683924598231123422240656e-8
-1.075025969806630975429897025e-8
0.46126127817084652322349620599
0.202935606320838410909250693101
-0.12355058183197361885363467829
-0.109127378228185099441030032688
-0.0520782419686052693667474744823
-0.0140749376379794712928439012386
0.0029349963910610880398328634716
0.0075264485433093585004053784998
0.0067833845489853125028883997109
0.00463491649481260091067028710314
0.0027176137364192543642069947323
0.00144661692708633150605149577275
0.000741165149526079037695598979811
0.000400625048192634899117983572183
0.000253735640840632192779270671529
0.00019267160201742788878171603475
0.000162338753163653320549994494022
0.000140108567063896393034036721444
0.000119407038697574145617817405725
0.000099813944717061900373169731501
0.0000823059820194616291578954448931
0.0000675463885413894092594157210525
0.0000556009677632301253723587829811
0.0000461369889900030587903866138155
0.000038673416589744662053318119997
0.0000327445789163686937668839381659
0.0000279708439982927770143840232899
0.0000240695774668977602117215867853
0.0000208391048533180555856040759901
0.0000181363400555688907393510728893
0.0000158575606377462486439328037123
0.0000139248589971195481382007026798
0.000012277601787991764434453059597
0.00001086733485888817110084134052703
9.65472993948899070373721724255e-6
8.60762785412199236730599075243e-6
7.69964803354802590042104397711e-6
6.90910829979670125982442347963e-6
6.21814586195178330803408503383e-6
5.61199474086137140731573448796e-6
-0.030916155780544214746294542865
0.0271091112329033467959274275289
-0.00250497225405662761773342990082
-0.002944430377767521174530487757
-0.00125859476938935834717557676561
-0.000272407490573641391156120029611
0.0000953393696248367641298531601033
0.000159319012102062353544735066124
0.000119164560223130511372786546996
0.0000654650362596966195666828061907
0.0000272431313482956832171053894171
6.86589919425002456824487996286e-6
-1.3188770017337903037027357941e-6
-3.17647410389291695165864200606e-6
-2.58003883180693189551491905304e-6
-1.49092970504531898735610906702e-6
-6.4385944125186254005744763594e-7
-1.6612367898683502561765382671e-7
3.47308318271744046814750988504e-8
8.28647210582864000113954371861e-8
6.84579532289775362533632542215e-8
4.02412712177210901020298491846e-8
1.76589280696343496651301742253e-8
4.6281595629978254412827865828e-9
-9.71965312984846928326247839945e-10
-2.35845885681352907203078038999e-9
-1.97104568271674836777970014324e-9
-1.17062043194466458877240371655e-9
-5.18536732474532072710958618005e-10
-1.37053227411365030867568706504e-10
2.90646786904038656369352212041e-11
7.0986673533910285893456446396e-11
5.97349995722843589460679649085e-11
3.57079790449046539287892001805e-11
1.59139916996794974001290876053e-11
4.23057901191138226639268929562e-12
-9.0166687416322669392591352331e-13
-2.21390243051621764717761002936e-12
-1.87198928346027937172813536661e-12
-1.12411869061842586783019607264e-12
0.0798525528305132781070372915058
-0.0563710017557884474747918591949
-0.00433875132051556377780572660409
0.00512711032755965279759222829479
0.00396879450830333322407388341093
0.00177542660509871462105294199699
0.000424452860514174485704695843692
-0.00013546193128648893901981392569
-0.00025853008131549743633522216587
-0.000210041369556649531165517475159
-0.000127396357907104549111420753482
-0.0000622675709299017551238463198556
-0.0000237837834100748748070984913133
-5.67034510708808968861125544143e-6
6.942498480060910051668416103e-7
1.7146006564254638181460403478e-6
1.00288797656255839271468362676e-6
1.51091795615179909271823210603e-7
-3.64876673203349518422955022694e-7
-5.46604215816436015687607895187e-7
-5.27072938550776421735711691446e-7
-4.26697525082153822469258313878e-7
-3.17000955907363730175076174914e-7
-2.27871462024408348761997598121e-7
-1.64845243740026330796823820202e-7
-1.231773434148065818452581498922e-7
-9.59453784907290019376557656532e-8
-7.74633415152861409991977383503e-8
-6.40344896331632086522031422203e-8
-5.35926018772080766517700546491e-8
-4.50981420773718944435259532093e-8
-3.80471436114793805761832861486e-8
-3.21699297871392454323941803808e-8
-2.72824308440062030743365441916e-8
-2.32291214212153986552623540668e-8
-1.98692449347732301650711263961e-8
-1.7077827595167508732034697614e-8
-1.47484745563575252930534572592e-8
-1.279393037155782458327544085524e-8
-1.114437606590620931372615416369e-8
0.206612615606018919261916504681
-0.368814126031188116280784227685
0.0720239024918699456328185695581
0.0889958183924674052855088560346
0.0471886119549615091401439065356
0.0158174793416776115157782741195
0.00048031460711325410436739668847
-0.00461724474687322490444524671157
-0.00492431485710654519898250944141
-0.0036653154449631759828536200487
-0.00230638547113629035120818909601
-0.001316718454982681646370880469516
-0.000721529655953471968528333440141
-0.000407422691809693090740020541038
-0.000256151178116184745803939060811
-0.000185249680034405661191413180232
-0.000148435017321091677196262738957
-0.000124144615378617850190086962465
-0.0001043162969814090757836880590227
-0.0000868681905987543951235153698901
-0.0000716887243979247770684393050408
-0.0000589379514033210464730602159345
-0.0000485556405172248241695387958415
-0.0000402604208808826498316051781243
-0.0000336732704026788057920870979981
-0.0000284215012243425682663974524296
-0.0000241916626083324056849316115376
-0.0000207423533651442692424418845839
-0.0000178959340019375090086416327481
-0.0000155234251512449224381685825858
-0.00001353017186513399870757980517604
-0.00001184495776864637849811459575156
-0.00001041265979766739833509311742234
-9.18958224692058443796997238805e-6
-8.14052129792212703260128138221e-6
-7.23684500488285792064819782499e-6
-6.45514503698980472701359846938e-6
-5.77621968815580782037760665866e-6
-5.18426951320628954584354599469e-6
-4.66624835330399905804825527139e-6
0.1969590825212559213383056306
-0.147004424082593025015097731671
-0.0041048781321375392981921938729
0.0139016767964907912115736671785
0.00926862886708629224874595272214
0.00374443232291946138776980153858
0.00067795466017407367532424970482
-0.00047311195292723216363679099538
-0.0006532889592342498700161983414
-0.000488822002870901987377887051238
-0.000280020672649268223061601489856
-0.000128449754467224687780197062954
-0.000043972981059276048970446755013
-6.817430978701181292484549351e-6
4.618677006799186844907295787e-6
5.170722088392805407243483264e-6
2.7173585235968712734438684487e-6
4.739840055163529193366502718e-7
-7.681017346140975970165679388e-7
-1.1732367630304809121977139582e-6
-1.1130507365847523611305626014e-6
-8.811579166031255589863857213e-7
-6.395008821407362360339096073e-7
-4.501764889096553140799181778e-7
-3.208696314500087709429344803e-7
-2.382077774465108950653997943e-7
-1.856963622800875659210661589e-7
-1.5063348717415466411465644168e-7
-1.2517908668400239986875134183e-7
-1.0519397450309334812663812427e-7
-8.874066081196411092523361965e-8
-7.495748594834389235403886751e-8
-6.340804009205228114737721529e-8
-5.378233859134854453819509086e-8
-4.579656276438002874802822275e-8
-3.917967247486475057221649321e-8
-3.368504797964432774223347552e-8
-2.910113383577431656521527295e-8
-2.525456217602041394793093165e-8
-2.200718463794163675502978277e-8
1.66979683151673176938142130416
-0.518613216153253716768085104593
-0.358404053330721435520630735326
-0.104880276233722930021943126041
0.011917588829475343797476212913
0.0416501241975739625229819201428
0.0361015861797661901421400773066
0.0225190456054992514931348366449
0.011241844506881524766756204579
0.00437277930071493600462402773856
0.00102327096724500027011270494171
-0.00023108483552112166390965696861
-0.00048899664935227901665255961892
-0.000390677314919492873080026740047
-0.000233141486150071935819568456744
-0.000117313751521072982178514955576
-0.000055318351332758088820494041139
-0.000030689641274279990610216299651
-0.000025009776900012906031162247325
-0.000026011709435608004679406714652
-0.000027664510914424054184843033689
-0.000027960975596359840889936893118
-0.000026828850292620266386014186789
-0.0000248174119332084297007765949005
-0.0000224774387114160064130047144162
-0.0000201677928453950174333526223665
-0.0000180600289323765783827777469473
-0.0000162030248136783018780602278634
-0.0000145845908485743646243378551131
-0.0000131715167798194197143468775542
-0.000011929535485673168269727936893
-0.0000108303841765328366675437175697
-9.8524989151557818614407009821e-6
-8.979487453183436313856128395e-6
-8.1983973945921325186509114131e-6
-7.4984646858856388274118170202e-6
-6.8703888202545101891632831817e-6
-6.3059710731092533857556722198e-6
-5.7979444666479377380387052655e-6
-5.339880951147609107273241236e-6
-0.056541782345591243814266554309
0.0477792924064230517059284570128
-0.00283400108639594773115544221509
-0.00522839077675716070220210290141
-0.00252465936266903054889684424502
-0.000671170910697594926120533697575
0.000101526917441538413271758433103
0.000279772714320095026902727436312
0.000229930949306644360620153195995
0.000134935828262634059951891466822
0.0000608938910380073060664672229849
0.0000186829390364917750277947448698
2.02135441437838579656796457288e-7
-5.09908955396749540795551230827e-6
-4.79723501922649063303226817229e-6
-3.00198261356941398380559097085e-6
-1.41109318019685075326463728841e-6
-4.41834781044883830066988186146e-7
2.85338328006603804128214833269e-9
1.3550704533894006941255349158e-7
1.28298712248342318047705043398e-7
8.14493416901949243424618450051e-8
3.88801822754556318730199754669e-8
1.23814005493699617000713843725e-8
-3.33720819757100746084903068787e-11
-3.84010106446459813454229274326e-9
-3.68684405150710995402520666526e-9
-2.3662427977185534890853729963e-9
-1.14030964174232885895983924163e-9
-3.66069518159366305694855006221e-10
1.34906680774875225244596714117e-12
1.15716958762829697438204856373e-10
1.11793995551595539673831850094e-10
7.22053290172400228652867859841e-11
3.50083198165324743481476421611e-11
1.13051339773627294025907657935e-11
-3.88058789163078406132144746935e-14
-3.60770570103083421622066816423e-12
-3.50287257916802502646349571984e-12
-2.27283480265308884345882226606e-12
0.174915876252270917121122194348
-0.122667696045749450207784341555
-0.01023862507829682341328593427167
0.0110156655444244051844398902095
0.00879829489869207040041937975729
0.00401817777918458264483467421542
0.000998264788104112227743063945371
-0.000279776548652781380314312394446
-0.000574349949492174848191788402102
-0.000474306580163195036515484455623
-0.000290854371171043485732717881643
-0.000143694779232323523891377366138
-0.000055666864392116601865307866301
-0.0000136908848816574321649918463272
1.3710784342040238352835622872e-6
4.00646839823632802477460706935e-6
2.50050095008782484052033135193e-6
5.6570037936312585742150634426e-7
-6.48311099628864498312821278825e-7
-1.108411939330906960404833442921e-6
-1.10231635496973229860943939533e-6
-9.01106335407818685489301421415e-7
-6.69485444477192687353478397871e-7
-4.78443347866757527528065907036e-7
-3.43023396766385495010595415067e-7
-2.54011245200204366670104734108e-7
-1.96537727804562153834210714537e-7
-1.58110888041074124565194069561e-7
-1.305397353684657974861565321358e-7
-1.092450021072704689499757443475e-7
-9.19468516862118438467897179431e-8
-7.75706766208853966310168454273e-8
-6.55671230462957766726834109129e-8
-5.55734885217052625142732661047e-8
-4.72830153238789937135327392883e-8
-4.04136382679194485358888229553e-8
-3.47112811897098314422405695255e-8
-2.99576231844276828709914392942e-8
-2.59727857348859974376055069214e-8
-2.26126626090142025294953225694e-8
0.079852552830513278107037291506
-0.108059033627719703351941233545
0.0250800816584492501589581107576
0.0199435566122128986384845113998
0.0058300972189296049016965512994
-0.00088472761191137628656683410138
-0.00244640610510146441900062509088
-0.00195943197672381090989592483237
-0.00108844656959029031754717886744
-0.000431185525333160247871816191683
-0.000074000271145647618709980989118
0.000067236902251926910105661811444
0.000093611202195346337952412459932
0.0000751207403387965589720789789449
0.000048248622863017953454037962387
0.0000269951705061143311126104874628
0.00001386343285997966968497704744023
7.03541251701340685715739321874e-6
3.97723326650942267135120183239e-6
2.76344981457403530837632042062e-6
2.2743819293020500771111731883e-6
1.98939014270473718809793891159e-6
1.72777046747057729730303999298e-6
1.4602101727808546560460191734e-6
1.20408946935176728429563101643e-6
9.78564273133521559639043741761e-7
7.92205836115368543399817238584e-7
6.4415303504624967384988659773e-7
5.28587197511885424378836834572e-7
4.38424843995707707784252355661e-7
3.67327768311094051317316219158e-7
3.10385344497739573281212095555e-7
2.64068650991652132495106126712e-7
2.2591475700548111945695291285e-7
1.94191970892036419268858435277e-7
1.67642103592964398301636149193e-7
1.45311666642957836279121542046e-7
1.26451357811313985114926875079e-7
1.104584252430542567295677105964e-7
9.6842497806109720061075757224e-8
0.177695209920091028629446623946
-0.120401800057073378178205745013
-0.0153572195227533038552760524239
0.0109670998775356516694258082009
0.01002821669962813993697065576358
0.00476760136429526101329758995632
0.00116638783927180806174935270718
-0.00038991790589535228818304855152
-0.00073191793589614720553067102549
-0.000584404433318331275874925209776
-0.000342152191203736499539914943919
-0.000155482037361547860586770606666
-0.000049242583027464529491568515853
-2.865110141064184531281615816e-6
0.000010329785600054228545381588215
9.56431812808681070898868212e-6
5.2353963431395988289899740588e-6
1.5674740292057370658632715275e-6
-4.781492846080352244057056716e-7
-1.2224922593769486279827709643e-6
-1.2437593970036733135179991949e-6
-9.873626806358784563851157892e-7
-6.981756337367803758491324282e-7
-4.715282746701377750169035926e-7
-3.216126714821128402851976809e-7
-2.31116085901907913757270592e-7
-1.777757619540066347678643792e-7
-1.4458164818535890573587828757e-7
-1.2135318610072980050501129258e-7
-1.030507548798680983115083156e-7
-8.76104420338001098243319354e-8
-7.433959662806395304489515757e-8
-6.301189451166347810345594357e-8
-5.347257729303350508596890429e-8
-4.552549521525776954700648669e-8
-3.893797076249091367900746786e-8
-3.347447815762317712085336647e-8
-2.892317167036973155701577195e-8
-2.510764576621628965555296986e-8
-2.188744453260235573434488244e-8
1.61573431539192200241620799158
-0.485924530929220740010244325171
-0.341500878686620469160771218566
-0.111798219798657021917011566428
0.0041976068563070922792887745578
0.0385711064006349209441379879455
0.0361645823097080787356247799398
0.0236175928062791379329513320757
0.012236463546203136764025900725
0.00494168184635549153335040441947
0.00123122574545616822422685122153
-0.0002251515795936223442495676149
-0.00055769655103972661888394497607
-0.000464276660464573797867750892316
-0.00028595612487971693746778611732
-0.000147255648563190543877672109849
-0.000068897869854916441014589309807
-0.000035146754996884038743478144045
-0.000025490683922690902469680821557
-0.000025340901859962189250351461972
-0.000027030900089740546433686105638
-0.000027669134352323202013599408847
-0.000026822597157353050535467957082
-0.0000249588449646481848789839240969
-0.0000226575343655692680125108698073
-0.0000203284879297247515791944596363
-0.0000181821494507888373480520548301
-0.0000162882464569544735214577182659
-0.0000146420312659226427197829887181
-0.0000132105621362274672191465540616
-0.0000119572021299201741599163019919
-0.0000108510921541078315576283330233
-9.8687409212011942784031423036e-6
-8.9925931568389605560815464697e-6
-8.2090964017470307001856263207e-6
-7.5072146164411434269108017431e-6
-6.8775319245984516038641687906e-6
-6.3117936294748363140292632168e-6
-5.8026926224627440346063479325e-6
-5.343762783903429296786765442e-6
0.158713631411832564476684811685
-0.101317343505591036062971063525
-0.0180168262376341223684070513202
0.0080089984508383097476031830238
0.00908218256509938444611136197615
0.00485493654184661630324819385937
0.00148993349748402790292802385914
-0.000145229612402465101272230181261
-0.000614735228268098977753877588273
-0.000554104038113334518843774925388
-0.000351476412561713309782500127482
-0.000174580029541151511089261081953
-0.0000650742980488489229972214775308
-0.000012409336281058975012894186912
5.8859740061181440518756330373e-6
8.1312001461138130121162569465e-6
5.15914226808446011426804616171e-6
1.89175826606244277962010382101e-6
-1.71636424487563764145701502619e-7
-1.047102288036467093227788980681e-6
-1.183145352322980859213440597098e-6
-9.92929960933931265845240269718e-7
-7.29430005359292144207899028786e-7
-5.05251135696170761516050287296e-7
-3.48460545691193051116010878427e-7
-2.49619898107383930798897366266e-7
-1.89663549438114658968969805265e-7
-1.52155938308451879885244071405e-7
-1.264294817804857504979225763131e-7
-1.067603128148702244856934415543e-7
-9.05496665165740507068023056327e-8
-7.67830886427250377460258182167e-8
-6.50771005403954578735341851531e-8
-5.52162225251795948984885196937e-8
-4.69879834363851029341337964481e-8
-4.01579496724370468172527282316e-8
-3.44902693944205641489269450927e-8
-2.97704744388730875675998005985e-8
-2.58175152524933993948253923414e-8
-2.24855448147161023532466040711e-8
0.065456521309581069984800127416
-0.084133430575373683818177199969
0.0113307532656416635136656591091
0.0181082693510730961142906612225
0.0077106184629525258597810809348
0.00045099724769733250156357687403
-0.00210296729220250155418229127602
-0.00210372669855727992737052359568
-0.00131693787063967600549637794693
-0.000583699317522978405914678538329
-0.000135782107455508642534050343253
0.000061963796030868446505598103833
0.000110551139388415355884459488011
0.0000940642746595651185490006205263
0.000061493360914397712833047395642
0.0000338790442881229948424752478459
0.0000163245233682380034430262735376
7.20788081098786663518403831999e-6
3.33142792148316403141960430536e-6
2.05429482711639934360752452779e-6
1.76957576732066487305630646268e-6
1.7089557618112881610441611358e-6
1.60508077556702818770991334074e-6
1.42292105866652485398651240947e-6
1.2019755867915157205588421221e-6
9.84990688880441336382446608747e-7
7.96708623188252633536553172665e-7
6.44695328802227532881636323027e-7
5.2631776401528645662135348376e-7
4.34988508242132007516468572772e-7
3.63881493193844211745677421389e-7
3.0747728455321193852036401441e-7
2.61823839058583040254437984069e-7
2.24249630355363583736738214146e-7
1.92961646423858778056883327969e-7
1.66713909956080055552786653317e-7
1.44588654525297941102327919596e-7
1.25870790552576694821197637505e-7
1.099820142741982738051146927739e-7
9.64467401259315082159339935108e-8
-0.0618032779985100551772092160254
0.0675865847366910351429110763703
-0.0151247335753275853178485491149
-0.0094946043602637486663739425507
-0.00181346538456805076738085954588
0.00094607989138335945168630738366
0.00116000585264436595528071600857
0.0006789135947481028673026236489
0.000244529059805320776549880505496
0.000012049609958598755731148399866
-0.000066371369363818790671319674867
-0.00006771831035912348734909101886
-0.000044703424626376300167574669794
-0.000022304024144188853356614168245
-7.9030450330470312528267949625e-6
-9.214036142608990391933143184e-7
1.4117989025365218514673895708e-6
1.55187640512544749473293246181e-6
9.9963851883187567871051950534e-7
4.450012345511156148238168433e-7
9.364844824536812701125491008e-8
-6.583872463745207768926214106e-8
-1.0591634255220807835401380104e-7
-9.177862791796883562907182434e-8
-6.329602768782090079116284918e-8
-3.842776585007585386477360185e-8
-2.195740052656022669557112186e-8
-1.280376670760358424179102488e-8
-8.34671087665399593791348772e-9
-6.3258920519332323800163204e-9
-5.32558095747964678887600705e-9
-4.64805412615771878319686818e-9
-4.03638159279891675170535244e-9
-3.442755797805704098809961904e-9
-2.888675680267990390524621487e-9
-2.400533109478407114667902196e-9
-1.990021850471450323760952627e-9
-1.654711192209030644956889705e-9
-1.38432699778505767173134983e-9
-1.166366649535788564491808468e-9
-0.266985923955383744954661343831
0.121152649580186120350570439029
0.070049319188438011778485851213
-0.0005974794877211662047839875508
-0.0185262690805374059978767082509
-0.0141244999884359408663330104779
-0.00634588072502739980798558260435
-0.00119901222596931601142486025119
0.00099653258409421014368733475711
0.00140888789919100194317401674467
0.001092989548897314169815274134727
0.000646805078005210607138550723013
0.0003052836092188079332693129362
0.000107230171305111069051285656677
0.000017087511337456237105485203374
-0.0000117023411410437464920560493616
-0.0000134796890015099946632395716152
-7.3981554194850695490764215216e-6
-1.63462157351655049555736020414e-6
1.64471268818658233909121190236e-6
2.76616869333189457361798860263e-6
2.65569449248735520902658033359e-6
2.07536770051983114786169915763e-6
1.45746462849992283773991575812e-6
9.7321350691341424110844932171e-7
6.4725953752500064747588285528e-7
4.4552149810284500697296419129e-7
3.2395656402362677979471882304e-7
2.48078829483687868472018106137e-7
1.96439588857869588583950098655e-7
1.57735675041182170482559674298e-7
1.26782823873562747694058877275e-7
1.01411681255708360375013065349e-7
8.0642027864732124895096801706e-8
6.3830927635873669720865677836e-8
5.0382090958568259508886519775e-8
3.9705994766391087049955504272e-8
3.1254924403171652748634688825e-8
2.4557040340856859504244617798e-8
1.9229335583617679455735318089e-8
-0.0530189515154743918577750099433
0.0549836671541049508568285033428
-0.0091715858680121474357415578229
-0.00846927105914875270612526260293
-0.00232182597455861072335085543841
0.00048648330416257030318527312702
0.00098366573770006367258546052937
0.000671075705689942481533088824147
0.0002893119857122033081900707234
0.0000532191034907507423237322655048
-0.0000432964001199018069752247890238
-0.0000594893860680438186524207579141
-0.0000444024710960911963943274007917
-0.0000247224015231241830941762853832
-0.00001037481748531373400398710675101
-2.57026150855465132875962217086e-6
5.8026745001963159949486138155e-7
1.25520614598566987864102068104e-6
9.6652332222722327864242133279e-7
5.01369581066445018189559900008e-7
1.5560476826946073954188261323e-7
-2.54631597246329945337191917915e-8
-8.7528462944267561757379205114e-8
-8.75127034249088080811565507892e-8
-6.55570007456213387136791948769e-8
-4.24114847754938188329825578655e-8
-2.54435089041172266937426401641e-8
-1.51816364616873830714843854761e-8
-9.74470972312994938324207874539e-9
-7.07687825634632915539772101677e-9
-5.723992332342366538517006716e-9
-4.88344987825077438224064934553e-9
-4.20622114297023299402981414221e-9
-3.58639241818818710950606652401e-9
-3.01684650518134252650261077706e-9
-2.51365280652628195370016687986e-9
-2.08690649398481080884071535872e-9
-1.73545244178111725810278101583e-9
-1.45044566900385344603755593173e-9
-1.220133151212438281776348426501e-9
-0.0400063741728821368809710455539
0.0575290512929652824160310526349
-0.0230266738194110121036953839832
-0.0085670707117291990656563441748
0.00091148475203654084846005078931
0.00257424915303247076489153386559
0.00158971823936380164142857324067
0.00050243463358150717546783888743
-0.000073301643977845246518263491626
-0.000236376220334651526289263967506
-0.000202240660726593765714094690845
-0.000117957645438443875269012256055
-0.0000486066968121306178092203432572
-8.9347981420029346330717029025e-6
7.2317691063816412844017694261e-6
0.0000102261381802841243705989994388
7.94265429372527550271481981317e-6
4.7145643920490974219098898855e-6
2.24334745255892273787470664686e-6
8.1492972185559816043903238171e-7
1.7168793419285650995708433252e-7
-2.76469518210001438420362608324e-8
-3.5542014937129052874789700576e-8
8.010647327919303036199353552e-9
4.4749264913307956080280963885e-8
6.09416446947104097848601887087e-8
6.08270017225837797770287184524e-8
5.23797610038797819057545891406e-8
4.1720638493596464470752791975e-8
3.20926542286124094789836766115e-8
2.4583887824496470873213146324e-8
1.91306585787629757808031248692e-8
1.52535694133981175299968554489e-8
1.24503198909319724113947015391e-8
1.034114683512170610890453603664e-8
8.68303165158586074130728319152e-9
7.33503909351926561172664641264e-9
6.21813047431260898212729288565e-9
5.28552729012563307307902303191e-9
4.50548279936413962068832432659e-9
0.156996869052999069335297355414
-0.405871212641676821818501386203
0.13282960312343316408184298656
0.1123408203290334505672868173391
0.0434244041150197960819577305795
0.0040943710009884726451461448444
-0.0097419573172059660586216886355
-0.01089491590887726594554245038516
-0.00784065722422597573272581544997
-0.00451683154499964230813462676572
-0.00217102689204557239333059952379
-0.000851590627462668789028662677976
-0.000242104413388504876384453045746
-0.0000231212227003086806965642300287
0.0000220179766150649815067227496987
0.0000100221163988392648393120546743
-8.93464414637476202172312974622e-6
-0.0000198263687070345340114104487986
-0.0000222421906602453333787386926223
-0.000019735034724151780303662778332
-0.0000155324674775616036747670354768
-0.00001149220497172163327847322732544
-8.32431002944128120947109530834e-6
-6.08719680766062771601746917206e-6
-4.58132292526064687464481074194e-6
-3.56949480586118930218596330425e-6
-2.864930845416076284840285137e-6
-2.34638705476622230334877613613e-6
-1.94418300217193845479795828163e-6
-1.62097093234684919259636849508e-6
-1.35668435157011147004358309171e-6
-1.139370724214710304151299598762e-6
-9.60588077823296034342215155633e-7
-8.13514611851828612995993450399e-7
-6.92352279146225025734343277879e-7
-5.92197900684754938860506751561e-7
-5.09003800527309904006373347322e-7
-4.39506558846752887885508336142e-7
-3.81115905426021766437171379426e-7
-3.31788515165845376586812041254e-7
0.384231615504058371196022421913
-0.270580808427784547879000924135
-0.0210082640628820055905171919289
0.02377061605167758411525197952
0.0190846785345227590874583238207
0.00883473241955312585901084291121
0.00226576970894909869321329043098
-0.00056368382577061178594261503843
-0.00124466742112700871783741411852
-0.001045675239115738441256255719658
-0.000649782274878055615672799540978
-0.000325859474768910662705691801029
-0.000129174506636740510689130506941
-0.000033735880044295542204871223611
1.563414132546351144889244243e-6
8.549449000302190368797867862e-6
5.7385327886128259938007942224e-6
1.6057221190298053871003356726e-6
-1.1034460846152987664843172337e-6
-2.1970601683121228228097882655e-6
-2.2572448848304390438063730114e-6
-1.8668043576739746882064503353e-6
-1.3902578653224930669151634165e-6
-9.900454109071077321824978831e-7
-7.0476603607694612536124316384e-7
-5.1769046773770352944840310531e-7
-3.9797622370501326671522226998e-7
-3.1897452842602535715919894564e-7
-2.6298834320677882931931096504e-7
-2.2007176132062614502567102825e-7
-1.8529035492161792730337699705e-7
-1.5636276530565701971162085427e-7
-1.3216945864953835599393059123e-7
-1.1199956233846748018839110773e-7
-9.525564606721734786471463522e-8
-8.138144280008756337156029922e-8
-6.986908587469603265156082338e-8
-6.027804985622587395972098815e-8
-5.224345439687858745768231606e-8
-4.5472381153472914198854967755e-8
-0.221176716863921249132436869819
-0.338226010534730684848751155169
-0.031795810993130530904521095882
0.094979104114839490460305616186
0.0928157666825717262261485594551
0.055266647428261188377225599523
0.0224983523769447096847402223656
0.0034061673252233854302968265796
-0.0046514874779723609089460253938
-0.00641548332298368404758893738756
-0.00550088172716652708487364083269
-0.00393019210578942730961129651043
-0.0025616358246181690154229066427
-0.00161313137825470114155135073229
-0.001033198749122525707570207686041
-0.000701851500631771403007610078498
-0.000514154163061100054066056965518
-0.000401087989858129749377658510945
-0.000324682374109461645809196893927
-0.000266917729430896230125652224459
-0.000220294380507940708923928376179
-0.000181901171504883248690486284984
-0.000150400256668600775248446024193
-0.0001248101139524914849479281756927
-0.0001041741873145323167820663716301
-0.0000875624673856368623183074625253
-0.0000741412363180719266948251133987
-0.0000632177304752774551643513157171
-0.0000542466628472739939350219444571
-0.0000468121284230099782305221975998
-0.000040600478523493061216133548371
-0.0000353741340576160488106097774428
-0.0000309505638095864426357346003843
-0.0000271870227325929868550788341537
-0.0000239700289345588092675957118693
-0.0000212082000458617802556327359221
-0.0000188272820549774109445548864646
-0.0000167665619801023706793922486723
-0.0000149761665140597413074903141795
-0.0000134149596325747665869210010047
0.35272830953097015768687561325
-0.236758207374311479394125808618
-0.0285660313230655021947958350678
0.0195320256556988498251025284538
0.0181872761359561265455619697916
0.00913062973379243746950465614463
0.00271606848222285813323019677996
-0.000265605963494439942734438381051
-0.00111042850053335309834704312616
-0.00101212934884886150553839589096
-0.00066007394003238116362438394441
-0.00034684755289359045347011484928
-0.000146857282045852802615658822618
-0.000044830305239845949556840845732
-4.0650624174448695902614249945e-6
6.2844927381698619945936633629e-6
5.12645804090442016723800274385e-6
1.61378078873081113584456175557e-6
-9.68131835657311753276447388967e-7
-2.10742693485658305978843253327e-6
-2.23763771493299147761370761033e-6
-1.89272992285854533006101627582e-6
-1.43354346901735450985821718841e-6
-1.032750224150832439542408199308e-6
-7.39284500011195036301373886631e-7
-5.42870688062411448996249944512e-7
-4.15495010322225940039051381212e-7
-3.31114547749284525200475186358e-7
-2.7165502709160692951543904336e-7
-2.26557814892338530505741498696e-7
-1.90370355649776850806672670696e-7
-1.60469966178812966716768390166e-7
-1.355461061496893844564093805101e-7
-1.147934997591702816404761218872e-7
-9.75713390082504382908377416942e-8
-8.3302317833818260552967199034e-8
-7.14654059206552312307101103196e-8
-6.1609120347030965257039454739e-8
-5.33584334926575524268004350853e-8
-4.64112154151451062226668176279e-8
0.003249287145318091740117425983
-0.101467803160419205454625346551
0.0526999329726409710746031714613
0.0302641043054799587454242797767
0.0052893696050359122351654177662
-0.0045309232545695745852471881651
-0.00561750973810010702034216931128
-0.00380240799196654233849079810017
-0.00184833843305361835603516389956
-0.00057329033566198609895447223986
0.00004129207836402702127081248755
0.000238222632405038552677201613514
0.000236474310477500266397769861098
0.000170839775348391147897021307918
0.0001044787820782028828812913388722
0.0000574701992099011871034280402867
0.0000300243461674808479550569939288
0.000016162881803856732396605302827
9.92729107446807106398635437339e-6
7.26201871171786516865365248925e-6
5.9657101771708500308146937423e-6
5.07446112067495697151658464896e-6
4.27673306685650561059047848937e-6
3.5301923845099853907263590631e-6
2.86483006068857472603031364463e-6
2.30591188319982817224808975654e-6
1.85711037624059096523148886086e-6
1.50608458584153806757729368092e-6
1.2339432226538083335045833782e-6
1.021965957778331867106433545946e-6
8.54722310655521020842353259478e-7
7.20701579411196558990123568052e-7
6.11742432307023712425434983066e-7
5.22133626608370492732285212453e-7
4.47811276785194061506460773056e-7
3.85781828869183003745927594208e-7
3.33755088744832750383237597822e-7
2.89925863925748993903606743879e-7
2.52845197152471520739416477674e-7
2.21340042500410481773010687461e-7
-0.488099665718334271790511450224
0.259306608076626858384042552296
0.0974510642036971732629528087409
-0.0088730837293861933620503561709
-0.0302774278395445463539063007259
-0.0216229519001668236856402927028
-0.00966942197451554223675401821846
-0.0019971650548299957015238864221
0.00133600026092867649466048524273
0.00206798440555158272711040133651
0.00169763988065429319136965047035
0.001081765861967977091104489295994
0.00057543381534138774255175977938
0.000256824789433332719303648392028
0.00009172865896299318637516974629
0.0000218860973758451023771920606505
1.468039091166443697499364386e-7
-2.3154845572665427408505400254e-6
3.008904497743909078569873163e-7
2.6066034905591694597735436134e-6
3.4481728741398804127471107625e-6
3.19499829547130585923482940541e-6
2.46452254026025735887064661967e-6
1.6881355072671467375480172858e-6
1.06354645155973738138791090981e-6
6.3176926030818716225847618339e-7
3.6085637102486370423593907918e-7
2.0040797513658915399471589075e-7
1.0701085165174640632034229941e-7
5.119193413032663102476993317e-8
1.578116206499135185125544625e-8
-8.14714601533001467567103707e-9
-2.490910221277806776755804886e-8
-3.6614346884988807939732432756e-8
-4.4460302508602715283048768402e-8
-4.9303116809268212109703377802e-8
-5.1851496567125691389987986345e-8
-5.2706319228005962816300580769e-8
-5.2359062648130701460607270011e-8
-5.1192262978129100154237482656e-8


==> anc/RESre1.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.166666666666666666666666666667
-0.166666666666666666666666666667
-0.125
-0.0833333333333333333333333333333
-0.0527777777777777777777777777778
-0.0333333333333333333333333333333
-0.0219246031746031746031746031746
-0.0154761904761904761904761904762
-0.0117857142857142857142857142857
-0.00952380952380952380952380952381
-0.0079816017316017316017316017316
-0.00681818181818181818181818181818
-0.00588221302507016792731078445364
-0.00510767010767010767010767010767
-0.00446168414918414918414918414918
-0.00392246642246642246642246642247
-0.00347189575130751601339836633954
-0.00309396485867074102368220015279
-0.00277489087280108951935577322574
-0.00250330349290986177319658080383
-0.00227014166994465333896800263251
-0.00206832641043167358956832641043
-0.00189235647848011557797531683654
-0.00173793100903075327627757295276
-0.00160164448966389386986423547924
-0.00148075967196979446272756274102
-0.00137304540161106128454166067381
-0.00127666193455667139877666193456
-0.00119007861868900389887574313937
-0.00111201304207742165234007548145
-0.00104138457154853259332728376794
-0.000977277924891505633705827290885
-0.000918914103703297233144184818887
-0.000865626969163799855329438300148
-0.000816844266738106021400557094859
-0.000772072204187029127500068500157
-0.000730882877975574064992233115171
-0.000692903982974184412119041282884
-0.000657810352382778356448866644683
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.166666666666666666666666666667
0.0555555555555555555555555555556
0.
-0.0166666666666666666666666666667
-0.0166666666666666666666666666667
-0.0119047619047619047619047619048
-0.00724206349206349206349206349206
-0.00401234567901234567901234567901
-0.00214285714285714285714285714286
-0.00119047619047619047619047619048
-0.000748556998556998556998556998557
-0.000549450549450549450549450549451
-0.000448955806098663241520384377527
-0.000382395382395382395382395382395
-0.000326756576756576756576756576757
-0.000276765717942188530423824541472
-0.000232655869910771871556185281675
-0.000195199537304800462695199537305
-0.000164375742936114453142316919407
-0.000139449719281652054761298458777
-0.000119375300560214717265097225694
-0.000103113447776255691183676107623
-0.000089789664850238278694329306794
-0.0000787312103101576785787312103102
-0.0000694430190195227419411231291907
-0.0000615646514102514860305899426862
-0.0000548299963598119473742033978943
-0.0000490370738953877725049414746362
-0.0000440279180491117866083633973683
-0.0000396759437506466368945146534281
-0.000035878062963969632377164354709
-0.0000325495384282835477024478780285
-0.0000296203528090464701585299046187
-0.0000270324458622603140106269524853
-0.0000247375088378105046141745858401
-0.0000226951904770740284572302948414
-0.0000208716366275858749420441086658
-0.0000192383083866313435144166242061
-0.0000177710310170514453671986061289
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.0555555555555555555555555555556
0.0833333333333333333333333333333
0.0861111111111111111111111111111
0.0763888888888888888888888888889
0.0630952380952380952380952380952
0.0506944444444444444444444444444
0.0407076719576719576719576719577
0.0331845238095238095238095238095
0.0276382876382876382876382876383
0.0235135582010582010582010582011
0.0203621378621378621378621378621
0.0178730759980759980759980759981
0.0158469735731640493545255450017
0.0141596160122945837231551517266
0.0127322799425390461805027631358
0.0115122005970220255934541648827
0.0104613390258569382850674314628
0.00955049617457705692999810646869
0.00875637002921469339615545466307
0.00806003521823402407214879572244
0.0074460387932419921833120022735
0.00690175060064365966152518093869
0.00641683507507194689577524134272
0.00598280696570626230861450391326
0.00559266282308121621498153881282
0.00524058325413045372671539631899
0.00492169764889881365944945855983
0.00463190061485982625237322171384
0.00436770914091993574725989606133
0.00412615087781348367444387023356
0.00390467589150472401810908795609
0.00370108615746031334215968555145
0.00351347861891978059610127003256
0.00334019877978779195032631196947
0.00317980260635457279327852597747
0.00303102506553236858513464332234
0.00289275401330934716563615862856
0.00276400842498011350835881626547
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.0555555555555555555555555555556
-0.0416666666666666666666666666667
-0.0194444444444444444444444444444
-0.00462962962962962962962962962963
0.00238095238095238095238095238095
0.00451388888888888888888888888889
0.00435405643738977072310405643739
0.00345238095238095238095238095238
0.00252946127946127946127946127946
0.00182153880070546737213403880071
0.00134268509268509268509268509269
0.00103462344533773105201676630248
0.000834564025040215516405992596469
0.000696921712546712546712546712547
0.000594417480797032617760909077436
0.00051273045982040691035400030109
0.000444956276584980698204935268182
0.000387775899987034440815953420995
0.000339340613239646537176075307117
0.000298317991470910533272320092311
0.000263560111155769972656411026225
0.000234036576213249514148821240079
0.000208845501545966379288932358423
0.000187226760324455860400151223968
0.000168558699450740082202798288837
0.000152341610983576194873944679088
0.000138175837847831318068855127471
0.00012574044574236028509458822733
0.000114775325073444496972253984322
0.000105067352452704080714154075855
0.0000964401112235025752910286340223
0.0000887463254707423224756057000538
0.0000818622197559523648538530745599
0.0000756832108286614069943672288565
0.000070120530736251807038966749577
0.0000650985248655049241102372346692
0.0000605524607991145327001605060286
0.0000564267379964999781364383973753
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.822467033424113218236207583323
0.822467033424113218236207583323
0.616850275068084913677155687492
0.411233516712056609118103791662
0.260447893917635852441465734719
0.164493406684822643647241516665
0.108193579992100607875120164235
0.0763719388179533702647907041657
0.0581601687921337204324175362493
0.0469981161956636124706404333327
0.0393876257889794479512469540715
0.0336463786400773589278448556814
0.0290275577801888395704030448631
0.0252053416869867264316610668975
0.0220175287575292546402830919924
0.0193565959331499173156323579592
0.017133118793614052679644334236
0.0152681045929762805218791782084
0.0136935375853701623668193273604
0.0123533075854427678978463100105
0.0112027001083910483724414113654
0.0102067817216429003803670484702
0.00933840491421865443031666501881
0.00857634576775979619724546216496
0.00790379875208364334413460925536
0.00730725608771435920375720924149
0.00677570746931801819243905044701
0.00630007412400188938423376106927
0.00587280258632766875616035084856
0.00548756440707804343611714002178
0.00513902687529097667759201407714
0.00482267325429833982776253467276
0.00453465934106657283279271521402
0.00427169787228034078621647561886
0.00403096488500151058934906409909
0.00381002361220153230484826011948
0.00360676243457429122342723955207
0.00341934409994717824306958918388
0.00324616397447960556397961793372
0.
0.137077838904018869706034597221
0.137077838904018869706034597221
0.102808379178014152279525947915
0.0685389194520094348530172986103
0.0434079823196059754069109557865
0.0274155677808037739412069194441
0.0180322633320167679791866940391
0.0127286564696588950441317840276
0.00969336146535562007206958937488
0.00783301936594393541177340555546
0.00656460429816324132520782567858
0.00560772977334622648797414261357
0.00483792629669813992840050747718
0.00420089028116445440527684448292
0.00366958812625487577338051533206
0.00322609932219165288593872632653
0.00285551979893567544660738903933
0.00254468409882938008697986303473
0.00228225626422836039446988789341
0.00205888459757379464964105166842
0.00186711668473184139540690189424
0.00170113028694048339672784141169
0.00155640081903644240505277750314
0.00142939096129329936620757702749
0.00131729979201394055735576820923
0.00121787601461905986729286820692
0.00112928457821966969873984174117
0.00105001235400031489737229351154
0.000978800431054611459360058474759
0.000914594067846340572686190003631
0.000856504479215162779598669012857
0.000803778875716389971293755778794
0.00075577655684442880546545253567
0.000711949645380056797702745936476
0.000671827480833585098224844016515
0.000635003935366922050808043353246
0.000601127072429048537237873258679
0.00056989068332452970717826486398
0.00054102732907993426066326965562
0.
-0.137077838904018869706034597221
-0.137077838904018869706034597221
-0.102808379178014152279525947915
-0.06853891945200943485301729861
-0.0434079823196059754069109557865
-0.0274155677808037739412069194441
-0.0180322633320167679791866940391
-0.0127286564696588950441317840276
-0.0096933614653556200720695893749
-0.0078330193659439354117734055555
-0.0065646042981632413252078256786
-0.0056077297733462264879741426136
-0.00483792629669813992840050747718
-0.00420089028116445440527684448292
-0.00366958812625487577338051533206
-0.00322609932219165288593872632653
-0.00285551979893567544660738903933
-0.00254468409882938008697986303473
-0.00228225626422836039446988789341
-0.00205888459757379464964105166842
-0.00186711668473184139540690189424
-0.00170113028694048339672784141169
-0.00155640081903644240505277750314
-0.00142939096129329936620757702749
-0.00131729979201394055735576820923
-0.00121787601461905986729286820692
-0.00112928457821966969873984174117
-0.00105001235400031489737229351154
-0.00097880043105461145936005847476
-0.00091459406784634057268619000363
-0.00085650447921516277959866901286
-0.00080377887571638997129375577879
-0.00075577655684442880546545253567
-0.00071194964538005679770274593648
-0.00067182748083358509822484401651
-0.00063500393536692205080804335325
-0.00060112707242904853723787325868
-0.00056989068332452970717826486398
-0.00054102732907993426066326965562
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.822467033424113218236207583323
-0.274155677808037739412069194441
0.
0.0822467033424113218236207583323
0.0822467033424113218236207583323
0.0587476452445795155883005416659
0.0357381508571192053162161628468
0.0198001322861360589575383307096
0.0105745761440243128058940974999
0.00587476452445795155883005416659
0.00369398072371219681350677648354
0.00271142978051905456561387115381
0.00221550809988299371973860684105
0.00188704557452285716738177497472
0.00161247907402080138939915822405
0.00136578407393643999286937568072
0.00114811069880531367400844828103
0.000963271106237032543047033173065
0.000811161777957304128965891937507
0.000688156781576434356267335094635
0.000589093495895230075502793644622
0.000508844468992015454142127618533
0.000443094235689125100868423098416
0.000388522949890112055858536253103
0.000342687563070006845524488980179
0.000303809377255075127631673745149
0.000270575186692256754041115607285
0.000241988260167231629155666948534
0.000217269066874157648598951518404
0.000195792934529377940812231767142
0.000177051144065877901146465318958
0.000160625533862607253538812311133
0.000146170582222992294153274321309
0.000133399773327187108496447731906
0.000122074713048820730583620530356
0.000111996275908045565869748193149
0.000102997398358779704977645301102
0.0000949372465611055130902852514727
0.0000876965229688932230132315205631
0.
-0.137077838904018869706034597221
-0.0456926129680062899020115324068
0.
0.0137077838904018869706034597221
0.0137077838904018869706034597221
0.00979127420742991926471675694432
0.00595635847618653421936936047446
0.00330002204768934315958972178494
0.00176242935733738546764901624998
0.000979127420742991926471675694432
0.000615663453952032802251129413923
0.000451904963419842427602311858969
0.000369251349980498953289767806841
0.000314507595753809527896962495787
0.000268746512336800231566526370675
0.000227630678989406665478229280119
0.000191351783134218945668074713505
0.000160545184372838757174505528844
0.000135193629659550688160981989584
0.000114692796929405726044555849106
0.000098182249315871679250465607437
0.0000848074114986692423570212697556
0.0000738490392815208501447371830693
0.0000647538249816853426430893755172
0.0000571145938450011409207481633632
0.0000506348962091791879386122908582
0.0000450958644487094590068526012142
0.0000403313766945386048592778247557
0.0000362115111456929414331585864006
0.0000326321557548963234687052945236
0.0000295085240109796501910775531596
0.0000267709223104345422564687185222
0.0000243617637038320490255457202182
0.0000222332955545311847494079553176
0.000020345785508136788430603421726
0.0000186660459846742609782913655248
0.0000171662330597966174962742168503
0.0000158228744268509188483808752455
0.0000146160871614822038355385867605
0.
0.137077838904018869706034597221
0.0456926129680062899020115324068
0.
-0.0137077838904018869706034597221
-0.0137077838904018869706034597221
-0.0097912742074299192647167569443
-0.0059563584761865342193693604745
-0.00330002204768934315958972178494
-0.00176242935733738546764901624998
-0.00097912742074299192647167569443
-0.00061566345395203280225112941392
-0.000451904963419842427602311858969
-0.000369251349980498953289767806841
-0.000314507595753809527896962495787
-0.000268746512336800231566526370675
-0.000227630678989406665478229280119
-0.000191351783134218945668074713505
-0.000160545184372838757174505528844
-0.000135193629659550688160981989584
-0.000114692796929405726044555849106
-0.000098182249315871679250465607437
-0.000084807411498669242357021269756
-0.000073849039281520850144737183069
-0.000064753824981685342643089375517
-0.000057114593845001140920748163363
-0.000050634896209179187938612290858
-0.0000450958644487094590068526012142
-0.0000403313766945386048592778247557
-0.0000362115111456929414331585864006
-0.0000326321557548963234687052945236
-0.0000295085240109796501910775531596
-0.0000267709223104345422564687185222
-0.0000243617637038320490255457202182
-0.0000222332955545311847494079553176
-0.000020345785508136788430603421726
-0.0000186660459846742609782913655248
-0.0000171662330597966174962742168503
-0.0000158228744268509188483808752455
-0.0000146160871614822038355385867605
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.274155677808037739412069194441
-0.411233516712056609118103791662
-0.452356868383262270029914170828
-0.445502976438061326544612440967
-0.419066536078000544529877197217
-0.387244894903853306919547737148
-0.356239193246991895914611340158
-0.328252467804088043349629276558
-0.303698622439364923084428209258
-0.282306913585723147199945894597
-0.263620814524435170334661360711
-0.247194069104123898091317324637
-0.232649635015861560856589705985
-0.219684366682806883705031666042
-0.208056905628378787877693514628
-0.197573555089754961735356783702
-0.188076690021537019153477181098
-0.179436260750108982221897280954
-0.171543750123216657466893568878
-0.164307820916954207941027784384
-0.15765107653397320100326315947
-0.151507564250126105143975821512
-0.145820797876689807115429455252
-0.140542165103269422080114686287
-0.135629633016188467312115424175
-0.131046690983028677736816916499
-0.1267614846549696894766659556
-0.122746104303937429473584882449
-0.118975997796917759773022800785
-0.115429484253485268637494498886
-0.112087349181418774941739878134
-0.108932505771797585673681720973
-0.105949710159490985306799177952
-0.103125320929290689625671880665
-0.100447095090255846949014507244
-0.0979040142618859965636417112671
-0.095486136009903645144661853018
-0.0931844662121547334721220464222
0.
0.
-0.0456926129680062899020115324068
-0.0685389194520094348530172986103
-0.0753928113972103783383190284713
-0.0742504960730102210907687401611
-0.0698444226796667574216461995362
-0.0645408158173088844865912895247
-0.0593731988744986493191018900263
-0.0547087446340146738916048794264
-0.0506164370732274871807380348763
-0.0470511522642871911999909824329
-0.0439368024207391950557768934518
-0.0411990115173539830152195541062
-0.0387749391693102601427649509976
-0.0366140611138011472841719443404
-0.0346761509380631313129489191046
-0.0329289258482924936225594639503
-0.0313461150035895031922461968497
-0.029906043458351497036982880159
-0.028590625020536109577815594813
-0.0273846368194923679901712973973
-0.026275179422328866833877193245
-0.0252512607083543508573293035853
-0.024303466312781634519238242542
-0.0234236941838782370133524477145
-0.0226049388360314112186859040291
-0.0218411151638381129561361527498
-0.0211269141091616149127776592667
-0.0204576840506562382455974804082
-0.0198293329661529599621704667975
-0.0192382473755808781062490831477
-0.0186812248635697958236233130224
-0.0181554176286329309456136201622
-0.0176582850265818308844665296586
-0.0171875534882151149376119801108
-0.0167411825150426411581690845407
-0.0163173357103143327606069518779
-0.0159143560016506075241103088363
-0.015530744368692455578687007737
0.
0.
0.0456926129680062899020115324068
0.06853891945200943485301729861
0.075392811397210378338319028471
0.074250496073010221090768740161
0.069844422679666757421646199536
0.064540815817308884486591289525
0.059373198874498649319101890026
0.054708744634014673891604879426
0.050616437073227487180738034876
0.0470511522642871911999909824329
0.0439368024207391950557768934518
0.0411990115173539830152195541062
0.0387749391693102601427649509976
0.0366140611138011472841719443404
0.0346761509380631313129489191046
0.0329289258482924936225594639503
0.0313461150035895031922461968497
0.029906043458351497036982880159
0.028590625020536109577815594813
0.0273846368194923679901712973973
0.026275179422328866833877193245
0.0252512607083543508573293035853
0.024303466312781634519238242542
0.0234236941838782370133524477145
0.0226049388360314112186859040291
0.0218411151638381129561361527498
0.0211269141091616149127776592667
0.0204576840506562382455974804082
0.0198293329661529599621704667975
0.0192382473755808781062490831477
0.0186812248635697958236233130224
0.0181554176286329309456136201622
0.0176582850265818308844665296586
0.0171875534882151149376119801108
0.0167411825150426411581690845407
0.0163173357103143327606069518779
0.0159143560016506075241103088363
0.015530744368692455578687007737
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.274155677808037739412069194441
0.274155677808037739412069194441
0.219324542246430191529655355553
0.169062667981623272637442669905
0.133161329221046902000147894443
0.109172707412843599801591839929
0.0930715009384032881218353951763
0.0817843376159493534138980225877
0.0733880727286790201211896480343
0.0667828362909176058145213395176
0.0613615426744076209969807152098
0.0567849017847700013139382447552
0.0528515411257931349783597879821
0.0494303794570233854692509402973
0.0464278583669619627128597580314
0.0437726560091342736736525839363
0.0414084051297690322343020032932
0.0392898213179687289954345514699
0.0373802506943532036085583398791
0.0356498685363564018828844455621
0.0340742614914758961455632612488
0.0326332987431230664955755367126
0.0313102430239705788317177783202
0.0300910597172836291821956123751
0.0289638838920853463663541271397
0.0279186091324660455987117771081
0.0269465682938743800003409877041
0.0260402830754063262793577658824
0.0251932652643650203461978717727
0.024399857195649570399728806037
0.0236551023974763749966719796323
0.0229546398112605225775481328104
0.0222946166571609935812138068924
0.0216716162007585441176107442639
0.0210825975274123991217135992695
0.0205248450589039663667771953889
0.0199959260215382549290398917815
0.0194936544398357709179866373556
0.
0.
0.0456926129680062899020115324068
0.0456926129680062899020115324068
0.0365540903744050319216092259255
0.0281771113302705454395737783175
0.0221935548701744836666913157405
0.0181954512354739333002653066549
0.0155119168230672146869725658627
0.013630722935991558902316337098
0.012231345454779836686864941339
0.0111304727151529343024202232529
0.0102269237790679368328301192016
0.00946415029746166688565637412587
0.00880859018763218916305996466369
0.00823839657617056424487515671622
0.00773797639449366045214329300523
0.00729544266818904561227543065604
0.00690140085496150537238366721554
0.00654830355299478816590575857832
0.00623004178239220060142638997985
0.00594164475605940031381407426035
0.0056790435819126493575938768748
0.00543888312385384441592925611877
0.0052183738373284298052862963867
0.00501517661954727153036593539585
0.00482731398201422439439235452328
0.00465310152207767426645196285135
0.00449109471564573000005683128402
0.00434004717923438771322629431373
0.00419887754406083672436631196211
0.00406664286594159506662146767284
0.00394251706624606249944532993872
0.00382577330187675376292468880174
0.0037157694428601655968689678154
0.00361193603345975735293512404399
0.00351376625456873318695226654492
0.00342080750981732772779619923148
0.00333265433692304248817331529691
0.00324894240663929515299777289261
0.
0.
-0.0456926129680062899020115324068
-0.0456926129680062899020115324068
-0.0365540903744050319216092259255
-0.0281771113302705454395737783175
-0.0221935548701744836666913157405
-0.0181954512354739333002653066549
-0.0155119168230672146869725658627
-0.013630722935991558902316337098
-0.012231345454779836686864941339
-0.0111304727151529343024202232529
-0.0102269237790679368328301192016
-0.0094641502974616668856563741259
-0.0088085901876321891630599646637
-0.0082383965761705642448751567162
-0.0077379763944936604521432930052
-0.007295442668189045612275430656
-0.0069014008549615053723836672155
-0.0065483035529947881659057585783
-0.0062300417823922006014263899799
-0.0059416447560594003138140742604
-0.0056790435819126493575938768748
-0.0054388831238538444159292561188
-0.0052183738373284298052862963867
-0.0050151766195472715303659353958
-0.00482731398201422439439235452328
-0.00465310152207767426645196285135
-0.00449109471564573000005683128402
-0.00434004717923438771322629431373
-0.00419887754406083672436631196211
-0.00406664286594159506662146767284
-0.00394251706624606249944532993872
-0.00382577330187675376292468880174
-0.0037157694428601655968689678154
-0.00361193603345975735293512404399
-0.00351376625456873318695226654492
-0.00342080750981732772779619923148
-0.00333265433692304248817331529691
-0.00324894240663929515299777289261
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-1.033357732942904113121021681399
-0.759202055134866373708952486958
-0.426612125826130124337928326447
-0.203684467640608970731731843713
-0.081682923632183612364902669681
-0.024379779233363347957988803659
-0.0017672529250258842144882267363
0.0049024714734066650076768095087
0.0055194959146349153388230031996
0.004528318832132032247331538671
0.0035390354380128527506465072095
0.0029159318650431061177520357304
0.0025949442113785638285480648527
0.0024352101642829732324804152968
0.0023332456686308488376255625448
0.0022371976817212631479644005443
0.0021305896886685067348074333361
0.002014175391976978317525656516
0.0018940717630642978363205321187
0.00177608568888443176234489081717
0.00166395492774160120762734905931
0.00155943117634227903746813759184
0.00146293011254941649025264088498
0.00137415714842979323942619733691
0.00129252938678680238257486213332
0.00121740247213037965520541999189
0.00114816706353448827635958057717
0.00108427613402256071735686165399
0.00102524346657230453675647016714
0.00097063434839884432407576078835
0.00092005687103553526392935323944
0.00087315582550217158015029963109
0.00082960872227107553817692668675
0.00078912298424644517802562951052
0.00075143360552980336199068670173
0.00071630092504135018749336686308
0.00068350841566219435766858803925
0.00065286051198382977533358158918
0.00062418053361200646969941035299
0.
-0.40068563438653142846657938717
-0.40068563438653142846657938717
-0.300514225789898571349934540378
-0.200342817193265714233289693585
-0.126883784222401619014416805937
-0.080137126877306285693315877434
-0.052709241190133003387567883669
-0.037206523193035061214753800237
-0.0283341984316190081558509709499
-0.0228963219649446530552331078383
-0.0191886789194848654866300193531
-0.0163916850430853766190873385661
-0.0141415095452817500013964724486
-0.0122794202239735222649947722282
-0.0107263964624890952769134560595
-0.0094300556810749612743508152475
-0.0083468325098193312422017136105
-0.0074382436329967255246278679207
-0.0066711534583302026571390098477
-0.0060182264887116476666727764527
-0.0054576789310144396232389433145
-0.0049724920792933950472592880728
-0.004549440336391606317295326798
-0.004178183933241072344999263341
-0.0038505356304160181678440507736
-0.003559914771223255646219226078
-0.0033009574067162274758617284447
-0.00306924058286985809748954298438
-0.00286108443779550338711336006725
-0.00267340590726533016888517781656
-0.00250360702614762005970430749517
-0.002349487351842635690238955983
-0.00220917408353451948537207272864
-0.00208106574768892574275118093362
-0.00196378657927775462640669304418
-0.00185614944556132435495550823384
-0.00175712561774338040166620045153
-0.0016658200319217927187921754616
-0.00158145095010312798961086835153
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.150257112894949285674967270189
0.150257112894949285674967270189
0.112692834671211964256225452642
0.0751285564474746428374836350945
0.0475814190834006071304063022265
0.0300514225789898571349934540378
0.019765965446299876270337956376
0.013952446197388147955532675089
0.0106253244118571280584441141062
0.00858612073685424489571241543937
0.00719575459480682455748625725742
0.00614688189115701623215775196227
0.00530306607948065625052367716822
0.00460478258399007084937303958558
0.00402239867343341072884254602232
0.00353627088040311047788155571782
0.00313006219118224921582564260393
0.00278934136237377207173545047028
0.00250168254687382599642712869289
0.00225683493326686787500229116976
0.00204662959913041485871460374294
0.00186468452973502314272223302731
0.00170604012614685236898574754924
0.00156681897496540212937472375286
0.0014439508614060068129415190401
0.00133496803920872086733220977925
0.00123785902751858530344814816676
0.00115096521857619678655857861914
0.00107290666417331377016751002522
0.00100252721522449881333194168121
0.000938852634805357522389115310687
0.000881057756940988383839608493625
0.000828440281325444807014527273239
0.000780399655383347153531692850106
0.000736419967229157984902509891566
0.00069605604208549663310831558769
0.000658922106653767650624825169324
0.0006246825119706722695470657981
0.000593044106288672996104075631822
0.
-0.300514225789898571349934540378
-0.300514225789898571349934540378
-0.225385669342423928512450905283
-0.150257112894949285674967270189
-0.095162838166801214260812604453
-0.0601028451579797142699869080756
-0.0395319308925997525406759127521
-0.0279048923947762959110653501779
-0.0212506488237142561168882282124
-0.0171722414737084897914248308787
-0.0143915091896136491149725145148
-0.0122937637823140324643155039245
-0.0106061321589613125010473543364
-0.0092095651679801416987460791712
-0.00804479734686682145768509204464
-0.00707254176080622095576311143563
-0.00626012438236449843165128520786
-0.00557868272474754414347090094055
-0.00500336509374765199285425738579
-0.00451366986653373575000458233952
-0.00409325919826082971742920748588
-0.00372936905947004628544446605461
-0.00341208025229370473797149509848
-0.00313363794993080425874944750572
-0.00288790172281201362588303808021
-0.0026699360784174417346644195585
-0.00247571805503717060689629633351
-0.00230193043715239357311715723829
-0.00214581332834662754033502005044
-0.00200505443044899762666388336242
-0.00187770526961071504477823062137
-0.00176211551388197676767921698725
-0.00165688056265088961402905454648
-0.00156079931076669430706338570021
-0.00147283993445831596980501978313
-0.00139211208417099326621663117538
-0.00131784421330753530124965033865
-0.0012493650239413445390941315962
-0.00118608821257734599220815126364
0.
-0.419833592426477093062322659307
-0.419833592426477093062322659307
-0.31487519431985781979674199448
-0.209916796213238546531161329654
-0.132947304268384412803068842114
-0.0839667184852954186124645318614
-0.0552281094799115699802222069684
-0.0389845478681728729272156755071
-0.0296882326073008801522642451939
-0.023990490995798691032132723389
-0.0201056671697744711774975948857
-0.0171750105992649719889131996989
-0.014817303754398142588028028207
-0.012866228941394834124051133645
-0.0112389893077455078453091183927
-0.0098806990158978583257341504983
-0.0087457107948099429116136865306
-0.00779370228874208812942279650204
-0.00698995442231714344453240681937
-0.00630582539017257238304139799073
-0.00571849039565943403638823566626
-0.00521011744321253777222959701682
-0.0047668489110709458819383207575
-0.00437785091346452010671812037306
-0.00403454495931398473297816369274
-0.00373003591561998363128531513876
-0.0034587035011381611452576054903
-0.00321591339779438010951072488675
-0.00299780989052486464548671233218
-0.00280116258168275498419846903271
-0.00262324935462436863491783592346
-0.00246176461203776201405197179049
-0.0023147460557346695721356188533
-0.00218051568099168841870418761629
-0.00205763197774578325562710026727
-0.00194485108257881392609730365327
-0.00184109510582092651881466678611
-0.00174542621027199816864288428628
-0.00165702530025713185918976084981
0.
0.
0.091385225936012579804023064814
0.137077838904018869706034597221
0.141647100200819498696235750461
0.125654685662017297230531714119
0.10378750659875714420599762361
0.083389018666611479071171046642
0.0669614363852568367492573766581
0.0545863537064217999007959199646
0.0454631608855695483596464528502
0.0386782529177391338509825001403
0.0334943742432906846567422598743
0.0294000315886025752548083510409
0.0260672266869411101126018577293
0.0232916347521129962254334063701
0.0209437610261308560412852821726
0.0189368109464320209393642255713
0.017208212948480916950199474947
0.0157099365128654674228801926948
0.0144036513629840489413959780718
0.0132582265104696255075464072382
0.0122482428740772104754626468189
0.0113529246838889646215581220437
0.0105552706163324419989631261343
0.00984132299326709965359516859924
0.00919956160208186809354865006245
0.00862041392487351980179889774679
0.00809586812940048003353464184029
0.00761917111563817457000676490575
0.00718459355998360324934948008881
0.00678724614387111314566283473653
0.00642293439393708985434684252619
0.00608804270474686858197272640693
0.00577944067340400467232111411462
0.00549440676291781613810123854024
0.00523056563304541749601446041754
0.00498583638776507110155128565673
0.00475838962350447297727612687056
0.00454661161930529909914680717928
0.
0.
-0.274155677808037739412069194441
-0.411233516712056609118103791662
-0.424941300602458496088707251384
-0.376964056986051891691595142356
-0.311362519796271432617992870829
-0.250167055999834437213513139927
-0.200884309155770510247772129974
-0.163759061119265399702387759894
-0.13638948265670864507893935855
-0.116034758753217401552947500421
-0.100483122729872053970226779623
-0.0882000947658077257644250531228
-0.0782016800608233303378055731879
-0.0698749042563389886763002191104
-0.0628312830783925681238558465178
-0.056810432839296062818092676714
-0.051624638845442750850598424841
-0.0471298095385964022686405780845
-0.0432109540889521468241879342155
-0.0397746795314088765226392217145
-0.0367447286222316314263879404567
-0.0340587740516668938646743661311
-0.031665811848997325996889378403
-0.0295239689798012989607855057977
-0.0275986848062456042806459501873
-0.0258612417746205594053966932404
-0.0242876043882014401006039255209
-0.0228575133469145237100202947172
-0.0215537806799508097480484402664
-0.0203617384316133394369885042096
-0.0192688031818112695630405275786
-0.0182641281142406057459181792208
-0.0173383220202120140169633423439
-0.0164832202887534484143037156207
-0.0156916968991362524880433812526
-0.0149575091632952133046538569702
-0.0142751688705134189318283806117
-0.0136398348579158972974404215378
0.
0.
-0.0456926129680062899020115324068
-0.0685389194520094348530172986103
-0.0708235501004097493481178752306
-0.0628273428310086486152658570594
-0.0518937532993785721029988118049
-0.0416945093333057395355855233212
-0.0334807181926284183746286883291
-0.0272931768532108999503979599823
-0.0227315804427847741798232264251
-0.0193391264588695669254912500702
-0.0167471871216453423283711299371
-0.0147000157943012876274041755205
-0.0130336133434705550563009288646
-0.0116458173760564981127167031851
-0.0104718805130654280206426410863
-0.00946840547321601046968211278567
-0.00860410647424045847509973747349
-0.00785496825643273371144009634741
-0.00720182568149202447069798903591
-0.00662911325523481275377320361908
-0.00612412143703860523773132340945
-0.00567646234194448231077906102185
-0.00527763530816622099948156306716
-0.00492066149663354982679758429962
-0.00459978080104093404677432503122
-0.0043102069624367599008994488734
-0.00404793406470024001676732092014
-0.00380958555781908728500338245287
-0.00359229677999180162467474004441
-0.00339362307193555657283141736826
-0.0032114671969685449271734212631
-0.00304402135237343429098636320347
-0.00288972033670200233616055705731
-0.00274720338145890806905061927012
-0.00261528281652270874800723020877
-0.00249291819388253555077564282836
-0.00237919481175223648863806343528
-0.00227330580965264954957340358964
0.
0.
0.0456926129680062899020115324068
0.06853891945200943485301729861
0.070823550100409749348117875231
0.062827342831008648615265857059
0.051893753299378572102998811805
0.0416945093333057395355855233212
0.0334807181926284183746286883291
0.0272931768532108999503979599823
0.0227315804427847741798232264251
0.0193391264588695669254912500702
0.0167471871216453423283711299371
0.0147000157943012876274041755205
0.0130336133434705550563009288646
0.0116458173760564981127167031851
0.0104718805130654280206426410863
0.0094684054732160104696821127857
0.0086041064742404584750997374735
0.0078549682564327337114400963474
0.0072018256814920244706979890359
0.0066291132552348127537732036191
0.0061241214370386052377313234094
0.0056764623419444823107790610219
0.0052776353081662209994815630672
0.00492066149663354982679758429962
0.00459978080104093404677432503122
0.0043102069624367599008994488734
0.00404793406470024001676732092014
0.00380958555781908728500338245287
0.00359229677999180162467474004441
0.00339362307193555657283141736826
0.0032114671969685449271734212631
0.00304402135237343429098636320347
0.00288972033670200233616055705731
0.00274720338145890806905061927012
0.00261528281652270874800723020877
0.00249291819388253555077564282836
0.00237919481175223648863806343528
0.00227330580965264954957340358964
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.137077838904018869706034597221
0.188482028493025945845797571178
0.178201190575224530617844976387
0.144026923792903159628632184441
0.107989595112779151223771898465
0.0787857598899239406390785157735
0.0578501117755651063223681722794
0.0437169910805447431425020022795
0.0343280100828432865433659741251
0.0279604460062255287789867295887
0.0234358384037425300698338924107
0.0200377251313763017384867072552
0.017360894529658085095693219107
0.0151822316803845745418864220156
0.0133748462784863989262187102295
0.0118594387063232107807580008985
0.0105801303138698931152248697475
0.00949376875340408611877738651677
0.00856556886248039699161708077029
0.00776725017738276411323107292027
0.00707595426374620087707661682713
0.00647334239707845626908992980764
0.00594475173160732939460423872265
0.00547843501492405438797636529304
0.00506492013826647580220981378105
0.00469650052522412605907228692243
0.00436684476250232194982701275573
0.00407070311901375153387716569408
0.00380368735110809704146470378068
0.00356210381866482962621829104998
0.00334282490861677076125632125204
0.0031431882281151636448110071711
0.00296091637522338662386698785779
0.00279405235963213464515030167998
0.00264090720054878470549816319571
0.00250001715541738300429845076255
0.00237010864265050570607547070607
0.00225006934701149676380343062808
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.137077838904018869706034597221
0.171347298630023587132543246526
0.143931730849219813191336327082
0.100142976754880452035241941858
0.0620114033137228220098727939807
0.0355885619456168037718941012823
0.0196641423665884211899728201965
0.0109925184967673862115454331435
0.00660037376791092301679778420142
0.00444083095156858549718953693151
0.00332778639210296965516510138278
0.00266509529231306947470794512682
0.00219298566949110003376649835463
0.00181516567067432056050132621944
0.00150169860878335571230014574842
0.00124323300146228483438462369685
0.00103368818352966492486418686884
0.000865971176974075149912921682817
0.00073228681045665463810406038183
0.000625278751942671842543778103766
0.000538766751661854037552573669509
0.000467944580729317399303094206101
0.000409238620517833149844938373444
0.000360038106864590864043082230398
0.000318427133462485776506082356064
0.000282972272938835395360612075854
0.000252573465341295861109293639807
0.000226366045806540975990314422534
0.000203657781883335774878262458682
0.000183887623395118293372800203802
0.000166597268197107403894125116803
0.000151410330475836767206585102138
0.000138016312388742637308501917148
0.000126157922588891701042060353354
0.000115620938443719775963918623395
0.000106226095555859961119797767817
0.0000978226130447647469509695258271
0.000090283030590135707750171551819
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
1.033357732942904113121021681399
0.161682125775609544765627764172
-0.0913852259360125798040230648137
-0.112931222017571732191524589945
-0.076630979492988957436037650311
-0.0403188921673320778967958165841
-0.0169948444247166914417638277672
-0.0051376397525395422369117744566
-0.0003435522003893831292659676001
0.00097006727862808682459365048765
0.00093829929835584078489796180382
0.00058393295222899137959768071193
0.00028437200330471511205762575243
0.00011574913424897007225512543176
0.00004822222634923046794850283854
0.00003498346231029442461150293034
0.000042061812997716847268921369186
0.000051738160151119621487602584221
0.000057565120796272266633539517093
0.000058843286336373801422553212751
0.000056922956246105904151960584377
0.000053355011834736575824641303013
0.000049244871934230956036905988568
0.000045197207480396438304844576708
0.000041462465649773655626726226376
0.000038097429483363713672066739037
0.000035077228580666543205540243126
0.000032355688877941659095478987044
0.000029890212009506256004311388456
0.000027647885210490626954080633389
0.00002560410359213232681212316882
0.000023739567233196845365760088772
0.00002203791221658436905179192982
0.0000204843944014294858628076098439
0.0000190653589939630462643361832075
0.0000177681234982404544065190030995
0.0000165810055430271769024106239156
0.000015493356816923892837539195648
0.0000144955556346945476527501896994
0.
0.40068563438653142846657938717
0.133561878128843809488859795723
0.
-0.040068563438653142846657938717
-0.040068563438653142846657938717
-0.0286204024561808163190413847979
-0.0174107448275099965940835090854
-0.0096461356426387195741954296911
-0.0051516724421125469374274492636
-0.00286204024561808163190413847979
-0.00179961621504773314733366283199
-0.00132094165182372998395575622144
-0.00107934085186895685918462764847
-0.00091932201828944440297526872381
-0.00078555999748608184651914290442
-0.00066537628362065780980302574969
-0.00055933118897368773912961190105
-0.00046928190262158828377375549972
-0.00039517799301668659125746467698
-0.00033525299541235486393580435465
-0.000286991808210314967675979663071
-0.000247896463416068940186657706274
-0.000215864572931230602994824271809
-0.000189278789694869719604250385096
-0.000166948920777320625424471669621
-0.000148008428436613700593563555841
-0.000131817551249054754421096701962
-0.000117890706373396017135574134626
-0.000105848125645359440459864817648
-0.000095385484149673108966460958204
-0.000086254946515668541403208514624
-0.000078252794724753458565220982008
-0.000071210699136273978683384548982
-0.000064989076316036043038832574203
-0.000059471786530923179045843974618
-0.00005456182076297744371046337671
-0.000050177789776856470264162828786
-0.000046251082802526646933866003993
-0.000042723581020619911211502723536
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.150257112894949285674967270189
-0.0500857042983164285583224233963
0.
0.0150257112894949285674967270189
0.0150257112894949285674967270189
0.0107326509210678061196405192992
0.00652902931031624872278131590702
0.00361730086598951984032328613418
0.00193187716579220510153529347386
0.00107326509210678061196405192992
0.000674856080642899930250123561996
0.00049535311943389874398340858304
0.000404752819450858822194235368177
0.000344745756858541651115725771429
0.000294584999057280692444678589157
0.000249516106357746678676134656133
0.000209749195865132902173604462895
0.000175980713483095606415158312396
0.000148191747381257471721549253869
0.000125719873279633073975926632993
0.000107621928078868112878492373652
0.0000929611737810258525699966398527
0.0000809492148492114761230591019285
0.0000709795461355761448515938944109
0.000062605845291495234534176876108
0.0000555031606637301377225863334403
0.0000494315817183955329079112632359
0.0000442090148900235064258403004847
0.000039693047117009790172449306618
0.0000357695565561274158624228593264
0.0000323456049433757030262031929842
0.0000293447980217825469619578682531
0.0000267040121761027420062692058681
0.000024370903618513516139562215326
0.0000223019199490961921421914904816
0.0000204606827861165413914237662662
0.0000188166711663211763490610607947
0.0000173441560509474926001997514975
0.0000160213428827324667043135213258
0.
0.300514225789898571349934540378
0.100171408596632857116644846793
0.
-0.0300514225789898571349934540378
-0.0300514225789898571349934540378
-0.0214653018421356122392810385984
-0.013058058620632497445562631814
-0.00723460173197903968064657226836
-0.00386375433158441020307058694772
-0.00214653018421356122392810385984
-0.00134971216128579986050024712399
-0.00099070623886779748796681716608
-0.00080950563890171764438847073635
-0.000689491513717083302231451542858
-0.000589169998114561384889357178313
-0.000499032212715493357352269312267
-0.000419498391730265804347208925791
-0.000351961426966191212830316624792
-0.000296383494762514943443098507738
-0.000251439746559266147951853265986
-0.000215243856157736225756984747304
-0.000185922347562051705139993279705
-0.000161898429698422952246118203857
-0.000141959092271152289703187788822
-0.000125211690582990469068353752216
-0.000111006321327460275445172666881
-0.000098863163436791065815822526472
-0.000088418029780047012851680600969
-0.000079386094234019580344898613236
-0.0000715391131122548317248457186527
-0.0000646912098867514060524063859684
-0.0000586895960435650939239157365062
-0.0000534080243522054840125384117362
-0.0000487418072370270322791244306521
-0.0000446038398981923842843829809633
-0.0000409213655722330827828475325325
-0.0000376333423326423526981221215894
-0.0000346883121018949852003995029951
-0.0000320426857654649334086270426517
0.
0.419833592426477093062322659307
0.139944530808825697687440886436
0.
-0.0419833592426477093062322659307
-0.0419833592426477093062322659307
-0.0299881137447483637901659042362
-0.0182427691947219213056842584104
-0.010107105002859633721870730687
-0.00539786047405470548222986276252
-0.00299881137447483637901659042362
-0.00188561624304099560195740155425
-0.00138406678821915525185381096475
-0.00113092037349075997310565722769
-0.000963254562710098958108359348194
-0.000823100324812149145988819399491
-0.000697173273744972587497960930105
-0.000586060497982478840468566717842
-0.000491707937919963050000696000635
-0.000414062751987840278419249857562
-0.00035127405965327851651327517058
-0.000300706567687112329242189688523
-0.000259742935244312175620019707426
-0.000226180305341069483115043050293
-0.000198324041163587939942667554135
-0.000174927072863438446558490512131
-0.000155081452608297963434398046841
-0.000138116846066823070624662679214
-0.00012352446537349961694489420733
-0.000110906394009702793706988391679
-0.00009994376398646886627254290166
-0.0000903768963808002560244309519782
-0.0000819923379010196925350206201406
-0.0000746137147725700297383537668837
-0.000068094773150562022798984984057
-0.0000623138232183582625575265818989
-0.0000571692200927589712696047148844
-0.0000525756851110765144906025604929
-0.0000484613287330071573816628386534
-0.0000447652547580663552370513293106
0.
0.
-0.091385225936012579804023064814
-0.06853891945200943485301729861
-0.0319848290776044029314080726848
-0.00761543549466771498366858873447
0.0039165096829719677058867027777
0.0074250496073010221090768740161
0.0071621357628422557584502203574
0.0056789390403093531735357190277
0.00416079702935936064107711075402
0.00299631122736628547869341497231
0.00220862845000697735954927871679
0.00170188735159591764073803312804
0.00137280279575462679188593657559
0.00114639026689429450513083525107
0.00097777756409314040618145323459
0.0008434078004693430996274298139
0.000731923737612576571303475594277
0.000637865788191403679809308504821
0.00055819293498306288991849116134
0.000490713426924239391058844557666
0.000433539005502431314364351408911
0.000384974737101695417426914491068
0.000343537080200964037732671027636
0.000307975676283325345407837299143
0.000277267946990153795098549329415
0.000250591905705424431265871956284
0.000227290142891194257857397363514
0.000206834742782289462410055539861
0.000188797842246888270011905303848
0.000172828867363002502144474099512
0.000158637624362171377811057824376
0.000145981854074424511952150162607
0.000134657954064381950166677252116
0.000124493891780521737766511293422
0.000115343649793538746462420324317
0.00010708278125283540772595211824
0.000099604805599955275517433512922
0.0000928182636115620536974165195157
0.
0.
0.274155677808037739412069194441
0.205616758356028304559051895831
0.0959544872328132087942242180544
0.0228463064840031449510057662034
-0.0117495290489159031176601083332
-0.0222751488219030663272306220483
-0.0214864072885267672753506610723
-0.0170368171209280595206071570831
-0.012482391088078081923231332262
-0.00898893368209885643608024491694
-0.00662588535002093207864783615036
-0.00510566205478775292221409938411
-0.00411840838726388037565780972678
-0.00343917080068288351539250575321
-0.00293333269227942121854435970377
-0.00253022340140802929888228944169
-0.00219577121283772971391042678283
-0.00191359736457421103942792551446
-0.00167457880494918866975547348402
-0.001472140280772718173176533673
-0.00130061701650729394309305422673
-0.0011549242113050862522807434732
-0.00103061124060289211319801308291
-0.000923927028849976036223511897428
-0.000831803840970461385295647988245
-0.000751775717116273293797615868852
-0.000681870428673582773572192090541
-0.000620504228346868387230166619582
-0.000566393526740664810035715911545
-0.000518486602089007506433422298535
-0.000475912873086514133433173473127
-0.00043794556222327353585645048782
-0.000403973862193145850500031756348
-0.000373481675341565213299533880265
-0.000346030949380616239387260972951
-0.000321248343758506223177856354721
-0.000298814416799865826552300538765
-0.000278454790834686161092249558547
0.
0.
0.0456926129680062899020115324068
0.0342694597260047174265086493051
0.0159924145388022014657040363424
0.00380771774733385749183429436724
-0.00195825484148598385294335138886
-0.00371252480365051105453843700806
-0.00358106788142112787922511017871
-0.00283946952015467658676785951385
-0.00208039851467968032053855537701
-0.00149815561368314273934670748616
-0.00110431422500348867977463935839
-0.000850943675797958820369016564018
-0.000686401397877313395942968287797
-0.000573195133447147252565417625535
-0.000488888782046570203090726617295
-0.000421703900234671549813714906949
-0.000365961868806288285651737797139
-0.00031893289409570183990465425241
-0.00027909646749153144495924558067
-0.000245356713462119695529422278833
-0.000216769502751215657182175704456
-0.000192487368550847708713457245534
-0.000171768540100482018866335513818
-0.000153987838141662672703918649571
-0.000138633973495076897549274664708
-0.000125295952852712215632935978142
-0.000113645071445597128928698681757
-0.00010341737139114473120502776993
-0.0000943989211234441350059526519241
-0.0000864144336815012510722370497558
-0.0000793188121810856889055289121879
-0.0000729909270372122559760750813033
-0.0000673289770321909750833386260581
-0.0000622469458902608688832556467108
-0.0000576718248967693732312101621584
-0.0000535413906264177038629760591201
-0.0000498024027999776377587167564608
-0.0000464091318057810268487082597578
0.
0.
-0.0456926129680062899020115324068
-0.0342694597260047174265086493051
-0.0159924145388022014657040363424
-0.00380771774733385749183429436724
0.00195825484148598385294335138886
0.00371252480365051105453843700806
0.00358106788142112787922511017871
0.00283946952015467658676785951385
0.00208039851467968032053855537701
0.00149815561368314273934670748616
0.00110431422500348867977463935839
0.00085094367579795882036901656402
0.0006864013978773133959429682878
0.00057319513344714725256541762554
0.000488888782046570203090726617295
0.000421703900234671549813714906949
0.000365961868806288285651737797139
0.00031893289409570183990465425241
0.00027909646749153144495924558067
0.000245356713462119695529422278833
0.000216769502751215657182175704456
0.000192487368550847708713457245534
0.000171768540100482018866335513818
0.000153987838141662672703918649571
0.000138633973495076897549274664708
0.000125295952852712215632935978142
0.000113645071445597128928698681757
0.00010341737139114473120502776993
0.000094398921123444135005952651924
0.000086414433681501251072237049756
0.000079318812181085688905528912188
0.000072990927037212255976075081303
0.000067328977032190975083338626058
0.000062246945890260868883255646711
0.000057671824896769373231210162158
0.00005354139062641770386297605912
0.0000498024027999776377587167564608
0.0000464091318057810268487082597578
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.137077838904018869706034597221
-0.0856736493150117935662716232628
-0.0274155677808037739412069194441
0.0044740683531172825529052958815
0.0154620538525664141721985453412
0.0157051358337578166817218953834
0.0121816747932561742457016195193
0.00834810951746385254762935277191
0.00541470908128829813163584612901
0.003506896569714150552432080026
0.00237380406354257341846155028658
0.00172412481495604761207333569758
0.00134098225962646319356104099779
0.00109360694116988023532597089729
0.000914312950110847701439098726341
0.000772360556691721538448558762656
0.000655127407909990782335341630023
0.000557355044772312340686239743377
0.000476115664571113597694715912357
0.000408974645893978469676140542279
0.000353589384185138709492235531381
0.000307780439011652904775161318359
0.000269656969587988623722093892693
0.000237672419313762337604633478736
0.000210609876104835830656315760396
0.000187529608104261321630033509296
0.000167707468748558383070367721094
0.00015058015140515968428894663646
0.000135702764066501217126101729724
0.00012271830272113938270064073755
0.00011133637008851857325838522067
0.000101318300836407976408363455885
0.0000924664749456294882351333941294
0.000084616338501713461387047626204
0.0000776302304446435978913195199457
0.0000713924872222231563181818227474
0.000065805508781816195548660806161
0.000060786579572746299620153310336
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.137077838904018869706034597221
-0.0685389194520094348530172986103
-0.00685389194520094348530172986103
0.0198001322861360589575383307096
0.0238254339047461368774774418978
0.0186714159538906654867445934508
0.01197013491840429327393304761
0.00670520963316219285943010503335
0.0033928248655139735391526095654
0.00160951166901642726820843191979
0.000771442178575724649932932707844
0.000424992071782545205088220442906
0.000294436603334431475960917097071
0.000240758394473585721154765988026
0.0002066926106748283446422789287
0.000175037906833106671676625065543
0.000144111502066183865605456633436
0.000116032597379106528708055842585
0.0000924476438043693141939602684719
0.0000737222944023166756464613516172
0.0000593259675876581596632140819188
0.0000483735562799593866847888938453
0.000039988176982311553486032064413
0.0000334605667102487031155123594525
0.0000282762287034165370168857176523
0.0000240824628999901748416816246359
0.0000206411430134417619975042265346
0.000017788304023378356415336095947
0.0000154061334133167825317192405436
0.0000134058528043632385405165530463
0.000011718002973916395740105383854
0.0000102870180684145365730069229937
9.06800864492736512075218207171e-6
8.02460334460808523009428831765e-6
7.12731056168836559051847716614e-6
6.35218661302508389770194443629e-6
5.67973647120136901191035050709e-6
5.09401712850992052702373586233e-6
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/RESre2.m <==
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.411233516712056609118103791662
0.411233516712056609118103791662
0.308425137534042456838577843746
0.205616758356028304559051895831
0.130223946958817926220732867359
0.0822467033424113218236207583323
0.0540967899960503039375600821174
0.0381859694089766851323953520829
0.0290800843960668602162087681246
0.0234990580978318062353202166664
0.0196938128944897239756234770357
0.0168231893200386794639224278407
0.0145137788900944197852015224316
0.0126026708434933632158305334488
0.0110087643787646273201415459962
0.00967829796657495865781617897958
0.00856655939680702633982216711798
0.00763405229648814026093958910418
0.00684676879268508118340966368022
0.00617665379272138394892315500527
0.00560135005419552418622070568272
0.00510339086082145019018352423508
0.00466920245710932721515833250941
0.00428817288387989809862273108248
0.00395189937604182167206730462768
0.00365362804385717960187860462075
0.0033878537346590090962195252235
0.00315003706200094469211688053463
0.00293640129316383437808017542428
0.00274378220353902171805857001089
0.00256951343764548833879600703857
0.00241133662714916991388126733638
0.00226732967053328641639635760701
0.00213584893614017039310823780943
0.00201548244250075529467453204954
0.00190501180610076615242413005974
0.00180338121728714561171361977604
0.00170967204997358912153479459194
0.00162308198723980278198980896686
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
-0.411233516712056609118103791662
-0.137077838904018869706034597221
0.
0.0411233516712056609118103791662
0.0411233516712056609118103791662
0.029373822622289757794150270833
0.0178690754285596026581080814234
0.00990006614306802947876916535481
0.00528728807201215640294704874993
0.0029373822622289757794150270833
0.00184699036185609840675338824177
0.00135571489025952728280693557691
0.00110775404994149685986930342052
0.000943522787261428583690887487362
0.000806239537010400694699579112024
0.000682892036968219996434687840358
0.000574055349402656837004224140515
0.000481635553118516271523516586532
0.000405580888978652064482945968753
0.000344078390788217178133667547318
0.000294546747947615037751396822311
0.000254422234496007727071063809267
0.000221547117844562550434211549208
0.000194261474945056027929268126552
0.00017134378153500342276224449009
0.000151904688627537563815836872575
0.000135287593346128377020557803642
0.000120994130083615814577833474267
0.000108634533437078824299475759202
0.0000978964672646889704061158835708
0.0000885255720329389505732326594789
0.0000803127669313036267694061555667
0.0000730852911114961470766371606546
0.0000666998866635935542482238659529
0.0000610373565244103652918102651781
0.0000559981379540227829348740965744
0.0000514986991793898524888226505509
0.0000474686232805527565451426257364
0.0000438482614844466115066157602816
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.
0.


==> anc/VAL1IM.m <==
0.
0.
0.
0.
-1.89940625258801887298432120587676763535
0.
0.77599302131759195777505055957590229809
0.
0.
0.
0.
0.
0.
0.
0.
2.45453392058758090854553302051499486
0.
0.
0.
0.61363348014689522713638325512874871492
0.
-0.49530396638953305687991246486490126699
0.
0.
0.
-0.35507969019321750092643696916638873518
5.554485425184994440428454254288226366
-0.57953340844135070586418123639305122197
0.96999734044792562670522784173954278231
0.
0.3471553390740620970156271596351871267
0.
0.68541052617744901986895911250030621886
-1.10784067159782639855336583423195406795
-0.13594026636387351869572626128501724452
-0.61125417315399033224565528144012205303
0.
-0.98669065218111362547404041833942756057
0.
-0.40365381471582995054347975383279845118
0.55958613024371839372861359152011573315
0.091561080414381920689059768392326077446
0.5614084301331722093308940202405210584
-4.82198685547889560609746695263311267
0.45566578357176606983713895715482067317
-0.9747771550803758788816821834188885987
-0.2280025668651020354094072217776556499
-0.33308198783938852693964349782618228346
-0.17202029032574195355209667468443512917
0.29928422535620863298433391719299834222
-2.2695204632297332203449968801578506827
0.
-0.164780840817599472103438529302366078
0.8540560165482805610182026612164918333
-1.08436869097973542785950940015027299523
0.
0.72706057432931203710069212320377118886
-0.109799249443376698009977587844332447276
-1.9097869322303901995496744348201900721
0.
-0.080201923361738994278091752221371280029
-0.187423378618934044492760904176975600421
0.43289542760312027525060329935513436794
0.
-0.147914221440371529414647966405027545989
0.2918837157479509669677497640805086121
1.273977108540075731113461188215296716
0.
0.121619721159857155368122505478822859
-0.5229872708374868617298147910332772881
0.65418890778592408974390082221361808479
0.
-0.43219870923341663360162101525929756463
0.077480312604029683010153917166462633759
1.0364177087925752207553387052030302584
0.
0.054791499396313753100784538219159003347
0.130466834432525907727651315326511394233
-0.08376828822965434739877821357367793098
0.
0.10037207940564321639875799974106485024
-0.18582654337623946694257881517842179164
0.31295193696832446228484059247421100736
-13.705143449548131684423424303531646728
0.2736407889803814663665093576128128916
-0.71977566406775861374001124204369261861
-0.08397141819150205632737993255432229489
0.038752407791855833507632667078723898158
-0.0686529522389834473417025151320558507
0.14259801733510682475447595152218127623
-0.086549755613832185519029849274375010282
0.81702537541793840425441430852515622973
-0.073375173219751135822441767686541425064
0.1713721636512114954165042490785708651
0.028275351085077570639780830674681055825
0.033636261968149810952510847528174053878
0.0225725835294459144242384951439817086794
-0.04369250356707503335496056706688250415
-1.6747378981891625215894237044267356396
0.
-0.058812862560611911533214879455044865608
0.5244170121262567985098712597391568124
3.0455874332329178066913755174027755857
0.
0.4742795787215757230548263123637298122
-0.04512718678856814796818142099255055655
-1.4958407354039142678203688774374313653
0.
-0.03616877924792908510776001662634371314
-0.080241794550467052116182742338423850015
0.772826294704086813602827987779164687
0.
-0.0679790353191626200990427264514437411
0.15870845671025834988654423796106129885
0.58248217238366073456035110211814753711
0.
0.031659152862343081791252075163356494158
-0.20726966800032831095279561850475147366
0.6096945590866597042278840490325819701
0.
-0.181192970634088235115655152185354382
0.02306274904284409330013083661015116377
0.4996918457461433926702909502637339756
0.
0.01774316249202980907972992952181812143
0.040243565417714420584527346136383130215
-0.135945562273828035593226104538189247251
0.
0.03302920513846730604656798391260963399
-0.070079237034006716666745262500626267865
0.4852709248526480001473260017519351095
-0.22106850358336285755633809912978904322
2.1985285557205536122182820690795779228
0.
-0.17807538022431101953912957469583489001
0.37701401082141405840530978821334429085
-0.092381757426393817933529817310045473278
-2.956741276680942220878023363184183836
0.
-0.070062884018245549788694859216775512323
0.81077475485156180745605070114834234118
-0.019034921457705723801812069950756267644
0.
0.75016261205137024781208765489282086492
-0.055029274523514665196088913035055156797
-2.724767414875686188935333120753057301
0.
-0.044999144679788737055670111431027180515
0.25398527404177173583121884803404100239
-0.098799538206174264409753504878608509898
2.3452326582919895692214140581199899316
0.
-0.08501960819445007755401633176006725989
0.211186676801956629834222667341236956418
-0.091619116074362336177294707795226713642
2.3586899619002581474092039570678025484
-0.07940062662984430363888321835474926047
0.200916678337154763767102849669754505157
0.026134336510461552566253473628421488684
0.006185689740456134198820503655724678538
0.021239349398129967610993062976376677398
-0.0432499119114863328494635652532451786
0.5255800714534993867133039202599320561
-0.17326936934842904203257774042867822573
0.17553025656882983995821234657341847196
-0.15466932878203129564376183679996756837
0.46233730107767528894058273181144613773
-0.19250344209658748484415013990656007081
-0.3495972891664954063095649416936794296
0.16748262982452086222728837583417771384
-0.9665226708053007431686864947550930083
0.
0.13223593716203779768747494927083607763
-0.26490471710783619618823081509617622942
0.06844302093945012210873812819045269862
1.68075439753761379790830687852576375008
0.
0.050504813541727658354751895330991828814
-0.4911615765124284771481200095877284184
0.23915925575017299431479500526620540768
0.
-0.44816911944628440300775196192262228578
0.038700727685853565651630248112269327976
1.52570032897294161067236473172670230269
0.
0.03103970831122894458165006881245062687
-0.169312772851443527066805927461246028543
0.068848568436892285116179834858485264704
-1.11156234080670257569067871372681111097
0.
0.058372504311383341391028523048589704558
-0.13819508342587102922571773433446651325
0.063191736430330699980650877023435896263
-1.12267506851925702449079835787415504456
0.05399701082762475151666237138670112472
-0.13041630653751815072105557646864326671
-0.01971456550082616859809192533248278778
-0.015906090853035736998322136059869080782
-0.015811300963662476559701275391489616595
0.031078048685853752741703459605560055934
-0.34797541900290096528181038593174889684
0.119441642574147147137786362236511195078
-0.19781889162226384826226421864703297615
0.105375937793963009303510602876485791057
-0.3021535850377766729835116166213992983
0.104602012377780467788923601801798213273


==> anc/VAL1RE.m <==
-0.60459978807807268630369890161091461778
0.247006250295018547902259342663455754519
-0.78130241289648638680631620445637963712
0.15766014916783233079655701658339239657
0.78130241289648638680631620445637963712
0.195325603224121596701579051114094909281
-0.15766014916783233079655701658339239657
-0.113025375771578714956255851120658917353
-0.8840238117500799353010165759769733995
0.092235606640335310313361105727381072938
0.14462675602334162938689132715808227658
-0.02503270048945201858847653397788235452
0.1344636915093624374151204392546787858
-0.049634797608057119877589258294392493554
0.308759743036558897966159520365181379
2.0995565529064399434844290226465091109
0.2181729465767158759881283458526013419
0.21278573059244157428260280084941769019
-0.02685929754226030335972907892028160859
-0.3526366380860783134032487851072801277
-0.1945682462860137407201222004005103372
-1.1266913808638121530236730905016884208
-0.12848699981984876283824803522293223068
-0.1245245841230429861834494431604980491
0.018363785413972124466175372958787193056
0.17812179742790587577694338961009634659
1.0354958238210769660980758999357931316
-0.62470439034010749601577572320820763707
-0.72241080034244031793377871508710086346
0.27185447342206481291526642962708137929
-2.9155471855753245513653837406309321523
0.23143056866348479805317595037195133045
-0.6079040610335462169189213454956188798
-0.50480058345224210203383563566603697836
0.092909472338632184684747983283159555867
0.40551950842014622411468849350058007985
-0.16647201865585173341521851853030966595
0.72691589748111673507935392990475520492
-0.137573121944870091493129393711569719017
0.32990200292462973363782907654240261763
0.34517430775779173179884651290194597095
-0.0591504258720180267627775094751996221
-0.5330856297602730720086583460215479136
-4.8472029461757664137167012086138129234
-0.4761408942354977136268701087828958407
-0.196369563928743218195194231157074682414
0.1854098339955301821824207308964105323
0.80095777186615124687563138650148175657
0.15905685454642318199525163890939438716
0.120019122518646409458753510079986881465
-0.31596546524105723063868822464428376406
-0.056683154011335688815531597128938301466
0.120007286874258725650754797698027687147
-0.94115997925522665301656388692208565772
0.93914557082155480927099233667831867933
0.2387841756614067778574650446898886003
-0.86732040570638124776792210468556731939
0.080846023672595246356564757661544717848
0.0287505159580358146675926889201946323737
-0.027062581807765880709260031267149315681
0.067222807056363798050568902908707968891
0.1672973327248319652671426638335105963
1.21600105440347383556343174859648570418
-0.049232776440731679246098906332917977125
0.14716653368455578920759307948173955083
0.0810805653015088806379040420324599836
0.3324501519474711841439784620888531208
0.042092006107455143260054342135845217854
-0.084321790352144598834627231553895398974
0.535000740983103462156122986925765872
0.57470558309793928764008796861162409186
-0.14265666140203647760387184462160803378
0.485645498065948977295391841835225932
-0.053893929455804991113243573863655910827
0.068884004113212854436554266612802166492
0.018580545203619264205130434675083961338
-0.043988861276448465442712176809436641634
-0.110764016017570285366211635391664458439
-0.64896493415208877930666631073108874261
0.033542202765706567724190989565613563172
-0.0961784732633989974948107715135847684
-0.062586684540288747835568017308105481789
-0.3523429538129688176617548833746695891
-4.0709187631460457268417485465761274099
-0.32646668123057048793711487633117940277
-0.0152465149981652857424929692342630005442
0.079108371938792457211953035312035353854
0.6136098467012992552227501619199756533
0.070452680905168305058872135759884258732
0.034686527835614718029422220979540725239
0.089074263622815938457044637743820203468
1.0195845779964207711287826896295882762
0.081005996950025721536903233754856046289
0.02292723791400362934322920693830383243
-0.025274249268391984352133405877793848049
-0.147776461593906893732253138296073302627
-0.02220516894994531073570520618432055926
-0.01351956446209188859863825626916877809
0.14765422921451729076913750304811401293
-0.019799445261386699329575478145670786034
0.05049199387507951469755695939056749921
-0.6771695752864247408453479692980181426
5.8226390017927842635003798932302743197
0.154173419256215082917549352714559063315
-0.64161918745777646311267972123459912837
0.039180942829074708044778674320696154609
0.252327729607698392211290183695382439
-0.0120332109865905357432014355367755342741
0.034173055304032869117225601485188235529
0.08251737673713720189194731347015476786
0.9468393498920998352375022477644961327
-0.0223771051644141884262584341058754944242
0.075030695976235975419577073353138985112
0.021203270931783556318972472354289493523
0.038979984653375987502244015558972023428
0.010751529759448472112204342465702211484
-0.025148994306713443741552183041676471475
0.24005723793934166665486884539859602228
-0.045202941840822657981746601763006765395
-0.059274721298963099769263607186076114886
0.22330957476923096738374852066044695675
-0.0184074266532514886629545713958577835
-0.023553415496532115191996581415878608823
0.0059446412490907337908274676863129570847
-0.01565826284650378985574548096337821335
-0.038429243138233669385694923903429298662
-0.3286829212963581769990639713796554133
0.0109326987824594507731079673362728499342
-0.034339880886344799348908196634511114098
-0.015401277149815609246452652314474107698
0.206501813597114503018303821590961888432
0.20754240671350554503504781678202562034
1.825350184762478900069027076824568212
-0.05906005394962306198625157094284077175
0.18489608095999315873214641214872244746
0.078163557279572429270508848730969475582
0.07379959834424008879860679144258028828
0.75310201547614030737065604625968262553
-0.023488263899680169449757372035492153373
0.06297954478535107425418715365594835021
-1.1707101876693657427352945887832902372
-0.48319885768561343653004769294057041407
0.242736679138769784191964618003112263977
-1.1251201358112943307077102872426621616
0.050284770508942366884497232604189775884
0.86642571793195832796641298045869916678
-0.01491507940331015906465506049016767065
0.044481679529426283725701551929887500592
0.049414085677767012605432483951517497189
0.10636586021849196714850194211976486258
1.33819781024838913019436859030975028872
-0.02790407911974420243628181026451784419
0.097671528032699267418692556930182036012
0.015576915420713077428671589075293013593
0.100211480683235334976366459613927872852
1.3101632037389170371000091108726337552
0.092326098768189326926325577460374915972
0.011836015794731690256580414200016093673
-0.0242702954837160332635104253995450562797
-0.17300800703681701309122331622347701341
-0.021535902232784287502198594665969721973
-0.0113443480290791390285853879049682291225
-0.0141838978981067686396810856308547954541
0.214146234110402955419516501933685504
-0.9112545638177659279577369488833937794
0.20148707444668831345602200144639937207
-0.055495070731893372806275976927281590179
-0.29942161757228585861057013062236364931
-0.177444444924890476489309776297886856
-0.150607460723735986363180927583016455174
-1.14311223719414289945461860042996704578
0.04399998645863988089299567718626349233
-0.13276274199379978213642061746213585138
-0.068512152358323349932156531849614111707
-0.05187440078786009767242148882360197604
-0.3059801990510078173457486627739854157
0.017005619658535774119112460311953327618
-0.043571790755143210982502921524428529665
0.67163870938223269035916018765419721603
-0.401998424983873392513089584099361673
-0.14540542558672389650276102202042238787
0.64089642364585863720805036791716702282
-0.033874390584320450414690384377536247484
-0.39410327794405702883651088086480740458
0.0103231870701543486379403447017466533
-0.02961566785583246222413045245502871694
-0.042940611006181739206510883377632126212
-0.071374151040404454349186380568426102
-0.81474742953615786333898540760856121778
0.019209129662033176677571333357263938524
-0.06500927471346577835031865788550931029
-0.016116849355497186307983881192740227561
-0.066629346288855584301558110382757149637
-0.79525588750032649709709176022442989051
-0.060912486535209621474340480062892311253
-0.0130854676494891481591809068163456686307
0.017813789715570158694868396764832141344
0.112022390066287252929910778220801148564
0.0156960127210749519899302129033458186314
0.0091468698047826486885458763254064251669
-0.0074255202424012159770350116616555169458
-0.142609606963449375705010879755718633532
0.35164904743464764358407137478934600949
-0.133378643658150830564323996441089548171
0.025389127814906074093181942430419439916
0.196640100734395223414097131353628356


==> anc/checkExample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     46601,       1191]
NotebookOptionsPosition[     43155,       1087]
NotebookOutlinePosition[     43520,       1103]
CellTagsIndexPosition[     43477,       1100]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["                         Check the example            \
                 ", "Subsubsection",
 Background->RGBColor[0.87, 0.94, 1]]], "Subsubsection",
 CellChangeTimes->{{3.700044328451049*^9, 3.700044412209405*^9}, {
   3.703928770205412*^9, 3.703928803660469*^9}, {3.703934342684301*^9, 
   3.7039343435155163`*^9}, {3.703939661391159*^9, 3.7039396641799307`*^9}, {
   3.7094427010879087`*^9, 3.709442720430276*^9}, {3.711273213800165*^9, 
   3.711273216453718*^9}, {3.7114283192148542`*^9, 3.711428368253696*^9}, {
   3.711795491583777*^9, 3.711795498542513*^9}, {3.71256841329527*^9, 
   3.712568413723042*^9}, {3.7126485197734547`*^9, 3.712648522451621*^9}, {
   3.713172898598078*^9, 3.7131728997754593`*^9}, {3.7143324328000937`*^9, 
   3.7143324340187283`*^9}, {3.714416459177785*^9, 3.7144164599956007`*^9}, {
   3.71445197551585*^9, 3.714451975870399*^9}, 3.715016336404084*^9, {
   3.715021142030499*^9, 3.7150211428376923`*^9}, {3.7168239389419107`*^9, 
   3.716823939194193*^9}, 3.717083405744091*^9, {3.717087863683721*^9, 
   3.717087864235285*^9}, {3.7202544638741713`*^9, 3.720254464464123*^9}, {
   3.7497110471802187`*^9, 3.749711051163085*^9}, {3.7497181849551783`*^9, 
   3.74971818632465*^9}},
 ExpressionUUID -> "8239bced-2cf8-4bba-a3aa-67673e5f47a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "HarmonicSums.m"}], ";"}]], "Input",
 CellChangeTimes->{{3.74971874977203*^9, 3.749718757758853*^9}, 
   3.749718811350286*^9, 3.749718896678648*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HarmonicSums", " ", "by", " ", "Jakob", " ", "Ablinger"}], " ", 
   "\[LongDash]", " ", 
   RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", " ", 
   RowBox[{"Version", " ", "1.0"}]}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"06", "/", "09"}], "/", "18"}], ")"}]}]], "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.749719694701329*^9},
 FontColor->GrayLevel[0.],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{Active->True}]
}, Open  ]],

Cell["Input: inhomogeneity", "Text",
 CellChangeTimes->{{3.7497182213648987`*^9, 3.749718244795969*^9}, 
   3.749718292843402*^9},
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"oldsubs", "=", 
   RowBox[{"Get", "[", "\"\<Rint.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.749711093811488*^9, 3.7497111142177*^9}, {
  3.749712372921369*^9, 3.749712378346496*^9}, {3.749717060086405*^9, 
  3.749717060946121*^9}},
 ExpressionUUID -> "159a6d93-2e4a-4e87-9dc9-450e8d0fe179"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"osubs", "[", 
    RowBox[{"-", "4"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"oosubs", "[", "0", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714985147085903*^9, 3.714985147091998*^9}},
 ExpressionUUID -> "a8e31c37-9866-49d4-8eb4-29d74030ed1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"osubs", "[", "ii", "]"}], "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"osubs", "[", 
             RowBox[{"ii", "-", "1"}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"oldsubs", "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "1"}], "]"}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"HFORM3l1a_", "[", "a__", "]"}], "[", "x", "]"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"HFORM3l1a", "[", "a", "]"}], "[", 
                  RowBox[{"x", ",", "ii"}], "]"}]}], "}"}]}], ")"}], 
             "\[Rule]", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"oldsubs", "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "2"}], "]"}], "]"}], ",", "Ep", ",", 
               "ii"}], "]"}]}]}], "}"}], "]"}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"-", "3"}], ",", "7"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"oosubs", "[", "jj", "]"}], "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"oosubs", "[", 
          RowBox[{"jj", "-", "1"}], "]"}], ",", 
         RowBox[{"osubs", "[", "7", "]"}]}], "}"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", "oldsubs", "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.714985209800486*^9, 3.714985209804356*^9}, 
   3.7150223912949266`*^9, {3.721240878097414*^9, 3.72124088152328*^9}},
 ExpressionUUID -> "b124af47-5aa8-4a1b-bb88-0b2712a60c07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expoldsubs", "=", 
   RowBox[{"oosubs", "[", 
    RowBox[{"Length", "[", "oldsubs", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7149852544650307`*^9, 3.714985254465469*^9}},
 ExpressionUUID -> "e68a6a3c-be36-42c9-accf-4a46ee389b39"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"subs1", "[", 
    RowBox[{"-", "4"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.712671739401029*^9, 3.712671745636403*^9}, {
   3.7126722688146133`*^9, 3.712672279197538*^9}, {3.712847257607498*^9, 
   3.7128472579393673`*^9}, 3.712851499492422*^9, {3.7136107502611856`*^9, 
   3.713610769553969*^9}, 3.71429362868985*^9},
 ExpressionUUID -> "939cae3c-d5a3-4ecd-b0b6-529e88de902d"],

Cell["The system of differential equations:", "Text",
 CellChangeTimes->{{3.7497183355918837`*^9, 3.7497183763865747`*^9}, 
   3.7497185490819893`*^9},
 FontColor->RGBColor[0, 0, 1],
 ExpressionUUID -> "41437201-17d4-4108-a0a7-303b7954023b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"system", "=", 
   RowBox[{"Get", "[", "\"\<system.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7125690135313997`*^9, 3.712569043914312*^9}, 
   3.7126485506552687`*^9, {3.71264859449402*^9, 3.7126486000373573`*^9}, {
   3.71264870878265*^9, 3.7126487614285717`*^9}, 3.712650295814773*^9, 
   3.7126503496653643`*^9, {3.7128506931634493`*^9, 3.712850721614971*^9}, {
   3.713172938128767*^9, 3.713172952902534*^9}, 3.7136078012233067`*^9, 
   3.713607864680717*^9, {3.714202785930583*^9, 3.714202811938664*^9}, {
   3.714209405312352*^9, 3.714209416347803*^9}, 3.714325003193791*^9, 
   3.714325049741775*^9, 3.714325290987438*^9, 3.7144165451838903`*^9, 
   3.714416608949461*^9, {3.714452021205755*^9, 3.714452065288743*^9}, {
   3.715016516459363*^9, 3.715016562001485*^9}, {3.715021183902524*^9, 
   3.715021211329946*^9}, 3.71502124451204*^9, {3.716803346976757*^9, 
   3.716803356431815*^9}, 3.7202548554996233`*^9, {3.749711169634717*^9, 
   3.74971118089117*^9}, {3.7497123887438602`*^9, 3.749712393637363*^9}, {
   3.749712922276222*^9, 3.749712937310615*^9}, {3.7497170849379187`*^9, 
   3.749717085901327*^9}},
 ExpressionUUID -> "0be87c64-e44e-407f-b547-ec3df07bf292"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nn", "=", 
   RowBox[{"Length", "[", "system", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714194180126487*^9, 3.714194193109165*^9}, 
   3.7198132685633717`*^9},
 ExpressionUUID -> "86f93c93-ed07-4074-a332-92e9fbc9c111"],

Cell[BoxData[
 RowBox[{
  RowBox[{"masters", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"HFORM3l1a", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"HFORM3l1a", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"HFORM3l1a", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.71186231476563*^9, 3.711862370854252*^9}, 
   3.711862411607408*^9, {3.71187846898321*^9, 3.711878476425242*^9}, {
   3.712032994607799*^9, 3.712033001105008*^9}, {3.712050955421886*^9, 
   3.712050960642806*^9}, {3.7120518225708647`*^9, 3.712051826715456*^9}, 
   3.712648767128207*^9, {3.712649138862749*^9, 3.712649154514135*^9}, 
   3.712652504303029*^9, 3.71265323626798*^9, {3.7126688595990143`*^9, 
   3.712668862987212*^9}, {3.712669632296401*^9, 3.712669641497334*^9}, 
   3.7131729570490837`*^9, 3.714195865106431*^9, 3.7142093759575167`*^9, {
   3.7150212046043663`*^9, 3.715021205725272*^9}, {3.749711197220543*^9, 
   3.749711203539528*^9}},
 ExpressionUUID -> "c1737a2d-6575-443f-85f5-bd1bfd53cf52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expsubs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "\[Rule]", 
      RowBox[{"4", "-", 
       RowBox[{"2", "*", "Ep"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"HFORM3l1a", "[", "a1__", "]"}], "[", "x", "]"}], "\[Rule]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ep", "^", "n"}], "*", 
         RowBox[{
          RowBox[{"HFORM3l1a", "[", "a1", "]"}], "[", 
          RowBox[{"x", ",", "n"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"-", "3"}], ",", "7"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "n0_", "]"}], "[", 
        RowBox[{"HFORM3l1a", "[", "a0__", "]"}], "]"}], "[", "x", "]"}], 
      "\[Rule]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ep", "^", "n"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"n0", ",", "0"}], "]"}], "[", 
           RowBox[{"HFORM3l1a", "[", "a0", "]"}], "]"}], "[", 
          RowBox[{"x", ",", "n"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"-", "3"}], ",", "7"}], "}"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.721241302312921*^9, 3.721241320517766*^9}, {
  3.749711840157907*^9, 3.7497118448749723`*^9}},
 ExpressionUUID -> "b847b57b-4a9f-409c-9813-1cb1ee51b598"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expsystem", "=", 
   RowBox[{"system", "/.", "expsubs"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7126689587108707`*^9, 3.7126689678647614`*^9}, {
   3.7128571191949377`*^9, 3.712857122388795*^9}, {3.712857216658599*^9, 
   3.7128572198466377`*^9}, 3.713173012618947*^9, 3.715006160353917*^9, {
   3.715018781192214*^9, 3.7150187926179028`*^9}},
 ExpressionUUID -> "c1ab5462-ad20-4664-965b-266b73d98ae4"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"zero", "[", 
        RowBox[{"jj", ",", "ii"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"expsystem", "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ep", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
            ",", "Ep", ",", "ii"}], "]"}], "-", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"expsystem", "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "2"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ep", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
            ",", "Ep", ",", "ii"}], "]"}]}], ")"}], "/.", "expoldsubs"}]}], 
      ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "nn"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "4"}], ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.712668981659178*^9, 3.712669019647768*^9}, {
   3.712669212977824*^9, 3.712669275053976*^9}, {3.71266954790889*^9, 
   3.7126695580360126`*^9}, {3.712853067547502*^9, 3.712853067845645*^9}, {
   3.71285553242516*^9, 3.712855535660801*^9}, {3.7128555881981363`*^9, 
   3.71285558861202*^9}, {3.713173022407298*^9, 3.7131730271463337`*^9}, {
   3.713179416819759*^9, 3.713179417981427*^9}, {3.714312811105481*^9, 
   3.714312811960636*^9}, {3.714323175521484*^9, 3.714323176590044*^9}, 
   3.714325090981144*^9, {3.714325522157242*^9, 3.714325522982045*^9}, {
   3.714328533200657*^9, 3.714328533572442*^9}, {3.714416634038012*^9, 
   3.714416635292055*^9}, {3.714417686306992*^9, 3.714417688669407*^9}, {
   3.714452483457471*^9, 3.714452484012525*^9}, {3.715006165746399*^9, 
   3.715006171721671*^9}, {3.7168936594729652`*^9, 3.716893660431226*^9}, {
   3.717088472182378*^9, 3.717088474741569*^9}, {3.7171558320273113`*^9, 
   3.7171558325537453`*^9}, {3.719748336715456*^9, 3.7197483380743628`*^9}, {
   3.720255152018571*^9, 3.72025515668073*^9}, {3.7497112318088827`*^9, 
   3.749711277497285*^9}},
 ExpressionUUID -> "12772c88-877a-4264-96c0-70fc6b676246"],

Cell["Import the solution:", "Text",
 CellChangeTimes->{{3.749712947283165*^9, 3.749712955858652*^9}, {
  3.749718387851816*^9, 3.749718413311448*^9}, {3.749718566640244*^9, 
  3.7497185701897497`*^9}},
 FontColor->RGBColor[0, 0, 1],
 ExpressionUUID -> "2afe213d-eb85-40ae-9b6a-57b2e7909bdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ressubs", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<exampleIntegral.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"J1", "\[Rule]", 
       RowBox[{"masters", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"J2", "\[Rule]", 
       RowBox[{"masters", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"J3", "\[Rule]", 
       RowBox[{"masters", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.749711289244767*^9, 3.749711354119073*^9}, {
  3.749711396840719*^9, 3.749711409932317*^9}, {3.749712412027033*^9, 
  3.749712414686453*^9}, {3.7497171151060534`*^9, 3.749717115996439*^9}},
 ExpressionUUID -> "be8e1881-c99e-486e-9832-3ff7d1109611"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"esubs", "[", 
    RowBox[{"-", "4"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"eesubs", "[", "0", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.714985147085903*^9, 3.714985147091998*^9}, {
  3.74971150092839*^9, 3.7497115070351973`*^9}},
 ExpressionUUID -> "8d893731-9108-43bd-9e55-4003ec5b9703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"esubs", "[", "ii", "]"}], "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"esubs", "[", 
             RowBox[{"ii", "-", "1"}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ressubs", "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "1"}], "]"}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"HFORM3l1a_", "[", "a__", "]"}], "[", "x", "]"}], 
                 "\[Rule]", 
                 RowBox[{
                  RowBox[{"HFORM3l1a", "[", "a", "]"}], "[", 
                  RowBox[{"x", ",", "ii"}], "]"}]}], "}"}]}], ")"}], 
             "\[Rule]", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"ressubs", "[", 
                RowBox[{"[", 
                 RowBox[{"jj", ",", "2"}], "]"}], "]"}], ",", "Ep", ",", 
               "ii"}], "]"}]}]}], "}"}], "]"}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", 
         RowBox[{"-", "3"}], ",", "4"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"eesubs", "[", "jj", "]"}], "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eesubs", "[", 
          RowBox[{"jj", "-", "1"}], "]"}], ",", 
         RowBox[{"esubs", "[", "4", "]"}]}], "}"}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", "ressubs", "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.714985209800486*^9, 3.714985209804356*^9}, 
   3.7150223912949266`*^9, {3.721240878097414*^9, 3.72124088152328*^9}, {
   3.749711510529064*^9, 3.749711538931077*^9}, {3.749711604040715*^9, 
   3.749711608654441*^9}},
 ExpressionUUID -> "659aefa3-029e-4989-97eb-850f5ec74776"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expressubs", "=", 
   RowBox[{"eesubs", "[", 
    RowBox[{"Length", "[", "ressubs", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7149852544650307`*^9, 3.714985254465469*^9}, {
  3.749711544159889*^9, 3.7497115533339977`*^9}},
 ExpressionUUID -> "e44cb357-dca3-4549-812d-7f77ff1686be"],

Cell["Check of Integral 1 :", "Text",
 CellChangeTimes->{{3.749712438848057*^9, 3.749712451019051*^9}, {
  3.749718421074254*^9, 3.749718440779406*^9}},
 FontColor->RGBColor[0, 0, 1],
 ExpressionUUID -> "b6dbab89-fa6b-4e4c-b13c-fb265d1976a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tt1", "[", "ii", "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"LinearHExpand", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"zero", "[", 
            RowBox[{"1", ",", "ii"}], "]"}], "/.", "expressubs"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"n1_", ",", "0"}], "]"}], "[", 
              RowBox[{"HFORM3l1a", "[", "a1__", "]"}], "]"}], "[", 
             RowBox[{"x", ",", "i1_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"HFORM3l1a", "[", "a1", "]"}], "[", 
                RowBox[{"x", ",", "i1"}], "]"}], "/.", "expressubs"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "n1"}], "}"}]}], "]"}]}], "}"}]}], ")"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"__", ",", "x"}], "]"}], ",", "z2", ",", "z3", ",", "z5", 
         ",", "li4half", ",", "ln2"}], "}"}], ",", "Simplify"}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<J1 at Ep^\>\"", ",", "ii"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"tt1", "[", "ii", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "3"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7497116260833693`*^9, 3.749711683640477*^9}, {
  3.749711866244828*^9, 3.749711867839035*^9}, {3.749711941646193*^9, 
  3.749712107096101*^9}, {3.749712173300783*^9, 3.7497121798569403`*^9}, {
  3.749712466548139*^9, 3.749712468070272*^9}},
 ExpressionUUID -> "b62a166c-5455-4b2e-88e8-460931d89d4b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}]}],
  SequenceForm["J1 at Ep^", -3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697104055*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697105048*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}]}],
  SequenceForm["J1 at Ep^", -2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697119583*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697121097*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}]}],
  SequenceForm["J1 at Ep^", -1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697122209*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697122902*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["J1 at Ep^", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697157658*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697158535*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["J1 at Ep^", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697362*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719697362939*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["J1 at Ep^", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.7497196982937517`*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719698294859*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["J1 at Ep^", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.749719703758954*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.74971168445247*^9, 3.749711856401143*^9, 3.749711958625073*^9, 
   3.749712013426175*^9, 3.749712068952379*^9, 3.749712108251277*^9, 
   3.749712470483942*^9, 3.749712681996846*^9, 3.749717141330867*^9, 
   3.749718305890997*^9, 3.7497185861314507`*^9, 3.749718863651288*^9, {
   3.7497196867166758`*^9, 3.7497197037601833`*^9}},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J1 at Ep^\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["J1 at Ep^", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971168445247*^9, 3.749711856401143*^9, 
  3.749711958625073*^9, 3.749712013426175*^9, 3.749712068952379*^9, 
  3.749712108251277*^9, 3.749712470483942*^9, 3.749712681996846*^9, 
  3.749717141330867*^9, 3.749718305890997*^9, 3.7497185861314507`*^9, 
  3.749718863651288*^9, 3.7497196867166758`*^9, 3.7497197392763453`*^9},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971168445247*^9, 3.749711856401143*^9, 
  3.749711958625073*^9, 3.749712013426175*^9, 3.749712068952379*^9, 
  3.749712108251277*^9, 3.749712470483942*^9, 3.749712681996846*^9, 
  3.749717141330867*^9, 3.749718305890997*^9, 3.7497185861314507`*^9, 
  3.749718863651288*^9, 3.7497196867166758`*^9, 3.749719739278224*^9},
 ExpressionUUID -> "7c43a85c-d48d-4612-87fe-ab10ea69ce54"]
}, Open  ]]
}, Open  ]],

Cell["Check of Integral 2 :", "Text",
 CellChangeTimes->{{3.749712585275975*^9, 3.749712590811122*^9}, {
  3.749718457795456*^9, 3.749718487995591*^9}},
 FontColor->RGBColor[0, 0, 1],
 ExpressionUUID -> "c4c80d33-84c9-494f-9c01-179d01203526"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tt2", "[", "ii", "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"LinearHExpand", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"zero", "[", 
            RowBox[{"2", ",", "ii"}], "]"}], "/.", "expressubs"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"n1_", ",", "0"}], "]"}], "[", 
              RowBox[{"HFORM3l1a", "[", "a1__", "]"}], "]"}], "[", 
             RowBox[{"x", ",", "i1_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"HFORM3l1a", "[", "a1", "]"}], "[", 
                RowBox[{"x", ",", "i1"}], "]"}], "/.", "expressubs"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "n1"}], "}"}]}], "]"}]}], "}"}]}], ")"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"__", ",", "x"}], "]"}], ",", "z2", ",", "z3", ",", "z5", 
         ",", "li4half", ",", "ln2"}], "}"}], ",", "Simplify"}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<J2 at Ep^\>\"", ",", "ii"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"tt2", "[", "ii", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "3"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.749712488001487*^9, 3.749712524523676*^9}},
 ExpressionUUID -> "e846173f-6cc8-4b80-be44-bd8b891ffaa3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}]}],
  SequenceForm["J2 at Ep^", -3],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739329048*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.7497197393297567`*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}]}],
  SequenceForm["J2 at Ep^", -2],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739346836*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739348028*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}]}],
  SequenceForm["J2 at Ep^", -1],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739366756*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739368044*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["J2 at Ep^", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739445491*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739446349*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["J2 at Ep^", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739750701*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719739751565*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["J2 at Ep^", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719741059218*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719741060112*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["J2 at Ep^", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719747989019*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.7497197479901447`*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J2 at Ep^\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["J2 at Ep^", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719799862941*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.74971253018598*^9, 3.749712768349894*^9, 
  3.749717183986438*^9, 3.749718346066194*^9, 3.749718625661846*^9, 
  3.7497189042516127`*^9, 3.749719799864653*^9},
 ExpressionUUID -> "d49c0850-4768-412e-ae63-2c78a79e34e4"]
}, Open  ]]
}, Open  ]],

Cell["Check of Integral 3 :", "Text",
 CellChangeTimes->{{3.749712557831655*^9, 3.7497125641411543`*^9}, {
  3.749718494549386*^9, 3.7497185221807623`*^9}},
 FontColor->RGBColor[0, 0, 1],
 ExpressionUUID -> "0f85b955-7987-455e-ac76-06343082475f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tt3", "[", "ii", "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"LinearHExpand", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"zero", "[", 
            RowBox[{"3", ",", "ii"}], "]"}], "/.", "expressubs"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"n1_", ",", "0"}], "]"}], "[", 
              RowBox[{"HFORM3l1a", "[", "a1__", "]"}], "]"}], "[", 
             RowBox[{"x", ",", "i1_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"HFORM3l1a", "[", "a1", "]"}], "[", 
                RowBox[{"x", ",", "i1"}], "]"}], "/.", "expressubs"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "n1"}], "}"}]}], "]"}]}], "}"}]}], ")"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"__", ",", "x"}], "]"}], ",", "z2", ",", "z3", ",", "z5", 
         ",", "li4half", ",", "ln2"}], "}"}], ",", "Simplify"}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<J3 at Ep^\>\"", ",", "ii"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"tt3", "[", "ii", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"ii", ",", 
     RowBox[{"-", "3"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7497125672661467`*^9, 3.7497125752851763`*^9}},
 ExpressionUUID -> "84aeabaa-970c-414f-8871-59f4162a8ee8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}]}],
  SequenceForm["J3 at Ep^", -3],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.7497197999950933`*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719799995994*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}]}],
  SequenceForm["J3 at Ep^", -2],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719799996769*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719799997308*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}]}],
  SequenceForm["J3 at Ep^", -1],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719800011775*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719800015329*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["J3 at Ep^", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719800027114*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719800027814*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["J3 at Ep^", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719800130468*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719800131219*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["J3 at Ep^", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.74971980065969*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.7497198006603928`*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["J3 at Ep^", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719804327056*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.7497198043278*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J3 at Ep^\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["J3 at Ep^", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719839655448*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.749712858487863*^9, 3.749717244290389*^9, 
  3.749718408594324*^9, 3.749718687384534*^9, 3.749718965927071*^9, 
  3.749719839656193*^9},
 ExpressionUUID -> "84b454e9-d699-4a29-bc6e-0dd26752bd5b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1380, 827},
WindowMargins->{{221, Automatic}, {Automatic, 90}},
Magnification:>2. Inherited,
FrontEndVersion->"10.2 for Linux x86 (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1297, 18, 73, "Subsubsection"],
Cell[CellGroupData[{
Cell[1901, 44, 189, 4, 61, "Input"],
Cell[2093, 50, 507, 14, 79, "Print"]
}, Open  ]],
Cell[2615, 67, 161, 3, 64, "Text"],
Cell[2779, 72, 338, 7, 61, "Input"],
Cell[3120, 81, 350, 10, 61, "Input"],
Cell[3473, 93, 1968, 54, 335, "Input"],
Cell[5444, 149, 278, 6, 61, "Input"],
Cell[5725, 157, 463, 10, 61, "Input"],
Cell[6191, 169, 241, 4, 64, "Text"],
Cell[6435, 175, 1225, 19, 61, "Input"],
Cell[7663, 196, 260, 6, 61, "Input"],
Cell[7926, 204, 1726, 33, 179, "Input"],
Cell[9655, 239, 1474, 43, 218, "Input"],
Cell[11132, 284, 440, 8, 61, "Input"],
Cell[11575, 294, 2647, 57, 335, "Input"],
Cell[14225, 353, 292, 5, 64, "Text"],
Cell[14520, 360, 792, 19, 101, "Input"],
Cell[15315, 381, 400, 11, 61, "Input"],
Cell[15718, 394, 2068, 56, 335, "Input"],
Cell[17789, 452, 329, 7, 61, "Input"],
Cell[18121, 461, 242, 4, 64, "Text"],
Cell[CellGroupData[{
Cell[18388, 469, 1971, 50, 452, "Input"],
Cell[CellGroupData[{
Cell[20384, 523, 585, 12, 45, "Print"],
Cell[20972, 537, 438, 7, 45, "Print"],
Cell[21413, 546, 585, 12, 45, "Print"],
Cell[22001, 560, 438, 7, 45, "Print"],
Cell[22442, 569, 585, 12, 45, "Print"],
Cell[23030, 583, 438, 7, 45, "Print"],
Cell[23471, 592, 565, 11, 45, "Print"],
Cell[24039, 605, 438, 7, 45, "Print"],
Cell[24480, 614, 562, 11, 45, "Print"],
Cell[25045, 627, 438, 7, 45, "Print"],
Cell[25486, 636, 567, 11, 45, "Print"],
Cell[26056, 649, 438, 7, 45, "Print"],
Cell[26497, 658, 565, 11, 45, "Print"],
Cell[27065, 671, 440, 7, 45, "Print"],
Cell[27508, 680, 558, 10, 45, "Print"],
Cell[28069, 692, 429, 6, 45, "Print"]
}, Open  ]]
}, Open  ]],
Cell[28525, 702, 242, 4, 64, "Text"],
Cell[CellGroupData[{
Cell[28792, 710, 1774, 47, 452, "Input"],
Cell[CellGroupData[{
Cell[30591, 761, 414, 9, 45, "Print"],
Cell[31008, 772, 269, 4, 45, "Print"],
Cell[31280, 778, 414, 9, 45, "Print"],
Cell[31697, 789, 267, 4, 45, "Print"],
Cell[31967, 795, 414, 9, 45, "Print"],
Cell[32384, 806, 267, 4, 45, "Print"],
Cell[32654, 812, 394, 8, 45, "Print"],
Cell[33051, 822, 267, 4, 45, "Print"],
Cell[33321, 828, 394, 8, 45, "Print"],
Cell[33718, 838, 267, 4, 45, "Print"],
Cell[33988, 844, 394, 8, 45, "Print"],
Cell[34385, 854, 267, 4, 45, "Print"],
Cell[34655, 860, 394, 8, 45, "Print"],
Cell[35052, 870, 269, 4, 45, "Print"],
Cell[35324, 876, 394, 8, 45, "Print"],
Cell[35721, 886, 267, 4, 45, "Print"]
}, Open  ]]
}, Open  ]],
Cell[36015, 894, 246, 4, 64, "Text"],
Cell[CellGroupData[{
Cell[36286, 902, 1778, 47, 452, "Input"],
Cell[CellGroupData[{
Cell[38089, 953, 393, 9, 45, "Print"],
Cell[38485, 964, 244, 4, 45, "Print"],
Cell[38732, 970, 391, 9, 45, "Print"],
Cell[39126, 981, 244, 4, 45, "Print"],
Cell[39373, 987, 391, 9, 45, "Print"],
Cell[39767, 998, 244, 4, 45, "Print"],
Cell[40014, 1004, 371, 8, 45, "Print"],
Cell[40388, 1014, 244, 4, 45, "Print"],
Cell[40635, 1020, 371, 8, 45, "Print"],
Cell[41009, 1030, 244, 4, 45, "Print"],
Cell[41256, 1036, 370, 8, 45, "Print"],
Cell[41629, 1046, 246, 4, 45, "Print"],
Cell[41878, 1052, 371, 8, 45, "Print"],
Cell[42252, 1062, 242, 4, 45, "Print"],
Cell[42497, 1068, 371, 8, 45, "Print"],
Cell[42871, 1078, 244, 4, 45, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/exampleIntegral.m <==
{J1[x] -> 1/(3*Ep^3) + 5/(3*Ep^2) + (-46 + 13/x + 13*x)/6 + (49*z2)/2 + 
   (32*x*z2^2)/(5*(-1 + x^2)) + ((1 + 22*x + x^2)/(6*x) + (9*z2)/2)/Ep + 
   (31*z3)/3 + (-(-1 + x^2)/(2*x) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, x] + 
   (1 + (4*x*z2)/(-1 + x^2))*H[0, 0, x] + (8*x*z2*H[1, 0, x])/(-1 + x^2) + 
   ((2 + 6*x^2)*H[0, 0, 0, x])/(1 - x^2) - 4*H[1, 0, 0, x] + 
   (6*x*H[0, 0, 0, 0, x])/(-1 + x^2) + (4*x*H[0, 1, 0, 0, x])/(-1 + x^2) + 
   (8*x*H[1, 0, 0, 0, x])/(-1 + x^2) + 
   Ep*(-135 + 103/(6*x) + (103*x)/6 + ((310 - x^(-1) + 3*x)*z2)/4 + 
     ((-1667 + 512*x + 3203*x^2)*z2^2)/(40*(-1 + x^2)) + 
     (158/3 + (4*x*z2)/(-1 + x^2))*z3 + (42*x*z5)/(-1 + x^2) + 
     (64*x*z2^2*H[-1, x])/(5*(-1 + x^2)) + 
     ((-13*(-1 + x^2))/(2*x) + ((21 + 8*x + 23*x^2)*z2)/(1 - x^2) + 
       (8*x*z2^2)/(5*(-1 + x^2)) + (2*(-1 + 9*x^2)*z3)/(-1 + x^2))*H[0, x] + 
     ((192*x*z2^2)/(5 - 5*x^2) + 20*z3)*H[1, x] + 
     (-5/x + 5*x - (8*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] + 
     (14 + 3/(2*x) - (11*x)/2 + ((-2 + 8*x + 34*x^2)*z2)/(-1 + x^2) - 
       (18*x*z3)/(-1 + x^2))*H[0, 0, x] - (20*x*z3*H[0, 1, x])/(-1 + x^2) + 
     (2/x - 2*x + (4*(3 + 4*x + 5*x^2)*z2)/(-1 + x^2) - (16*x*z3)/(-1 + x^2))*
      H[1, 0, x] + (8*x*z2*H[-1, 0, 0, x])/(-1 + x^2) + 
     (16*x*z2*H[-1, 1, 0, x])/(-1 + x^2) + (-10 + (8*x*z2)/(-1 + x^2))*
      H[0, -1, 0, x] + ((-4*(4 + 2*x + 7*x^2))/(-1 + x^2) - 
       (6*x*z2)/(-1 + x^2))*H[0, 0, 0, x] + (4 - (28*x*z2)/(-1 + x^2))*
      H[0, 1, 0, x] + (16*x*z2*H[1, -1, 0, x])/(-1 + x^2) + 
     (-26 - (32*x*z2)/(-1 + x^2))*H[1, 0, 0, x] - (32*x*z2*H[1, 1, 0, x])/
      (-1 + x^2) - (8*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + 
     (20*(1 + 3*x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(3 - 3*x + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2) - 
     (8*(1 + 3*x^2)*H[0, 0, 1, 0, x])/(-1 + x^2) + 
     (4*(3 + 2*x + 5*x^2)*H[0, 1, 0, 0, x])/(-1 + x^2) + 
     40*H[1, 0, -1, 0, x] - (8*(-5 - 2*x + x^2)*H[1, 0, 0, 0, x])/
      (-1 + x^2) - 16*H[1, 0, 1, 0, x] + 8*H[1, 1, 0, 0, x] + 
     (12*x*H[-1, 0, 0, 0, 0, x])/(-1 + x^2) + (8*x*H[-1, 0, 1, 0, 0, x])/
      (-1 + x^2) + (16*x*H[-1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*x*H[0, -1, 0, 0, 0, x])/(-1 + x^2) - (60*x*H[0, 0, 0, -1, 0, x])/
      (-1 + x^2) + (30*x*H[0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (24*x*H[0, 0, 0, 1, 0, x])/(-1 + x^2) - (24*x*H[0, 0, 1, 0, 0, x])/
      (-1 + x^2) - (40*x*H[0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 1, 0, 1, 0, x])/(-1 + x^2) - (8*x*H[0, 1, 1, 0, 0, x])/
      (-1 + x^2) + (16*x*H[1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[1, 0, 0, -1, 0, x])/(-1 + x^2) + (16*x*H[1, 0, 0, 0, 0, x])/
      (-1 + x^2) + (32*x*H[1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (32*x*H[1, 0, 1, 0, 0, x])/(-1 + x^2) - (32*x*H[1, 1, 0, 0, 0, x])/
      (-1 + x^2)) + Ep^2*(-949 + 215/(2*x) + (215*x)/2 + 
     ((514 - 13/x + 39*x)*z2)/4 + ((-9075 + 1280*x + 17523*x^2)*z2^2)/
      (40*(-1 + x^2)) + (4502*x*z2^3)/(35*(-1 + x^2)) + 
     ((766 - 29/x + 139*x)/6 + ((99 - 16*x - 99*x^2)*z2)/(2 - 2*x^2))*z3 + 
     (51*x*z3^2)/(-1 + x^2) + ((1679 - 420*x - 1519*x^2)*z5)/(5 - 5*x^2) + 
     ((5/x - 5*x)*z2 + (64*(3 + 2*x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (8*x*z2*z3)/(-1 + x^2) + (84*x*z5)/(-1 + x^2))*H[-1, x] + 
     ((-103*(-1 + x^2))/(2*x) - ((3 - 232*x - 358*x^2 - 344*x^3 + 19*x^4)*z2)/
        (4*x - 4*x^3) + ((185 - 16*x + 839*x^2)*z2^2)/(5 - 5*x^2) + 
       ((7 + 16*x + 81*x^2)/(-1 + x^2) + (22*x*z2)/(-1 + x^2))*z3 + 
       (78*x*z5)/(-1 + x^2))*H[0, x] + 
     ((-2/x + 2*x)*z2 + ((370 + 384*x + 270*x^2)*z2^2)/(5 - 5*x^2) + 130*z3 + 
       (32*x*z5)/(-1 + x^2))*H[1, x] + (128*x*z2^2*H[-1, -1, x])/
      (5*(-1 + x^2)) + ((65*(-1 + x^2))/x - (4*(11 + 4*x + 11*x^2)*z2)/
        (-1 + x^2) + (16*x*z2^2)/(5*(-1 + x^2)) + (16*(1 + x^2)*z3)/
        (-1 + x^2))*H[-1, 0, x] + (384*x*z2^2*H[-1, 1, x])/(5 - 5*x^2) + 
     (10*z2 + (256*x*z2^2)/(5 - 5*x^2))*H[0, -1, x] + 
     (116 + 39/(2*x) - (143*x)/2 + ((15 - 56*x - 367*x^2)*z2)/(2 - 2*x^2) + 
       (127*x*z2^2)/(5*(-1 + x^2)) + ((34 - 36*x + 62*x^2)*z3)/(-1 + x^2))*
      H[0, 0, x] + (-4*z2 + (462*x*z2^2)/(5*(-1 + x^2)) - 
       (20*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*H[0, 1, x] + 
     (384*x*z2^2*H[1, -1, x])/(5 - 5*x^2) + 
     (26/x - 26*x + (2*(31 + 12*x + 57*x^2)*z2)/(-1 + x^2) + 
       (1024*x*z2^2)/(5*(-1 + x^2)) + (4*(-31 - 8*x + 15*x^2)*z3)/(-1 + x^2))*
      H[1, 0, x] + ((128*x*z2^2)/(-1 + x^2) - 40*z3)*H[1, 1, x] + 
     (50/x - 50*x - (16*(1 + x^2)*z2)/(-1 + x^2))*H[-1, -1, 0, x] + 
     ((35*(-1 + x^2))/x + (16*(2 + x + 2*x^2)*z2)/(-1 + x^2) - 
       (36*x*z3)/(-1 + x^2))*H[-1, 0, 0, x] - (40*x*z3*H[-1, 0, 1, x])/
      (-1 + x^2) + ((20*(-1 + x^2))/x + (32*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (32*x*z3)/(-1 + x^2))*H[-1, 1, 0, x] + 
     (-140 - 15/x + 55*x + (8*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (16*x*z3)/(-1 + x^2))*H[0, -1, 0, x] - 
     (20*(1 + 3*x^2)*z2*H[0, 0, -1, x])/(-1 + x^2) + 
     ((9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4)/(2*x - 2*x^3) + 
       ((5 - 12*x - 97*x^2)*z2)/(-1 + x^2) - (108*x*z3)/(-1 + x^2))*
      H[0, 0, 0, x] + ((8*(1 + 3*x^2)*z2)/(-1 + x^2) + (120*x*z3)/(-1 + x^2))*
      H[0, 0, 1, x] + (56 + 6/x - 22*x - (4*(-1 + 14*x + 29*x^2)*z2)/
        (-1 + x^2) - (44*x*z3)/(-1 + x^2))*H[0, 1, 0, x] + 
     (40*x*z3*H[0, 1, 1, x])/(-1 + x^2) + 
     ((20*(-1 + x^2))/x + (32*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (32*x*z3)/(-1 + x^2))*H[1, -1, 0, x] - 40*z2*H[1, 0, -1, x] + 
     (-128 + 20/x - 8*x + ((74 + 64*x + 38*x^2)*z2)/(1 - x^2) - 
       (96*x*z3)/(-1 + x^2))*H[1, 0, 0, x] + (16*z2 + (160*x*z3)/(-1 + x^2))*
      H[1, 0, 1, x] + (8/x - 8*x - (8*(5 + 8*x + 7*x^2)*z2)/(-1 + x^2) + 
       (64*x*z3)/(-1 + x^2))*H[1, 1, 0, x] + (16*x*z2*H[-1, -1, 0, 0, x])/
      (-1 + x^2) + (32*x*z2*H[-1, -1, 1, 0, x])/(-1 + x^2) + 
     (16*x*z2*H[-1, 0, -1, 0, x])/(-1 + x^2) + 
     ((-4*(11 + 4*x + 11*x^2))/(-1 + x^2) - (12*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, x] - (56*x*z2*H[-1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*x*z2*H[-1, 1, -1, 0, x])/(-1 + x^2) - (64*x*z2*H[-1, 1, 0, 0, x])/
      (-1 + x^2) - (64*x*z2*H[-1, 1, 1, 0, x])/(-1 + x^2) + 
     (100 + (16*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, x] + 
     (-70 - (40*x*z2)/(-1 + x^2))*H[0, -1, 0, 0, x] + 
     (-40 - (48*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, x] + 
     (40*(4 + 2*x + 7*x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + 
     (60*x*z2*H[0, 0, 0, -1, x])/(-1 + x^2) + 
     ((85 + 22*x + 3*x^2)/(1 - x^2) - (17*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, x] - (24*x*z2*H[0, 0, 0, 1, x])/(-1 + x^2) + 
     ((-16*(4 + 2*x + 7*x^2))/(-1 + x^2) + (32*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, x] + (-40 - (48*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, x] + 
     (40*x*z2*H[0, 1, 0, -1, x])/(-1 + x^2) + 
     ((2*(17 + 14*x + 71*x^2))/(-1 + x^2) + (70*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, x] - (16*x*z2*H[0, 1, 0, 1, x])/(-1 + x^2) + 
     (16 + (88*x*z2)/(-1 + x^2))*H[0, 1, 1, 0, x] + 
     (32*x*z2*H[1, -1, -1, 0, x])/(-1 + x^2) - (64*x*z2*H[1, -1, 0, 0, x])/
      (-1 + x^2) - (64*x*z2*H[1, -1, 1, 0, x])/(-1 + x^2) + 
     (260 - (48*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, x] + 
     (80*x*z2*H[1, 0, 0, -1, x])/(-1 + x^2) + 
     ((244 + 24*x - 68*x^2)/(-1 + x^2) + (92*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, x] - (32*x*z2*H[1, 0, 0, 1, x])/(-1 + x^2) + 
     (-104 + (112*x*z2)/(-1 + x^2))*H[1, 0, 1, 0, x] - 
     (64*x*z2*H[1, 1, -1, 0, x])/(-1 + x^2) + (52 + (112*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, x] + (96*x*z2*H[1, 1, 1, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (80*(1 + x^2)*H[-1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(1 + x^2)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(1 + x + x^2)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (200*(1 + 3*x^2)*H[0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (140*(1 + 3*x^2)*H[0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (80*(1 + 3*x^2)*H[0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((-50 + 60*x - 74*x^2)*H[0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(3 - 3*x + x^2)*H[0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (80*(1 + 3*x^2)*H[0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (4*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(1 + 3*x^2)*H[0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (40*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(11 + 3*x^2)*H[0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (8*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(1 + x + x^2)*H[1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     400*H[1, 0, -1, -1, 0, x] + 280*H[1, 0, -1, 0, 0, x] + 
     160*H[1, 0, -1, 1, 0, x] + (80*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, x])/
      (-1 + x^2) + (8*(18 + 4*x - 7*x^2)*H[1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     160*H[1, 0, 1, -1, 0, x] - (16*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 0, x])/
      (-1 + x^2) - 64*H[1, 0, 1, 1, 0, x] - 80*H[1, 1, 0, -1, 0, x] - 
     (32*(3 + 2*x)*H[1, 1, 0, 0, 0, x])/(-1 + x^2) + 32*H[1, 1, 0, 1, 0, x] - 
     16*H[1, 1, 1, 0, 0, x] + (24*x*H[-1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (120*x*H[-1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (60*x*H[-1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (48*x*H[-1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (48*x*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[-1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (16*x*H[-1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*x*H[0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (40*x*H[0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (48*x*H[0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (600*x*H[0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (420*x*H[0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (240*x*H[0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (300*x*H[0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (120*x*H[0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (120*x*H[0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (196*x*H[0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (240*x*H[0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (136*x*H[0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + (48*x*H[0, 0, 1, 1, 0, 0, x])/
      (-1 + x^2) - (48*x*H[0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (400*x*H[0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*x*H[0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*x*H[0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (208*x*H[0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (80*x*H[0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - (32*x*H[0, 1, 1, 0, 1, 0, x])/
      (-1 + x^2) + (16*x*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (48*x*H[1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*x*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (124*x*H[1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (344*x*H[1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (112*x*H[1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*H[1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (88*x*H[1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (112*x*H[1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2)) + 
   Ep^3*((-31546 + 3519/x + 3519*x)/6 + ((-1306 - 103/x + 309*x)*z2)/4 - 
     ((213 - 57394*x + 18256*x^2 + 112690*x^3 + 987*x^4)*z2^2)/
      (80*x - 80*x^3) + ((-934255 + 432192*x + 2673391*x^2)*z2^3)/
      (1680*(-1 + x^2)) + ((-730 - 377/x + 1807*x)/6 + 
       (4*(-71 - x + 71*x^2)*z2)/(-1 + x^2) + (659*x*z2^2)/(5*(-1 + x^2)))*
      z3 + ((721 - 612*x + 239*x^2)*z3^2)/(6 - 6*x^2) + 
     ((2*(-895 - 37*x + 807*x^2))/(-1 + x^2) + (285*x*z2)/(-1 + x^2))*z5 + 
     (2040*x*z7)/(-1 + x^2) + ((65/x - 65*x)*z2 + 
       (32*(33 + 10*x + 33*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (9004*x*z2^3)/(35*(-1 + x^2)) + ((-140*(-1 + x^2))/x + 
         (16*x*z2)/(-1 + x^2))*z3 + (102*x*z3^2)/(-1 + x^2) - 
       (8*(4 - 21*x + 4*x^2)*z5)/(-1 + x^2))*H[-1, x] + 
     ((-645*(-1 + x^2))/(2*x) - ((39 - 96*x - 2542*x^2 - 1024*x^3 + 247*x^4)*
         z2)/(4*x - 4*x^3) + ((1935 + 2064*x + 9329*x^2)*z2^2)/
        (10 - 10*x^2) + (5003*x*z2^3)/(35*(-1 + x^2)) + 
       (-((29 + 432*x + 114*x^2 + 144*x^3 + 193*x^4)/(2*x - 2*x^3)) + 
         ((-73 + 44*x - 127*x^2)*z2)/(-1 + x^2))*z3 + 
       (213*x*z3^2)/(-1 + x^2) + (2*(-111 + 78*x + 145*x^2)*z5)/(-1 + x^2))*
      H[0, x] + ((26*(-1 + x^2)*z2)/x + ((2085 + 448*x + 1435*x^2)*z2^2)/
        (5 - 5*x^2) + (5176*x*z2^3)/(5 - 5*x^2) + 
       (640 - 86/x + 26*x + ((70 - 54*x^2)*z2)/(-1 + x^2))*z3 + 
       (160*x*z3^2)/(-1 + x^2) + (8*(-19 + 8*x + 56*x^2)*z5)/(-1 + x^2))*
      H[1, x] + ((50*(-1 + x^2)*z2)/x + (128*(3 + 2*x + 3*x^2)*z2^2)/
        (5*(-1 + x^2)) + (16*x*z2*z3)/(-1 + x^2) + (168*x*z5)/(-1 + x^2))*
      H[-1, -1, x] + ((515*(-1 + x)*(1 + x))/x + 
       ((55 + 288*x + 226*x^2 + 288*x^3 + 55*x^4)*z2)/(2*x - 2*x^3) - 
       (32*(32 - x + 32*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((8*(11 + 4*x + 11*x^2))/(-1 + x^2) + (44*x*z2)/(-1 + x^2))*z3 + 
       (156*x*z5)/(-1 + x^2))*H[-1, 0, x] + 
     ((20/x - 20*x)*z2 - (128*(5 + 6*x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (64*x*z5)/(-1 + x^2))*H[-1, 1, x] + 
     ((140 + 15/x - 55*x)*z2 - (64*(-3 + 8*x + 19*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (280 - (8*x*z2)/(-1 + x^2))*z3 - (52*x*z5)/(-1 + x^2))*H[0, -1, x] + 
     (748 + 309/(2*x) - (1133*x)/2 - ((9 + 52*x + 862*x^2 + 2252*x^3 + 
          73*x^4)*z2)/(4*x - 4*x^3) + ((85 - 254*x - 4277*x^2)*z2^2)/
        (5 - 5*x^2) + ((6*(42 + 19*x + 46*x^2))/(-1 + x^2) + 
         (113*x*z2)/(-1 + x^2))*z3 - (156*x*z5)/(-1 + x^2))*H[0, 0, x] + 
     ((-56 - 6/x + 22*x)*z2 + (2*(-235 + 462*x + 803*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((-2*(99 + 70*x + 341*x^2))/(-1 + x^2) + 
         (54*x*z2)/(-1 + x^2))*z3 - (480*x*z5)/(-1 + x^2))*H[0, 1, x] + 
     ((20/x - 20*x)*z2 - (128*(5 + 6*x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (64*x*z5)/(-1 + x^2))*H[1, -1, x] + 
     ((-206*(-1 + x^2))/x - ((17 + 160*x + 114*x^2 + 416*x^3 + 5*x^4)*z2)/
        (x - x^3) + (2*(907 + 1024*x + 1157*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((-774 - 48*x + 422*x^2)/(-1 + x^2) + (200*x*z2)/(-1 + x^2))*z3 - 
       (68*x*z5)/(-1 + x^2))*H[1, 0, x] + 
     ((-8/x + 8*x)*z2 + (4*(249 + 320*x + 199*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (-260 - (16*x*z2)/(-1 + x^2))*z3 - (296*x*z5)/(-1 + x^2))*H[1, 1, x] + 
     (256*x*z2^2*H[-1, -1, -1, x])/(5*(-1 + x^2)) + 
     ((-650*(-1 + x^2))/x - (8*(11 + 4*x + 11*x^2)*z2)/(-1 + x^2) + 
       (32*x*z2^2)/(5*(-1 + x^2)) + (32*(1 + x^2)*z3)/(-1 + x^2))*
      H[-1, -1, 0, x] + (768*x*z2^2*H[-1, -1, 1, x])/(5 - 5*x^2) + 
     (512*x*z2^2*H[-1, 0, -1, x])/(5 - 5*x^2) + 
     ((455*(-1 + x)*(1 + x))/x + (8*(22 + 7*x + 22*x^2)*z2)/(-1 + x^2) + 
       (254*x*z2^2)/(5*(-1 + x^2)) + (24*(4 - 3*x + 4*x^2)*z3)/(-1 + x^2))*
      H[-1, 0, 0, x] + ((924*x*z2^2)/(5*(-1 + x^2)) - (80*(2 + x + 2*x^2)*z3)/
        (-1 + x^2))*H[-1, 0, 1, x] + (768*x*z2^2*H[-1, 1, -1, x])/
      (5 - 5*x^2) + ((260*(-1 + x)*(1 + x))/x + (16*(11 + 3*x + 11*x^2)*z2)/
        (-1 + x^2) + (2048*x*z2^2)/(5*(-1 + x^2)) - (64*(1 + x + x^2)*z3)/
        (-1 + x^2))*H[-1, 1, 0, x] + (256*x*z2^2*H[-1, 1, 1, x])/(-1 + x^2) + 
     (-100*z2 + (512*x*z2^2)/(5 - 5*x^2))*H[0, -1, -1, x] + 
     (-1160 - 195/x + 715*x + ((-99 + 40*x + 363*x^2)*z2)/(-1 + x^2) + 
       (1008*x*z2^2)/(5*(-1 + x^2)) - (16*(-1 + 2*x + 7*x^2)*z3)/(-1 + x^2))*
      H[0, -1, 0, x] + (40*z2 + (1024*x*z2^2)/(5*(-1 + x^2)))*
      H[0, -1, 1, x] + ((-40*(4 + 2*x + 7*x^2)*z2)/(-1 + x^2) + 
       (64*x*z2^2)/(5*(-1 + x^2)) - (560*(1 + 3*x^2)*z3)/(-1 + x^2))*
      H[0, 0, -1, x] + ((117 + 1300*x + 322*x^2 - 740*x^3 + 689*x^4)/
        (2*x - 2*x^3) + ((39 - 86*x - 545*x^2)*z2)/(-1 + x^2) + 
       (292*x*z2^2)/(5 - 5*x^2) + (4*(41 - 54*x + 24*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 0, x] + ((16*(4 + 2*x + 7*x^2)*z2)/(-1 + x^2) + 
       (108*x*z2^2)/(5*(-1 + x^2)) + (4*(51 + 60*x + 323*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 1, x] + (40*z2 + (1024*x*z2^2)/(5*(-1 + x^2)))*H[0, 1, -1, x] + 
     (464 + 78/x - 286*x + ((48 - 84*x - 664*x^2)*z2)/(-1 + x^2) + 
       (3338*x*z2^2)/(5 - 5*x^2) - (4*(77 + 22*x + 67*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 0, x] + (-16*z2 + (1436*x*z2^2)/(5 - 5*x^2) + 
       (40*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*H[0, 1, 1, x] + 
     (768*x*z2^2*H[1, -1, -1, x])/(5 - 5*x^2) + 
     ((260*(-1 + x)*(1 + x))/x + (16*(11 + 3*x + 11*x^2)*z2)/(-1 + x^2) + 
       (2048*x*z2^2)/(5*(-1 + x^2)) - (64*(1 + x + x^2)*z3)/(-1 + x^2))*
      H[1, -1, 0, x] + (256*x*z2^2*H[1, -1, 1, x])/(-1 + x^2) + 
     (-260*z2 + (1024*x*z2^2)/(5*(-1 + x^2)) - 1120*z3)*H[1, 0, -1, x] + 
     (-604 + 260/x - 104*x + ((425 + 80*x + 191*x^2)*z2)/(1 - x^2) + 
       (4192*x*z2^2)/(5 - 5*x^2) + (4*(-145 - 48*x + 31*x^2)*z3)/(-1 + x^2))*
      H[1, 0, 0, x] + (104*z2 + (1136*x*z2^2)/(5 - 5*x^2) + 
       (16*(-13 + 20*x + 48*x^2)*z3)/(-1 + x^2))*H[1, 0, 1, x] + 
     (256*x*z2^2*H[1, 1, -1, x])/(-1 + x^2) + 
     ((-104*(-1 + x^2))/x - (4*(53 + 16*x + 79*x^2)*z2)/(-1 + x^2) + 
       (4128*x*z2^2)/(5 - 5*x^2) + ((280 + 128*x - 88*x^2)*z3)/(-1 + x^2))*
      H[1, 1, 0, x] + ((1792*x*z2^2)/(5 - 5*x^2) + 80*z3)*H[1, 1, 1, x] + 
     ((500*(-1 + x)*(1 + x))/x - (32*(1 + x^2)*z2)/(-1 + x^2))*
      H[-1, -1, -1, 0, x] + ((-350*(-1 + x^2))/x + (32*(2 + x + 2*x^2)*z2)/
        (-1 + x^2) - (72*x*z3)/(-1 + x^2))*H[-1, -1, 0, 0, x] - 
     (80*x*z3*H[-1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-200*(-1 + x^2))/x + (64*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[-1, -1, 1, 0, x] + 
     ((-350*(-1 + x^2))/x + (16*(3 + 2*x + 3*x^2)*z2)/(-1 + x^2) - 
       (32*x*z3)/(-1 + x^2))*H[-1, 0, -1, 0, x] - 
     (80*(1 + x^2)*z2*H[-1, 0, 0, -1, x])/(-1 + x^2) + 
     (-((155 - 144*x - 478*x^2 - 144*x^3 + 155*x^4)/(x - x^3)) - 
       (4*(23 + 6*x + 23*x^2)*z2)/(-1 + x^2) - (216*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 0, x] + ((32*(1 + x^2)*z2)/(-1 + x^2) + 
       (240*x*z3)/(-1 + x^2))*H[-1, 0, 0, 1, x] + 
     ((140*(-1 + x)*(1 + x))/x - (112*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (88*x*z3)/(-1 + x^2))*H[-1, 0, 1, 0, x] + (80*x*z3*H[-1, 0, 1, 1, x])/
      (-1 + x^2) + ((-200*(-1 + x^2))/x + (64*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[-1, 1, -1, 0, x] + 
     ((140*(-1 + x)*(1 + x))/x - (16*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (192*x*z3)/(-1 + x^2))*H[-1, 1, 0, 0, x] + 
     (320*x*z3*H[-1, 1, 0, 1, x])/(-1 + x^2) + 
     ((80*(-1 + x^2))/x - (32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (128*x*z3)/(-1 + x^2))*H[-1, 1, 1, 0, x] + 
     (50*(28 + 3/x - 11*x) + (16*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (32*x*z3)/(-1 + x^2))*H[0, -1, -1, 0, x] + 
     (35*(-28 - 3/x + 11*x) - (16*(-2 + 5*x + 13*x^2)*z2)/(-1 + x^2) - 
       (60*x*z3)/(-1 + x^2))*H[0, -1, 0, 0, x] + (200*x*z3*H[0, -1, 0, 1, x])/
      (-1 + x^2) + (-560 - 60/x + 220*x - (32*(-1 + 3*x + 6*x^2)*z2)/
        (-1 + x^2) + (96*x*z3)/(-1 + x^2))*H[0, -1, 1, 0, x] + 
     (200*(1 + 3*x^2)*z2*H[0, 0, -1, -1, x])/(-1 + x^2) + 
     ((5*(9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4))/(x*(-1 + x^2)) - 
       (2*(59 + 257*x^2)*z2)/(-1 + x^2))*H[0, 0, -1, 0, x] - 
     (80*(1 + 3*x^2)*z2*H[0, 0, -1, 1, x])/(-1 + x^2) + 
     ((-40*(3 - 3*x + x^2)*z2)/(-1 + x^2) + (1680*x*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, x] + ((27 + 964*x + 406*x^2 - 388*x^3 + 203*x^4)/
        (2*x - 2*x^3) + ((28 - 34*x + 448*x^2)*z2)/(-1 + x^2) - 
       (408*x*z3)/(-1 + x^2))*H[0, 0, 0, 0, x] + 
     ((16*(3 - 3*x + x^2)*z2)/(-1 + x^2) - (812*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 1, x] - (80*(1 + 3*x^2)*z2*H[0, 0, 1, -1, x])/(-1 + x^2) + 
     ((2*(9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4))/(x - x^3) + 
       (8*(7 + 8*x + 68*x^2)*z2)/(-1 + x^2) + (536*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 0, x] + ((32*(1 + 3*x^2)*z2)/(-1 + x^2) - 
       (240*x*z3)/(-1 + x^2))*H[0, 0, 1, 1, x] + 
     (-560 - 60/x + 220*x - (32*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + 
       (96*x*z3)/(-1 + x^2))*H[0, 1, -1, 0, x] + 
     ((40*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + (1120*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, x] + ((4*(15 + 58*x - 120*x^2 - 202*x^3 + 46*x^4))/
        (x - x^3) + (2*(-55 + 70*x + 119*x^2)*z2)/(-1 + x^2) - 
       (28*x*z3)/(-1 + x^2))*H[0, 1, 0, 0, x] + 
     ((-16*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - (928*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 1, x] + (224 + 24/x - 88*x + (8*(-3 + 22*x + 39*x^2)*z2)/
        (-1 + x^2) + (24*x*z3)/(-1 + x^2))*H[0, 1, 1, 0, x] - 
     (80*x*z3*H[0, 1, 1, 1, x])/(-1 + x^2) + 
     ((-200*(-1 + x^2))/x + (64*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[1, -1, -1, 0, x] + 
     ((140*(-1 + x)*(1 + x))/x - (16*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (192*x*z3)/(-1 + x^2))*H[1, -1, 0, 0, x] + 
     (320*x*z3*H[1, -1, 0, 1, x])/(-1 + x^2) + 
     ((80*(-1 + x^2))/x - (32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (128*x*z3)/(-1 + x^2))*H[1, -1, 1, 0, x] + 400*z2*H[1, 0, -1, -1, x] + 
     (40*(32 - 5/x + 2*x) - (4*(-35 + 24*x + 75*x^2)*z2)/(-1 + x^2) + 
       (96*x*z3)/(-1 + x^2))*H[1, 0, -1, 0, x] - 160*z2*H[1, 0, -1, 1, x] + 
     ((-80*(-5 - 2*x + x^2)*z2)/(-1 + x^2) + (2240*x*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, x] + ((98 - 1056*x - 260*x^2 + 480*x^3 + 26*x^4)/
        (x - x^3) + (4*(27 + 46*x + 59*x^2)*z2)/(-1 + x^2) - 
       (260*x*z3)/(-1 + x^2))*H[1, 0, 0, 0, x] + 
     ((32*(-5 - 2*x + x^2)*z2)/(-1 + x^2) - (1496*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 1, x] - 160*z2*H[1, 0, 1, -1, x] + 
     (-512 + 80/x - 32*x + (8*(9 + 28*x + 33*x^2)*z2)/(-1 + x^2) + 
       (576*x*z3)/(-1 + x^2))*H[1, 0, 1, 0, x] + 
     (64*z2 - (320*x*z3)/(-1 + x^2))*H[1, 0, 1, 1, x] + 
     ((80*(-1 + x^2))/x - (32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (128*x*z3)/(-1 + x^2))*H[1, 1, -1, 0, x] + 80*z2*H[1, 1, 0, -1, x] + 
     (256 + 44/x - 68*x + (4*(49 + 56*x + 31*x^2)*z2)/(-1 + x^2) + 
       (456*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, x] + 
     (-32*z2 - (560*x*z3)/(-1 + x^2))*H[1, 1, 0, 1, x] + 
     (32/x - 32*x + (16*(7 + 12*x + 9*x^2)*z2)/(-1 + x^2) - 
       (192*x*z3)/(-1 + x^2))*H[1, 1, 1, 0, x] + 
     (32*x*z2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (32*x*z2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     ((-8*(11 + 4*x + 11*x^2))/(-1 + x^2) - (24*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, x] - (112*x*z2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*x*z2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (80*x*z2*H[-1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(11 + 4*x + 11*x^2)*H[-1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (120*x*z2*H[-1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-44*(2 + x + 2*x^2))/(-1 + x^2) - (34*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, x] - (48*x*z2*H[-1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     ((-16*(11 + 4*x + 11*x^2))/(-1 + x^2) + (64*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, 0, x] - (96*x*z2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (80*x*z2*H[-1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(22 + 7*x + 22*x^2))/(-1 + x^2) + (140*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, x] - (32*x*z2*H[-1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (176*x*z2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(11 + 3*x + 11*x^2))/(-1 + x^2) + (184*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, x] - (64*x*z2*H[-1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (224*x*z2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[-1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (-1000 + (32*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 0, x] + 
     (700 - (80*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, 0, x] + 
     (400 - (96*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 0, x] + 
     (700 - (64*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 0, x] + 
     (80*x*z2*H[0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((266 + 40*x - 2*x^2)/(-1 + x^2) + (104*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, x] - (32*x*z2*H[0, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (-280 + (168*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, 0, x] + 
     (400 - (96*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 0, x] + 
     (-280 + (176*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, 0, x] + 
     (-160 + (160*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 0, x] - 
     (400*(4 + 2*x + 7*x^2)*H[0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     ((280*(4 + 2*x + 7*x^2))/(-1 + x^2) + (8*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, 0, x] + ((160*(4 + 2*x + 7*x^2))/(-1 + x^2) + 
       (16*x*z2)/(-1 + x^2))*H[0, 0, -1, 1, 0, x] - 
     (600*x*z2*H[0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((10*(85 + 22*x + 3*x^2))/(-1 + x^2) + (338*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 0, x] + (240*x*z2*H[0, 0, 0, -1, 1, x])/(-1 + x^2) + 
     (300*x*z2*H[0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-2*(170 + 77*x + 171*x^2))/(-1 + x^2) - (75*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, 0, x] - (120*x*z2*H[0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (240*x*z2*H[0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-4*(85 + 22*x + 3*x^2))/(-1 + x^2) - (184*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 0, x] - (96*x*z2*H[0, 0, 0, 1, 1, x])/(-1 + x^2) + 
     ((160*(4 + 2*x + 7*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, 0, x] - (240*x*z2*H[0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-2*(235 + 160*x + 711*x^2))/(-1 + x^2) + (76*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 0, x] + (96*x*z2*H[0, 0, 1, 0, 1, x])/(-1 + x^2) + 
     ((-64*(4 + 2*x + 7*x^2))/(-1 + x^2) - (80*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, 0, x] + (400 - (96*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, 0, x] + (-280 + (176*x*z2)/(-1 + x^2))*
      H[0, 1, -1, 0, 0, x] + (-160 + (160*x*z2)/(-1 + x^2))*
      H[0, 1, -1, 1, 0, x] - (400*x*z2*H[0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-20*(17 + 14*x + 71*x^2))/(-1 + x^2) + (348*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 0, x] + (160*x*z2*H[0, 1, 0, -1, 1, x])/(-1 + x^2) + 
     ((56*(6 + 2*x + 5*x^2))/(-1 + x^2) - (328*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 0, x] + (160*x*z2*H[0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((8*(17 + 14*x + 71*x^2))/(-1 + x^2) - (376*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 0, x] - (64*x*z2*H[0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (-160 + (160*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 0, x] - 
     (80*x*z2*H[0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((-4*(59 + 14*x + 29*x^2))/(-1 + x^2) - (236*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, x] + (32*x*z2*H[0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (64 - (240*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, 0, x] + 
     (64*x*z2*H[1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(11 + 3*x + 11*x^2))/(-1 + x^2) + (184*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, x] - (64*x*z2*H[1, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (224*x*z2*H[1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (-2600 - (96*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 0, x] + 
     (1820 + (176*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, 0, x] + 
     (1040 + (160*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 0, x] - 
     (800*x*z2*H[1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((40*(-61 - 6*x + 17*x^2))/(-1 + x^2) + (632*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, x] + (320*x*z2*H[1, 0, 0, -1, 1, x])/(-1 + x^2) + 
     (160*x*z2*H[1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((892 + 72*x - 408*x^2)/(-1 + x^2) - (476*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 0, x] - (64*x*z2*H[1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (320*x*z2*H[1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((976 + 96*x - 272*x^2)/(-1 + x^2) - (600*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, x] - (128*x*z2*H[1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (1040 + (160*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 0, x] - 
     (320*x*z2*H[1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-8*(-59 + 10*x + 136*x^2))/(-1 + x^2) - (128*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, x] + (128*x*z2*H[1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (-416 - (288*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, 0, x] - 
     (128*x*z2*H[1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (-520 + (160*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 0, x] - 
     (320*x*z2*H[1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(-36 - 4*x + 3*x^2))/(-1 + x^2) - (344*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 0, x] + (128*x*z2*H[1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (208 - (336*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, 0, x] + 
     (192*x*z2*H[1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (-104 - (320*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, 0, x] - 
     (256*x*z2*H[1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32*(1 + x^2)*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(1 + x^2)*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(2 - 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(1 + x^2)*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[-1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(3 + 2*x + 3*x^2)*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*(1 + x^2)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(1 + x^2)*H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(1 + x^2)*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(31 - 30*x + 31*x^2)*H[-1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(1 + x^2)*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(43 + 12*x + 43*x^2)*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(1 + x^2)*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (160*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (112*(1 + x^2)*H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[-1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*(1 + x + x^2)*H[-1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(11 + 8*x + 11*x^2)*H[-1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[-1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 4*x + 3*x^2)*H[-1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-1 + 2*x + 7*x^2)*H[0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (80*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(-2 + x + 17*x^2)*H[0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(-1 + 3*x + 6*x^2)*H[0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (1400*(1 + 3*x^2)*H[0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (800*(1 + 3*x^2)*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (1400*(1 + 3*x^2)*H[0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(153 + 419*x^2)*H[0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (560*(1 + 3*x^2)*H[0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (800*(1 + 3*x^2)*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (560*(1 + 3*x^2)*H[0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*(1 + 3*x^2)*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (400*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (20*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(-45 + 60*x + 4*x^2)*H[0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (8*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4*(-105 + 98*x + 13*x^2)*H[0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(3 - 3*x + x^2)*H[0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (800*(1 + 3*x^2)*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(1 + 3*x^2)*H[0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(1 + 3*x^2)*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(13 + 17*x + 75*x^2)*H[0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(1 + 3*x^2)*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(29 - 12*x + 53*x^2)*H[0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(1 + 3*x^2)*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32*(-1 + 3*x + 6*x^2)*H[0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (400*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (160*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*(11 + 3*x^2)*H[0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(43 + 10*x + 28*x^2)*H[0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(11 + 3*x^2)*H[0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (16*(19 + 26*x + 58*x^2)*H[0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (80*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*(-6 + 2*x + x^2)*H[0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*(1 + x + x^2)*H[1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(11 + 8*x + 11*x^2)*H[1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 4*x + 3*x^2)*H[1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     4000*H[1, 0, -1, -1, -1, 0, x] - 2800*H[1, 0, -1, -1, 0, 0, x] - 
     1600*H[1, 0, -1, -1, 1, 0, x] - 2800*H[1, 0, -1, 0, -1, 0, x] + 
     (8*(-165 - 12*x + 145*x^2)*H[1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     1120*H[1, 0, -1, 0, 1, 0, x] - 1600*H[1, 0, -1, 1, -1, 0, x] + 
     1120*H[1, 0, -1, 1, 0, 0, x] + 640*H[1, 0, -1, 1, 1, 0, x] - 
     (800*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((668 + 248*x - 52*x^2)*H[1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(187 + 86*x - 27*x^2)*H[1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     1600*H[1, 0, 1, -1, -1, 0, x] + 1120*H[1, 0, 1, -1, 0, 0, x] + 
     640*H[1, 0, 1, -1, 1, 0, x] + (160*(-4 + 4*x + 11*x^2)*
       H[1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(-10 + 7*x + 24*x^2)*H[1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     640*H[1, 0, 1, 1, -1, 0, x] + (32*(17 + 4*x - 10*x^2)*
       H[1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 256*H[1, 0, 1, 1, 1, 0, x] - 
     (32*(3 + 4*x + 3*x^2)*H[1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     800*H[1, 1, 0, -1, -1, 0, x] - 560*H[1, 1, 0, -1, 0, 0, x] - 
     320*H[1, 1, 0, -1, 1, 0, x] + (320*(3 + 2*x)*H[1, 1, 0, 0, -1, 0, x])/
      (-1 + x^2) + (8*(-43 - 22*x + 7*x^2)*H[1, 1, 0, 0, 0, 0, x])/
      (-1 + x^2) - (128*(3 + 2*x)*H[1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     320*H[1, 1, 0, 1, -1, 0, x] + (16*(-5 + 14*x + 25*x^2)*
       H[1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 128*H[1, 1, 0, 1, 1, 0, x] + 
     160*H[1, 1, 1, 0, -1, 0, x] + (32*(7 + 6*x + x^2)*
       H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 64*H[1, 1, 1, 0, 1, 0, x] + 
     32*H[1, 1, 1, 1, 0, 0, x] + (48*x*H[-1, -1, -1, 0, 0, 0, 0, x])/
      (-1 + x^2) + (32*x*H[-1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (120*x*H[-1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[-1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (32*x*H[-1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*x*H[-1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[-1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1200*x*H[-1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (840*x*H[-1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[-1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (600*x*H[-1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (240*x*H[-1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (240*x*H[-1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (480*x*H[-1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (392*x*H[-1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (480*x*H[-1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (272*x*H[-1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (96*x*H[-1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*x*H[-1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[-1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*x*H[-1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (416*x*H[-1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (248*x*H[-1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (688*x*H[-1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[-1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[-1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[-1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*x*H[0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*x*H[0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*x*H[0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (392*x*H[0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (400*x*H[0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (112*x*H[0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (80*x*H[0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (12*x*H[0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (8*x*H[0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (6000*x*H[0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (4200*x*H[0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (4200*x*H[0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (1852*x*H[0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1680*x*H[0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (1680*x*H[0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3000*x*H[0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2100*x*H[0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1200*x*H[0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1200*x*H[0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (420*x*H[0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1200*x*H[0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1080*x*H[0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (1680*x*H[0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (1960*x*H[0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (888*x*H[0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (784*x*H[0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (960*x*H[0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (616*x*H[0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2400*x*H[0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1360*x*H[0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (584*x*H[0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (544*x*H[0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (752*x*H[0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (480*x*H[0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (96*x*H[0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4000*x*H[0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (1112*x*H[0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (400*x*H[0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (72*x*H[0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (2080*x*H[0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (880*x*H[0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (832*x*H[0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*x*H[0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*x*H[0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (32*x*H[0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (248*x*H[1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (688*x*H[1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8000*x*H[1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2288*x*H[1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1240*x*H[1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (164*x*H[1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (496*x*H[1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (368*x*H[1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3440*x*H[1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1408*x*H[1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1376*x*H[1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (656*x*H[1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1120*x*H[1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (568*x*H[1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (880*x*H[1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (616*x*H[1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (352*x*H[1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (224*x*H[1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (288*x*H[1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2)) + 
   Ep^4*(-77911/3 + 5855/(2*x) + (5855*x)/2 + 
     (3*(-215 - 5978*x + 645*x^2)*z2)/(4*x) - 
     ((2769 - 94998*x + 133904*x^2 + 202518*x^3 + 12831*x^4)*z2^2)/
      (80*x - 80*x^3) + ((-5099315 + 1523040*x + 14664563*x^2)*z2^3)/
      (1680*(-1 + x^2)) + (1660019*x*z2^4)/(700*(-1 + x^2)) + 
     (-3437 - 2987/(6*x) + (14317*x)/6 + 
       ((29 + 4222*x + 124*x^2 - 4222*x^3 + 247*x^4)*z2)/(4*x - 4*x^3) + 
       ((-18317 + 10544*x + 44813*x^2)*z2^2)/(40*(-1 + x^2)))*z3 + 
     ((4625 + 1266*x + 655*x^2)/(6 - 6*x^2) + (209*x*z2)/(2 - 2*x^2))*z3^2 + 
     (-((421 - 52478*x - 17340*x^2 + 46718*x^3 + 3059*x^4)/(10*x - 10*x^3)) + 
       (3*(-5811 + 1900*x + 8091*x^2)*z2)/(10*(-1 + x^2)) + 
       (2016*x*z3)/(-1 + x^2))*z5 + ((55551 - 28560*x - 50959*x^2)*z7)/
      (7 - 7*x^2) + ((-515*(-1 + x^2)*z2)/x + 
       ((375 - 3456*x - 3182*x^2 - 3456*x^3 + 375*x^4)*z2^2)/(5*x - 5*x^3) + 
       (8*(4529 + 2251*x + 4529*x^2)*z2^3)/(35*(-1 + x^2)) + 
       ((-1820*(-1 + x)*(1 + x))/x - (8*x*z2)/(-1 + x^2) + 
         (1318*x*z2^2)/(5*(-1 + x^2)))*z3 - (4*(40 - 51*x + 40*x^2)*z3^2)/
        (-1 + x^2) + ((-4*(44 + 37*x + 44*x^2))/(-1 + x^2) + 
         (570*x*z2)/(-1 + x^2))*z5 + (4080*x*z7)/(-1 + x^2))*H[-1, x] + 
     ((-3519*(-1 + x^2))/(2*x) - ((309 + 3488*x - 14666*x^2 - 2496*x^3 + 
          1957*x^4)*z2)/(4*x - 4*x^3) - 
       ((639 - 42080*x - 180110*x^2 - 252832*x^3 + 4239*x^4)*z2^2)/
        (80*x - 80*x^3) + ((17835 - 10006*x + 149454*x^2)*z2^3)/
        (35 - 35*x^2) + (-((377 + 4036*x - 630*x^2 - 2916*x^3 + 2509*x^4)/
           (2*x - 2*x^3)) + ((879 + 444*x + 1321*x^2)*z2)/(2 - 2*x^2) + 
         (1391*x*z2^2)/(5*(-1 + x^2)))*z3 + ((-340 + 426*x - 206*x^2)*z3^2)/
        (-1 + x^2) + ((-1023 - 10*x + 1397*x^2)/(-1 + x^2) + 
         (861*x*z2)/(-1 + x^2))*z5 + (2760*x*z7)/(-1 + x^2))*H[0, x] + 
     ((206*(-1 + x)*(1 + x)*z2)/x - ((45 - 1472*x - 444*x^2 - 832*x^3 + 
          15*x^4)*z2^2)/(x - x^3) + ((67765 + 72464*x + 59155*x^2)*z2^3)/
        (35 - 35*x^2) + (3020 - 1118/x + 338*x + ((447 + 16*x - 359*x^2)*z2)/
          (-1 + x^2) + (3312*x*z2^2)/(5 - 5*x^2))*z3 + 
       ((1030 + 320*x - 186*x^2)*z3^2)/(-1 + x^2) + 
       ((4*(-284 + 66*x + 691*x^2))/(-1 + x^2) - (684*x*z2)/(-1 + x^2))*z5 + 
       (656*x*z7)/(-1 + x^2))*H[1, x] + ((650*(-1 + x)*(1 + x)*z2)/x + 
       (64*(33 + 10*x + 33*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (18008*x*z2^3)/(35*(-1 + x^2)) + ((1400*(-1 + x)*(1 + x))/x + 
         (32*x*z2)/(-1 + x^2))*z3 + (204*x*z3^2)/(-1 + x^2) - 
       (16*(4 - 21*x + 4*x^2)*z5)/(-1 + x^2))*H[-1, -1, x] + 
     ((3225*(-1 + x)*(1 + x))/x + ((715 + 560*x + 826*x^2 + 560*x^3 + 
          715*x^4)*z2)/(2*x - 2*x^3) + ((5632 + 2064*x + 5632*x^2)*z2^2)/
        (5 - 5*x^2) + (10006*x*z2^3)/(35*(-1 + x^2)) + 
       ((3*(-185 + 96*x + 482*x^2 + 96*x^3 - 185*x^4))/(x*(-1 + x^2)) - 
         (8*(25 - 11*x + 25*x^2)*z2)/(-1 + x^2))*z3 + 
       (426*x*z3^2)/(-1 + x^2) + (4*(17 + 78*x + 17*x^2)*z5)/(-1 + x^2))*
      H[-1, 0, x] + ((-260*(-1 + x^2)*z2)/x - (64*(55 + 14*x + 55*x^2)*z2^2)/
        (5*(-1 + x^2)) + (10352*x*z2^3)/(5 - 5*x^2) + 
       ((-560*(-1 + x^2))/x + (16*(1 + x^2)*z2)/(-1 + x^2))*z3 + 
       (320*x*z3^2)/(-1 + x^2) + (8*(37 + 16*x + 37*x^2)*z5)/(-1 + x^2))*
      H[-1, 1, x] + ((1160 + 195/x - 715*x)*z2 - 
       (2*(-153 + 384*x + 2969*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (45236*x*z2^3)/(35 - 35*x^2) + (140*(28 + 3/x - 11*x) + 
         (16*x*z2)/(1 + x))*z3 + (58*x*z3^2)/(-1 + x^2) + 
       (8*(-4 - 13*x + 49*x^2)*z5)/(-1 + x^2))*H[0, -1, x] + 
     ((3*(2776 + 645/x - 2365*x))/2 - ((117 + 1344*x + 5862*x^2 + 3136*x^3 + 
          949*x^4)*z2)/(4*x - 4*x^3) + ((-2301 + 32520*x + 186749*x^2)*z2^2)/
        (40*(-1 + x^2)) + (8527*x*z2^3)/(35*(-1 + x^2)) + 
       (-((87 + 3044*x + 2130*x^2 + 412*x^3 + 699*x^4)/(2*x - 2*x^3)) + 
         ((-149 + 226*x + 481*x^2)*z2)/(-1 + x^2))*z3 + 
       (735*x*z3^2)/(-1 + x^2) + (2*(87 - 156*x + 575*x^2)*z5)/(-1 + x^2))*
      H[0, 0, x] + ((-464 - 78/x + 286*x)*z2 + 
       ((2235 - 674*x - 8483*x^2)*z2^2)/(5 - 5*x^2) + 
       (95387*x*z2^3)/(35*(-1 + x^2)) + 
       (-((258 + 768*x - 2204*x^2 - 3648*x^3 + 766*x^4)/(x - x^3)) + 
         (2*(97 + 54*x + 127*x^2)*z2)/(-1 + x^2))*z3 + 
       (26*x*z3^2)/(-1 + x^2) - (8*(94 + 120*x + 309*x^2)*z5)/(-1 + x^2))*
      H[0, 1, x] + ((-260*(-1 + x^2)*z2)/x - (64*(55 + 14*x + 55*x^2)*z2^2)/
        (5*(-1 + x^2)) + (10352*x*z2^3)/(5 - 5*x^2) + 
       ((-560*(-1 + x^2))/x + (16*(1 + x^2)*z2)/(-1 + x^2))*z3 + 
       (320*x*z3^2)/(-1 + x^2) + (8*(37 + 16*x + 37*x^2)*z5)/(-1 + x^2))*
      H[1, -1, x] + ((-1290*(-1 + x)*(1 + x))/x - 
       ((221 - 44*x + 922*x^2 + 1164*x^3 + 65*x^4)*z2)/(x - x^3) + 
       ((9727 + 3104*x + 12977*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (167289*x*z2^3)/(35*(-1 + x^2)) + 
       ((4*(90 - 880*x - 179*x^2 + 592*x^3 + 21*x^4))/(x*(-1 + x^2)) + 
         ((658 + 400*x + 230*x^2)*z2)/(-1 + x^2))*z3 + 
       (546*x*z3^2)/(-1 + x^2) + (8*(-134 - 17*x + 139*x^2)*z5)/(-1 + x^2))*
      H[1, 0, x] + ((104*(-1 + x)*(1 + x)*z2)/x + 
       (2*(2789 + 576*x + 2139*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (25384*x*z2^3)/(7*(-1 + x^2)) + (4*(-320 - 41/x + 71*x) + 
         (4*(-39 - 8*x + 23*x^2)*z2)/(-1 + x^2))*z3 - 
       (844*x*z3^2)/(-1 + x^2) - (8*(-9 + 74*x + 141*x^2)*z5)/(-1 + x^2))*
      H[1, 1, x] + ((-500*(-1 + x^2)*z2)/x + (256*(3 + 2*x + 3*x^2)*z2^2)/
        (5*(-1 + x^2)) + (32*x*z2*z3)/(-1 + x^2) + (336*x*z5)/(-1 + x^2))*
      H[-1, -1, -1, x] + ((-5150*(-1 + x)*(1 + x))/x - 
       ((275 - 288*x - 886*x^2 - 288*x^3 + 275*x^4)*z2)/(x - x^3) - 
       (64*(32 - x + 32*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((16*(11 + 4*x + 11*x^2))/(-1 + x^2) + (88*x*z2)/(-1 + x^2))*z3 + 
       (312*x*z5)/(-1 + x^2))*H[-1, -1, 0, x] + 
     ((200*(-1 + x)*(1 + x)*z2)/x - (256*(5 + 6*x + 5*x^2)*z2^2)/
        (5*(-1 + x^2)) + (128*x*z5)/(-1 + x^2))*H[-1, -1, 1, x] + 
     ((350*(-1 + x)*(1 + x)*z2)/x - (1024*(1 + x + x^2)*z2^2)/
        (5*(-1 + x^2)) - (16*x*z2*z3)/(-1 + x^2) - (104*x*z5)/(-1 + x^2))*
      H[-1, 0, -1, x] + ((3605*(-1 + x)*(1 + x))/x + 
       ((205 - 1152*x - 1354*x^2 - 1152*x^3 + 205*x^4)*z2)/(2*x - 2*x^3) + 
       (4*(1048 + 127*x + 1048*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((12*(44 + 19*x + 44*x^2))/(-1 + x^2) + (226*x*z2)/(-1 + x^2))*z3 - 
       (312*x*z5)/(-1 + x^2))*H[-1, 0, 0, x] + 
     ((-140*(-1 + x^2)*z2)/x + (8*(142 + 231*x + 142*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((-40*(22 + 7*x + 22*x^2))/(-1 + x^2) + 
         (108*x*z2)/(-1 + x^2))*z3 - (960*x*z5)/(-1 + x^2))*H[-1, 0, 1, x] + 
     ((200*(-1 + x)*(1 + x)*z2)/x - (256*(5 + 6*x + 5*x^2)*z2^2)/
        (5*(-1 + x^2)) + (128*x*z5)/(-1 + x^2))*H[-1, 1, -1, x] + 
     ((2060*(-1 + x)*(1 + x))/x + (2*(55 - 288*x - 246*x^2 - 288*x^3 + 
          55*x^4)*z2)/(x - x^3) + (32*(129 + 128*x + 129*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((-32*(11 + 3*x + 11*x^2))/(-1 + x^2) + 
         (400*x*z2)/(-1 + x^2))*z3 - (136*x*z5)/(-1 + x^2))*H[-1, 1, 0, x] + 
     ((80/x - 80*x)*z2 + (256*(7 + 10*x + 7*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (32*x*z2*z3)/(-1 + x^2) - (592*x*z5)/(-1 + x^2))*H[-1, 1, 1, x] + 
     (50*(-28 - 3/x + 11*x)*z2 - (128*(-3 + 8*x + 19*x^2)*z2^2)/
        (5*(-1 + x^2)) + (-2800 - (16*x*z2)/(-1 + x^2))*z3 - 
       (104*x*z5)/(-1 + x^2))*H[0, -1, -1, x] + 
     (-7480 - 1545/x + 5665*x + ((165 + 1828*x - 1378*x^2 - 3556*x^3 + 
          605*x^4)*z2)/(2*x - 2*x^3) + (32*(-32 + 63*x + 225*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((2*(-511 - 40*x + 247*x^2))/(-1 + x^2) + 
         (156*x*z2)/(-1 + x^2))*z3 - (224*x*z5)/(-1 + x^2))*H[0, -1, 0, x] + 
     ((560 + 60/x - 220*x)*z2 + (128*(-5 + 16*x + 29*x^2)*z2^2)/
        (5*(-1 + x^2)) + (1120 - (16*x*z2)/(-1 + x^2))*z3 - 
       (360*x*z5)/(-1 + x^2))*H[0, -1, 1, x] + 
     (((45 + 1060*x + 530*x^2 + 380*x^3 + 265*x^4)*z2)/(x - x^3) + 
       ((1308 - 128*x + 724*x^2)*z2^2)/(5 - 5*x^2) + 
       ((-1120*(4 + 2*x + 7*x^2))/(-1 + x^2) + (8*x*z2)/(-1 + x^2))*z3 + 
       (84*x*z5)/(-1 + x^2))*H[0, 0, -1, x] + 
     ((927 + 7356*x - 186*x^2 - 7852*x^3 + 5459*x^4)/(2*x - 2*x^3) - 
       ((27 + 1004*x - 3538*x^2 - 7628*x^3 + 247*x^4)*z2)/(4*x - 4*x^3) + 
       ((1099 - 2336*x - 61079*x^2)*z2^2)/(20*(-1 + x^2)) + 
       ((1119 + 368*x + 311*x^2)/(-1 + x^2) + (250*x*z2)/(-1 + x^2))*z3 - 
       (1110*x*z5)/(-1 + x^2))*H[0, 0, 0, x] + 
     ((2*(9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4)*z2)/(x*(-1 + x^2)) + 
       ((230 + 216*x - 2090*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((2*(951 + 688*x + 3163*x^2))/(-1 + x^2) - (372*x*z2)/(-1 + x^2))*z3 + 
       (1832*x*z5)/(-1 + x^2))*H[0, 0, 1, x] + 
     ((560 + 60/x - 220*x)*z2 + (128*(-5 + 16*x + 29*x^2)*z2^2)/
        (5*(-1 + x^2)) + (1120 - (16*x*z2)/(-1 + x^2))*z3 - 
       (360*x*z5)/(-1 + x^2))*H[0, 1, -1, x] + 
     (2992 + 618/x - 2266*x - ((51 + 436*x - 678*x^2 - 2452*x^3 + 151*x^4)*
         z2)/(x - x^3) - (2*(-657 + 3338*x + 6825*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((-2*(579 + 266*x + 1005*x^2))/(-1 + x^2) - (430*x*z2)/(-1 + x^2))*
        z3 - (1044*x*z5)/(-1 + x^2))*H[0, 1, 0, x] + 
     ((-224 - 24/x + 88*x)*z2 - (4*(-299 + 718*x + 1123*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((4*(267 + 70*x + 173*x^2))/(-1 + x^2) - 
         (76*x*z2)/(-1 + x^2))*z3 + (1424*x*z5)/(-1 + x^2))*H[0, 1, 1, x] + 
     ((200*(-1 + x)*(1 + x)*z2)/x - (256*(5 + 6*x + 5*x^2)*z2^2)/
        (5*(-1 + x^2)) + (128*x*z5)/(-1 + x^2))*H[1, -1, -1, x] + 
     ((2060*(-1 + x)*(1 + x))/x + (2*(55 - 288*x - 246*x^2 - 288*x^3 + 
          55*x^4)*z2)/(x - x^3) + (32*(129 + 128*x + 129*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((-32*(11 + 3*x + 11*x^2))/(-1 + x^2) + 
         (400*x*z2)/(-1 + x^2))*z3 - (136*x*z5)/(-1 + x^2))*H[1, -1, 0, x] + 
     ((80/x - 80*x)*z2 + (256*(7 + 10*x + 7*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (32*x*z2*z3)/(-1 + x^2) - (592*x*z5)/(-1 + x^2))*H[1, -1, 1, x] + 
     (40*(-32 + 5/x - 2*x)*z2 + (8*(567 + 256*x - 183*x^2)*z2^2)/
        (5*(-1 + x^2)) + (-7280 - (16*x*z2)/(-1 + x^2))*z3 - 
       (360*x*z5)/(-1 + x^2))*H[1, 0, -1, x] + 
     (-2868 + 2060/x - 824*x + (2*(34 - 792*x - 229*x^2 - 216*x^3 + 7*x^4)*
         z2)/(x*(-1 + x^2)) + ((18199 + 16768*x + 14321*x^2)*z2^2)/
        (10 - 10*x^2) + ((2*(-1771 - 180*x + 517*x^2))/(-1 + x^2) - 
         (332*x*z2)/(-1 + x^2))*z3 - (1324*x*z5)/(-1 + x^2))*H[1, 0, 0, x] + 
     ((512 - 80/x + 32*x)*z2 - (8*(331 + 284*x + 6*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((8*(-204 + 50*x + 589*x^2))/(-1 + x^2) - 
         (448*x*z2)/(-1 + x^2))*z3 + (3224*x*z5)/(-1 + x^2))*H[1, 0, 1, x] + 
     ((80/x - 80*x)*z2 + (256*(7 + 10*x + 7*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (32*x*z2*z3)/(-1 + x^2) - (592*x*z5)/(-1 + x^2))*H[1, 1, -1, x] + 
     ((-824*(-1 + x^2))/x + (8*(4 - 76*x - 37*x^2 - 140*x^3 + 7*x^4)*z2)/
        (x*(-1 + x^2)) + ((5708 + 8256*x + 6708*x^2)*z2^2)/(5 - 5*x^2) + 
       ((1724 + 128*x - 668*x^2)/(-1 + x^2) - (888*x*z2)/(-1 + x^2))*z3 - 
       (40*x*z5)/(-1 + x^2))*H[1, 1, 0, x] + 
     ((32*(-1 + x^2)*z2)/x - (8*(313 + 448*x + 263*x^2)*z2^2)/
        (5*(-1 + x^2)) + (520 + (64*x*z2)/(-1 + x^2))*z3 + 
       (1056*x*z5)/(-1 + x^2))*H[1, 1, 1, x] + 
     (512*x*z2^2*H[-1, -1, -1, -1, x])/(5*(-1 + x^2)) + 
     ((6500*(-1 + x)*(1 + x))/x - (16*(11 + 4*x + 11*x^2)*z2)/(-1 + x^2) + 
       (64*x*z2^2)/(5*(-1 + x^2)) + (64*(1 + x^2)*z3)/(-1 + x^2))*
      H[-1, -1, -1, 0, x] + (1536*x*z2^2*H[-1, -1, -1, 1, x])/(5 - 5*x^2) + 
     (1024*x*z2^2*H[-1, -1, 0, -1, x])/(5 - 5*x^2) + 
     ((-4550*(-1 + x)*(1 + x))/x + (16*(22 + 7*x + 22*x^2)*z2)/(-1 + x^2) + 
       (508*x*z2^2)/(5*(-1 + x^2)) + (48*(4 - 3*x + 4*x^2)*z3)/(-1 + x^2))*
      H[-1, -1, 0, 0, x] + ((1848*x*z2^2)/(5*(-1 + x^2)) - 
       (160*(2 + x + 2*x^2)*z3)/(-1 + x^2))*H[-1, -1, 0, 1, x] + 
     (1536*x*z2^2*H[-1, -1, 1, -1, x])/(5 - 5*x^2) + 
     ((-2600*(-1 + x)*(1 + x))/x + (32*(11 + 3*x + 11*x^2)*z2)/(-1 + x^2) + 
       (4096*x*z2^2)/(5*(-1 + x^2)) - (128*(1 + x + x^2)*z3)/(-1 + x^2))*
      H[-1, -1, 1, 0, x] + (512*x*z2^2*H[-1, -1, 1, 1, x])/(-1 + x^2) + 
     (1024*x*z2^2*H[-1, 0, -1, -1, x])/(5 - 5*x^2) + 
     ((-4550*(-1 + x)*(1 + x))/x + (8*(33 + 10*x + 33*x^2)*z2)/(-1 + x^2) + 
       (2016*x*z2^2)/(5*(-1 + x^2)) - (32*(3 + 2*x + 3*x^2)*z3)/(-1 + x^2))*
      H[-1, 0, -1, 0, x] + (2048*x*z2^2*H[-1, 0, -1, 1, x])/(5*(-1 + x^2)) + 
     ((-40*(11 + 4*x + 11*x^2)*z2)/(-1 + x^2) + (128*x*z2^2)/(5*(-1 + x^2)) - 
       (2240*(1 + x^2)*z3)/(-1 + x^2))*H[-1, 0, 0, -1, x] + 
     (-((2015 - 280*x - 5158*x^2 - 280*x^3 + 2015*x^4)/(x - x^3)) - 
       (2*(253 + 86*x + 253*x^2)*z2)/(-1 + x^2) + (584*x*z2^2)/(5 - 5*x^2) + 
       (4*(65 - 108*x + 65*x^2)*z3)/(-1 + x^2))*H[-1, 0, 0, 0, x] + 
     ((16*(11 + 4*x + 11*x^2)*z2)/(-1 + x^2) + (216*x*z2^2)/(5*(-1 + x^2)) + 
       (8*(187 + 60*x + 187*x^2)*z3)/(-1 + x^2))*H[-1, 0, 0, 1, x] + 
     (2048*x*z2^2*H[-1, 0, 1, -1, x])/(5*(-1 + x^2)) + 
     ((1820*(-1 + x)*(1 + x))/x - (56*(11 + 3*x + 11*x^2)*z2)/(-1 + x^2) + 
       (6676*x*z2^2)/(5 - 5*x^2) - (16*(36 + 11*x + 36*x^2)*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, x] + ((2872*x*z2^2)/(5 - 5*x^2) + 
       (160*(2 + x + 2*x^2)*z3)/(-1 + x^2))*H[-1, 0, 1, 1, x] + 
     (1536*x*z2^2*H[-1, 1, -1, -1, x])/(5 - 5*x^2) + 
     ((-2600*(-1 + x)*(1 + x))/x + (32*(11 + 3*x + 11*x^2)*z2)/(-1 + x^2) + 
       (4096*x*z2^2)/(5*(-1 + x^2)) - (128*(1 + x + x^2)*z3)/(-1 + x^2))*
      H[-1, 1, -1, 0, x] + (512*x*z2^2*H[-1, 1, -1, 1, x])/(-1 + x^2) + 
     (2048*x*z2^2*H[-1, 1, 0, -1, x])/(5*(-1 + x^2)) + 
     ((1820*(-1 + x)*(1 + x))/x - (8*(77 + 20*x + 77*x^2)*z2)/(-1 + x^2) + 
       (8384*x*z2^2)/(5 - 5*x^2) - (24*(19 + 16*x + 19*x^2)*z3)/(-1 + x^2))*
      H[-1, 1, 0, 0, x] + ((2272*x*z2^2)/(5 - 5*x^2) + 
       (80*(7 + 8*x + 7*x^2)*z3)/(-1 + x^2))*H[-1, 1, 0, 1, x] + 
     (512*x*z2^2*H[-1, 1, 1, -1, x])/(-1 + x^2) + 
     ((1040*(-1 + x)*(1 + x))/x - (16*(33 + 8*x + 33*x^2)*z2)/(-1 + x^2) + 
       (8256*x*z2^2)/(5 - 5*x^2) + (64*(3 + 4*x + 3*x^2)*z3)/(-1 + x^2))*
      H[-1, 1, 1, 0, x] + (3584*x*z2^2*H[-1, 1, 1, 1, x])/(5 - 5*x^2) + 
     (1000*z2 + (1024*x*z2^2)/(5 - 5*x^2))*H[0, -1, -1, -1, x] + 
     (50*(232 + 39/x - 143*x) + ((462 + 80*x + 66*x^2)*z2)/(-1 + x^2) + 
       (2016*x*z2^2)/(5*(-1 + x^2)) - (32*(-1 + 2*x + 7*x^2)*z3)/(-1 + x^2))*
      H[0, -1, -1, 0, x] + (-400*z2 + (2048*x*z2^2)/(5*(-1 + x^2)))*
      H[0, -1, -1, 1, x] + (-700*z2 + (1536*x*z2^2)/(5*(-1 + x^2)))*
      H[0, -1, 0, -1, x] + (35*(-232 - 39/x + 143*x) + 
       ((29 + 136*x + 939*x^2)*z2)/(1 - x^2) + (4446*x*z2^2)/(5 - 5*x^2) - 
       (24*(-4 + 5*x + 31*x^2)*z3)/(-1 + x^2))*H[0, -1, 0, 0, x] + 
     (280*z2 - (412*x*z2^2)/(-1 + x^2) + (80*(-2 + 5*x + 13*x^2)*z3)/
        (-1 + x^2))*H[0, -1, 0, 1, x] + 
     (-400*z2 + (2048*x*z2^2)/(5*(-1 + x^2)))*H[0, -1, 1, -1, x] + 
     (-4640 - 780/x + 2860*x - (4*(11 + 28*x + 209*x^2)*z2)/(-1 + x^2) + 
       (6176*x*z2^2)/(5 - 5*x^2) + (64*(-1 + 3*x + 6*x^2)*z3)/(-1 + x^2))*
      H[0, -1, 1, 0, x] + (160*z2 + (3072*x*z2^2)/(5 - 5*x^2))*
      H[0, -1, 1, 1, x] + ((400*(4 + 2*x + 7*x^2)*z2)/(-1 + x^2) + 
       (128*x*z2^2)/(5*(-1 + x^2)) + (5600*(1 + 3*x^2)*z3)/(-1 + x^2))*
      H[0, 0, -1, -1, x] + ((5*(117 + 1300*x + 322*x^2 - 740*x^3 + 689*x^4))/
        (x*(-1 + x^2)) - (4*(231 + 158*x + 638*x^2)*z2)/(-1 + x^2) + 
       (16*x*z2^2)/(5*(-1 + x^2)) - (4*(551 + 1573*x^2)*z3)/(-1 + x^2))*
      H[0, 0, -1, 0, x] + ((-160*(4 + 2*x + 7*x^2)*z2)/(-1 + x^2) + 
       (384*x*z2^2)/(5 - 5*x^2) - (2240*(1 + 3*x^2)*z3)/(-1 + x^2))*
      H[0, 0, -1, 1, x] + ((-10*(85 + 22*x + 3*x^2)*z2)/(-1 + x^2) + 
       (4244*x*z2^2)/(5*(-1 + x^2)) - (1120*(3 - 3*x + x^2)*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, x] + ((351 + 5248*x + 838*x^2 - 4128*x^3 + 2639*x^4)/
        (2*x - 2*x^3) + ((381 + 986*x + 4855*x^2)*z2)/(2*(-1 + x^2)) + 
       (3809*x*z2^2)/(20 - 20*x^2) + ((598 - 816*x + 562*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 0, 0, x] + ((4*(85 + 22*x + 3*x^2)*z2)/(-1 + x^2) + 
       (1638*x*z2^2)/(5 - 5*x^2) - (4*(-441 + 406*x + 93*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 0, 1, x] + ((-160*(4 + 2*x + 7*x^2)*z2)/(-1 + x^2) + 
       (384*x*z2^2)/(5 - 5*x^2) - (2240*(1 + 3*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 1, -1, x] + ((2*(117 + 1300*x + 322*x^2 - 740*x^3 + 689*x^4))/
        (x - x^3) + ((462 + 568*x + 2838*x^2)*z2)/(-1 + x^2) + 
       (2524*x*z2^2)/(5*(-1 + x^2)) + (4*(191 + 268*x + 1235*x^2)*z3)/
        (-1 + x^2))*H[0, 0, 1, 0, x] + 
     ((64*(4 + 2*x + 7*x^2)*z2)/(-1 + x^2) + (8*x*z2^2)/(-1 + x^2) + 
       (8*(117 - 60*x + 181*x^2)*z3)/(-1 + x^2))*H[0, 0, 1, 1, x] + 
     (-400*z2 + (2048*x*z2^2)/(5*(-1 + x^2)))*H[0, 1, -1, -1, x] + 
     (-4640 - 780/x + 2860*x - (4*(11 + 28*x + 209*x^2)*z2)/(-1 + x^2) + 
       (6176*x*z2^2)/(5 - 5*x^2) + (64*(-1 + 3*x + 6*x^2)*z3)/(-1 + x^2))*
      H[0, 1, -1, 0, x] + (160*z2 + (3072*x*z2^2)/(5 - 5*x^2))*
      H[0, 1, -1, 1, x] + ((20*(17 + 14*x + 71*x^2)*z2)/(-1 + x^2) + 
       (88*x*z2^2)/(-1 + x^2) + (1120*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, x] + ((4*(195 + 823*x - 1226*x^2 - 1103*x^3 + 598*x^4))/
        (x - x^3) + ((-505 + 58*x + 1209*x^2)*z2)/(-1 + x^2) + 
       (4541*x*z2^2)/(2*(-1 + x^2)) - (4*(321 + 14*x + 89*x^2)*z3)/
        (-1 + x^2))*H[0, 1, 0, 0, x] + 
     ((-8*(17 + 14*x + 71*x^2)*z2)/(-1 + x^2) + (1184*x*z2^2)/
        (5*(-1 + x^2)) - (16*(74 + 116*x + 255*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 0, 1, x] + (160*z2 + (3072*x*z2^2)/(5 - 5*x^2))*
      H[0, 1, 1, -1, x] + (8*(232 + 39/x - 143*x) + 
       (4*(-13 + 50*x + 409*x^2)*z2)/(-1 + x^2) + (10836*x*z2^2)/
        (5*(-1 + x^2)) + (8*(81 + 6*x + 47*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, x] + (-64*z2 + (3896*x*z2^2)/(5*(-1 + x^2)) - 
       (80*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*H[0, 1, 1, 1, x] + 
     (1536*x*z2^2*H[1, -1, -1, -1, x])/(5 - 5*x^2) + 
     ((-2600*(-1 + x)*(1 + x))/x + (32*(11 + 3*x + 11*x^2)*z2)/(-1 + x^2) + 
       (4096*x*z2^2)/(5*(-1 + x^2)) - (128*(1 + x + x^2)*z3)/(-1 + x^2))*
      H[1, -1, -1, 0, x] + (512*x*z2^2*H[1, -1, -1, 1, x])/(-1 + x^2) + 
     (2048*x*z2^2*H[1, -1, 0, -1, x])/(5*(-1 + x^2)) + 
     ((1820*(-1 + x)*(1 + x))/x - (8*(77 + 20*x + 77*x^2)*z2)/(-1 + x^2) + 
       (8384*x*z2^2)/(5 - 5*x^2) - (24*(19 + 16*x + 19*x^2)*z3)/(-1 + x^2))*
      H[1, -1, 0, 0, x] + ((2272*x*z2^2)/(5 - 5*x^2) + 
       (80*(7 + 8*x + 7*x^2)*z3)/(-1 + x^2))*H[1, -1, 0, 1, x] + 
     (512*x*z2^2*H[1, -1, 1, -1, x])/(-1 + x^2) + 
     ((1040*(-1 + x)*(1 + x))/x - (16*(33 + 8*x + 33*x^2)*z2)/(-1 + x^2) + 
       (8256*x*z2^2)/(5 - 5*x^2) + (64*(3 + 4*x + 3*x^2)*z3)/(-1 + x^2))*
      H[1, -1, 1, 0, x] + (3584*x*z2^2*H[1, -1, 1, 1, x])/(5 - 5*x^2) + 
     (2600*z2 + (2048*x*z2^2)/(5*(-1 + x^2)) + 11200*z3)*H[1, 0, -1, -1, x] + 
     (40*(151 - 65/x + 26*x) - (2*(-495 + 56*x + 935*x^2)*z2)/(-1 + x^2) + 
       (6176*x*z2^2)/(5 - 5*x^2) + (8*(575 + 24*x - 535*x^2)*z3)/(-1 + x^2))*
      H[1, 0, -1, 0, x] + (-1040*z2 + (3072*x*z2^2)/(5 - 5*x^2) - 4480*z3)*
      H[1, 0, -1, 1, x] + ((-40*(-61 - 6*x + 17*x^2)*z2)/(-1 + x^2) + 
       (2032*x*z2^2)/(5*(-1 + x^2)) - (2240*(-5 - 2*x + x^2)*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, x] + ((1274 - 4184*x - 2820*x^2 + 3064*x^3 + 338*x^4)/
        (x - x^3) + (2*(265 + 126*x + 681*x^2)*z2)/(-1 + x^2) + 
       (2999*x*z2^2)/(-1 + x^2) + (4*(-489 - 130*x + 121*x^2)*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, x] + ((16*(-61 - 6*x + 17*x^2)*z2)/(-1 + x^2) + 
       (372*x*z2^2)/(-1 + x^2) + (8*(-795 - 374*x + 107*x^2)*z3)/(-1 + x^2))*
      H[1, 0, 0, 1, x] + (-1040*z2 + (3072*x*z2^2)/(5 - 5*x^2) - 4480*z3)*
      H[1, 0, 1, -1, x] + (16*(-151 + 65/x - 26*x) + 
       (4*(75 + 56*x + 387*x^2)*z2)/(-1 + x^2) + (12336*x*z2^2)/
        (5*(-1 + x^2)) + (16*(-56 + 72*x + 189*x^2)*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, x] + (416*z2 + (3296*x*z2^2)/(5*(-1 + x^2)) + 
       (32*(-71 - 20*x + 36*x^2)*z3)/(-1 + x^2))*H[1, 0, 1, 1, x] + 
     (512*x*z2^2*H[1, 1, -1, -1, x])/(-1 + x^2) + 
     ((1040*(-1 + x)*(1 + x))/x - (16*(33 + 8*x + 33*x^2)*z2)/(-1 + x^2) + 
       (8256*x*z2^2)/(5 - 5*x^2) + (64*(3 + 4*x + 3*x^2)*z3)/(-1 + x^2))*
      H[1, 1, -1, 0, x] + (3584*x*z2^2*H[1, 1, -1, 1, x])/(5 - 5*x^2) + 
     (520*z2 + (3072*x*z2^2)/(5 - 5*x^2) + 2240*z3)*H[1, 1, 0, -1, x] + 
     (1208 + 572/x - 884*x + (2*(557 + 104*x + 323*x^2)*z2)/(-1 + x^2) + 
       (3252*x*z2^2)/(-1 + x^2) + (16*(89 + 57*x + x^2)*z3)/(-1 + x^2))*
      H[1, 1, 0, 0, x] + (-208*z2 + (2696*x*z2^2)/(5*(-1 + x^2)) - 
       (16*(-11 + 70*x + 111*x^2)*z3)/(-1 + x^2))*H[1, 1, 0, 1, x] + 
     (3584*x*z2^2*H[1, 1, 1, -1, x])/(5 - 5*x^2) + 
     ((-416*(-1 + x^2))/x + (8*(75 + 20*x + 101*x^2)*z2)/(-1 + x^2) + 
       (12416*x*z2^2)/(5*(-1 + x^2)) + (16*(-39 - 24*x + 7*x^2)*z3)/
        (-1 + x^2))*H[1, 1, 1, 0, x] + ((4608*x*z2^2)/(5*(-1 + x^2)) - 
       160*z3)*H[1, 1, 1, 1, x] + ((-5000*(-1 + x)*(1 + x))/x - 
       (64*(1 + x^2)*z2)/(-1 + x^2))*H[-1, -1, -1, -1, 0, x] + 
     ((3500*(-1 + x)*(1 + x))/x + (64*(2 + x + 2*x^2)*z2)/(-1 + x^2) - 
       (144*x*z3)/(-1 + x^2))*H[-1, -1, -1, 0, 0, x] - 
     (160*x*z3*H[-1, -1, -1, 0, 1, x])/(-1 + x^2) + 
     ((2000*(-1 + x)*(1 + x))/x + (128*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (128*x*z3)/(-1 + x^2))*H[-1, -1, -1, 1, 0, x] + 
     ((3500*(-1 + x)*(1 + x))/x + (32*(3 + 2*x + 3*x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[-1, -1, 0, -1, 0, x] - 
     (160*(1 + x^2)*z2*H[-1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((2*(775 + 144*x - 1382*x^2 + 144*x^3 + 775*x^4))/(x - x^3) - 
       (8*(23 + 6*x + 23*x^2)*z2)/(-1 + x^2) - (432*x*z3)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, x] + ((64*(1 + x^2)*z2)/(-1 + x^2) + 
       (480*x*z3)/(-1 + x^2))*H[-1, -1, 0, 0, 1, x] + 
     ((-1400*(-1 + x)*(1 + x))/x - (224*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (176*x*z3)/(-1 + x^2))*H[-1, -1, 0, 1, 0, x] + 
     (160*x*z3*H[-1, -1, 0, 1, 1, x])/(-1 + x^2) + 
     ((2000*(-1 + x)*(1 + x))/x + (128*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (128*x*z3)/(-1 + x^2))*H[-1, -1, 1, -1, 0, x] + 
     ((-1400*(-1 + x)*(1 + x))/x - (32*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[-1, -1, 1, 0, 0, x] + 
     (640*x*z3*H[-1, -1, 1, 0, 1, x])/(-1 + x^2) + 
     ((-800*(-1 + x^2))/x - (64*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (256*x*z3)/(-1 + x^2))*H[-1, -1, 1, 1, 0, x] + 
     ((3500*(-1 + x)*(1 + x))/x + (32*(3 + 2*x + 3*x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[-1, 0, -1, -1, 0, x] + 
     ((-2450*(-1 + x)*(1 + x))/x - (16*(11 + 10*x + 11*x^2)*z2)/(-1 + x^2) - 
       (120*x*z3)/(-1 + x^2))*H[-1, 0, -1, 0, 0, x] + 
     (400*x*z3*H[-1, 0, -1, 0, 1, x])/(-1 + x^2) + 
     ((-1400*(-1 + x)*(1 + x))/x - (32*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[-1, 0, -1, 1, 0, x] + 
     (800*(1 + x^2)*z2*H[-1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((1550 - 1440*x - 4780*x^2 - 1440*x^3 + 1550*x^4)/(x - x^3) - 
       (632*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, 0, -1, 0, x] - 
     (320*(1 + x^2)*z2*H[-1, 0, 0, -1, 1, x])/(-1 + x^2) + 
     ((-80*(2 - 3*x + 2*x^2)*z2)/(-1 + x^2) + (3360*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 0, -1, x] + 
     (-((575 - 288*x - 1786*x^2 - 288*x^3 + 575*x^4)/(x - x^3)) + 
       (68*(7 - x + 7*x^2)*z2)/(-1 + x^2) - (816*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, x] + ((32*(2 - 3*x + 2*x^2)*z2)/(-1 + x^2) - 
       (1624*x*z3)/(-1 + x^2))*H[-1, 0, 0, 0, 1, x] - 
     (320*(1 + x^2)*z2*H[-1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     (-((620 - 576*x - 1912*x^2 - 576*x^3 + 620*x^4)/(x - x^3)) + 
       (8*(75 + 16*x + 75*x^2)*z2)/(-1 + x^2) + (1072*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 1, 0, x] + ((128*(1 + x^2)*z2)/(-1 + x^2) - 
       (480*x*z3)/(-1 + x^2))*H[-1, 0, 0, 1, 1, x] + 
     ((-1400*(-1 + x)*(1 + x))/x - (32*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[-1, 0, 1, -1, 0, x] + 
     ((160*(2 + x + 2*x^2)*z2)/(-1 + x^2) + (2240*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, -1, x] + 
     ((4*(305 + 144*x - 492*x^2 + 144*x^3 + 305*x^4))/(x*(-1 + x^2)) + 
       (8*(16 + 35*x + 16*x^2)*z2)/(-1 + x^2) - (56*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, x] + ((-64*(2 + x + 2*x^2)*z2)/(-1 + x^2) - 
       (1856*x*z3)/(-1 + x^2))*H[-1, 0, 1, 0, 1, x] + 
     ((560*(-1 + x)*(1 + x))/x + (32*(9 + 11*x + 9*x^2)*z2)/(-1 + x^2) + 
       (48*x*z3)/(-1 + x^2))*H[-1, 0, 1, 1, 0, x] - 
     (160*x*z3*H[-1, 0, 1, 1, 1, x])/(-1 + x^2) + 
     ((2000*(-1 + x)*(1 + x))/x + (128*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (128*x*z3)/(-1 + x^2))*H[-1, 1, -1, -1, 0, x] + 
     ((-1400*(-1 + x)*(1 + x))/x - (32*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[-1, 1, -1, 0, 0, x] + 
     (640*x*z3*H[-1, 1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-800*(-1 + x^2))/x - (64*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (256*x*z3)/(-1 + x^2))*H[-1, 1, -1, 1, 0, x] + 
     ((-1400*(-1 + x)*(1 + x))/x - (32*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[-1, 1, 0, -1, 0, x] + 
     ((320*(1 + x + x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 0, -1, x] + 
     (-((620 + 576*x - 968*x^2 + 576*x^3 + 620*x^4)/(x - x^3)) + 
       (8*(43 + 46*x + 43*x^2)*z2)/(-1 + x^2) - (520*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, x] + ((-128*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (2992*x*z3)/(-1 + x^2))*H[-1, 1, 0, 0, 1, x] + 
     ((560*(-1 + x)*(1 + x))/x + (112*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (1152*x*z3)/(-1 + x^2))*H[-1, 1, 0, 1, 0, x] - 
     (640*x*z3*H[-1, 1, 0, 1, 1, x])/(-1 + x^2) + 
     ((-800*(-1 + x^2))/x - (64*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (256*x*z3)/(-1 + x^2))*H[-1, 1, 1, -1, 0, x] + 
     ((560*(-1 + x)*(1 + x))/x + (64*(5 + 7*x + 5*x^2)*z2)/(-1 + x^2) + 
       (912*x*z3)/(-1 + x^2))*H[-1, 1, 1, 0, 0, x] - 
     (1120*x*z3*H[-1, 1, 1, 0, 1, x])/(-1 + x^2) + 
     ((320*(-1 + x)*(1 + x))/x + (128*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[-1, 1, 1, 1, 0, x] + 
     ((500*(-3 - 28*x + 11*x^2))/x + (32*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[0, -1, -1, -1, 0, x] + 
     (350*(28 + 3/x - 11*x) - (32*(-2 + 5*x + 13*x^2)*z2)/(-1 + x^2) - 
       (120*x*z3)/(-1 + x^2))*H[0, -1, -1, 0, 0, x] + 
     (400*x*z3*H[0, -1, -1, 0, 1, x])/(-1 + x^2) + 
     (200*(28 + 3/x - 11*x) - (64*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[0, -1, -1, 1, 0, x] + 
     (350*(28 + 3/x - 11*x) - (16*(-3 + 8*x + 19*x^2)*z2)/(-1 + x^2) + 
       (128*x*z3)/(-1 + x^2))*H[0, -1, 0, -1, 0, x] + 
     ((80*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) + (2240*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, -1, x] + 
     (-((465 + 4196*x - 1866*x^2 - 3332*x^3 + 1705*x^4)/(x - x^3)) + 
       (4*(-23 + 52*x + 155*x^2)*z2)/(-1 + x^2) - (44*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, x] + ((-32*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (1736*x*z3)/(-1 + x^2))*H[0, -1, 0, 0, 1, x] + 
     (140*(-28 - 3/x + 11*x) + (112*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + 
       (664*x*z3)/(-1 + x^2))*H[0, -1, 0, 1, 0, x] - 
     (400*x*z3*H[0, -1, 0, 1, 1, x])/(-1 + x^2) + 
     (200*(28 + 3/x - 11*x) - (64*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[0, -1, 1, -1, 0, x] + 
     (140*(-28 - 3/x + 11*x) + (16*(-7 + 22*x + 41*x^2)*z2)/(-1 + x^2) + 
       (648*x*z3)/(-1 + x^2))*H[0, -1, 1, 0, 0, x] - 
     (880*x*z3*H[0, -1, 1, 0, 1, x])/(-1 + x^2) + 
     (80*(-28 - 3/x + 11*x) + (32*(-3 + 10*x + 17*x^2)*z2)/(-1 + x^2) - 
       (320*x*z3)/(-1 + x^2))*H[0, -1, 1, 1, 0, x] - 
     (2000*(1 + 3*x^2)*z2*H[0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((-50*(9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4))/(x*(-1 + x^2)) + 
       (4*(271 + 733*x^2)*z2)/(-1 + x^2))*H[0, 0, -1, -1, 0, x] + 
     (800*(1 + 3*x^2)*z2*H[0, 0, -1, -1, 1, x])/(-1 + x^2) + 
     (1400*(1 + 3*x^2)*z2*H[0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((35*(9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4))/(x*(-1 + x^2)) - 
       (2*(189 - 8*x + 287*x^2)*z2)/(-1 + x^2) - (36*x*z3)/(-1 + x^2))*
      H[0, 0, -1, 0, 0, x] + ((-560*(1 + 3*x^2)*z2)/(-1 + x^2) - 
       (40*x*z3)/(-1 + x^2))*H[0, 0, -1, 0, 1, x] + 
     (800*(1 + 3*x^2)*z2*H[0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((20*(9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4))/(x*(-1 + x^2)) - 
       (8*(51 - 4*x + 93*x^2)*z2)/(-1 + x^2) - (32*x*z3)/(-1 + x^2))*
      H[0, 0, -1, 1, 0, x] - (320*(1 + 3*x^2)*z2*H[0, 0, -1, 1, 1, x])/
      (-1 + x^2) + ((400*(3 - 3*x + x^2)*z2)/(-1 + x^2) - 
       (16800*x*z3)/(-1 + x^2))*H[0, 0, 0, -1, -1, x] + 
     ((5*(27 + 964*x + 406*x^2 - 388*x^3 + 203*x^4))/(x*(-1 + x^2)) + 
       ((-668 + 676*x + 540*x^2)*z2)/(-1 + x^2) + (6644*x*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, 0, x] + ((-160*(3 - 3*x + x^2)*z2)/(-1 + x^2) + 
       (6720*x*z3)/(-1 + x^2))*H[0, 0, 0, -1, 1, x] + 
     ((-20*(25 - 30*x + 37*x^2)*z2)/(-1 + x^2) + (8400*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 0, -1, x] + ((81 + 3620*x + 3322*x^2 + 844*x^3 + 701*x^4)/
        (2*x - 2*x^3) + ((101 - 150*x - 1627*x^2)*z2)/(-1 + x^2) - 
       (1410*x*z3)/(-1 + x^2))*H[0, 0, 0, 0, 0, x] + 
     ((8*(25 - 30*x + 37*x^2)*z2)/(-1 + x^2) - (4560*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 0, 1, x] + ((-160*(3 - 3*x + x^2)*z2)/(-1 + x^2) + 
       (6720*x*z3)/(-1 + x^2))*H[0, 0, 0, 1, -1, x] + 
     ((54 + 1928*x + 812*x^2 - 776*x^3 + 406*x^4)/(x - x^3) - 
       (4*(-91 + 92*x + 315*x^2)*z2)/(-1 + x^2) - (3260*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 1, 0, x] + ((64*(3 - 3*x + x^2)*z2)/(-1 + x^2) - 
       (2408*x*z3)/(-1 + x^2))*H[0, 0, 0, 1, 1, x] + 
     (800*(1 + 3*x^2)*z2*H[0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((20*(9 + 212*x + 106*x^2 + 76*x^3 + 53*x^4))/(x*(-1 + x^2)) - 
       (8*(51 - 4*x + 93*x^2)*z2)/(-1 + x^2) - (32*x*z3)/(-1 + x^2))*
      H[0, 0, 1, -1, 0, x] - (320*(1 + 3*x^2)*z2*H[0, 0, 1, -1, 1, x])/
      (-1 + x^2) + ((-40*(13 + 12*x + 73*x^2)*z2)/(-1 + x^2) - 
       (6720*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, -1, x] + 
     ((180 + 3512*x + 1856*x^2 + 2680*x^3 + 976*x^4)/(x - x^3) + 
       (2*(45 + 76*x + 41*x^2)*z2)/(-1 + x^2) + (2016*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 0, 0, x] + ((16*(13 + 12*x + 73*x^2)*z2)/(-1 + x^2) + 
       (3088*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, 1, x] - 
     (320*(1 + 3*x^2)*z2*H[0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((72 + 1696*x + 848*x^2 + 608*x^3 + 424*x^4)/(x - x^3) - 
       (8*(-17 + 20*x + 63*x^2)*z2)/(-1 + x^2) - (1040*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 1, 0, x] + ((128*(1 + 3*x^2)*z2)/(-1 + x^2) + 
       (480*x*z3)/(-1 + x^2))*H[0, 0, 1, 1, 1, x] + 
     (200*(28 + 3/x - 11*x) - (64*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[0, 1, -1, -1, 0, x] + 
     (140*(-28 - 3/x + 11*x) + (16*(-7 + 22*x + 41*x^2)*z2)/(-1 + x^2) + 
       (648*x*z3)/(-1 + x^2))*H[0, 1, -1, 0, 0, x] - 
     (880*x*z3*H[0, 1, -1, 0, 1, x])/(-1 + x^2) + 
     (80*(-28 - 3/x + 11*x) + (32*(-3 + 10*x + 17*x^2)*z2)/(-1 + x^2) - 
       (320*x*z3)/(-1 + x^2))*H[0, 1, -1, 1, 0, x] + 
     ((-400*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - (11200*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, -1, x] + ((40*(15 + 58*x - 120*x^2 - 202*x^3 + 46*x^4))/
        (x*(-1 + x^2)) + (4*(145 + 174*x + 391*x^2)*z2)/(-1 + x^2) + 
       (4184*x*z3)/(-1 + x^2))*H[0, 1, 0, -1, 0, x] + 
     ((160*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, 1, x] + (80*(11 + 3*x^2)*z2*H[0, 1, 0, 0, -1, x])/
      (-1 + x^2) + ((294 + 488*x - 2332*x^2 - 2504*x^3 + 862*x^4)/(x - x^3) - 
       (4*(5 + 164*x + 335*x^2)*z2)/(-1 + x^2) - (224*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 0, 0, x] + ((-32*(11 + 3*x^2)*z2)/(-1 + x^2) + 
       (640*x*z3)/(-1 + x^2))*H[0, 1, 0, 0, 1, x] + 
     ((160*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 1, -1, x] + ((240 + 928*x - 1920*x^2 - 3232*x^3 + 736*x^4)/
        (x - x^3) - (8*(15 + 94*x + 179*x^2)*z2)/(-1 + x^2) - 
       (3600*x*z3)/(-1 + x^2))*H[0, 1, 0, 1, 0, x] + 
     ((-64*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - (832*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 1, 1, x] + (80*(-28 - 3/x + 11*x) + 
       (32*(-3 + 10*x + 17*x^2)*z2)/(-1 + x^2) - (320*x*z3)/(-1 + x^2))*
      H[0, 1, 1, -1, 0, x] + ((-80*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - 
       (2240*x*z3)/(-1 + x^2))*H[0, 1, 1, 0, -1, x] + 
     ((4*(33 + 472*x - 54*x^2 - 184*x^3 + 139*x^4))/(x - x^3) - 
       (4*(-67 + 118*x + 179*x^2)*z2)/(-1 + x^2) - (472*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, x] + ((32*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + 
       (2336*x*z3)/(-1 + x^2))*H[0, 1, 1, 0, 1, x] + 
     (896 + 96/x - 352*x - (16*(-5 + 30*x + 49*x^2)*z2)/(-1 + x^2) + 
       (80*x*z3)/(-1 + x^2))*H[0, 1, 1, 1, 0, x] + 
     (160*x*z3*H[0, 1, 1, 1, 1, x])/(-1 + x^2) + 
     ((2000*(-1 + x)*(1 + x))/x + (128*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (128*x*z3)/(-1 + x^2))*H[1, -1, -1, -1, 0, x] + 
     ((-1400*(-1 + x)*(1 + x))/x - (32*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[1, -1, -1, 0, 0, x] + 
     (640*x*z3*H[1, -1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-800*(-1 + x^2))/x - (64*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (256*x*z3)/(-1 + x^2))*H[1, -1, -1, 1, 0, x] + 
     ((-1400*(-1 + x)*(1 + x))/x - (32*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[1, -1, 0, -1, 0, x] + 
     ((320*(1 + x + x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 0, -1, x] + 
     (-((620 + 576*x - 968*x^2 + 576*x^3 + 620*x^4)/(x - x^3)) + 
       (8*(43 + 46*x + 43*x^2)*z2)/(-1 + x^2) - (520*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, x] + ((-128*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (2992*x*z3)/(-1 + x^2))*H[1, -1, 0, 0, 1, x] + 
     ((560*(-1 + x)*(1 + x))/x + (112*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (1152*x*z3)/(-1 + x^2))*H[1, -1, 0, 1, 0, x] - 
     (640*x*z3*H[1, -1, 0, 1, 1, x])/(-1 + x^2) + 
     ((-800*(-1 + x^2))/x - (64*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (256*x*z3)/(-1 + x^2))*H[1, -1, 1, -1, 0, x] + 
     ((560*(-1 + x)*(1 + x))/x + (64*(5 + 7*x + 5*x^2)*z2)/(-1 + x^2) + 
       (912*x*z3)/(-1 + x^2))*H[1, -1, 1, 0, 0, x] - 
     (1120*x*z3*H[1, -1, 1, 0, 1, x])/(-1 + x^2) + 
     ((320*(-1 + x)*(1 + x))/x + (128*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[1, -1, 1, 1, 0, x] - 
     4000*z2*H[1, 0, -1, -1, -1, x] + ((-400*(-5 + 32*x + 2*x^2))/x + 
       (8*(-295 - 24*x + 255*x^2)*z2)/(-1 + x^2) + (192*x*z3)/(-1 + x^2))*
      H[1, 0, -1, -1, 0, x] + 1600*z2*H[1, 0, -1, -1, 1, x] + 
     2800*z2*H[1, 0, -1, 0, -1, x] + ((280*(-5 + 32*x + 2*x^2))/x + 
       ((1092 + 352*x - 548*x^2)*z2)/(-1 + x^2) + (648*x*z3)/(-1 + x^2))*
      H[1, 0, -1, 0, 0, x] + (-1120*z2 - (880*x*z3)/(-1 + x^2))*
      H[1, 0, -1, 0, 1, x] + 1600*z2*H[1, 0, -1, 1, -1, x] + 
     (160*(32 - 5/x + 2*x) + (16*(69 + 20*x - 41*x^2)*z2)/(-1 + x^2) - 
       (320*x*z3)/(-1 + x^2))*H[1, 0, -1, 1, 0, x] - 
     640*z2*H[1, 0, -1, 1, 1, x] + ((800*(-5 - 2*x + x^2)*z2)/(-1 + x^2) - 
       (22400*x*z3)/(-1 + x^2))*H[1, 0, 0, -1, -1, x] + 
     ((20*(49 - 528*x - 130*x^2 + 240*x^3 + 13*x^4))/(x*(-1 + x^2)) + 
       (8*(323 + 158*x - 7*x^2)*z2)/(-1 + x^2) + (8496*x*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, x] + ((-320*(-5 - 2*x + x^2)*z2)/(-1 + x^2) + 
       (8960*x*z3)/(-1 + x^2))*H[1, 0, 0, -1, 1, x] + 
     ((-80*(-18 - 4*x + 7*x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, -1, x] + ((4*(95 - 998*x - 246*x^2 + 602*x^3 + 20*x^4))/
        (x - x^3) - (4*(299 + 238*x + 194*x^2)*z2)/(-1 + x^2) - 
       (1160*x*z3)/(-1 + x^2))*H[1, 0, 0, 0, 0, x] + 
     ((32*(-18 - 4*x + 7*x^2)*z2)/(-1 + x^2) - (1392*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, 1, x] + ((-320*(-5 - 2*x + x^2)*z2)/(-1 + x^2) + 
       (8960*x*z3)/(-1 + x^2))*H[1, 0, 0, 1, -1, x] + 
     ((-8*(49 - 528*x - 130*x^2 + 240*x^3 + 13*x^4))/(x*(-1 + x^2)) - 
       (8*(231 + 150*x + 53*x^2)*z2)/(-1 + x^2) - (5704*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, x] + ((128*(-5 - 2*x + x^2)*z2)/(-1 + x^2) - 
       (2384*x*z3)/(-1 + x^2))*H[1, 0, 0, 1, 1, x] + 
     1600*z2*H[1, 0, 1, -1, -1, x] + (160*(32 - 5/x + 2*x) + 
       (16*(69 + 20*x - 41*x^2)*z2)/(-1 + x^2) - (320*x*z3)/(-1 + x^2))*
      H[1, 0, 1, -1, 0, x] - 640*z2*H[1, 0, 1, -1, 1, x] + 
     ((-160*(-4 + 4*x + 11*x^2)*z2)/(-1 + x^2) - (8960*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, -1, x] + ((4*(167 - 708*x - 150*x^2 + 1212*x^3 + 77*x^4))/
        (x - x^3) + (8*(-60 - 32*x + 31*x^2)*z2)/(-1 + x^2) + 
       (1640*x*z3)/(-1 + x^2))*H[1, 0, 1, 0, 0, x] + 
     ((64*(-4 + 4*x + 11*x^2)*z2)/(-1 + x^2) + (5264*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, 1, x] - 640*z2*H[1, 0, 1, 1, -1, x] + 
     ((-64*(-5 + 32*x + 2*x^2))/x - (32*(23 + 18*x + 2*x^2)*z2)/(-1 + x^2) - 
       (1024*x*z3)/(-1 + x^2))*H[1, 0, 1, 1, 0, x] + 
     (256*z2 + (640*x*z3)/(-1 + x^2))*H[1, 0, 1, 1, 1, x] + 
     ((-800*(-1 + x^2))/x - (64*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (256*x*z3)/(-1 + x^2))*H[1, 1, -1, -1, 0, x] + 
     ((560*(-1 + x)*(1 + x))/x + (64*(5 + 7*x + 5*x^2)*z2)/(-1 + x^2) + 
       (912*x*z3)/(-1 + x^2))*H[1, 1, -1, 0, 0, x] - 
     (1120*x*z3*H[1, 1, -1, 0, 1, x])/(-1 + x^2) + 
     ((320*(-1 + x)*(1 + x))/x + (128*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[1, 1, -1, 1, 0, x] - 
     800*z2*H[1, 1, 0, -1, -1, x] + (40*(-64 - 11/x + 17*x) + 
       (8*(-27 + 40*x + 83*x^2)*z2)/(-1 + x^2) - (320*x*z3)/(-1 + x^2))*
      H[1, 1, 0, -1, 0, x] + 320*z2*H[1, 1, 0, -1, 1, x] + 
     ((-320*(3 + 2*x)*z2)/(-1 + x^2) - (8960*x*z3)/(-1 + x^2))*
      H[1, 1, 0, 0, -1, x] + ((176 + 2400*x - 288*x^2 - 672*x^3 + 320*x^4)/
        (x - x^3) - (8*(47 + 86*x + 79*x^2)*z2)/(-1 + x^2) + 
       (1472*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, 0, x] + 
     ((128*(3 + 2*x)*z2)/(-1 + x^2) + (5504*x*z3)/(-1 + x^2))*
      H[1, 1, 0, 0, 1, x] + 320*z2*H[1, 1, 0, 1, -1, x] + 
     (16*(64 + 11/x - 17*x) - (32*(8 + 21*x + 20*x^2)*z2)/(-1 + x^2) - 
       (2128*x*z3)/(-1 + x^2))*H[1, 1, 0, 1, 0, x] + 
     (-128*z2 + (1120*x*z3)/(-1 + x^2))*H[1, 1, 0, 1, 1, x] + 
     ((320*(-1 + x)*(1 + x))/x + (128*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[1, 1, 1, -1, 0, x] - 
     160*z2*H[1, 1, 1, 0, -1, x] + (8*(-64 + 31/x - 25*x) - 
       (8*(61 + 80*x + 43*x^2)*z2)/(-1 + x^2) - (1440*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, 0, x] + (64*z2 + (1600*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, 1, x] + ((-128*(-1 + x^2))/x - 
       (32*(9 + 16*x + 11*x^2)*z2)/(-1 + x^2) + (512*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 1, 0, x] + (64*x*z2*H[-1, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (128*x*z2*H[-1, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     ((-16*(11 + 4*x + 11*x^2))/(-1 + x^2) - (48*x*z2)/(-1 + x^2))*
      H[-1, -1, -1, 0, 0, 0, x] - (224*x*z2*H[-1, -1, -1, 0, 1, 0, x])/
      (-1 + x^2) + (128*x*z2*H[-1, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (160*x*z2*H[-1, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(11 + 4*x + 11*x^2)*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (240*x*z2*H[-1, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-88*(2 + x + 2*x^2))/(-1 + x^2) - (68*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, 0, x] - (96*x*z2*H[-1, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) + ((-32*(11 + 4*x + 11*x^2))/(-1 + x^2) + 
       (128*x*z2)/(-1 + x^2))*H[-1, -1, 0, 0, 1, 0, x] - 
     (192*x*z2*H[-1, -1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((16*(22 + 7*x + 22*x^2))/(-1 + x^2) + (280*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 1, 0, 0, x] - (64*x*z2*H[-1, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) + (352*x*z2*H[-1, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (128*x*z2*H[-1, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(11 + 3*x + 11*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[-1, -1, 1, 0, 0, 0, x] - (128*x*z2*H[-1, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) + (448*x*z2*H[-1, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (160*x*z2*H[-1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(33 + 10*x + 33*x^2))/(-1 + x^2) + (208*x*z2)/(-1 + x^2))*
      H[-1, 0, -1, 0, 0, 0, x] - (64*x*z2*H[-1, 0, -1, 0, 0, 1, x])/
      (-1 + x^2) + (336*x*z2*H[-1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[-1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (400*(11 + 4*x + 11*x^2)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     ((280*(11 + 4*x + 11*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, -1, 0, 0, x] + ((160*(11 + 4*x + 11*x^2))/(-1 + x^2) + 
       (32*x*z2)/(-1 + x^2))*H[-1, 0, 0, -1, 1, 0, x] - 
     (1200*x*z2*H[-1, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((440*(2 + x + 2*x^2))/(-1 + x^2) + (676*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, -1, 0, x] + (480*x*z2*H[-1, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (600*x*z2*H[-1, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-22*(31 + 14*x + 31*x^2))/(-1 + x^2) - (150*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, 0, x] - (240*x*z2*H[-1, 0, 0, 0, 0, 1, x])/
      (-1 + x^2) + (480*x*z2*H[-1, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-176*(2 + x + 2*x^2))/(-1 + x^2) - (368*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 1, 0, x] - (192*x*z2*H[-1, 0, 0, 0, 1, 1, x])/
      (-1 + x^2) + ((160*(11 + 4*x + 11*x^2))/(-1 + x^2) + 
       (32*x*z2)/(-1 + x^2))*H[-1, 0, 0, 1, -1, 0, x] - 
     (480*x*z2*H[-1, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-4*(473 + 160*x + 473*x^2))/(-1 + x^2) + (152*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, 0, 0, x] + (192*x*z2*H[-1, 0, 0, 1, 0, 1, x])/
      (-1 + x^2) + ((-64*(11 + 4*x + 11*x^2))/(-1 + x^2) - 
       (160*x*z2)/(-1 + x^2))*H[-1, 0, 0, 1, 1, 0, x] - 
     (192*x*z2*H[-1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[-1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (800*x*z2*H[-1, 0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-80*(22 + 7*x + 22*x^2))/(-1 + x^2) + (696*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, -1, 0, x] + (320*x*z2*H[-1, 0, 1, 0, -1, 1, x])/
      (-1 + x^2) + ((56*(11 + 4*x + 11*x^2))/(-1 + x^2) - 
       (656*x*z2)/(-1 + x^2))*H[-1, 0, 1, 0, 0, 0, x] + 
     (320*x*z2*H[-1, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(22 + 7*x + 22*x^2))/(-1 + x^2) - (752*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, 1, 0, x] - (128*x*z2*H[-1, 0, 1, 0, 1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (160*x*z2*H[-1, 0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((-16*(22 + 7*x + 22*x^2))/(-1 + x^2) - (472*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 1, 0, 0, x] + (64*x*z2*H[-1, 0, 1, 1, 0, 1, x])/
      (-1 + x^2) - (480*x*z2*H[-1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (128*x*z2*H[-1, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(11 + 3*x + 11*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[-1, 1, -1, 0, 0, 0, x] - (128*x*z2*H[-1, 1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (448*x*z2*H[-1, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[-1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*z2*H[-1, 1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(11 + 3*x + 11*x^2))/(-1 + x^2) + (1264*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, -1, 0, x] + (640*x*z2*H[-1, 1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(121 + 36*x + 121*x^2))/(-1 + x^2) - (952*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, 0, x] - (128*x*z2*H[-1, 1, 0, 0, 0, 1, x])/
      (-1 + x^2) + (640*x*z2*H[-1, 1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(11 + 3*x + 11*x^2))/(-1 + x^2) - (1200*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 1, 0, x] - (256*x*z2*H[-1, 1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-8*(77 + 20*x + 77*x^2))/(-1 + x^2) - (256*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 1, 0, 0, x] + (256*x*z2*H[-1, 1, 0, 1, 0, 1, x])/
      (-1 + x^2) - (576*x*z2*H[-1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(33 + 8*x + 33*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[-1, 1, 1, 0, 0, 0, x] + (256*x*z2*H[-1, 1, 1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[-1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[-1, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (10000 + (64*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, -1, 0, x] + 
     (-7000 - (160*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 0, 0, x] + 
     (-4000 - (192*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 1, 0, x] + 
     (-7000 - (128*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, -1, 0, x] + 
     (160*x*z2*H[0, -1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(-797 + 20*x + 929*x^2))/(-1 + x^2) + (208*x*z2)/(-1 + x^2))*
      H[0, -1, -1, 0, 0, 0, x] - (64*x*z2*H[0, -1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (2800 + (336*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, 1, 0, x] + 
     (-4000 - (192*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, -1, 0, x] + 
     (2800 + (352*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 0, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 1, 0, x] + 
     (-7000 - (128*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, -1, 0, x] + 
     (4900 + (256*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 0, 0, x] + 
     (2800 + (256*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 1, 0, x] - 
     (800*x*z2*H[0, -1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((20*(-133 - 20*x + x^2))/(-1 + x^2) + (632*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, -1, 0, x] + (320*x*z2*H[0, -1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (40*x*z2*H[0, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((1062 + 116*x - 402*x^2)/(-1 + x^2) - (442*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, 0, x] - (16*x*z2*H[0, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) + (320*x*z2*H[0, -1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-8*(-133 - 20*x + x^2))/(-1 + x^2) - (664*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 1, 0, x] - (128*x*z2*H[0, -1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (2800 + (256*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, -1, 0, x] - 
     (400*x*z2*H[0, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-8*(-327 + 17*x + 448*x^2))/(-1 + x^2) - (268*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 1, 0, 0, x] + (160*x*z2*H[0, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) + (-1120 - (464*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, 1, 0, x] + 
     (-4000 - (192*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, -1, 0, x] + 
     (2800 + (352*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 0, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 1, 0, x] + 
     (2800 + (256*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, -1, 0, x] - 
     (480*x*z2*H[0, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-8*(-177 + 14*x + 287*x^2))/(-1 + x^2) - (528*x*z2)/(-1 + x^2))*
      H[0, -1, 1, 0, 0, 0, x] + (192*x*z2*H[0, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) + (-1120 - (560*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, 1, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, -1, 0, x] + 
     (-1120 - (544*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 0, 0, x] + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 1, 0, x] + 
     (4000*(4 + 2*x + 7*x^2)*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     ((-2800*(4 + 2*x + 7*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[0, 0, -1, -1, 0, 0, x] + ((-1600*(4 + 2*x + 7*x^2))/(-1 + x^2) + 
       (32*x*z2)/(-1 + x^2))*H[0, 0, -1, -1, 1, 0, x] + 
     ((-2800*(4 + 2*x + 7*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, -1, 0, x] + ((4*(1229 + 572*x + 1917*x^2))/(-1 + x^2) - 
       (12*x*z2)/(-1 + x^2))*H[0, 0, -1, 0, 0, 0, x] + 
     ((1120*(4 + 2*x + 7*x^2))/(-1 + x^2) - (56*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, 1, 0, x] + ((-1600*(4 + 2*x + 7*x^2))/(-1 + x^2) + 
       (32*x*z2)/(-1 + x^2))*H[0, 0, -1, 1, -1, 0, x] + 
     ((1120*(4 + 2*x + 7*x^2))/(-1 + x^2) - (64*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 1, 0, 0, x] + ((640*(4 + 2*x + 7*x^2))/(-1 + x^2) - 
       (64*x*z2)/(-1 + x^2))*H[0, 0, -1, 1, 1, 0, x] + 
     (6000*x*z2*H[0, 0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((-100*(85 + 22*x + 3*x^2))/(-1 + x^2) - (3284*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, -1, 0, x] - (2400*x*z2*H[0, 0, 0, -1, -1, 1, x])/
      (-1 + x^2) - (4200*x*z2*H[0, 0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((70*(85 + 22*x + 3*x^2))/(-1 + x^2) + (1190*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 0, 0, x] + (1680*x*z2*H[0, 0, 0, -1, 0, 1, x])/
      (-1 + x^2) - (2400*x*z2*H[0, 0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((40*(85 + 22*x + 3*x^2))/(-1 + x^2) + (1272*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 1, 0, x] + (960*x*z2*H[0, 0, 0, -1, 1, 1, x])/
      (-1 + x^2) - (3000*x*z2*H[0, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((20*(170 + 77*x + 171*x^2))/(-1 + x^2) + (1650*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, -1, 0, x] + (1200*x*z2*H[0, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (1200*x*z2*H[0, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-1201 - 284*x + 299*x^2)/(-1 + x^2) - (236*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, 0, 0, x] - (480*x*z2*H[0, 0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (1200*x*z2*H[0, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-8*(170 + 77*x + 171*x^2))/(-1 + x^2) - (892*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, 1, 0, x] - (480*x*z2*H[0, 0, 0, 0, 1, 1, x])/(-1 + x^2) - 
     (2400*x*z2*H[0, 0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((40*(85 + 22*x + 3*x^2))/(-1 + x^2) + (1272*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, -1, 0, x] + (960*x*z2*H[0, 0, 0, 1, -1, 1, x])/
      (-1 + x^2) + (1960*x*z2*H[0, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((2*(-1519 - 282*x + 507*x^2))/(-1 + x^2) - (530*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 0, 0, x] - (784*x*z2*H[0, 0, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (960*x*z2*H[0, 0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((-16*(85 + 22*x + 3*x^2))/(-1 + x^2) - (392*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 1, 0, x] - (384*x*z2*H[0, 0, 0, 1, 1, 1, x])/(-1 + x^2) + 
     ((-1600*(4 + 2*x + 7*x^2))/(-1 + x^2) + (32*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, -1, 0, x] + ((1120*(4 + 2*x + 7*x^2))/(-1 + x^2) - 
       (64*x*z2)/(-1 + x^2))*H[0, 0, 1, -1, 0, 0, x] + 
     ((640*(4 + 2*x + 7*x^2))/(-1 + x^2) - (64*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, 1, 0, x] + (2400*x*z2*H[0, 0, 1, 0, -1, -1, x])/
      (-1 + x^2) + ((20*(235 + 160*x + 711*x^2))/(-1 + x^2) - 
       (1368*x*z2)/(-1 + x^2))*H[0, 0, 1, 0, -1, 0, x] - 
     (960*x*z2*H[0, 0, 1, 0, -1, 1, x])/(-1 + x^2) - 
     (1360*x*z2*H[0, 0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-4*(507 + 318*x + 1429*x^2))/(-1 + x^2) + (476*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 0, 0, x] + (544*x*z2*H[0, 0, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (960*x*z2*H[0, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-8*(235 + 160*x + 711*x^2))/(-1 + x^2) + (688*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 1, 0, x] + (384*x*z2*H[0, 0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     ((640*(4 + 2*x + 7*x^2))/(-1 + x^2) - (64*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, -1, 0, x] + (480*x*z2*H[0, 0, 1, 1, 0, -1, x])/
      (-1 + x^2) + ((-4*(437 + 176*x + 465*x^2))/(-1 + x^2) - 
       (104*x*z2)/(-1 + x^2))*H[0, 0, 1, 1, 0, 0, x] - 
     (192*x*z2*H[0, 0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     ((-256*(4 + 2*x + 7*x^2))/(-1 + x^2) + (192*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, 1, 0, x] + (-4000 - (192*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, -1, 0, x] + (2800 + (352*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, 0, 0, x] + (1600 + (320*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, 1, 0, x] + (2800 + (256*x*z2)/(-1 + x^2))*
      H[0, 1, -1, 0, -1, 0, x] - (480*x*z2*H[0, 1, -1, 0, 0, -1, x])/
      (-1 + x^2) + ((-8*(-177 + 14*x + 287*x^2))/(-1 + x^2) - 
       (528*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, 0, 0, x] + 
     (192*x*z2*H[0, 1, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (-1120 - (560*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, 1, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, -1, 0, x] + 
     (-1120 - (544*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, 0, 0, x] + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, 1, 0, x] + 
     (4000*x*z2*H[0, 1, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((200*(17 + 14*x + 71*x^2))/(-1 + x^2) - (1944*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, -1, 0, x] - (1600*x*z2*H[0, 1, 0, -1, -1, 1, x])/
      (-1 + x^2) - (2800*x*z2*H[0, 1, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((-140*(17 + 14*x + 71*x^2))/(-1 + x^2) + (372*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 0, 0, x] + (1120*x*z2*H[0, 1, 0, -1, 0, 1, x])/
      (-1 + x^2) - (1600*x*z2*H[0, 1, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((-80*(17 + 14*x + 71*x^2))/(-1 + x^2) + (496*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 1, 0, x] + (640*x*z2*H[0, 1, 0, -1, 1, 1, x])/
      (-1 + x^2) + ((-560*(6 + 2*x + 5*x^2))/(-1 + x^2) - 
       (576*x*z2)/(-1 + x^2))*H[0, 1, 0, 0, -1, 0, x] + 
     (400*x*z2*H[0, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(333 + 132*x + 448*x^2))/(-1 + x^2) + (1252*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 0, 0, x] - (160*x*z2*H[0, 1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     ((224*(6 + 2*x + 5*x^2))/(-1 + x^2) + (1024*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 1, 0, x] - (1600*x*z2*H[0, 1, 0, 1, -1, -1, x])/
      (-1 + x^2) + ((-80*(17 + 14*x + 71*x^2))/(-1 + x^2) + 
       (496*x*z2)/(-1 + x^2))*H[0, 1, 0, 1, -1, 0, x] + 
     (640*x*z2*H[0, 1, 0, 1, -1, 1, x])/(-1 + x^2) + 
     (2080*x*z2*H[0, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(72 + 128*x + 775*x^2))/(-1 + x^2) - (120*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 0, 0, x] - (832*x*z2*H[0, 1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (640*x*z2*H[0, 1, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((32*(17 + 14*x + 71*x^2))/(-1 + x^2) + (352*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 1, 0, x] - (256*x*z2*H[0, 1, 0, 1, 1, 1, x])/(-1 + x^2) + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, -1, 0, x] + 
     (-1120 - (544*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 0, 0, x] + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 1, 0, x] + 
     (800*x*z2*H[0, 1, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((40*(59 + 14*x + 29*x^2))/(-1 + x^2) - (824*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, -1, 0, x] - (320*x*z2*H[0, 1, 1, 0, -1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[0, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(-94 - 12*x + 39*x^2))/(-1 + x^2) + (976*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, 0, x] - (128*x*z2*H[0, 1, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (320*x*z2*H[0, 1, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-16*(59 + 14*x + 29*x^2))/(-1 + x^2) + (976*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 1, 0, x] + (128*x*z2*H[0, 1, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, -1, 0, x] + 
     (160*x*z2*H[0, 1, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(-25 + 14*x + 113*x^2))/(-1 + x^2) + (664*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 1, 0, 0, x] - (64*x*z2*H[0, 1, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (256 + (608*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, 1, 0, x] + 
     (128*x*z2*H[1, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[1, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(11 + 3*x + 11*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[1, -1, -1, 0, 0, 0, x] - (128*x*z2*H[1, -1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (448*x*z2*H[1, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[1, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[1, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[1, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*z2*H[1, -1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(11 + 3*x + 11*x^2))/(-1 + x^2) + (1264*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, -1, 0, x] + (640*x*z2*H[1, -1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[1, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(121 + 36*x + 121*x^2))/(-1 + x^2) - (952*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, 0, x] - (128*x*z2*H[1, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) + (640*x*z2*H[1, -1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(11 + 3*x + 11*x^2))/(-1 + x^2) - (1200*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 1, 0, x] - (256*x*z2*H[1, -1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[1, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-8*(77 + 20*x + 77*x^2))/(-1 + x^2) - (256*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 1, 0, 0, x] + (256*x*z2*H[1, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) - (576*x*z2*H[1, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[1, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(33 + 8*x + 33*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[1, -1, 1, 0, 0, 0, x] + (256*x*z2*H[1, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[1, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (26000 - (192*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, -1, 0, x] + 
     (-18200 + (352*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 0, 0, x] + 
     (-10400 + (320*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 1, 0, x] + 
     (-18200 + (256*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, -1, 0, x] - 
     (480*x*z2*H[1, 0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(-2125 - 28*x + 1905*x^2))/(-1 + x^2) - (528*x*z2)/(-1 + x^2))*
      H[1, 0, -1, 0, 0, 0, x] + (192*x*z2*H[1, 0, -1, 0, 0, 1, x])/
      (-1 + x^2) + (7280 - (560*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, 1, 0, x] + 
     (-10400 + (320*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, -1, 0, x] + 
     (7280 - (544*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 0, 0, x] + 
     (4160 - (448*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 1, 0, x] + 
     (8000*x*z2*H[1, 0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((-400*(-61 - 6*x + 17*x^2))/(-1 + x^2) - (4016*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, -1, 0, x] - (3200*x*z2*H[1, 0, 0, -1, -1, 1, x])/
      (-1 + x^2) - (5600*x*z2*H[1, 0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((280*(-61 - 6*x + 17*x^2))/(-1 + x^2) + (952*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, 0, x] + (2240*x*z2*H[1, 0, 0, -1, 0, 1, x])/
      (-1 + x^2) - (3200*x*z2*H[1, 0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((160*(-61 - 6*x + 17*x^2))/(-1 + x^2) + (1152*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 1, 0, x] + (1280*x*z2*H[1, 0, 0, -1, 1, 1, x])/
      (-1 + x^2) - (1600*x*z2*H[1, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((40*(-223 - 18*x + 102*x^2))/(-1 + x^2) + (128*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, -1, 0, x] + (640*x*z2*H[1, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (1240*x*z2*H[1, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((4034 + 492*x - 646*x^2)/(-1 + x^2) + (1526*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 0, 0, x] - (496*x*z2*H[1, 0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (640*x*z2*H[1, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((3568 + 288*x - 1632*x^2)/(-1 + x^2) + (896*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 1, 0, x] - (256*x*z2*H[1, 0, 0, 0, 1, 1, x])/(-1 + x^2) - 
     (3200*x*z2*H[1, 0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((160*(-61 - 6*x + 17*x^2))/(-1 + x^2) + (1152*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, -1, 0, x] + (1280*x*z2*H[1, 0, 0, 1, -1, 1, x])/
      (-1 + x^2) + (3440*x*z2*H[1, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((9084 + 936*x - 2044*x^2)/(-1 + x^2) - (172*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, 0, x] - (1376*x*z2*H[1, 0, 0, 1, 0, 1, x])/
      (-1 + x^2) + (1280*x*z2*H[1, 0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((-64*(-61 - 6*x + 17*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 1, 0, x] - (512*x*z2*H[1, 0, 0, 1, 1, 1, x])/(-1 + x^2) + 
     (-10400 + (320*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, -1, 0, x] + 
     (7280 - (544*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 0, 0, x] + 
     (4160 - (448*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 1, 0, x] + 
     (3200*x*z2*H[1, 0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((80*(-59 + 10*x + 136*x^2))/(-1 + x^2) - (2144*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, -1, 0, x] - (1280*x*z2*H[1, 0, 1, 0, -1, 1, x])/
      (-1 + x^2) - (1120*x*z2*H[1, 0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(-144 + 21*x + 298*x^2))/(-1 + x^2) + (1360*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, 0, x] + (448*x*z2*H[1, 0, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (1280*x*z2*H[1, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-32*(-59 + 10*x + 136*x^2))/(-1 + x^2) + (1552*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 1, 0, x] + (512*x*z2*H[1, 0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (4160 - (448*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, -1, 0, x] + 
     (640*x*z2*H[1, 0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((3424 + 160*x - 2192*x^2)/(-1 + x^2) + (448*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 1, 0, 0, x] - (256*x*z2*H[1, 0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (-1664 + (704*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, 1, 0, x] - 
     (256*x*z2*H[1, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[1, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(33 + 8*x + 33*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[1, 1, -1, 0, 0, 0, x] + (256*x*z2*H[1, 1, -1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[1, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (5200 + (320*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, -1, 0, x] + 
     (-3640 - (544*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 0, 0, x] + 
     (-2080 - (448*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 1, 0, x] + 
     (3200*x*z2*H[1, 1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(-36 - 4*x + 3*x^2))/(-1 + x^2) - (2528*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, -1, 0, x] - (1280*x*z2*H[1, 1, 0, 0, -1, 1, x])/
      (-1 + x^2) - (880*x*z2*H[1, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(-523 - 50*x + 127*x^2))/(-1 + x^2) + (1972*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 0, 0, x] + (352*x*z2*H[1, 1, 0, 0, 0, 1, x])/(-1 + x^2) - 
     (1280*x*z2*H[1, 1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(-36 - 4*x + 3*x^2))/(-1 + x^2) + (2272*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 1, 0, x] + (512*x*z2*H[1, 1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (-2080 - (448*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, -1, 0, x] + 
     (1120*x*z2*H[1, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(-85 + 26*x + 305*x^2))/(-1 + x^2) + (232*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 1, 0, 0, x] - (448*x*z2*H[1, 1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (832 + (800*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, 1, 0, x] + 
     (384*x*z2*H[1, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (1040 - (448*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, -1, 0, x] + 
     (960*x*z2*H[1, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(83 + 10*x + 5*x^2))/(-1 + x^2) + (1008*x*z2)/(-1 + x^2))*
      H[1, 1, 1, 0, 0, 0, x] - (384*x*z2*H[1, 1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (-416 + (896*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, 1, 0, x] - 
     (512*x*z2*H[1, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (208 + (832*x*z2)/(-1 + x^2))*H[1, 1, 1, 1, 0, 0, x] + 
     (640*x*z2*H[1, 1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (64*(1 + x^2)*H[-1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*(1 + x^2)*H[-1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(2 - 3*x + 2*x^2)*H[-1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(1 + x^2)*H[-1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (64*(2 + x + 2*x^2)*H[-1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[-1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(3 + 2*x + 3*x^2)*H[-1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*(1 + x^2)*H[-1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*(1 + x^2)*H[-1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (640*(1 + x^2)*H[-1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (160*(2 - 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(31 - 30*x + 31*x^2)*H[-1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(2 - 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (640*(1 + x^2)*H[-1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(43 + 12*x + 43*x^2)*H[-1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*(1 + x^2)*H[-1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (320*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (224*(1 + x^2)*H[-1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (64*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[-1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*(1 + x + x^2)*H[-1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(11 + 8*x + 11*x^2)*H[-1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*(1 + x + x^2)*H[-1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(7 + 8*x + 7*x^2)*H[-1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[-1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(3 + 2*x + 3*x^2)*H[-1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*(3 + 2*x + 3*x^2)*H[-1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(15 + 2*x + 15*x^2)*H[-1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(3 + 2*x + 3*x^2)*H[-1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(11 + 10*x + 11*x^2)*H[-1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(5 + 6*x + 5*x^2)*H[-1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8000*(1 + x^2)*H[-1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*(1 + x^2)*H[-1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*(1 + x^2)*H[-1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (5600*(1 + x^2)*H[-1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (2288*(1 + x^2)*H[-1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*(1 + x^2)*H[-1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*(1 + x^2)*H[-1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (2240*(1 + x^2)*H[-1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*(1 + x^2)*H[-1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (800*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(31 - 30*x + 31*x^2)*H[-1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(41 - 120*x + 41*x^2)*H[-1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(31 - 30*x + 31*x^2)*H[-1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(23 - 49*x + 23*x^2)*H[-1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (3200*(1 + x^2)*H[-1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*(1 + x^2)*H[-1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*(1 + x^2)*H[-1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(43 + 12*x + 43*x^2)*H[-1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(44 + 17*x + 44*x^2)*H[-1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(43 + 12*x + 43*x^2)*H[-1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*(1 + x^2)*H[-1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(41 - 12*x + 41*x^2)*H[-1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*(1 + x^2)*H[-1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32*(5 + 6*x + 5*x^2)*H[-1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1120*(1 + x^2)*H[-1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(71 + 20*x + 71*x^2)*H[-1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (448*(1 + x^2)*H[-1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (16*(77 + 52*x + 77*x^2)*H[-1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(5 - 4*x + 5*x^2)*H[-1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[-1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*(1 + x + x^2)*H[-1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(11 + 8*x + 11*x^2)*H[-1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*(1 + x + x^2)*H[-1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(7 + 8*x + 7*x^2)*H[-1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[-1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(5 + 6*x + 5*x^2)*H[-1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*(1 + x + x^2)*H[-1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*(1 + x + x^2)*H[-1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*(1 + x + x^2)*H[-1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*(11 + 8*x + 11*x^2)*H[-1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(77 + 62*x + 77*x^2)*H[-1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(11 + 8*x + 11*x^2)*H[-1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*(1 + x + x^2)*H[-1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (32*(40 + 43*x + 40*x^2)*H[-1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*(1 + x + x^2)*H[-1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (160*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*(1 + x + x^2)*H[-1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[-1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*(3 + 4*x + 3*x^2)*H[-1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(9 + 11*x + 9*x^2)*H[-1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(3 + 4*x + 3*x^2)*H[-1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (64*(5 + 7*x + 5*x^2)*H[-1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(2 + 3*x + 2*x^2)*H[-1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(-1 + 2*x + 7*x^2)*H[0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*(-1 + 2*x + 7*x^2)*H[0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(-2 + x + 17*x^2)*H[0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(-1 + 2*x + 7*x^2)*H[0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(-2 + 5*x + 13*x^2)*H[0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(-1 + 3*x + 6*x^2)*H[0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(-3 + 8*x + 19*x^2)*H[0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*(-2 + x + 17*x^2)*H[0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(-31 + 32*x + 247*x^2)*H[0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(-2 + x + 17*x^2)*H[0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(-43 + 98*x + 289*x^2)*H[0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (160*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (112*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(-1 + 3*x + 6*x^2)*H[0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*(-1 + 3*x + 6*x^2)*H[0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(-11 + 30*x + 69*x^2)*H[0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(-1 + 3*x + 6*x^2)*H[0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(-7 + 22*x + 41*x^2)*H[0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(-3 + 10*x + 17*x^2)*H[0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (20000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (14000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (8000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (14000*(1 + 3*x^2)*H[0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(777 + 2371*x^2)*H[0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (8000*(1 + 3*x^2)*H[0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (3200*(1 + 3*x^2)*H[0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (14000*(1 + 3*x^2)*H[0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (9800*(1 + 3*x^2)*H[0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(153 + 419*x^2)*H[0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(571 + 6*x + 1603*x^2)*H[0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(153 + 419*x^2)*H[0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (16*(307 + x + 956*x^2)*H[0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (2240*(1 + 3*x^2)*H[0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (8000*(1 + 3*x^2)*H[0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*(1 + 3*x^2)*H[0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(157 + 2*x + 501*x^2)*H[0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*(1 + 3*x^2)*H[0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*(1 + 3*x^2)*H[0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2240*(1 + 3*x^2)*H[0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*(1 + 3*x^2)*H[0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (4000*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (2800*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (1600*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (2800*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(464 - 463*x + 250*x^2)*H[0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1120*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (1600*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (1120*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (200*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (140*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (80*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(-45 + 60*x + 4*x^2)*H[0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (14*(43 - 60*x + 65*x^2)*H[0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-45 + 60*x + 4*x^2)*H[0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (80*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (4*(469 - 540*x + 945*x^2)*H[0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1600*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (640*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(-105 + 98*x + 13*x^2)*H[0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(247 - 222*x + 87*x^2)*H[0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-105 + 98*x + 13*x^2)*H[0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*(3 - 3*x + x^2)*H[0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(147 - 154*x + 97*x^2)*H[0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*(3 - 3*x + x^2)*H[0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (8000*(1 + 3*x^2)*H[0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*(1 + 3*x^2)*H[0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (5600*(1 + 3*x^2)*H[0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(157 + 2*x + 501*x^2)*H[0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*(1 + 3*x^2)*H[0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*(1 + 3*x^2)*H[0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (2240*(1 + 3*x^2)*H[0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*(1 + 3*x^2)*H[0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (400*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (160*(13 + 17*x + 75*x^2)*H[0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(97 + 146*x + 626*x^2)*H[0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(13 + 17*x + 75*x^2)*H[0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(118 + 94*x + 659*x^2)*H[0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (3200*(1 + 3*x^2)*H[0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*(1 + 3*x^2)*H[0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*(1 + 3*x^2)*H[0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(29 - 12*x + 53*x^2)*H[0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(34 - 16*x + 71*x^2)*H[0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(29 - 12*x + 53*x^2)*H[0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*(1 + 3*x^2)*H[0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(55 + 12*x + 199*x^2)*H[0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*(1 + 3*x^2)*H[0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (64*(-1 + 3*x + 6*x^2)*H[0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*(-1 + 3*x + 6*x^2)*H[0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(-11 + 30*x + 69*x^2)*H[0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(-1 + 3*x + 6*x^2)*H[0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(-7 + 22*x + 41*x^2)*H[0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(-3 + 10*x + 17*x^2)*H[0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4000*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (2800*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (1600*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (2800*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(475 + 278*x + 717*x^2)*H[0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1120*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (1600*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (1120*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (640*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (800*(11 + 3*x^2)*H[0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*(11 + 3*x^2)*H[0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*(11 + 3*x^2)*H[0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*(43 + 10*x + 28*x^2)*H[0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(-347 + 36*x + 27*x^2)*H[0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(43 + 10*x + 28*x^2)*H[0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*(11 + 3*x^2)*H[0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(401 - 32*x + 61*x^2)*H[0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(11 + 3*x^2)*H[0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1600*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (640*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (160*(19 + 26*x + 58*x^2)*H[0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*(44 + 55*x + 127*x^2)*H[0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(19 + 26*x + 58*x^2)*H[0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (640*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (32*(44 + 16*x + 47*x^2)*H[0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (256*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*(-3 + 10*x + 17*x^2)*H[0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*(-6 + 2*x + x^2)*H[0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(93 - 8*x + 21*x^2)*H[0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(-6 + 2*x + x^2)*H[0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(35 + 64*x + 131*x^2)*H[0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (160*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(-13 + 8*x + 7*x^2)*H[0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*(1 + x + x^2)*H[1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(11 + 8*x + 11*x^2)*H[1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*(1 + x + x^2)*H[1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(7 + 8*x + 7*x^2)*H[1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(5 + 6*x + 5*x^2)*H[1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*(1 + x + x^2)*H[1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*(1 + x + x^2)*H[1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*(1 + x + x^2)*H[1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*(11 + 8*x + 11*x^2)*H[1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(77 + 62*x + 77*x^2)*H[1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(11 + 8*x + 11*x^2)*H[1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*(1 + x + x^2)*H[1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (32*(40 + 43*x + 40*x^2)*H[1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*(1 + x + x^2)*H[1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (160*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*(1 + x + x^2)*H[1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*(3 + 4*x + 3*x^2)*H[1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(9 + 11*x + 9*x^2)*H[1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(3 + 4*x + 3*x^2)*H[1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (64*(5 + 7*x + 5*x^2)*H[1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(2 + 3*x + 2*x^2)*H[1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     40000*H[1, 0, -1, -1, -1, -1, 0, x] + 
     28000*H[1, 0, -1, -1, -1, 0, 0, x] + 
     16000*H[1, 0, -1, -1, -1, 1, 0, x] + 
     28000*H[1, 0, -1, -1, 0, -1, 0, x] - 
     (16*(-765 + 12*x + 785*x^2)*H[1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     11200*H[1, 0, -1, -1, 0, 1, 0, x] + 16000*H[1, 0, -1, -1, 1, -1, 0, x] - 
     11200*H[1, 0, -1, -1, 1, 0, 0, x] - 6400*H[1, 0, -1, -1, 1, 1, 0, x] + 
     28000*H[1, 0, -1, 0, -1, -1, 0, x] - 19600*H[1, 0, -1, 0, -1, 0, 0, x] - 
     11200*H[1, 0, -1, 0, -1, 1, 0, x] - 
     (80*(-165 - 12*x + 145*x^2)*H[1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(-302 - 15*x + 273*x^2)*H[1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(-165 - 12*x + 145*x^2)*H[1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     11200*H[1, 0, -1, 0, 1, -1, 0, x] + 
     (16*(-593 + 22*x + 627*x^2)*H[1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     4480*H[1, 0, -1, 0, 1, 1, 0, x] + 16000*H[1, 0, -1, 1, -1, -1, 0, x] - 
     11200*H[1, 0, -1, 1, -1, 0, 0, x] - 6400*H[1, 0, -1, 1, -1, 1, 0, x] - 
     11200*H[1, 0, -1, 1, 0, -1, 0, x] + 
     (64*(-74 + 5*x + 81*x^2)*H[1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     4480*H[1, 0, -1, 1, 0, 1, 0, x] - 6400*H[1, 0, -1, 1, 1, -1, 0, x] + 
     4480*H[1, 0, -1, 1, 1, 0, 0, x] + 2560*H[1, 0, -1, 1, 1, 1, 0, x] + 
     (8000*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (5600*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(-751 - 286*x + 179*x^2)*H[1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (2240*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (800*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(-167 - 62*x + 13*x^2)*H[1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((1772 + 328*x - 636*x^2)*H[1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     ((2672 + 992*x - 208*x^2)*H[1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     ((4896 + 736*x - 2640*x^2)*H[1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (3200*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(-187 - 86*x + 27*x^2)*H[1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(-207 - 88*x + 48*x^2)*H[1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(187 + 86*x - 27*x^2)*H[1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (16*(233 + 82*x - 57*x^2)*H[1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     16000*H[1, 0, 1, -1, -1, -1, 0, x] - 11200*H[1, 0, 1, -1, -1, 0, 0, x] - 
     6400*H[1, 0, 1, -1, -1, 1, 0, x] - 11200*H[1, 0, 1, -1, 0, -1, 0, x] + 
     (64*(-74 + 5*x + 81*x^2)*H[1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     4480*H[1, 0, 1, -1, 0, 1, 0, x] - 6400*H[1, 0, 1, -1, 1, -1, 0, x] + 
     4480*H[1, 0, 1, -1, 1, 0, 0, x] + 2560*H[1, 0, 1, -1, 1, 1, 0, x] - 
     (1600*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (640*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (320*(-10 + 7*x + 24*x^2)*H[1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(-123 + 142*x + 387*x^2)*H[1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(-10 + 7*x + 24*x^2)*H[1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (640*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(-131 + 154*x + 387*x^2)*H[1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     6400*H[1, 0, 1, 1, -1, -1, 0, x] + 4480*H[1, 0, 1, 1, -1, 0, 0, x] + 
     2560*H[1, 0, 1, 1, -1, 1, 0, x] + (320*(-17 - 4*x + 10*x^2)*
       H[1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(-71 - 10*x + 47*x^2)*H[1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(-17 - 4*x + 10*x^2)*H[1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     2560*H[1, 0, 1, 1, 1, -1, 0, x] - (64*(-25 + 4*x + 32*x^2)*
       H[1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     1024*H[1, 0, 1, 1, 1, 1, 0, x] - 
     (64*(3 + 4*x + 3*x^2)*H[1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*(3 + 4*x + 3*x^2)*H[1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (32*(9 + 11*x + 9*x^2)*H[1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*(3 + 4*x + 3*x^2)*H[1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (64*(5 + 7*x + 5*x^2)*H[1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(2 + 3*x + 2*x^2)*H[1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     8000*H[1, 1, 0, -1, -1, -1, 0, x] + 5600*H[1, 1, 0, -1, -1, 0, 0, x] + 
     3200*H[1, 1, 0, -1, -1, 1, 0, x] + 5600*H[1, 1, 0, -1, 0, -1, 0, x] + 
     ((2704 + 320*x - 2256*x^2)*H[1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     2240*H[1, 1, 0, -1, 0, 1, 0, x] + 3200*H[1, 1, 0, -1, 1, -1, 0, x] - 
     2240*H[1, 1, 0, -1, 1, 0, 0, x] - 1280*H[1, 1, 0, -1, 1, 1, 0, x] - 
     (3200*(3 + 2*x)*H[1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*(3 + 2*x)*H[1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*(3 + 2*x)*H[1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*(-43 - 22*x + 7*x^2)*H[1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(213 + 154*x + 33*x^2)*H[1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(-43 - 22*x + 7*x^2)*H[1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*(3 + 2*x)*H[1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (32*(112 + 80*x + 5*x^2)*H[1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*(3 + 2*x)*H[1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     3200*H[1, 1, 0, 1, -1, -1, 0, x] - 2240*H[1, 1, 0, 1, -1, 0, 0, x] - 
     1280*H[1, 1, 0, 1, -1, 1, 0, x] - (160*(-5 + 14*x + 25*x^2)*
       H[1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*(-13 + 28*x + 55*x^2)*H[1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(-5 + 14*x + 25*x^2)*H[1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     1280*H[1, 1, 0, 1, 1, -1, 0, x] + (32*(-37 - 14*x + 17*x^2)*
       H[1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     512*H[1, 1, 0, 1, 1, 1, 0, x] + (128*(2 + 3*x + 2*x^2)*
       H[1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     1600*H[1, 1, 1, 0, -1, -1, 0, x] + 1120*H[1, 1, 1, 0, -1, 0, 0, x] + 
     640*H[1, 1, 1, 0, -1, 1, 0, x] - 
     (320*(7 + 6*x + x^2)*H[1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*(25 + 18*x)*H[1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(7 + 6*x + x^2)*H[1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     640*H[1, 1, 1, 0, 1, -1, 0, x] - (64*(-1 + 10*x + 14*x^2)*
       H[1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     256*H[1, 1, 1, 0, 1, 1, 0, x] - 320*H[1, 1, 1, 1, 0, -1, 0, x] - 
     (128*(2 + x)^2*H[1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     128*H[1, 1, 1, 1, 0, 1, 0, x] - 64*H[1, 1, 1, 1, 1, 0, 0, x] + 
     (96*x*H[-1, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[-1, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (240*x*H[-1, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2400*x*H[-1, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1680*x*H[-1, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[-1, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1200*x*H[-1, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (480*x*H[-1, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[-1, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (960*x*H[-1, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (784*x*H[-1, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (544*x*H[-1, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (832*x*H[-1, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (496*x*H[-1, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1376*x*H[-1, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, 0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, 0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[-1, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (784*x*H[-1, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (800*x*H[-1, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[-1, 0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24*x*H[-1, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (12000*x*H[-1, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (8400*x*H[-1, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (4800*x*H[-1, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (8400*x*H[-1, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (3704*x*H[-1, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3360*x*H[-1, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (4800*x*H[-1, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (3360*x*H[-1, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (6000*x*H[-1, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (4200*x*H[-1, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2400*x*H[-1, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2400*x*H[-1, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (840*x*H[-1, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2400*x*H[-1, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2160*x*H[-1, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (4800*x*H[-1, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (3360*x*H[-1, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3920*x*H[-1, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1776*x*H[-1, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1568*x*H[-1, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1232*x*H[-1, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[-1, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[-1, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[-1, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[-1, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2720*x*H[-1, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1168*x*H[-1, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1088*x*H[-1, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[-1, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1504*x*H[-1, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[-1, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (960*x*H[-1, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8000*x*H[-1, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[-1, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[-1, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2224*x*H[-1, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (800*x*H[-1, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (144*x*H[-1, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (4160*x*H[-1, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1760*x*H[-1, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1664*x*H[-1, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[-1, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*x*H[-1, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (496*x*H[-1, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1376*x*H[-1, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[-1, 1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, 1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, 1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (4576*x*H[-1, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2480*x*H[-1, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (328*x*H[-1, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (992*x*H[-1, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (736*x*H[-1, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6880*x*H[-1, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2816*x*H[-1, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2752*x*H[-1, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1312*x*H[-1, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[-1, 1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[-1, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[-1, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[-1, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[-1, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2464*x*H[-1, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[-1, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[-1, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[-1, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[-1, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[-1, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[-1, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[0, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, -1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, -1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, -1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[0, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[0, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (784*x*H[0, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (800*x*H[0, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[0, -1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[0, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (128*x*H[0, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[0, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8000*x*H[0, -1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[0, -1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, -1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[0, -1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2288*x*H[0, -1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, -1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, -1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, -1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, -1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (400*x*H[0, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*x*H[0, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (76*x*H[0, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (24*x*H[0, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, -1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, -1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, -1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3920*x*H[0, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1568*x*H[0, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, -1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (560*x*H[0, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, -1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4000*x*H[0, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1120*x*H[0, -1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (648*x*H[0, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1648*x*H[0, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (800*x*H[0, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (96*x*H[0, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[0, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[0, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[0, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[0, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[0, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[0, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[0, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[0, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[0, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[0, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24*x*H[0, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (120*x*H[0, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (60*x*H[0, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (48*x*H[0, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (48*x*H[0, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[0, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (16*x*H[0, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (60000*x*H[0, 0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (42000*x*H[0, 0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (42000*x*H[0, 0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (18616*x*H[0, 0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (42000*x*H[0, 0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (29400*x*H[0, 0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (18520*x*H[0, 0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (6896*x*H[0, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (7408*x*H[0, 0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (14680*x*H[0, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (7488*x*H[0, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (30000*x*H[0, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (21000*x*H[0, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (21000*x*H[0, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (9300*x*H[0, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (4200*x*H[0, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1386*x*H[0, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4564*x*H[0, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (10800*x*H[0, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (5168*x*H[0, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (4320*x*H[0, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2880*x*H[0, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (7488*x*H[0, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (19600*x*H[0, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (13720*x*H[0, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (7840*x*H[0, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (8880*x*H[0, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (3400*x*H[0, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (3552*x*H[0, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (7840*x*H[0, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (6784*x*H[0, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (3136*x*H[0, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6160*x*H[0, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2720*x*H[0, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2464*x*H[0, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1536*x*H[0, 0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24000*x*H[0, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (16800*x*H[0, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (16800*x*H[0, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (7392*x*H[0, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (13600*x*H[0, 0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (9520*x*H[0, 0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (5440*x*H[0, 0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (5840*x*H[0, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (2036*x*H[0, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2336*x*H[0, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (5440*x*H[0, 0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (4792*x*H[0, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (2176*x*H[0, 0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (7520*x*H[0, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (3376*x*H[0, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (3008*x*H[0, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2528*x*H[0, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (1536*x*H[0, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (4800*x*H[0, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (3360*x*H[0, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[0, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1112*x*H[0, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[0, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1920*x*H[0, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1552*x*H[0, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[0, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (480*x*H[0, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (192*x*H[0, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[0, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[0, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[0, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[0, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[0, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[0, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[0, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[0, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[0, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[0, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (40000*x*H[0, 1, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 1, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 1, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (12656*x*H[0, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 1, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (19600*x*H[0, 1, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (11120*x*H[0, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4248*x*H[0, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (4448*x*H[0, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (10208*x*H[0, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5344*x*H[0, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (576*x*H[0, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (4000*x*H[0, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2800*x*H[0, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (720*x*H[0, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (472*x*H[0, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (288*x*H[0, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2272*x*H[0, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (5344*x*H[0, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (20800*x*H[0, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (14560*x*H[0, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (8320*x*H[0, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (8800*x*H[0, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (3664*x*H[0, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (3520*x*H[0, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (8320*x*H[0, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (7424*x*H[0, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (3328*x*H[0, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1344*x*H[0, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[0, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2176*x*H[0, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[0, 1, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8000*x*H[0, 1, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, 1, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, 1, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (2096*x*H[0, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (880*x*H[0, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1440*x*H[0, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[0, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (2208*x*H[0, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[0, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (288*x*H[0, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1216*x*H[0, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (384*x*H[0, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 1, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, -1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, -1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (496*x*H[1, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1376*x*H[1, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, -1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[1, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[1, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[1, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[1, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[1, -1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, -1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, -1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, -1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (4576*x*H[1, -1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, -1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2480*x*H[1, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (328*x*H[1, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (992*x*H[1, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (736*x*H[1, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, -1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6880*x*H[1, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2816*x*H[1, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2752*x*H[1, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1312*x*H[1, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[1, -1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, -1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[1, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, -1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2464*x*H[1, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[1, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[1, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[1, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, 0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[1, 0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[1, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[1, 0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[1, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[1, 0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[1, 0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[1, 0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[1, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[1, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[1, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[1, 0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[1, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[1, 0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[1, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[1, 0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[1, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (80000*x*H[1, 0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (56000*x*H[1, 0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[1, 0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (25184*x*H[1, 0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[1, 0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (39200*x*H[1, 0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (22880*x*H[1, 0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8696*x*H[1, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (9152*x*H[1, 0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (20208*x*H[1, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (10528*x*H[1, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[1, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (5712*x*H[1, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (12400*x*H[1, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (8680*x*H[1, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4960*x*H[1, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1640*x*H[1, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1512*x*H[1, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (656*x*H[1, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4960*x*H[1, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (5656*x*H[1, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1984*x*H[1, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3680*x*H[1, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2672*x*H[1, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1472*x*H[1, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1952*x*H[1, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[1, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (10528*x*H[1, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (34400*x*H[1, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (24080*x*H[1, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (13760*x*H[1, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (14080*x*H[1, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (5784*x*H[1, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (5632*x*H[1, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (13760*x*H[1, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (12432*x*H[1, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (5504*x*H[1, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6560*x*H[1, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[1, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2624*x*H[1, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (4064*x*H[1, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (2048*x*H[1, 0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32000*x*H[1, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (9536*x*H[1, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (11200*x*H[1, 0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (7840*x*H[1, 0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (5680*x*H[1, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2272*x*H[1, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (3696*x*H[1, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1792*x*H[1, 0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (12320*x*H[1, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5472*x*H[1, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4928*x*H[1, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2912*x*H[1, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[1, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (912*x*H[1, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2656*x*H[1, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[1, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (192*x*H[1, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[1, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[1, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[1, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32000*x*H[1, 1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (9152*x*H[1, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (8800*x*H[1, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (6160*x*H[1, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (3520*x*H[1, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (6160*x*H[1, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[1, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2464*x*H[1, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (3520*x*H[1, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2256*x*H[1, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1408*x*H[1, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5088*x*H[1, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2816*x*H[1, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[1, 1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (7840*x*H[1, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2112*x*H[1, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[1, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4096*x*H[1, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[1, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (768*x*H[1, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[1, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[1, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2880*x*H[1, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1968*x*H[1, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1152*x*H[1, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3744*x*H[1, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1536*x*H[1, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1344*x*H[1, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (800*x*H[1, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (832*x*H[1, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2)), 
 J2[x] -> -40 - 1/(3*Ep^3) - 2/Ep^2 - 15*z2 + (96*x*z2^2)/(5 - 5*x^2) - 
   (28*z3)/3 + (((3 + x)*z2)/(-1 + x) - (8*x*z3)/(-1 + x^2))*H[0, x] + 
   (3 - (8*x*z2)/(-1 + x^2))*H[0, x]^2 + ((2 - 4*x)*H[0, x]^3)/(3 - 3*x) + 
   (x*H[0, x]^4)/(3*(-1 + x^2)) + 
   (-28/3 - (5*z2)/2 + (4*x*z2*H[0, x])/(-1 + x^2) + H[0, x]^2/2 + 
     (2*x*H[0, x]^3)/(3*(-1 + x^2)))/Ep + (8*x*z2*H[-1, 0, x])/(-1 + x^2) - 
   (16*x*z2*H[1, 0, x])/(-1 + x^2) - 10*H[0, -1, 0, x] + 4*H[0, 1, 0, x] - 
   2*H[1, 0, 0, x] + (8*x*H[-1, 0, 0, 0, x])/(-1 + x^2) - 
   (40*x*H[0, 0, -1, 0, x])/(-1 + x^2) + (16*x*H[0, 0, 1, 0, x])/(-1 + x^2) - 
   (16*x*H[0, 1, 0, 0, x])/(-1 + x^2) - (16*x*H[1, 0, 0, 0, x])/(-1 + x^2) + 
   Ep*(-496/3 - 70*z2 - (3*(-309 + 565*x)*z2^2)/(40*(-1 + x)) - 56*z3 + 
     (16*x*z5)/(-1 + x^2) + (192*x*z2^2*H[-1, x])/(5 - 5*x^2) + 
     ((2*(9 - 4*x + 3*x^2)*z2)/(-1 + x^2) + (512*x*z2^2)/(5*(-1 + x^2)) + 
       ((19 - 27*x)*z3)/(-1 + x))*H[0, x] + 
     (14 + ((9 - 41*x)*z2)/(4*(-1 + x)) - (24*x*z3)/(-1 + x^2))*H[0, x]^2 + 
     ((12 + 4*x - 24*x^2)/(3 - 3*x^2) + (23*x*z2)/(3*(-1 + x^2)))*H[0, x]^3 + 
     ((13 - 21*x)*H[0, x]^4)/(24 - 24*x) + (31*x*H[0, x]^5)/(60*(-1 + x^2)) + 
     ((64*x*z2^2)/(-1 + x^2) + 10*z3)*H[1, x] + 
     ((4*(1 + x)*z2)/(-1 + x) - (16*x*z3)/(-1 + x^2))*H[-1, 0, x] + 
     10*z2*H[0, -1, x] + (-4*z2 + (80*x*z3)/(-1 + x^2))*H[0, 1, x] + 
     ((-2*(5 + 3*x)*z2)/(-1 + x) + (32*x*z3)/(-1 + x^2))*H[1, 0, x] + 
     (16*x*z2*H[-1, -1, 0, x])/(-1 + x^2) - (32*x*z2*H[-1, 0, 0, x])/
      (-1 + x^2) - (32*x*z2*H[-1, 1, 0, x])/(-1 + x^2) + 
     (-60 - (24*x*z2)/(-1 + x^2))*H[0, -1, 0, x] + (40*x*z2*H[0, 0, -1, x])/
      (-1 + x^2) - (16*x*z2*H[0, 0, 1, x])/(-1 + x^2) + 
     (24 + (56*x*z2)/(-1 + x^2))*H[0, 1, 0, x] - (32*x*z2*H[1, -1, 0, x])/
      (-1 + x^2) + (-12 + (56*x*z2)/(-1 + x^2))*H[1, 0, 0, x] + 
     (48*x*z2*H[1, 1, 0, x])/(-1 + x^2) + (4*(1 + x)*H[-1, 0, 0, 0, x])/
      (-1 + x) + 100*H[0, -1, -1, 0, x] - 70*H[0, -1, 0, 0, x] - 
     40*H[0, -1, 1, 0, x] + ((40 - 80*x)*H[0, 0, -1, 0, x])/(-1 + x) + 
     (16*(-1 + 2*x)*H[0, 0, 1, 0, x])/(-1 + x) - 40*H[0, 1, -1, 0, x] + 
     ((-38 + 22*x)*H[0, 1, 0, 0, x])/(-1 + x) + 16*H[0, 1, 1, 0, x] + 
     20*H[1, 0, -1, 0, x] + ((4 - 20*x)*H[1, 0, 0, 0, x])/(-1 + x) - 
     8*H[1, 0, 1, 0, x] + 4*H[1, 1, 0, 0, x] + (16*x*H[-1, -1, 0, 0, 0, x])/
      (-1 + x^2) - (80*x*H[-1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, 0, 0, 0, 0, x])/(-1 + x^2) + (32*x*H[-1, 0, 0, 1, 0, x])/
      (-1 + x^2) - (32*x*H[-1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*x*H[-1, 1, 0, 0, 0, x])/(-1 + x^2) - (24*x*H[0, -1, 0, 0, 0, x])/
      (-1 + x^2) + (400*x*H[0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*x*H[0, 0, -1, 0, 0, x])/(-1 + x^2) - (160*x*H[0, 0, -1, 1, 0, x])/
      (-1 + x^2) - (80*x*H[0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, 0, 1, 0, x])/(-1 + x^2) - (160*x*H[0, 0, 1, -1, 0, x])/
      (-1 + x^2) + (172*x*H[0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 0, 1, 1, 0, x])/(-1 + x^2) + (160*x*H[0, 1, 0, -1, 0, x])/
      (-1 + x^2) - (56*x*H[0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 1, 0, 1, 0, x])/(-1 + x^2) + (32*x*H[0, 1, 1, 0, 0, x])/
      (-1 + x^2) - (32*x*H[1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, 0, -1, 0, x])/(-1 + x^2) - (44*x*H[1, 0, 0, 0, 0, x])/
      (-1 + x^2) - (64*x*H[1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (56*x*H[1, 0, 1, 0, 0, x])/(-1 + x^2) + (48*x*H[1, 1, 0, 0, 0, x])/
      (-1 + x^2)) + Ep^2*(-672 - 300*z2 + ((2781 + 768*x - 5085*x^2)*z2^2)/
      (20*(-1 + x^2)) + (2588*x*z2^3)/(5 - 5*x^2) + (-784/3 - 13*z2)*z3 + 
     (80*x*z3^2)/(-1 + x^2) - (4*(-281 + 261*x)*z5)/(5*(-1 + x)) + 
     ((-96*(1 + x)*z2^2)/(5*(-1 + x)) + (32*x*z5)/(-1 + x^2))*H[-1, x] + 
     ((4*(21 - 20*x + 7*x^2)*z2)/(-1 + x^2) + ((285 + 739*x)*z2^2)/
        (10*(-1 + x)) + ((2*(57 + 8*x - 81*x^2))/(-1 + x^2) + 
         (100*x*z2)/(-1 + x^2))*z3 - (34*x*z5)/(-1 + x^2))*H[0, x] + 
     (60 + ((27 + 32*x - 123*x^2)*z2)/(2*(-1 + x^2)) + 
       (1048*x*z2^2)/(5 - 5*x^2) + ((24 - 48*x)*z3)/(-1 + x))*H[0, x]^2 + 
     ((8*(-7 - 5*x + 14*x^2))/(3*(-1 + x^2)) + ((9 + 37*x)*z2)/(6*(-1 + x)) + 
       (65*x*z3)/(3 - 3*x^2))*H[0, x]^3 + 
     ((39 + 8*x - 63*x^2)/(12 - 12*x^2) - (119*x*z2)/(12*(-1 + x^2)))*
      H[0, x]^4 + ((20 - 51*x)*H[0, x]^5)/(60 - 60*x) + 
     (41*x*H[0, x]^6)/(360*(-1 + x^2)) + (((27 + 37*x)*z2^2)/(-1 + x) + 
       (60 - (8*x*z2)/(-1 + x^2))*z3 - (148*x*z5)/(-1 + x^2))*H[1, x] + 
     (384*x*z2^2*H[-1, -1, x])/(5 - 5*x^2) + 
     ((8*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (1024*x*z2^2)/(5*(-1 + x^2)) - 
       (8*(1 + x)*z3)/(-1 + x))*H[-1, 0, x] + (128*x*z2^2*H[-1, 1, x])/
      (-1 + x^2) + (60*z2 + (512*x*z2^2)/(5*(-1 + x^2)) + 280*z3)*
      H[0, -1, x] + (-24*z2 + (568*x*z2^2)/(5 - 5*x^2) + 
       ((162 - 82*x)*z3)/(-1 + x))*H[0, 1, x] + (128*x*z2^2*H[1, -1, x])/
      (-1 + x^2) + ((-4*(15 - 8*x + 9*x^2)*z2)/(-1 + x^2) + 
       (2064*x*z2^2)/(5 - 5*x^2) + ((-30 + 62*x)*z3)/(-1 + x))*H[1, 0, x] + 
     ((896*x*z2^2)/(5 - 5*x^2) - 20*z3)*H[1, 1, x] + 
     ((8*(1 + x)*z2)/(-1 + x) - (32*x*z3)/(-1 + x^2))*H[-1, -1, 0, x] + 
     ((-16*(1 + x)*z2)/(-1 + x) - (96*x*z3)/(-1 + x^2))*H[-1, 0, 0, x] + 
     (160*x*z3*H[-1, 0, 1, x])/(-1 + x^2) + 
     ((-16*(1 + x)*z2)/(-1 + x) + (64*x*z3)/(-1 + x^2))*H[-1, 1, 0, x] - 
     100*z2*H[0, -1, -1, x] + (-280 + (3*(-17 + 9*x)*z2)/(-1 + x) + 
       (48*x*z3)/(-1 + x^2))*H[0, -1, 0, x] + 40*z2*H[0, -1, 1, x] + 
     ((40*(-1 + 2*x)*z2)/(-1 + x) + (1120*x*z3)/(-1 + x^2))*H[0, 0, -1, x] + 
     (((16 - 32*x)*z2)/(-1 + x) - (748*x*z3)/(-1 + x^2))*H[0, 0, 1, x] + 
     40*z2*H[0, 1, -1, x] + (112 + (8*(3 + 4*x)*z2)/(-1 + x) + 
       (288*x*z3)/(-1 + x^2))*H[0, 1, 0, x] + 
     (-16*z2 - (160*x*z3)/(-1 + x^2))*H[0, 1, 1, x] + 
     ((-16*(1 + x)*z2)/(-1 + x) + (64*x*z3)/(-1 + x^2))*H[1, -1, 0, x] - 
     20*z2*H[1, 0, -1, x] + (-56 + ((19 + 37*x)*z2)/(-1 + x) + 
       (228*x*z3)/(-1 + x^2))*H[1, 0, 0, x] + (8*z2 - (280*x*z3)/(-1 + x^2))*
      H[1, 0, 1, x] + ((4*(7 + 5*x)*z2)/(-1 + x) - (96*x*z3)/(-1 + x^2))*
      H[1, 1, 0, x] + (32*x*z2*H[-1, -1, -1, 0, x])/(-1 + x^2) - 
     (64*x*z2*H[-1, -1, 0, 0, x])/(-1 + x^2) - (64*x*z2*H[-1, -1, 1, 0, x])/
      (-1 + x^2) - (48*x*z2*H[-1, 0, -1, 0, x])/(-1 + x^2) + 
     (80*x*z2*H[-1, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(3 - 2*x + 3*x^2))/(-1 + x^2) + (92*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, x] - (32*x*z2*H[-1, 0, 0, 1, x])/(-1 + x^2) + 
     (112*x*z2*H[-1, 0, 1, 0, x])/(-1 + x^2) - (64*x*z2*H[-1, 1, -1, 0, x])/
      (-1 + x^2) + (112*x*z2*H[-1, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*z2*H[-1, 1, 1, 0, x])/(-1 + x^2) + (600 - (48*x*z2)/(-1 + x^2))*
      H[0, -1, -1, 0, x] + (-420 + (88*x*z2)/(-1 + x^2))*H[0, -1, 0, 0, x] + 
     (-240 + (80*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, x] - 
     (400*x*z2*H[0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-80*(-3 - x + 6*x^2))/(-1 + x^2) + (316*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, x] + (160*x*z2*H[0, 0, -1, 1, x])/(-1 + x^2) + 
     (80*x*z2*H[0, 0, 0, -1, x])/(-1 + x^2) - (32*x*z2*H[0, 0, 0, 1, x])/
      (-1 + x^2) + (160*x*z2*H[0, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(-3 - x + 6*x^2))/(-1 + x^2) - (300*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, x] - (64*x*z2*H[0, 0, 1, 1, x])/(-1 + x^2) + 
     (-240 + (80*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, x] - 
     (160*x*z2*H[0, 1, 0, -1, x])/(-1 + x^2) + 
     ((4*(-57 + 8*x + 33*x^2))/(-1 + x^2) - (64*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, x] + (64*x*z2*H[0, 1, 0, 1, x])/(-1 + x^2) + 
     (96 - (144*x*z2)/(-1 + x^2))*H[0, 1, 1, 0, x] - 
     (64*x*z2*H[1, -1, -1, 0, x])/(-1 + x^2) + (112*x*z2*H[1, -1, 0, 0, x])/
      (-1 + x^2) + (96*x*z2*H[1, -1, 1, 0, x])/(-1 + x^2) + 
     (120 + (80*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, x] - 
     (160*x*z2*H[1, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(3 + 4*x - 15*x^2))/(-1 + x^2) - (172*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, x] + (64*x*z2*H[1, 0, 0, 1, x])/(-1 + x^2) + 
     (-48 - (168*x*z2)/(-1 + x^2))*H[1, 0, 1, 0, x] + 
     (96*x*z2*H[1, 1, -1, 0, x])/(-1 + x^2) + (24 - (160*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, x] - (128*x*z2*H[1, 1, 1, 0, x])/(-1 + x^2) + 
     (8*(1 + x)*H[-1, -1, 0, 0, 0, x])/(-1 + x) - 
     (40*(1 + x)*H[-1, 0, 0, -1, 0, x])/(-1 + x) + 
     (8*(1 + x)*H[-1, 0, 0, 0, 0, x])/(-1 + x) + 
     (16*(1 + x)*H[-1, 0, 0, 1, 0, x])/(-1 + x) - 
     (16*(1 + x)*H[-1, 0, 1, 0, 0, x])/(-1 + x) - 
     (16*(1 + x)*H[-1, 1, 0, 0, 0, x])/(-1 + x) - 
     1000*H[0, -1, -1, -1, 0, x] + 700*H[0, -1, -1, 0, 0, x] + 
     400*H[0, -1, -1, 1, 0, x] + 700*H[0, -1, 0, -1, 0, x] + 
     ((314 - 338*x)*H[0, -1, 0, 0, 0, x])/(-1 + x) - 
     280*H[0, -1, 0, 1, 0, x] + 400*H[0, -1, 1, -1, 0, x] - 
     280*H[0, -1, 1, 0, 0, x] - 160*H[0, -1, 1, 1, 0, x] + 
     (400*(-1 + 2*x)*H[0, 0, -1, -1, 0, x])/(-1 + x) - 
     (280*(-1 + 2*x)*H[0, 0, -1, 0, 0, x])/(-1 + x) - 
     (160*(-1 + 2*x)*H[0, 0, -1, 1, 0, x])/(-1 + x) + 
     ((130 - 210*x)*H[0, 0, 0, -1, 0, x])/(-1 + x) + 
     ((-52 + 84*x)*H[0, 0, 0, 1, 0, x])/(-1 + x) - 
     (160*(-1 + 2*x)*H[0, 0, 1, -1, 0, x])/(-1 + x) + 
     (2*(-79 + 165*x)*H[0, 0, 1, 0, 0, x])/(-1 + x) + 
     (64*(-1 + 2*x)*H[0, 0, 1, 1, 0, x])/(-1 + x) + 
     400*H[0, 1, -1, -1, 0, x] - 280*H[0, 1, -1, 0, 0, x] - 
     160*H[0, 1, -1, 1, 0, x] + ((380 - 220*x)*H[0, 1, 0, -1, 0, x])/
      (-1 + x) + (8*(-24 + 17*x)*H[0, 1, 0, 0, 0, x])/(-1 + x) + 
     (8*(-19 + 11*x)*H[0, 1, 0, 1, 0, x])/(-1 + x) - 
     160*H[0, 1, 1, -1, 0, x] + (4*(-23 + 31*x)*H[0, 1, 1, 0, 0, x])/
      (-1 + x) + 64*H[0, 1, 1, 1, 0, x] - (16*(1 + x)*H[1, -1, 0, 0, 0, x])/
      (-1 + x) - 200*H[1, 0, -1, -1, 0, x] + 140*H[1, 0, -1, 0, 0, x] + 
     80*H[1, 0, -1, 1, 0, x] + (40*(-1 + 5*x)*H[1, 0, 0, -1, 0, x])/
      (-1 + x) + ((28 - 72*x)*H[1, 0, 0, 0, 0, x])/(-1 + x) + 
     ((16 - 80*x)*H[1, 0, 0, 1, 0, x])/(-1 + x) + 80*H[1, 0, 1, -1, 0, x] + 
     ((88 - 32*x)*H[1, 0, 1, 0, 0, x])/(-1 + x) - 32*H[1, 0, 1, 1, 0, x] - 
     40*H[1, 1, 0, -1, 0, x] + (48*x*H[1, 1, 0, 0, 0, x])/(-1 + x) + 
     16*H[1, 1, 0, 1, 0, x] - 8*H[1, 1, 1, 0, 0, x] + 
     (32*x*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (48*x*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*x*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (124*x*H[-1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (344*x*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (112*x*H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (88*x*H[-1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (112*x*H[-1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[-1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (48*x*H[0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (240*x*H[0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (60*x*H[0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (88*x*H[0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (80*x*H[0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4000*x*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (1144*x*H[0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (800*x*H[0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (620*x*H[0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (248*x*H[0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (184*x*H[0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (1720*x*H[0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (704*x*H[0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (688*x*H[0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (328*x*H[0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (80*x*H[0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*x*H[0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (560*x*H[0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (284*x*H[0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (224*x*H[0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (616*x*H[0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (80*x*H[0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (88*x*H[1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (112*x*H[1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (80*x*H[1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*x*H[1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (440*x*H[1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (308*x*H[1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (176*x*H[1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (560*x*H[1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (224*x*H[1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (224*x*H[1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (112*x*H[1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (144*x*H[1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2)) + 
   Ep^3*(-8128/3 - 1240*z2 + ((6489 + 3840*x - 11865*x^2)*z2^2)/
      (10*(-1 + x^2)) + ((506215 - 1375783*x)*z2^3)/(1680*(-1 + x)) + 
     (-1120 - 78*z2 + (1656*x*z2^2)/(5 - 5*x^2))*z3 + 
     ((299 - 779*x)*z3^2)/(6 - 6*x) + 
     ((-8*(-843 + 20*x + 783*x^2))/(5*(-1 + x^2)) - (342*x*z2)/(-1 + x^2))*
      z5 + (328*x*z7)/(-1 + x^2) + 
     ((-192*(3 - 2*x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (5176*x*z2^3)/(5 - 5*x^2) + (160*x*z3^2)/(-1 + x^2) + 
       (16*(1 + x)*z5)/(-1 + x))*H[-1, x] + 
     ((8*(45 - 52*x + 15*x^2)*z2)/(-1 + x^2) + 
       ((855 - 1024*x + 2217*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (167289*x*z2^3)/(70*(-1 + x^2)) + 
       ((532 + 160*x - 756*x^2)/(-1 + x^2) + ((3 - 203*x)*z2)/(2 - 2*x))*z3 + 
       (273*x*z3^2)/(-1 + x^2) + ((309 - 343*x)*z5)/(-1 + x))*H[0, x] + 
     (248 + ((63 + 160*x - 287*x^2)*z2)/(-1 + x^2) + ((1779 - 18547*x)*z2^2)/
        (80*(-1 + x)) + ((-48*(-3 - x + 6*x^2))/(-1 + x^2) - 
         (83*x*z2)/(-1 + x^2))*z3 - (331*x*z5)/(-1 + x^2))*H[0, x]^2 + 
     ((240 + 208*x - 480*x^2)/(3 - 3*x^2) + ((27 - 46*x + 111*x^2)*z2)/
        (3*(-1 + x^2)) + (2999*x*z2^2)/(12*(-1 + x^2)) - 
       (5*(-27 + 53*x)*z3)/(6*(-1 + x)))*H[0, x]^3 + 
     ((91 + 40*x - 147*x^2)/(6 - 6*x^2) + ((45 - 521*x)*z2)/(48*(-1 + x)) + 
       (145*x*z3)/(6 - 6*x^2))*H[0, x]^4 + 
     ((60 + 31*x - 153*x^2)/(30 - 30*x^2) + (763*x*z2)/(120*(-1 + x^2)))*
      H[0, x]^5 + ((-121 + 203*x)*H[0, x]^6)/(720*(-1 + x)) + 
     (3*x*H[0, x]^7)/(20*(-1 + x^2)) + 
     ((2*(81 - 64*x + 111*x^2)*z2^2)/(-1 + x^2) + (12692*x*z2^3)/
        (7*(-1 + x^2)) + (280 + ((27 - 35*x)*z2)/(-1 + x))*z3 - 
       (422*x*z3^2)/(-1 + x^2) + (4*(-56 + 19*x)*z5)/(-1 + x))*H[1, x] + 
     ((-192*(1 + x)*z2^2)/(5*(-1 + x)) + (64*x*z5)/(-1 + x^2))*H[-1, -1, x] + 
     ((16*(7 - 10*x + 7*x^2)*z2)/(-1 + x^2) + (512*(1 + x)*z2^2)/
        (5*(-1 + x)) + ((-16*(3 - 2*x + 3*x^2))/(-1 + x^2) + 
         (200*x*z2)/(-1 + x^2))*z3 - (68*x*z5)/(-1 + x^2))*H[-1, 0, x] + 
     ((64*(1 + x)*z2^2)/(-1 + x) - (16*x*z2*z3)/(-1 + x^2) - 
       (296*x*z5)/(-1 + x^2))*H[-1, 1, x] + 
     (280*z2 + ((846 - 1358*x)*z2^2)/(5 - 5*x) + (1680 - (8*x*z2)/(-1 + x^2))*
        z3 - (180*x*z5)/(-1 + x^2))*H[0, -1, x] + 
     (-112*z2 + ((585 - 1153*x)*z2^2)/(5*(-1 + x)) + 
       ((-4*(-243 + 40*x + 123*x^2))/(-1 + x^2) - (224*x*z2)/(-1 + x^2))*z3 + 
       (1612*x*z5)/(-1 + x^2))*H[0, 1, x] + 
     ((64*(1 + x)*z2^2)/(-1 + x) - (16*x*z2*z3)/(-1 + x^2) - 
       (296*x*z5)/(-1 + x^2))*H[1, -1, x] + 
     ((-8*(35 - 40*x + 21*x^2)*z2)/(-1 + x^2) + ((1157 + 907*x)*z2^2)/
        (5 - 5*x) + ((4*(-45 - 16*x + 93*x^2))/(-1 + x^2) - 
         (444*x*z2)/(-1 + x^2))*z3 - (20*x*z5)/(-1 + x^2))*H[1, 0, x] + 
     (((398 + 498*x)*z2^2)/(5 - 5*x) + (-120 + (32*x*z2)/(-1 + x^2))*z3 + 
       (528*x*z5)/(-1 + x^2))*H[1, 1, x] + (768*x*z2^2*H[-1, -1, -1, x])/
      (5 - 5*x^2) + ((16*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + 
       (2048*x*z2^2)/(5*(-1 + x^2)) - (16*(1 + x)*z3)/(-1 + x))*
      H[-1, -1, 0, x] + (256*x*z2^2*H[-1, -1, 1, x])/(-1 + x^2) + 
     (1024*x*z2^2*H[-1, 0, -1, x])/(5*(-1 + x^2)) + 
     ((-32*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (4192*x*z2^2)/(5 - 5*x^2) - 
       (48*(1 + x)*z3)/(-1 + x))*H[-1, 0, 0, x] + 
     ((1136*x*z2^2)/(5 - 5*x^2) + (80*(1 + x)*z3)/(-1 + x))*H[-1, 0, 1, x] + 
     (256*x*z2^2*H[-1, 1, -1, x])/(-1 + x^2) + 
     ((-32*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (4128*x*z2^2)/(5 - 5*x^2) + 
       (32*(1 + x)*z3)/(-1 + x))*H[-1, 1, 0, x] + 
     (1792*x*z2^2*H[-1, 1, 1, x])/(5 - 5*x^2) + 
     (-600*z2 + (1024*x*z2^2)/(5*(-1 + x^2)) - 2800*z3)*H[0, -1, -1, x] + 
     (-1200 + (6*(-51 + 8*x + 27*x^2)*z2)/(-1 + x^2) + 
       (3088*x*z2^2)/(5 - 5*x^2) + (2*(-559 + 583*x)*z3)/(-1 + x))*
      H[0, -1, 0, x] + (240*z2 + (1536*x*z2^2)/(5 - 5*x^2) + 1120*z3)*
      H[0, -1, 1, x] + ((80*(-3 - x + 6*x^2)*z2)/(-1 + x^2) + 
       (1016*x*z2^2)/(5*(-1 + x^2)) + (1120*(-1 + 2*x)*z3)/(-1 + x))*
      H[0, 0, -1, x] + ((32*(3 + x - 6*x^2)*z2)/(-1 + x^2) + 
       (186*x*z2^2)/(-1 + x^2) + ((678 - 1426*x)*z3)/(-1 + x))*
      H[0, 0, 1, x] + (240*z2 + (1536*x*z2^2)/(5 - 5*x^2) + 1120*z3)*
      H[0, 1, -1, x] + (480 + (16*(9 - 7*x + 12*x^2)*z2)/(-1 + x^2) + 
       (6168*x*z2^2)/(5*(-1 + x^2)) + ((690 - 402*x)*z3)/(-1 + x))*
      H[0, 1, 0, x] + (-96*z2 + (1648*x*z2^2)/(5*(-1 + x^2)) + 
       ((348 - 508*x)*z3)/(-1 + x))*H[0, 1, 1, x] + 
     (256*x*z2^2*H[1, -1, -1, x])/(-1 + x^2) + 
     ((-32*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (4128*x*z2^2)/(5 - 5*x^2) + 
       (32*(1 + x)*z3)/(-1 + x))*H[1, -1, 0, x] + 
     (1792*x*z2^2*H[1, -1, 1, x])/(5 - 5*x^2) + 
     (-120*z2 + (1536*x*z2^2)/(5 - 5*x^2) - 560*z3)*H[1, 0, -1, x] + 
     (-240 + (2*(57 - 56*x + 111*x^2)*z2)/(-1 + x^2) + 
       (1626*x*z2^2)/(-1 + x^2) + ((-62 + 290*x)*z3)/(-1 + x))*
      H[1, 0, 0, x] + (48*z2 + (1348*x*z2^2)/(5*(-1 + x^2)) + 
       (8*(-48 + 13*x)*z3)/(-1 + x))*H[1, 0, 1, x] + 
     (1792*x*z2^2*H[1, 1, -1, x])/(5 - 5*x^2) + 
     ((24*(7 - 4*x + 5*x^2)*z2)/(-1 + x^2) + (6208*x*z2^2)/(5*(-1 + x^2)) + 
       ((44 - 140*x)*z3)/(-1 + x))*H[1, 1, 0, x] + 
     ((2304*x*z2^2)/(5*(-1 + x^2)) + 40*z3)*H[1, 1, 1, x] + 
     ((16*(1 + x)*z2)/(-1 + x) - (64*x*z3)/(-1 + x^2))*H[-1, -1, -1, 0, x] + 
     ((-32*(1 + x)*z2)/(-1 + x) - (192*x*z3)/(-1 + x^2))*H[-1, -1, 0, 0, x] + 
     (320*x*z3*H[-1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-32*(1 + x)*z2)/(-1 + x) + (128*x*z3)/(-1 + x^2))*H[-1, -1, 1, 0, x] + 
     ((-24*(1 + x)*z2)/(-1 + x) + (96*x*z3)/(-1 + x^2))*H[-1, 0, -1, 0, x] + 
     ((40*(1 + x)*z2)/(-1 + x) + (2240*x*z3)/(-1 + x^2))*H[-1, 0, 0, -1, x] + 
     ((16*(7 - 10*x + 7*x^2))/(-1 + x^2) + (46*(1 + x)*z2)/(-1 + x) - 
       (260*x*z3)/(-1 + x^2))*H[-1, 0, 0, 0, x] + 
     ((-16*(1 + x)*z2)/(-1 + x) - (1496*x*z3)/(-1 + x^2))*H[-1, 0, 0, 1, x] + 
     ((56*(1 + x)*z2)/(-1 + x) + (576*x*z3)/(-1 + x^2))*H[-1, 0, 1, 0, x] - 
     (320*x*z3*H[-1, 0, 1, 1, x])/(-1 + x^2) + 
     ((-32*(1 + x)*z2)/(-1 + x) + (128*x*z3)/(-1 + x^2))*H[-1, 1, -1, 0, x] + 
     ((56*(1 + x)*z2)/(-1 + x) + (456*x*z3)/(-1 + x^2))*H[-1, 1, 0, 0, x] - 
     (560*x*z3*H[-1, 1, 0, 1, x])/(-1 + x^2) + 
     ((48*(1 + x)*z2)/(-1 + x) - (192*x*z3)/(-1 + x^2))*H[-1, 1, 1, 0, x] + 
     1000*z2*H[0, -1, -1, -1, x] + (2800 + ((558 - 606*x)*z2)/(-1 + x) + 
       (96*x*z3)/(-1 + x^2))*H[0, -1, -1, 0, x] - 400*z2*H[0, -1, -1, 1, x] - 
     700*z2*H[0, -1, 0, -1, x] + (-1960 + ((-221 + 309*x)*z2)/(-1 + x) + 
       (324*x*z3)/(-1 + x^2))*H[0, -1, 0, 0, x] + 
     (280*z2 - (440*x*z3)/(-1 + x^2))*H[0, -1, 0, 1, x] - 
     400*z2*H[0, -1, 1, -1, x] + (-1120 + (4*(-59 + 79*x)*z2)/(-1 + x) - 
       (160*x*z3)/(-1 + x^2))*H[0, -1, 1, 0, x] + 160*z2*H[0, -1, 1, 1, x] + 
     ((-400*(-1 + 2*x)*z2)/(-1 + x) - (11200*x*z3)/(-1 + x^2))*
      H[0, 0, -1, -1, x] + ((-160*(-7 - 5*x + 14*x^2))/(-1 + x^2) + 
       (4*(-54 + 133*x)*z2)/(-1 + x) + (4248*x*z3)/(-1 + x^2))*
      H[0, 0, -1, 0, x] + ((160*(-1 + 2*x)*z2)/(-1 + x) + 
       (4480*x*z3)/(-1 + x^2))*H[0, 0, -1, 1, x] + 
     ((10*(-13 + 21*x)*z2)/(-1 + x) + (2240*x*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, x] + (((52 - 84*x)*z2)/(-1 + x) - (696*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 1, x] + ((160*(-1 + 2*x)*z2)/(-1 + x) + 
       (4480*x*z3)/(-1 + x^2))*H[0, 0, 1, -1, x] + 
     ((64*(-7 - 5*x + 14*x^2))/(-1 + x^2) - (6*(-21 + 71*x)*z2)/(-1 + x) - 
       (2852*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, x] + 
     ((-64*(-1 + 2*x)*z2)/(-1 + x) - (1192*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 1, x] - 400*z2*H[0, 1, -1, -1, x] + 
     (-1120 + (4*(-59 + 79*x)*z2)/(-1 + x) - (160*x*z3)/(-1 + x^2))*
      H[0, 1, -1, 0, x] + 160*z2*H[0, 1, -1, 1, x] + 
     ((20*(-19 + 11*x)*z2)/(-1 + x) - (4480*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, x] + ((8*(-133 + 40*x + 77*x^2))/(-1 + x^2) + 
       ((155 - 219*x)*z2)/(-1 + x) + (820*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 0, x] + (((152 - 88*x)*z2)/(-1 + x) + 
       (2632*x*z3)/(-1 + x^2))*H[0, 1, 0, 1, x] + 160*z2*H[0, 1, 1, -1, x] + 
     (448 + ((92 - 236*x)*z2)/(-1 + x) - (512*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, x] + (-64*z2 + (320*x*z3)/(-1 + x^2))*H[0, 1, 1, 1, x] + 
     ((-32*(1 + x)*z2)/(-1 + x) + (128*x*z3)/(-1 + x^2))*H[1, -1, -1, 0, x] + 
     ((56*(1 + x)*z2)/(-1 + x) + (456*x*z3)/(-1 + x^2))*H[1, -1, 0, 0, x] - 
     (560*x*z3*H[1, -1, 0, 1, x])/(-1 + x^2) + 
     ((48*(1 + x)*z2)/(-1 + x) - (192*x*z3)/(-1 + x^2))*H[1, -1, 1, 0, x] + 
     200*z2*H[1, 0, -1, -1, x] + (560 + ((150 - 70*x)*z2)/(-1 + x) - 
       (160*x*z3)/(-1 + x^2))*H[1, 0, -1, 0, x] - 80*z2*H[1, 0, -1, 1, x] + 
     ((-40*(-1 + 5*x)*z2)/(-1 + x) - (4480*x*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, x] + ((16*(7 + 20*x - 35*x^2))/(-1 + x^2) - 
       (2*(59 + 27*x)*z2)/(-1 + x) + (736*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, x] + ((16*(-1 + 5*x)*z2)/(-1 + x) + 
       (2752*x*z3)/(-1 + x^2))*H[1, 0, 0, 1, x] - 80*z2*H[1, 0, 1, -1, x] + 
     (-224 - (12*(11 + 3*x)*z2)/(-1 + x) - (1064*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, x] + (32*z2 + (560*x*z3)/(-1 + x^2))*H[1, 0, 1, 1, x] + 
     ((48*(1 + x)*z2)/(-1 + x) - (192*x*z3)/(-1 + x^2))*H[1, 1, -1, 0, x] + 
     40*z2*H[1, 1, 0, -1, x] + (112 + ((62 + 98*x)*z2)/(1 - x) - 
       (720*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, x] + 
     (-16*z2 + (800*x*z3)/(-1 + x^2))*H[1, 1, 0, 1, x] + 
     ((-8*(9 + 7*x)*z2)/(-1 + x) + (256*x*z3)/(-1 + x^2))*H[1, 1, 1, 0, x] + 
     (64*x*z2*H[-1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(3 - 2*x + 3*x^2))/(-1 + x^2) + (184*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, x] - (64*x*z2*H[-1, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (224*x*z2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[-1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (176*x*z2*H[-1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (800*x*z2*H[-1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-80*(3 - 2*x + 3*x^2))/(-1 + x^2) + (632*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, -1, 0, x] + (320*x*z2*H[-1, 0, 0, -1, 1, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(3 - 2*x + 3*x^2))/(-1 + x^2) - (476*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, x] - (64*x*z2*H[-1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(3 - 2*x + 3*x^2))/(-1 + x^2) - (600*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, 0, x] - (128*x*z2*H[-1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (320*x*z2*H[-1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-32*(3 - 2*x + 3*x^2))/(-1 + x^2) - (128*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, x] + (128*x*z2*H[-1, 0, 1, 0, 1, x])/(-1 + x^2) - 
     (288*x*z2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[-1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (320*x*z2*H[-1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-32*(3 - 2*x + 3*x^2))/(-1 + x^2) - (344*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, x] + (128*x*z2*H[-1, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (336*x*z2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[-1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (320*x*z2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (-6000 - (96*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 0, x] + 
     (4200 + (176*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, 0, x] + 
     (2400 + (160*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 0, x] + 
     (4200 + (128*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 0, x] - 
     (240*x*z2*H[0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((1884 + 48*x - 2028*x^2)/(-1 + x^2) - (264*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, x] + (96*x*z2*H[0, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (-1680 - (280*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, 0, x] + 
     (2400 + (160*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 0, x] + 
     (-1680 - (272*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, 0, x] + 
     (-960 - (224*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 0, x] + 
     (4000*x*z2*H[0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((800*(-3 - x + 6*x^2))/(-1 + x^2) - (2008*x*z2)/(-1 + x^2))*
      H[0, 0, -1, -1, 0, x] - (1600*x*z2*H[0, 0, -1, -1, 1, x])/(-1 + x^2) - 
     (2800*x*z2*H[0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((-560*(-3 - x + 6*x^2))/(-1 + x^2) + (476*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, 0, x] + (1120*x*z2*H[0, 0, -1, 0, 1, x])/(-1 + x^2) - 
     (1600*x*z2*H[0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((-320*(-3 - x + 6*x^2))/(-1 + x^2) + (576*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 1, 0, x] + (640*x*z2*H[0, 0, -1, 1, 1, x])/(-1 + x^2) - 
     (800*x*z2*H[0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-20*(-39 - 8*x + 63*x^2))/(-1 + x^2) + (64*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 0, x] + (320*x*z2*H[0, 0, 0, -1, 1, x])/(-1 + x^2) + 
     (620*x*z2*H[0, 0, 0, 0, -1, x])/(-1 + x^2) - 
     (248*x*z2*H[0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (320*x*z2*H[0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((8*(-39 - 8*x + 63*x^2))/(-1 + x^2) + (448*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 0, x] - (128*x*z2*H[0, 0, 0, 1, 1, x])/(-1 + x^2) - 
     (1600*x*z2*H[0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((-320*(-3 - x + 6*x^2))/(-1 + x^2) + (576*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, 0, x] + (640*x*z2*H[0, 0, 1, -1, 1, x])/(-1 + x^2) + 
     (1720*x*z2*H[0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((4*(-237 - 86*x + 495*x^2))/(-1 + x^2) - (86*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 0, x] - (688*x*z2*H[0, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (640*x*z2*H[0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((128*(-3 - x + 6*x^2))/(-1 + x^2) + (184*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, 0, x] - (256*x*z2*H[0, 0, 1, 1, 1, x])/(-1 + x^2) + 
     (2400 + (160*x*z2)/(-1 + x^2))*H[0, 1, -1, -1, 0, x] + 
     (-1680 - (272*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, 0, x] + 
     (-960 - (224*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, 0, x] + 
     (1600*x*z2*H[0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-40*(-57 + 8*x + 33*x^2))/(-1 + x^2) - (1072*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 0, x] - (640*x*z2*H[0, 1, 0, -1, 1, x])/(-1 + x^2) - 
     (560*x*z2*H[0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(-72 + 7*x + 51*x^2))/(-1 + x^2) + (680*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 0, x] + (224*x*z2*H[0, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (640*x*z2*H[0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((16*(-57 + 8*x + 33*x^2))/(-1 + x^2) + (776*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 0, x] + (256*x*z2*H[0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (-960 - (224*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 0, x] + 
     (320*x*z2*H[0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(-69 - 8*x + 93*x^2))/(-1 + x^2) + (224*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, x] - (128*x*z2*H[0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (384 + (352*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, 0, x] - 
     (128*x*z2*H[1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (320*x*z2*H[1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-32*(3 - 2*x + 3*x^2))/(-1 + x^2) - (344*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, x] + (128*x*z2*H[1, -1, 0, 0, 1, x])/(-1 + x^2) - 
     (336*x*z2*H[1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (320*x*z2*H[1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (-1200 + (160*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 0, x] + 
     (840 - (272*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, 0, x] + 
     (480 - (224*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 0, x] + 
     (1600*x*z2*H[1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((80*(-3 - 4*x + 15*x^2))/(-1 + x^2) - (1264*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, x] - (640*x*z2*H[1, 0, 0, -1, 1, x])/(-1 + x^2) - 
     (440*x*z2*H[1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((168 + 88*x - 432*x^2)/(-1 + x^2) + (986*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 0, x] + (176*x*z2*H[1, 0, 0, 0, 1, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(3 + 4*x - 15*x^2))/(-1 + x^2) + (1136*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, x] + (256*x*z2*H[1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (480 - (224*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 0, x] + 
     (560*x*z2*H[1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-16*(-33 + 7*x + 12*x^2))/(-1 + x^2) + (116*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, x] - (224*x*z2*H[1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (-192 + (400*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, 0, x] + 
     (192*x*z2*H[1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (320*x*z2*H[1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (-240 - (224*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 0, x] + 
     (480*x*z2*H[1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((96*x*(-1 + 3*x))/(-1 + x^2) + (504*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 0, x] - (192*x*z2*H[1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (96 + (448*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, 0, x] - 
     (256*x*z2*H[1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (-48 + (416*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, 0, x] + 
     (320*x*z2*H[1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (16*(1 + x)*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x) - 
     (80*(1 + x)*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x) + 
     (16*(1 + x)*H[-1, -1, 0, 0, 0, 0, x])/(-1 + x) + 
     (32*(1 + x)*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x) - 
     (32*(1 + x)*H[-1, -1, 0, 1, 0, 0, x])/(-1 + x) - 
     (32*(1 + x)*H[-1, -1, 1, 0, 0, 0, x])/(-1 + x) - 
     (24*(1 + x)*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x) + 
     (400*(1 + x)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x) - 
     (280*(1 + x)*H[-1, 0, 0, -1, 0, 0, x])/(-1 + x) - 
     (160*(1 + x)*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x) - 
     (80*(1 + x)*H[-1, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     (62*(1 + x)*H[-1, 0, 0, 0, 0, 0, x])/(-1 + x) + 
     (32*(1 + x)*H[-1, 0, 0, 0, 1, 0, x])/(-1 + x) - 
     (160*(1 + x)*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     (172*(1 + x)*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     (64*(1 + x)*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x) + 
     (160*(1 + x)*H[-1, 0, 1, 0, -1, 0, x])/(-1 + x) - 
     (56*(1 + x)*H[-1, 0, 1, 0, 0, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[-1, 0, 1, 0, 1, 0, x])/(-1 + x) + 
     (32*(1 + x)*H[-1, 0, 1, 1, 0, 0, x])/(-1 + x) - 
     (32*(1 + x)*H[-1, 1, -1, 0, 0, 0, x])/(-1 + x) + 
     (160*(1 + x)*H[-1, 1, 0, 0, -1, 0, x])/(-1 + x) - 
     (44*(1 + x)*H[-1, 1, 0, 0, 0, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[-1, 1, 0, 0, 1, 0, x])/(-1 + x) + 
     (56*(1 + x)*H[-1, 1, 0, 1, 0, 0, x])/(-1 + x) + 
     (48*(1 + x)*H[-1, 1, 1, 0, 0, 0, x])/(-1 + x) + 
     10000*H[0, -1, -1, -1, -1, 0, x] - 7000*H[0, -1, -1, -1, 0, 0, x] - 
     4000*H[0, -1, -1, -1, 1, 0, x] - 7000*H[0, -1, -1, 0, -1, 0, x] + 
     (4*(-773 + 761*x)*H[0, -1, -1, 0, 0, 0, x])/(-1 + x) + 
     2800*H[0, -1, -1, 0, 1, 0, x] - 4000*H[0, -1, -1, 1, -1, 0, x] + 
     2800*H[0, -1, -1, 1, 0, 0, x] + 1600*H[0, -1, -1, 1, 1, 0, x] - 
     7000*H[0, -1, 0, -1, -1, 0, x] + 4900*H[0, -1, 0, -1, 0, 0, x] + 
     2800*H[0, -1, 0, -1, 1, 0, x] + 
     (20*(-157 + 169*x)*H[0, -1, 0, 0, -1, 0, x])/(-1 + x) - 
     (6*(-193 + 203*x)*H[0, -1, 0, 0, 0, 0, x])/(-1 + x) - 
     (8*(-157 + 169*x)*H[0, -1, 0, 0, 1, 0, x])/(-1 + x) + 
     2800*H[0, -1, 0, 1, -1, 0, x] - 
     (8*(-303 + 292*x)*H[0, -1, 0, 1, 0, 0, x])/(-1 + x) - 
     1120*H[0, -1, 0, 1, 1, 0, x] - 4000*H[0, -1, 1, -1, -1, 0, x] + 
     2800*H[0, -1, 1, -1, 0, 0, x] + 1600*H[0, -1, 1, -1, 1, 0, x] + 
     2800*H[0, -1, 1, 0, -1, 0, x] - 
     (8*(-153 + 143*x)*H[0, -1, 1, 0, 0, 0, x])/(-1 + x) - 
     1120*H[0, -1, 1, 0, 1, 0, x] + 1600*H[0, -1, 1, 1, -1, 0, x] - 
     1120*H[0, -1, 1, 1, 0, 0, x] - 640*H[0, -1, 1, 1, 1, 0, x] - 
     (4000*(-1 + 2*x)*H[0, 0, -1, -1, -1, 0, x])/(-1 + x) + 
     (2800*(-1 + 2*x)*H[0, 0, -1, -1, 0, 0, x])/(-1 + x) + 
     (1600*(-1 + 2*x)*H[0, 0, -1, -1, 1, 0, x])/(-1 + x) + 
     (2800*(-1 + 2*x)*H[0, 0, -1, 0, -1, 0, x])/(-1 + x) - 
     (4*(-311 + 597*x)*H[0, 0, -1, 0, 0, 0, x])/(-1 + x) - 
     (1120*(-1 + 2*x)*H[0, 0, -1, 0, 1, 0, x])/(-1 + x) + 
     (1600*(-1 + 2*x)*H[0, 0, -1, 1, -1, 0, x])/(-1 + x) - 
     (1120*(-1 + 2*x)*H[0, 0, -1, 1, 0, 0, x])/(-1 + x) - 
     (640*(-1 + 2*x)*H[0, 0, -1, 1, 1, 0, x])/(-1 + x) + 
     (100*(-13 + 21*x)*H[0, 0, 0, -1, -1, 0, x])/(-1 + x) - 
     (70*(-13 + 21*x)*H[0, 0, 0, -1, 0, 0, x])/(-1 + x) + 
     ((520 - 840*x)*H[0, 0, 0, -1, 1, 0, x])/(-1 + x) - 
     (20*(-20 + 51*x)*H[0, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     (8*(-20 + 51*x)*H[0, 0, 0, 0, 1, 0, x])/(-1 + x) + 
     ((520 - 840*x)*H[0, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     ((-518 + 702*x)*H[0, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     (16*(-13 + 21*x)*H[0, 0, 0, 1, 1, 0, x])/(-1 + x) + 
     (1600*(-1 + 2*x)*H[0, 0, 1, -1, -1, 0, x])/(-1 + x) - 
     (1120*(-1 + 2*x)*H[0, 0, 1, -1, 0, 0, x])/(-1 + x) - 
     (640*(-1 + 2*x)*H[0, 0, 1, -1, 1, 0, x])/(-1 + x) - 
     (20*(-79 + 165*x)*H[0, 0, 1, 0, -1, 0, x])/(-1 + x) + 
     (4*(-195 + 371*x)*H[0, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     (8*(-79 + 165*x)*H[0, 0, 1, 0, 1, 0, x])/(-1 + x) - 
     (640*(-1 + 2*x)*H[0, 0, 1, 1, -1, 0, x])/(-1 + x) + 
     (4*(-89 + 171*x)*H[0, 0, 1, 1, 0, 0, x])/(-1 + x) + 
     (256*(-1 + 2*x)*H[0, 0, 1, 1, 1, 0, x])/(-1 + x) - 
     4000*H[0, 1, -1, -1, -1, 0, x] + 2800*H[0, 1, -1, -1, 0, 0, x] + 
     1600*H[0, 1, -1, -1, 1, 0, x] + 2800*H[0, 1, -1, 0, -1, 0, x] - 
     (8*(-153 + 143*x)*H[0, 1, -1, 0, 0, 0, x])/(-1 + x) - 
     1120*H[0, 1, -1, 0, 1, 0, x] + 1600*H[0, 1, -1, 1, -1, 0, x] - 
     1120*H[0, 1, -1, 1, 0, 0, x] - 640*H[0, 1, -1, 1, 1, 0, x] + 
     (200*(-19 + 11*x)*H[0, 1, 0, -1, -1, 0, x])/(-1 + x) - 
     (140*(-19 + 11*x)*H[0, 1, 0, -1, 0, 0, x])/(-1 + x) - 
     (80*(-19 + 11*x)*H[0, 1, 0, -1, 1, 0, x])/(-1 + x) - 
     (80*(-24 + 17*x)*H[0, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     ((-732 + 448*x)*H[0, 1, 0, 0, 0, 0, x])/(-1 + x) + 
     (32*(-24 + 17*x)*H[0, 1, 0, 0, 1, 0, x])/(-1 + x) - 
     (80*(-19 + 11*x)*H[0, 1, 0, 1, -1, 0, x])/(-1 + x) + 
     (8*(-156 + 79*x)*H[0, 1, 0, 1, 0, 0, x])/(-1 + x) + 
     (32*(-19 + 11*x)*H[0, 1, 0, 1, 1, 0, x])/(-1 + x) + 
     1600*H[0, 1, 1, -1, -1, 0, x] - 1120*H[0, 1, 1, -1, 0, 0, x] - 
     640*H[0, 1, 1, -1, 1, 0, x] - (40*(-23 + 31*x)*H[0, 1, 1, 0, -1, 0, x])/
      (-1 + x) + (16*(-22 + 27*x)*H[0, 1, 1, 0, 0, 0, x])/(-1 + x) + 
     (16*(-23 + 31*x)*H[0, 1, 1, 0, 1, 0, x])/(-1 + x) - 
     640*H[0, 1, 1, 1, -1, 0, x] + (8*(-61 + 53*x)*H[0, 1, 1, 1, 0, 0, x])/
      (-1 + x) + 256*H[0, 1, 1, 1, 1, 0, x] - 
     (32*(1 + x)*H[1, -1, -1, 0, 0, 0, x])/(-1 + x) + 
     (160*(1 + x)*H[1, -1, 0, 0, -1, 0, x])/(-1 + x) - 
     (44*(1 + x)*H[1, -1, 0, 0, 0, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[1, -1, 0, 0, 1, 0, x])/(-1 + x) + 
     (56*(1 + x)*H[1, -1, 0, 1, 0, 0, x])/(-1 + x) + 
     (48*(1 + x)*H[1, -1, 1, 0, 0, 0, x])/(-1 + x) + 
     2000*H[1, 0, -1, -1, -1, 0, x] - 1400*H[1, 0, -1, -1, 0, 0, x] - 
     800*H[1, 0, -1, -1, 1, 0, x] - 1400*H[1, 0, -1, 0, -1, 0, x] + 
     (20*(-29 + 33*x)*H[1, 0, -1, 0, 0, 0, x])/(-1 + x) + 
     560*H[1, 0, -1, 0, 1, 0, x] - 800*H[1, 0, -1, 1, -1, 0, x] + 
     560*H[1, 0, -1, 1, 0, 0, x] + 320*H[1, 0, -1, 1, 1, 0, x] - 
     (400*(-1 + 5*x)*H[1, 0, 0, -1, -1, 0, x])/(-1 + x) + 
     (280*(-1 + 5*x)*H[1, 0, 0, -1, 0, 0, x])/(-1 + x) + 
     (160*(-1 + 5*x)*H[1, 0, 0, -1, 1, 0, x])/(-1 + x) + 
     (40*(-7 + 18*x)*H[1, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     ((26 - 334*x)*H[1, 0, 0, 0, 0, 0, x])/(-1 + x) - 
     (16*(-7 + 18*x)*H[1, 0, 0, 0, 1, 0, x])/(-1 + x) + 
     (160*(-1 + 5*x)*H[1, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     ((108 - 748*x)*H[1, 0, 0, 1, 0, 0, x])/(-1 + x) - 
     (64*(-1 + 5*x)*H[1, 0, 0, 1, 1, 0, x])/(-1 + x) - 
     800*H[1, 0, 1, -1, -1, 0, x] + 560*H[1, 0, 1, -1, 0, 0, x] + 
     320*H[1, 0, 1, -1, 1, 0, x] + (80*(-11 + 4*x)*H[1, 0, 1, 0, -1, 0, x])/
      (-1 + x) - (32*(-12 + 5*x)*H[1, 0, 1, 0, 0, 0, x])/(-1 + x) - 
     (32*(-11 + 4*x)*H[1, 0, 1, 0, 1, 0, x])/(-1 + x) + 
     320*H[1, 0, 1, 1, -1, 0, x] + ((160 - 272*x)*H[1, 0, 1, 1, 0, 0, x])/
      (-1 + x) - 128*H[1, 0, 1, 1, 1, 0, x] + 
     (48*(1 + x)*H[1, 1, -1, 0, 0, 0, x])/(-1 + x) + 
     400*H[1, 1, 0, -1, -1, 0, x] - 280*H[1, 1, 0, -1, 0, 0, x] - 
     160*H[1, 1, 0, -1, 1, 0, x] - (480*x*H[1, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     (4*(-7 + 43*x)*H[1, 1, 0, 0, 0, 0, x])/(-1 + x) + 
     (192*x*H[1, 1, 0, 0, 1, 0, x])/(-1 + x) - 160*H[1, 1, 0, 1, -1, 0, x] + 
     (40*(-5 + x)*H[1, 1, 0, 1, 0, 0, x])/(-1 + x) + 
     64*H[1, 1, 0, 1, 1, 0, x] + 80*H[1, 1, 1, 0, -1, 0, x] - 
     (16*(1 + 7*x)*H[1, 1, 1, 0, 0, 0, x])/(-1 + x) - 
     32*H[1, 1, 1, 0, 1, 0, x] + 16*H[1, 1, 1, 1, 0, 0, x] + 
     (64*x*H[-1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (248*x*H[-1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (688*x*H[-1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[-1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[-1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[-1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[-1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[-1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[-1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8000*x*H[-1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[-1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[-1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2288*x*H[-1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1240*x*H[-1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (164*x*H[-1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (496*x*H[-1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (368*x*H[-1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3440*x*H[-1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1408*x*H[-1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1376*x*H[-1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (656*x*H[-1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[-1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[-1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1120*x*H[-1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (568*x*H[-1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[-1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[-1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[-1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[-1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[-1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (880*x*H[-1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (616*x*H[-1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (224*x*H[-1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[-1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (288*x*H[-1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2400*x*H[0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (600*x*H[0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (432*x*H[0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (240*x*H[0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (984*x*H[0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (880*x*H[0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (336*x*H[0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (176*x*H[0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*x*H[0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (232*x*H[0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (272*x*H[0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (224*x*H[0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (40000*x*H[0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (12592*x*H[0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (19600*x*H[0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (11440*x*H[0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4348*x*H[0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (4576*x*H[0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (10104*x*H[0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5264*x*H[0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (8000*x*H[0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2856*x*H[0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (6200*x*H[0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (4340*x*H[0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2480*x*H[0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (820*x*H[0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (328*x*H[0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2480*x*H[0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2828*x*H[0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (992*x*H[0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (1840*x*H[0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1336*x*H[0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (736*x*H[0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (976*x*H[0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (5264*x*H[0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (17200*x*H[0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (12040*x*H[0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (6880*x*H[0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (7040*x*H[0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2892*x*H[0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (2816*x*H[0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (6880*x*H[0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (6216*x*H[0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (2752*x*H[0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3280*x*H[0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1312*x*H[0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2032*x*H[0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*x*H[0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (232*x*H[0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (272*x*H[0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (224*x*H[0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16000*x*H[0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (11200*x*H[0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (11200*x*H[0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (4768*x*H[0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (4480*x*H[0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (6400*x*H[0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3920*x*H[0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2840*x*H[0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1136*x*H[0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1848*x*H[0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (6400*x*H[0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (6160*x*H[0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (2736*x*H[0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (2464*x*H[0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (1456*x*H[0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (224*x*H[0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (800*x*H[0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (456*x*H[0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1328*x*H[0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (96*x*H[0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (880*x*H[1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (616*x*H[1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (352*x*H[1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (224*x*H[1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (288*x*H[1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*x*H[1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (232*x*H[1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (272*x*H[1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (224*x*H[1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16000*x*H[1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (11200*x*H[1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (11200*x*H[1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (4576*x*H[1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (4400*x*H[1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3080*x*H[1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1760*x*H[1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (3080*x*H[1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (568*x*H[1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1128*x*H[1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (2544*x*H[1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (1408*x*H[1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (224*x*H[1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (5600*x*H[1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (3920*x*H[1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1056*x*H[1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2048*x*H[1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1120*x*H[1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (384*x*H[1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (288*x*H[1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (224*x*H[1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (4800*x*H[1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (3360*x*H[1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1440*x*H[1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (984*x*H[1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1872*x*H[1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (672*x*H[1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (400*x*H[1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (416*x*H[1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2)) + 
   Ep^4*(-10880 - 5040*z2 - (3*(-4635 - 3328*x + 8475*x^2)*z2^2)/
      (5*(-1 + x^2)) + ((506215 + 289856*x - 1375783*x^2)*z2^3)/
      (280*(-1 + x^2)) - (2035179*x*z2^4)/(175*(-1 + x^2)) + 
     (-13888/3 - 364*z2 - (3*(-179 + 731*x)*z2^2)/(5*(-1 + x)))*z3 + 
     ((-299 - 160*x + 779*x^2)/(-1 + x^2) - (261*x*z2)/(-1 + x^2))*z3^2 + 
     ((-16*(-1967 + 100*x + 1827*x^2))/(5*(-1 + x^2)) + 
       ((759 - 1101*x)*z2)/(-1 + x) + (1792*x*z3)/(-1 + x^2))*z5 - 
     (8*(-4101 + 3814*x)*z7)/(7*(-1 + x)) + 
     ((-384*(7 - 10*x + 7*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (2588*(1 + x)*z2^3)/(5*(-1 + x)) + (3312*x*z2^2*z3)/(5 - 5*x^2) + 
       (80*(1 + x)*z3^2)/(-1 + x) + ((32*(3 - 2*x + 3*x^2))/(-1 + x^2) - 
         (684*x*z2)/(-1 + x^2))*z5 + (656*x*z7)/(-1 + x^2))*H[-1, x] + 
     ((16*(93 - 116*x + 31*x^2)*z2)/(-1 + x^2) + 
       (2*(1995 - 5120*x + 5173*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((93985 + 575171*x)*z2^3)/(280*(-1 + x)) + 
       ((2280 + 832*x - 3240*x^2)/(-1 + x^2) + ((-9 - 200*x + 609*x^2)*z2)/
          (-1 + x^2) + (11144*x*z2^2)/(5*(-1 + x^2)))*z3 + 
       ((-190 + 463*x)*z3^2)/(-1 + x) + 
       ((1854 + 68*x - 2058*x^2)/(-1 + x^2) + (16863*x*z2)/(5*(-1 + x^2)))*
        z5 + (1136*x*z7)/(-1 + x^2))*H[0, x] + 
     (1008 + ((270 + 832*x - 1230*x^2)*z2)/(-1 + x^2) + 
       ((5337 + 16768*x - 55641*x^2)*z2^2)/(40*(-1 + x^2)) - 
       (335221*x*z2^3)/(70*(-1 + x^2)) + 
       ((-96*(-7 - 5*x + 14*x^2))/(-1 + x^2) + ((45 + 121*x)*z2)/(2 - 2*x))*
        z3 + (779*x*z3^2)/(2*(-1 + x^2)) + ((1404 - 3059*x)*z5)/(5*(-1 + x)))*
      H[0, x]^2 + ((32*(-31 - 29*x + 62*x^2))/(3*(-1 + x^2)) + 
       (2*(63 - 230*x + 259*x^2)*z2)/(3*(-1 + x^2)) + ((924 + 14071*x)*z2^2)/
        (60*(-1 + x)) + ((-5*(-81 - 26*x + 159*x^2))/(3*(-1 + x^2)) + 
         (1285*x*z2)/(6*(-1 + x^2)))*z3 + (1276*x*z5)/(15 - 15*x^2))*
      H[0, x]^3 + ((195 + 104*x - 315*x^2)/(3 - 3*x^2) + 
       ((135 + 476*x - 1563*x^2)*z2)/(24*(-1 + x^2)) - 
       (6571*x*z2^2)/(24*(-1 + x^2)) + ((99 - 244*x)*z3)/(6*(-1 + x)))*
      H[0, x]^4 + ((140 + 155*x - 357*x^2)/(15 - 15*x^2) + 
       (7*(9 + 100*x)*z2)/(120*(-1 + x)) + (21*x*z3)/(2 - 2*x^2))*H[0, x]^5 + 
     ((363 + 82*x - 609*x^2)/(360 - 360*x^2) - (3637*x*z2)/(720*(-1 + x^2)))*
      H[0, x]^6 + ((-13 + 40*x)*H[0, x]^7)/(180*(-1 + x)) + 
     (x*H[0, x]^8)/(96*(-1 + x^2)) + 
     ((4*(189 - 320*x + 259*x^2)*z2^2)/(-1 + x^2) + ((11831 + 13553*x)*z2^3)/
        (14*(-1 + x)) + (1200 + ((162 + 16*x - 210*x^2)*z2)/(-1 + x^2) + 
         (5306*x*z2^2)/(5*(-1 + x^2)))*z3 + ((93 - 515*x)*z3^2)/(-1 + x) + 
       ((8*(-168 + 37*x + 57*x^2))/(-1 + x^2) + (798*x*z2)/(-1 + x^2))*z5 - 
       (5392*x*z7)/(-1 + x^2))*H[1, x] + 
     ((-384*(3 - 2*x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (10352*x*z2^3)/(5 - 5*x^2) + (320*x*z3^2)/(-1 + x^2) + 
       (32*(1 + x)*z5)/(-1 + x))*H[-1, -1, x] + 
     ((32*(15 - 26*x + 15*x^2)*z2)/(-1 + x^2) + (1024*(3 - 2*x + 3*x^2)*z2^2)/
        (5*(-1 + x^2)) + (167289*x*z2^3)/(35*(-1 + x^2)) + 
       ((-32*(7 - 10*x + 7*x^2))/(-1 + x^2) + (100*(1 + x)*z2)/(-1 + x))*z3 + 
       (546*x*z3^2)/(-1 + x^2) - (34*(1 + x)*z5)/(-1 + x))*H[-1, 0, x] + 
     ((128*(3 - 2*x + 3*x^2)*z2^2)/(-1 + x^2) + (25384*x*z2^3)/
        (7*(-1 + x^2)) - (8*(1 + x)*z2*z3)/(-1 + x) - 
       (844*x*z3^2)/(-1 + x^2) - (148*(1 + x)*z5)/(-1 + x))*H[-1, 1, x] + 
     (1200*z2 + ((5076 + 1024*x - 8148*x^2)*z2^2)/(5 - 5*x^2) + 
       (99692*x*z2^3)/(35*(-1 + x^2)) + (7840 + ((690 - 698*x)*z2)/(-1 + x))*
        z3 - (582*x*z3^2)/(-1 + x^2) + (4*(-866 + 821*x)*z5)/(-1 + x))*
      H[0, -1, x] + (-480*z2 + ((3510 + 1136*x - 6918*x^2)*z2^2)/
        (5*(-1 + x^2)) - (136928*x*z2^3)/(35*(-1 + x^2)) + 
       ((-8*(-567 + 200*x + 287*x^2))/(-1 + x^2) + ((-435 + 211*x)*z2)/
          (-1 + x))*z3 - (1326*x*z3^2)/(-1 + x^2) + ((2068 - 456*x)*z5)/
        (-1 + x))*H[0, 1, x] + ((128*(3 - 2*x + 3*x^2)*z2^2)/(-1 + x^2) + 
       (25384*x*z2^3)/(7*(-1 + x^2)) - (8*(1 + x)*z2*z3)/(-1 + x) - 
       (844*x*z3^2)/(-1 + x^2) - (148*(1 + x)*z5)/(-1 + x))*H[1, -1, x] + 
     ((-16*(75 - 104*x + 45*x^2)*z2)/(-1 + x^2) + 
       ((6942 - 4128*x + 5442*x^2)*z2^2)/(5 - 5*x^2) - 
       (344584*x*z2^3)/(35*(-1 + x^2)) + 
       ((8*(-105 - 80*x + 217*x^2))/(-1 + x^2) + ((115 + 329*x)*z2)/(1 - x))*
        z3 - (1518*x*z3^2)/(-1 + x^2) + ((-556 + 536*x)*z5)/(-1 + x))*
      H[1, 0, x] + ((-4*(597 - 448*x + 747*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (181376*x*z2^3)/(35*(-1 + x^2)) + (-560 + ((-46 + 78*x)*z2)/(-1 + x))*
        z3 + (1368*x*z3^2)/(-1 + x^2) + ((564 - 36*x)*z5)/(-1 + x))*
      H[1, 1, x] + ((-384*(1 + x)*z2^2)/(5*(-1 + x)) + (128*x*z5)/(-1 + x^2))*
      H[-1, -1, -1, x] + ((32*(7 - 10*x + 7*x^2)*z2)/(-1 + x^2) + 
       (1024*(1 + x)*z2^2)/(5*(-1 + x)) + 
       ((-32*(3 - 2*x + 3*x^2))/(-1 + x^2) + (400*x*z2)/(-1 + x^2))*z3 - 
       (136*x*z5)/(-1 + x^2))*H[-1, -1, 0, x] + 
     ((128*(1 + x)*z2^2)/(-1 + x) - (32*x*z2*z3)/(-1 + x^2) - 
       (592*x*z5)/(-1 + x^2))*H[-1, -1, 1, x] + 
     ((512*(1 + x)*z2^2)/(5*(-1 + x)) - (16*x*z2*z3)/(-1 + x^2) - 
       (360*x*z5)/(-1 + x^2))*H[-1, 0, -1, x] + 
     ((-64*(7 - 10*x + 7*x^2)*z2)/(-1 + x^2) - (2096*(1 + x)*z2^2)/
        (5*(-1 + x)) + ((-96*(3 - 2*x + 3*x^2))/(-1 + x^2) - 
         (332*x*z2)/(-1 + x^2))*z3 - (1324*x*z5)/(-1 + x^2))*H[-1, 0, 0, x] + 
     ((-568*(1 + x)*z2^2)/(5*(-1 + x)) + 
       ((160*(3 - 2*x + 3*x^2))/(-1 + x^2) - (448*x*z2)/(-1 + x^2))*z3 + 
       (3224*x*z5)/(-1 + x^2))*H[-1, 0, 1, x] + 
     ((128*(1 + x)*z2^2)/(-1 + x) - (32*x*z2*z3)/(-1 + x^2) - 
       (592*x*z5)/(-1 + x^2))*H[-1, 1, -1, x] + 
     ((-64*(7 - 10*x + 7*x^2)*z2)/(-1 + x^2) - (2064*(1 + x)*z2^2)/
        (5*(-1 + x)) + ((64*(3 - 2*x + 3*x^2))/(-1 + x^2) - 
         (888*x*z2)/(-1 + x^2))*z3 - (40*x*z5)/(-1 + x^2))*H[-1, 1, 0, x] + 
     ((-896*(1 + x)*z2^2)/(5*(-1 + x)) + (64*x*z2*z3)/(-1 + x^2) + 
       (1056*x*z5)/(-1 + x^2))*H[-1, 1, 1, x] + 
     (-2800*z2 + ((7308 - 6284*x)*z2^2)/(5*(-1 + x)) + 
       (-16800 - (16*x*z2)/(-1 + x^2))*z3 - (360*x*z5)/(-1 + x^2))*
      H[0, -1, -1, x] + (-4960 + (12*(-119 + 40*x + 63*x^2)*z2)/(-1 + x^2) + 
       ((10147 + 2205*x)*z2^2)/(20 - 20*x) + 
       ((12*(-559 - 8*x + 583*x^2))/(-1 + x^2) - (644*x*z2)/(-1 + x^2))*z3 + 
       (48*x*z5)/(-1 + x^2))*H[0, -1, 0, x] + 
     (1120*z2 + (8*(-335 + 143*x)*z2^2)/(5*(-1 + x)) + 
       (6720 + (48*x*z2)/(-1 + x^2))*z3 + (824*x*z5)/(-1 + x^2))*
      H[0, -1, 1, x] + ((160*(-7 - 5*x + 14*x^2)*z2)/(-1 + x^2) + 
       (8*(-387 + 514*x)*z2^2)/(5*(-1 + x)) + 
       ((2240*(-3 - x + 6*x^2))/(-1 + x^2) - (2720*x*z2)/(-1 + x^2))*z3 + 
       (14724*x*z5)/(-1 + x^2))*H[0, 0, -1, x] + 
     ((-64*(-7 - 5*x + 14*x^2)*z2)/(-1 + x^2) + ((387 - 201*x)*z2^2)/
        (-1 + x) + ((4068 + 1496*x - 8556*x^2)/(-1 + x^2) + 
         (1938*x*z2)/(-1 + x^2))*z3 - (11684*x*z5)/(-1 + x^2))*
      H[0, 0, 1, x] + (1120*z2 + (8*(-335 + 143*x)*z2^2)/(5*(-1 + x)) + 
       (6720 + (48*x*z2)/(-1 + x^2))*z3 + (824*x*z5)/(-1 + x^2))*
      H[0, 1, -1, x] + (1984 + (224*(3 - 5*x + 4*x^2)*z2)/(-1 + x^2) + 
       ((1625 + 10711*x)*z2^2)/(10*(-1 + x)) + 
       ((-36*(-115 + 16*x + 67*x^2))/(-1 + x^2) + (276*x*z2)/(-1 + x^2))*z3 + 
       (4496*x*z5)/(-1 + x^2))*H[0, 1, 0, x] + 
     (-448*z2 + (2*(251 + 573*x)*z2^2)/(5*(-1 + x)) + 
       ((8*(261 + 40*x - 381*x^2))/(-1 + x^2) + (416*x*z2)/(-1 + x^2))*z3 - 
       (3688*x*z5)/(-1 + x^2))*H[0, 1, 1, x] + 
     ((128*(1 + x)*z2^2)/(-1 + x) - (32*x*z2*z3)/(-1 + x^2) - 
       (592*x*z5)/(-1 + x^2))*H[1, -1, -1, x] + 
     ((-64*(7 - 10*x + 7*x^2)*z2)/(-1 + x^2) - (2064*(1 + x)*z2^2)/
        (5*(-1 + x)) + ((64*(3 - 2*x + 3*x^2))/(-1 + x^2) - 
         (888*x*z2)/(-1 + x^2))*z3 - (40*x*z5)/(-1 + x^2))*H[1, -1, 0, x] + 
     ((-896*(1 + x)*z2^2)/(5*(-1 + x)) + (64*x*z2*z3)/(-1 + x^2) + 
       (1056*x*z5)/(-1 + x^2))*H[1, -1, 1, x] + 
     (-560*z2 - (12*(-61 + 189*x)*z2^2)/(5*(-1 + x)) + 
       (-3360 + (48*x*z2)/(-1 + x^2))*z3 + (824*x*z5)/(-1 + x^2))*
      H[1, 0, -1, x] + (-992 + (28*(19 - 40*x + 37*x^2)*z2)/(-1 + x^2) + 
       ((14321 + 18199*x)*z2^2)/(20*(-1 + x)) + 
       ((12*(-31 - 38*x + 145*x^2))/(-1 + x^2) + (438*x*z2)/(-1 + x^2))*z3 + 
       (2960*x*z5)/(-1 + x^2))*H[1, 0, 0, x] + 
     (224*z2 + (4*(6 + 331*x)*z2^2)/(5*(-1 + x)) + 
       ((16*(-144 + 35*x + 39*x^2))/(-1 + x^2) + (788*x*z2)/(-1 + x^2))*z3 - 
       (5488*x*z5)/(-1 + x^2))*H[1, 0, 1, x] + 
     ((-896*(1 + x)*z2^2)/(5*(-1 + x)) + (64*x*z2*z3)/(-1 + x^2) + 
       (1056*x*z5)/(-1 + x^2))*H[1, 1, -1, x] + 
     ((16*(49 - 60*x + 35*x^2)*z2)/(-1 + x^2) + (2*(1677 + 1427*x)*z2^2)/
        (5*(-1 + x)) + ((24*(11 + 8*x - 35*x^2))/(-1 + x^2) + 
         (1376*x*z2)/(-1 + x^2))*z3 + (216*x*z5)/(-1 + x^2))*H[1, 1, 0, x] + 
     ((4*(263 + 313*x)*z2^2)/(5*(-1 + x)) + (240 - (96*x*z2)/(-1 + x^2))*z3 - 
       (1520*x*z5)/(-1 + x^2))*H[1, 1, 1, x] + 
     (1536*x*z2^2*H[-1, -1, -1, -1, x])/(5 - 5*x^2) + 
     ((32*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (4096*x*z2^2)/(5*(-1 + x^2)) - 
       (32*(1 + x)*z3)/(-1 + x))*H[-1, -1, -1, 0, x] + 
     (512*x*z2^2*H[-1, -1, -1, 1, x])/(-1 + x^2) + 
     (2048*x*z2^2*H[-1, -1, 0, -1, x])/(5*(-1 + x^2)) + 
     ((-64*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (8384*x*z2^2)/(5 - 5*x^2) - 
       (96*(1 + x)*z3)/(-1 + x))*H[-1, -1, 0, 0, x] + 
     ((2272*x*z2^2)/(5 - 5*x^2) + (160*(1 + x)*z3)/(-1 + x))*
      H[-1, -1, 0, 1, x] + (512*x*z2^2*H[-1, -1, 1, -1, x])/(-1 + x^2) + 
     ((-64*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (8256*x*z2^2)/(5 - 5*x^2) + 
       (64*(1 + x)*z3)/(-1 + x))*H[-1, -1, 1, 0, x] + 
     (3584*x*z2^2*H[-1, -1, 1, 1, x])/(5 - 5*x^2) + 
     (2048*x*z2^2*H[-1, 0, -1, -1, x])/(5*(-1 + x^2)) + 
     ((-48*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (6176*x*z2^2)/(5 - 5*x^2) + 
       (48*(1 + x)*z3)/(-1 + x))*H[-1, 0, -1, 0, x] + 
     (3072*x*z2^2*H[-1, 0, -1, 1, x])/(5 - 5*x^2) + 
     ((80*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (2032*x*z2^2)/(5*(-1 + x^2)) + 
       (1120*(1 + x)*z3)/(-1 + x))*H[-1, 0, 0, -1, x] + 
     ((32*(15 - 26*x + 15*x^2))/(-1 + x^2) + (92*(3 - 2*x + 3*x^2)*z2)/
        (-1 + x^2) + (2999*x*z2^2)/(-1 + x^2) - (130*(1 + x)*z3)/(-1 + x))*
      H[-1, 0, 0, 0, x] + ((-32*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + 
       (372*x*z2^2)/(-1 + x^2) - (748*(1 + x)*z3)/(-1 + x))*
      H[-1, 0, 0, 1, x] + (3072*x*z2^2*H[-1, 0, 1, -1, x])/(5 - 5*x^2) + 
     ((112*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (12336*x*z2^2)/(5*(-1 + x^2)) + 
       (288*(1 + x)*z3)/(-1 + x))*H[-1, 0, 1, 0, x] + 
     ((3296*x*z2^2)/(5*(-1 + x^2)) - (160*(1 + x)*z3)/(-1 + x))*
      H[-1, 0, 1, 1, x] + (512*x*z2^2*H[-1, 1, -1, -1, x])/(-1 + x^2) + 
     ((-64*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (8256*x*z2^2)/(5 - 5*x^2) + 
       (64*(1 + x)*z3)/(-1 + x))*H[-1, 1, -1, 0, x] + 
     (3584*x*z2^2*H[-1, 1, -1, 1, x])/(5 - 5*x^2) + 
     (3072*x*z2^2*H[-1, 1, 0, -1, x])/(5 - 5*x^2) + 
     ((112*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (3252*x*z2^2)/(-1 + x^2) + 
       (228*(1 + x)*z3)/(-1 + x))*H[-1, 1, 0, 0, x] + 
     ((2696*x*z2^2)/(5*(-1 + x^2)) - (280*(1 + x)*z3)/(-1 + x))*
      H[-1, 1, 0, 1, x] + (3584*x*z2^2*H[-1, 1, 1, -1, x])/(5 - 5*x^2) + 
     ((96*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (12416*x*z2^2)/(5*(-1 + x^2)) - 
       (96*(1 + x)*z3)/(-1 + x))*H[-1, 1, 1, 0, x] + 
     (4608*x*z2^2*H[-1, 1, 1, 1, x])/(5*(-1 + x^2)) + 
     (6000*z2 + (2048*x*z2^2)/(5*(-1 + x^2)) + 28000*z3)*
      H[0, -1, -1, -1, x] + (12000 + ((3348 + 96*x - 3636*x^2)*z2)/
        (-1 + x^2) + (6176*x*z2^2)/(5 - 5*x^2) - (4*(-2771 + 2747*x)*z3)/
        (-1 + x))*H[0, -1, -1, 0, x] + 
     (-2400*z2 + (3072*x*z2^2)/(5 - 5*x^2) - 11200*z3)*H[0, -1, -1, 1, x] + 
     (-4200*z2 - (512*x*z2^2)/(-1 + x^2) - 19600*z3)*H[0, -1, 0, -1, x] + 
     (-8400 + (2*(-663 - 88*x + 927*x^2)*z2)/(-1 + x^2) + 
       (12322*x*z2^2)/(5*(-1 + x^2)) + (18*(-221 + 239*x)*z3)/(-1 + x))*
      H[0, -1, 0, 0, x] + (1680*z2 + (2484*x*z2^2)/(5*(-1 + x^2)) + 
       (40*(-254 + 243*x)*z3)/(-1 + x))*H[0, -1, 0, 1, x] + 
     (-2400*z2 + (3072*x*z2^2)/(5 - 5*x^2) - 11200*z3)*H[0, -1, 1, -1, x] + 
     (-4800 + (8*(-177 - 20*x + 237*x^2)*z2)/(-1 + x^2) + 
       (10336*x*z2^2)/(5*(-1 + x^2)) + (8*(-551 + 531*x)*z3)/(-1 + x))*
      H[0, -1, 1, 0, x] + (960*z2 + (4096*x*z2^2)/(5*(-1 + x^2)) + 4480*z3)*
      H[0, -1, 1, 1, x] + ((-800*(-3 - x + 6*x^2)*z2)/(-1 + x^2) + 
       (33968*x*z2^2)/(5 - 5*x^2) - (11200*(-1 + 2*x)*z3)/(-1 + x))*
      H[0, 0, -1, -1, x] + ((-320*(-15 - 13*x + 30*x^2))/(-1 + x^2) + 
       (8*(-162 - 79*x + 399*x^2)*z2)/(-1 + x^2) + (24563*x*z2^2)/
        (5*(-1 + x^2)) + (8*(-556 + 1087*x)*z3)/(-1 + x))*H[0, 0, -1, 0, x] + 
     ((320*(-3 - x + 6*x^2)*z2)/(-1 + x^2) + (3552*x*z2^2)/(-1 + x^2) + 
       (4480*(-1 + 2*x)*z3)/(-1 + x))*H[0, 0, -1, 1, x] + 
     ((20*(-39 - 8*x + 63*x^2)*z2)/(-1 + x^2) + (2736*x*z2^2)/(-1 + x^2) + 
       (280*(-13 + 21*x)*z3)/(-1 + x))*H[0, 0, 0, -1, x] + 
     ((8*(39 + 8*x - 63*x^2)*z2)/(-1 + x^2) + (12908*x*z2^2)/(5 - 5*x^2) - 
       (6*(-371 + 487*x)*z3)/(-1 + x))*H[0, 0, 0, 1, x] + 
     ((320*(-3 - x + 6*x^2)*z2)/(-1 + x^2) + (3552*x*z2^2)/(-1 + x^2) + 
       (4480*(-1 + 2*x)*z3)/(-1 + x))*H[0, 0, 1, -1, x] + 
     ((128*(-15 - 13*x + 30*x^2))/(-1 + x^2) + ((756 + 600*x - 2556*x^2)*z2)/
        (-1 + x^2) + (28276*x*z2^2)/(5 - 5*x^2) + ((2850 - 5702*x)*z3)/
        (-1 + x))*H[0, 0, 1, 0, x] + ((-128*(-3 - x + 6*x^2)*z2)/(-1 + x^2) + 
       (10852*x*z2^2)/(5 - 5*x^2) - (4*(-333 + 631*x)*z3)/(-1 + x))*
      H[0, 0, 1, 1, x] + (-2400*z2 + (3072*x*z2^2)/(5 - 5*x^2) - 11200*z3)*
      H[0, 1, -1, -1, x] + (-4800 + (8*(-177 - 20*x + 237*x^2)*z2)/
        (-1 + x^2) + (10336*x*z2^2)/(5*(-1 + x^2)) + (8*(-551 + 531*x)*z3)/
        (-1 + x))*H[0, 1, -1, 0, x] + 
     (960*z2 + (4096*x*z2^2)/(5*(-1 + x^2)) + 4480*z3)*H[0, 1, -1, 1, x] + 
     ((40*(-57 + 8*x + 33*x^2)*z2)/(-1 + x^2) + (8416*x*z2^2)/(5 - 5*x^2) + 
       (560*(-19 + 11*x)*z3)/(-1 + x))*H[0, 1, 0, -1, x] + 
     ((16*(-285 + 104*x + 165*x^2))/(-1 + x^2) + 
       ((930 + 128*x - 1314*x^2)*z2)/(-1 + x^2) - (3264*x*z2^2)/(-1 + x^2) + 
       ((2566 - 1746*x)*z3)/(-1 + x))*H[0, 1, 0, 0, x] + 
     ((-16*(-57 + 8*x + 33*x^2)*z2)/(-1 + x^2) + (2292*x*z2^2)/
        (5*(-1 + x^2)) - (8*(-647 + 318*x)*z3)/(-1 + x))*H[0, 1, 0, 1, x] + 
     (960*z2 + (4096*x*z2^2)/(5*(-1 + x^2)) + 4480*z3)*H[0, 1, 1, -1, x] + 
     (1920 + (24*(23 + 12*x - 59*x^2)*z2)/(-1 + x^2) + 
       (16496*x*z2^2)/(5 - 5*x^2) - (4*(-317 + 445*x)*z3)/(-1 + x))*
      H[0, 1, 1, 0, x] + (-384*z2 - (864*x*z2^2)/(-1 + x^2) - 
       (8*(-249 + 209*x)*z3)/(-1 + x))*H[0, 1, 1, 1, x] + 
     (512*x*z2^2*H[1, -1, -1, -1, x])/(-1 + x^2) + 
     ((-64*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (8256*x*z2^2)/(5 - 5*x^2) + 
       (64*(1 + x)*z3)/(-1 + x))*H[1, -1, -1, 0, x] + 
     (3584*x*z2^2*H[1, -1, -1, 1, x])/(5 - 5*x^2) + 
     (3072*x*z2^2*H[1, -1, 0, -1, x])/(5 - 5*x^2) + 
     ((112*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (3252*x*z2^2)/(-1 + x^2) + 
       (228*(1 + x)*z3)/(-1 + x))*H[1, -1, 0, 0, x] + 
     ((2696*x*z2^2)/(5*(-1 + x^2)) - (280*(1 + x)*z3)/(-1 + x))*
      H[1, -1, 0, 1, x] + (3584*x*z2^2*H[1, -1, 1, -1, x])/(5 - 5*x^2) + 
     ((96*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (12416*x*z2^2)/(5*(-1 + x^2)) - 
       (96*(1 + x)*z3)/(-1 + x))*H[1, -1, 1, 0, x] + 
     (4608*x*z2^2*H[1, -1, 1, 1, x])/(5*(-1 + x^2)) + 
     (1200*z2 + (3072*x*z2^2)/(5 - 5*x^2) + 5600*z3)*H[1, 0, -1, -1, x] + 
     (2400 - (20*(-45 + 8*x + 21*x^2)*z2)/(-1 + x^2) + 
       (10336*x*z2^2)/(5*(-1 + x^2)) + ((2140 - 2300*x)*z3)/(-1 + x))*
      H[1, 0, -1, 0, x] + (-480*z2 + (4096*x*z2^2)/(5*(-1 + x^2)) - 2240*z3)*
      H[1, 0, -1, 1, x] + ((-80*(-3 - 4*x + 15*x^2)*z2)/(-1 + x^2) + 
       (4192*x*z2^2)/(5 - 5*x^2) - (1120*(-1 + 5*x)*z3)/(-1 + x))*
      H[1, 0, 0, -1, x] + ((-32*(-15 - 52*x + 75*x^2))/(-1 + x^2) - 
       (4*(177 - 86*x + 81*x^2)*z2)/(-1 + x^2) + (29406*x*z2^2)/(5 - 5*x^2) + 
       ((-242 + 978*x)*z3)/(-1 + x))*H[1, 0, 0, 0, x] + 
     ((32*(-3 - 4*x + 15*x^2)*z2)/(-1 + x^2) + (3936*x*z2^2)/(5 - 5*x^2) + 
       (4*(-107 + 795*x)*z3)/(-1 + x))*H[1, 0, 0, 1, x] + 
     (-480*z2 + (4096*x*z2^2)/(5*(-1 + x^2)) - 2240*z3)*H[1, 0, 1, -1, x] + 
     (-960 - (24*(33 - 14*x + 9*x^2)*z2)/(-1 + x^2) + 
       (17996*x*z2^2)/(5 - 5*x^2) + (56*(-27 + 8*x)*z3)/(-1 + x))*
      H[1, 0, 1, 0, x] + (192*z2 - (744*x*z2^2)/(-1 + x^2) + 
       (16*(-36 + 71*x)*z3)/(-1 + x))*H[1, 0, 1, 1, x] + 
     (3584*x*z2^2*H[1, 1, -1, -1, x])/(5 - 5*x^2) + 
     ((96*(3 - 2*x + 3*x^2)*z2)/(-1 + x^2) + (12416*x*z2^2)/(5*(-1 + x^2)) - 
       (96*(1 + x)*z3)/(-1 + x))*H[1, 1, -1, 0, x] + 
     (4608*x*z2^2*H[1, 1, -1, 1, x])/(5*(-1 + x^2)) + 
     (240*z2 + (4096*x*z2^2)/(5*(-1 + x^2)) + 1120*z3)*H[1, 1, 0, -1, x] + 
     (480 - (4*(93 - 80*x + 147*x^2)*z2)/(-1 + x^2) + 
       (24136*x*z2^2)/(5 - 5*x^2) - (8*(1 + 89*x)*z3)/(-1 + x))*
      H[1, 1, 0, 0, x] + (-96*z2 - (624*x*z2^2)/(-1 + x^2) + 
       ((888 - 88*x)*z3)/(-1 + x))*H[1, 1, 0, 1, x] + 
     (4608*x*z2^2*H[1, 1, 1, -1, x])/(5*(-1 + x^2)) + 
     ((-16*(27 - 16*x + 21*x^2)*z2)/(-1 + x^2) + (16576*x*z2^2)/(5 - 5*x^2) + 
       (8*(-7 + 39*x)*z3)/(-1 + x))*H[1, 1, 1, 0, x] + 
     ((5632*x*z2^2)/(5 - 5*x^2) - 80*z3)*H[1, 1, 1, 1, x] + 
     ((32*(1 + x)*z2)/(-1 + x) - (128*x*z3)/(-1 + x^2))*
      H[-1, -1, -1, -1, 0, x] + ((-64*(1 + x)*z2)/(-1 + x) - 
       (384*x*z3)/(-1 + x^2))*H[-1, -1, -1, 0, 0, x] + 
     (640*x*z3*H[-1, -1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-64*(1 + x)*z2)/(-1 + x) + (256*x*z3)/(-1 + x^2))*
      H[-1, -1, -1, 1, 0, x] + ((-48*(1 + x)*z2)/(-1 + x) + 
       (192*x*z3)/(-1 + x^2))*H[-1, -1, 0, -1, 0, x] + 
     ((80*(1 + x)*z2)/(-1 + x) + (4480*x*z3)/(-1 + x^2))*
      H[-1, -1, 0, 0, -1, x] + ((32*(7 - 10*x + 7*x^2))/(-1 + x^2) + 
       (92*(1 + x)*z2)/(-1 + x) - (520*x*z3)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, x] + ((-32*(1 + x)*z2)/(-1 + x) - 
       (2992*x*z3)/(-1 + x^2))*H[-1, -1, 0, 0, 1, x] + 
     ((112*(1 + x)*z2)/(-1 + x) + (1152*x*z3)/(-1 + x^2))*
      H[-1, -1, 0, 1, 0, x] - (640*x*z3*H[-1, -1, 0, 1, 1, x])/(-1 + x^2) + 
     ((-64*(1 + x)*z2)/(-1 + x) + (256*x*z3)/(-1 + x^2))*
      H[-1, -1, 1, -1, 0, x] + ((112*(1 + x)*z2)/(-1 + x) + 
       (912*x*z3)/(-1 + x^2))*H[-1, -1, 1, 0, 0, x] - 
     (1120*x*z3*H[-1, -1, 1, 0, 1, x])/(-1 + x^2) + 
     ((96*(1 + x)*z2)/(-1 + x) - (384*x*z3)/(-1 + x^2))*
      H[-1, -1, 1, 1, 0, x] + ((-48*(1 + x)*z2)/(-1 + x) + 
       (192*x*z3)/(-1 + x^2))*H[-1, 0, -1, -1, 0, x] + 
     ((88*(1 + x)*z2)/(-1 + x) + (648*x*z3)/(-1 + x^2))*
      H[-1, 0, -1, 0, 0, x] - (880*x*z3*H[-1, 0, -1, 0, 1, x])/(-1 + x^2) + 
     ((80*(1 + x)*z2)/(-1 + x) - (320*x*z3)/(-1 + x^2))*
      H[-1, 0, -1, 1, 0, x] + ((-400*(1 + x)*z2)/(-1 + x) - 
       (22400*x*z3)/(-1 + x^2))*H[-1, 0, 0, -1, -1, x] + 
     ((-160*(7 - 10*x + 7*x^2))/(-1 + x^2) + (316*(1 + x)*z2)/(-1 + x) + 
       (8496*x*z3)/(-1 + x^2))*H[-1, 0, 0, -1, 0, x] + 
     ((160*(1 + x)*z2)/(-1 + x) + (8960*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, -1, 1, x] + ((80*(1 + x)*z2)/(-1 + x) + 
       (4480*x*z3)/(-1 + x^2))*H[-1, 0, 0, 0, -1, x] + 
     ((32*(7 - 10*x + 7*x^2))/(-1 + x^2) - (238*(1 + x)*z2)/(-1 + x) - 
       (1160*x*z3)/(-1 + x^2))*H[-1, 0, 0, 0, 0, x] + 
     ((-32*(1 + x)*z2)/(-1 + x) - (1392*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 0, 1, x] + ((160*(1 + x)*z2)/(-1 + x) + 
       (8960*x*z3)/(-1 + x^2))*H[-1, 0, 0, 1, -1, x] + 
     ((64*(7 - 10*x + 7*x^2))/(-1 + x^2) - (300*(1 + x)*z2)/(-1 + x) - 
       (5704*x*z3)/(-1 + x^2))*H[-1, 0, 0, 1, 0, x] + 
     ((-64*(1 + x)*z2)/(-1 + x) - (2384*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 1, 1, x] + ((80*(1 + x)*z2)/(-1 + x) - 
       (320*x*z3)/(-1 + x^2))*H[-1, 0, 1, -1, 0, x] + 
     ((-160*(1 + x)*z2)/(-1 + x) - (8960*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, -1, x] + ((-64*(7 - 10*x + 7*x^2))/(-1 + x^2) - 
       (64*(1 + x)*z2)/(-1 + x) + (1640*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, x] + ((64*(1 + x)*z2)/(-1 + x) + 
       (5264*x*z3)/(-1 + x^2))*H[-1, 0, 1, 0, 1, x] + 
     ((-144*(1 + x)*z2)/(-1 + x) - (1024*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 1, 0, x] + (640*x*z3*H[-1, 0, 1, 1, 1, x])/(-1 + x^2) + 
     ((-64*(1 + x)*z2)/(-1 + x) + (256*x*z3)/(-1 + x^2))*
      H[-1, 1, -1, -1, 0, x] + ((112*(1 + x)*z2)/(-1 + x) + 
       (912*x*z3)/(-1 + x^2))*H[-1, 1, -1, 0, 0, x] - 
     (1120*x*z3*H[-1, 1, -1, 0, 1, x])/(-1 + x^2) + 
     ((96*(1 + x)*z2)/(-1 + x) - (384*x*z3)/(-1 + x^2))*
      H[-1, 1, -1, 1, 0, x] + ((80*(1 + x)*z2)/(-1 + x) - 
       (320*x*z3)/(-1 + x^2))*H[-1, 1, 0, -1, 0, x] + 
     ((-160*(1 + x)*z2)/(-1 + x) - (8960*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 0, -1, x] + ((-64*(7 - 10*x + 7*x^2))/(-1 + x^2) - 
       (172*(1 + x)*z2)/(-1 + x) + (1472*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, x] + ((64*(1 + x)*z2)/(-1 + x) + 
       (5504*x*z3)/(-1 + x^2))*H[-1, 1, 0, 0, 1, x] + 
     ((-168*(1 + x)*z2)/(-1 + x) - (2128*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 1, 0, x] + (1120*x*z3*H[-1, 1, 0, 1, 1, x])/(-1 + x^2) + 
     ((96*(1 + x)*z2)/(-1 + x) - (384*x*z3)/(-1 + x^2))*
      H[-1, 1, 1, -1, 0, x] + ((-160*(1 + x)*z2)/(-1 + x) - 
       (1440*x*z3)/(-1 + x^2))*H[-1, 1, 1, 0, 0, x] + 
     (1600*x*z3*H[-1, 1, 1, 0, 1, x])/(-1 + x^2) + 
     ((-128*(1 + x)*z2)/(-1 + x) + (512*x*z3)/(-1 + x^2))*
      H[-1, 1, 1, 1, 0, x] - 10000*z2*H[0, -1, -1, -1, -1, x] + 
     (-28000 + (12*(-457 + 449*x)*z2)/(-1 + x) + (192*x*z3)/(-1 + x^2))*
      H[0, -1, -1, -1, 0, x] + 4000*z2*H[0, -1, -1, -1, 1, x] + 
     7000*z2*H[0, -1, -1, 0, -1, x] + 
     (19600 + ((2018 - 1842*x)*z2)/(-1 + x) + (648*x*z3)/(-1 + x^2))*
      H[0, -1, -1, 0, 0, x] + (-2800*z2 - (880*x*z3)/(-1 + x^2))*
      H[0, -1, -1, 0, 1, x] + 4000*z2*H[0, -1, -1, 1, -1, x] + 
     (11200 - (8*(-271 + 251*x)*z2)/(-1 + x) - (320*x*z3)/(-1 + x^2))*
      H[0, -1, -1, 1, 0, x] - 1600*z2*H[0, -1, -1, 1, 1, x] + 
     7000*z2*H[0, -1, 0, -1, -1, x] + 
     (19600 + ((3826 - 3698*x)*z2)/(-1 + x) - (256*x*z3)/(-1 + x^2))*
      H[0, -1, 0, -1, 0, x] - 2800*z2*H[0, -1, 0, -1, 1, x] + 
     (((3140 - 3380*x)*z2)/(-1 + x) - (6720*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, -1, x] + ((8792 + 480*x - 9464*x^2)/(-1 + x^2) + 
       ((-639 + 375*x)*z2)/(-1 + x) + (996*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, x] + ((8*(-157 + 169*x)*z2)/(-1 + x) + 
       (4248*x*z3)/(-1 + x^2))*H[0, -1, 0, 0, 1, x] - 
     2800*z2*H[0, -1, 0, 1, -1, x] + 
     (-7840 + (4*(-491 + 421*x)*z2)/(-1 + x) - (1640*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 1, 0, x] + (1120*z2 + (880*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 1, 1, x] + 4000*z2*H[0, -1, 1, -1, -1, x] + 
     (11200 - (8*(-271 + 251*x)*z2)/(-1 + x) - (320*x*z3)/(-1 + x^2))*
      H[0, -1, 1, -1, 0, x] - 1600*z2*H[0, -1, 1, -1, 1, x] - 
     2800*z2*H[0, -1, 1, 0, -1, x] + (-7840 + ((-764 + 492*x)*z2)/(-1 + x) - 
       (1176*x*z3)/(-1 + x^2))*H[0, -1, 1, 0, 0, x] + 
     (1120*z2 + (1360*x*z3)/(-1 + x^2))*H[0, -1, 1, 0, 1, x] - 
     1600*z2*H[0, -1, 1, 1, -1, x] + (-4480 + (32*(-26 + 19*x)*z2)/(-1 + x) + 
       (448*x*z3)/(-1 + x^2))*H[0, -1, 1, 1, 0, x] + 
     640*z2*H[0, -1, 1, 1, 1, x] + ((4000*(-1 + 2*x)*z2)/(-1 + x) + 
       (112000*x*z3)/(-1 + x^2))*H[0, 0, -1, -1, -1, x] + 
     ((1600*(-7 - 5*x + 14*x^2))/(-1 + x^2) - (8*(-276 + 527*x)*z2)/
        (-1 + x) - (44784*x*z3)/(-1 + x^2))*H[0, 0, -1, -1, 0, x] + 
     ((-1600*(-1 + 2*x)*z2)/(-1 + x) - (44800*x*z3)/(-1 + x^2))*
      H[0, 0, -1, -1, 1, x] + ((-2800*(-1 + 2*x)*z2)/(-1 + x) - 
       (78400*x*z3)/(-1 + x^2))*H[0, 0, -1, 0, -1, x] + 
     ((-1120*(-7 - 5*x + 14*x^2))/(-1 + x^2) + (4*(-209 + 328*x)*z2)/
        (-1 + x) + (14388*x*z3)/(-1 + x^2))*H[0, 0, -1, 0, 0, x] + 
     ((1120*(-1 + 2*x)*z2)/(-1 + x) + (42680*x*z3)/(-1 + x^2))*
      H[0, 0, -1, 0, 1, x] + ((-1600*(-1 + 2*x)*z2)/(-1 + x) - 
       (44800*x*z3)/(-1 + x^2))*H[0, 0, -1, 1, -1, x] + 
     ((-640*(-7 - 5*x + 14*x^2))/(-1 + x^2) + (64*(-14 + 23*x)*z2)/(-1 + x) + 
       (18368*x*z3)/(-1 + x^2))*H[0, 0, -1, 1, 0, x] + 
     ((640*(-1 + 2*x)*z2)/(-1 + x) + (17920*x*z3)/(-1 + x^2))*
      H[0, 0, -1, 1, 1, x] + ((-100*(-13 + 21*x)*z2)/(-1 + x) - 
       (22400*x*z3)/(-1 + x^2))*H[0, 0, 0, -1, -1, x] + 
     ((-40*(-91 - 40*x + 147*x^2))/(-1 + x^2) + ((-711 + 775*x)*z2)/
        (-1 + x) + (9632*x*z3)/(-1 + x^2))*H[0, 0, 0, -1, 0, x] + 
     ((40*(-13 + 21*x)*z2)/(-1 + x) + (8960*x*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, 1, x] + ((20*(-20 + 51*x)*z2)/(-1 + x) + 
       (17360*x*z3)/(-1 + x^2))*H[0, 0, 0, 0, -1, x] + 
     ((-8*(-20 + 51*x)*z2)/(-1 + x) - (12404*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 0, 1, x] + ((40*(-13 + 21*x)*z2)/(-1 + x) + 
       (8960*x*z3)/(-1 + x^2))*H[0, 0, 0, 1, -1, x] + 
     ((16*(-91 - 40*x + 147*x^2))/(-1 + x^2) + (16*(27 + x)*z2)/(-1 + x) - 
       (3800*x*z3)/(-1 + x^2))*H[0, 0, 0, 1, 0, x] + 
     (((208 - 336*x)*z2)/(-1 + x) - (3984*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 1, 1, x] + ((-1600*(-1 + 2*x)*z2)/(-1 + x) - 
       (44800*x*z3)/(-1 + x^2))*H[0, 0, 1, -1, -1, x] + 
     ((-640*(-7 - 5*x + 14*x^2))/(-1 + x^2) + (64*(-14 + 23*x)*z2)/(-1 + x) + 
       (18368*x*z3)/(-1 + x^2))*H[0, 0, 1, -1, 0, x] + 
     ((640*(-1 + 2*x)*z2)/(-1 + x) + (17920*x*z3)/(-1 + x^2))*
      H[0, 0, 1, -1, 1, x] + ((20*(-79 + 165*x)*z2)/(-1 + x) + 
       (48160*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, -1, x] + 
     ((8*(-553 - 430*x + 1155*x^2))/(-1 + x^2) + ((563 - 649*x)*z2)/
        (-1 + x) - (9312*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, 0, x] + 
     ((-8*(-79 + 165*x)*z2)/(-1 + x) - (26264*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 0, 1, x] + ((640*(-1 + 2*x)*z2)/(-1 + x) + 
       (17920*x*z3)/(-1 + x^2))*H[0, 0, 1, 1, -1, x] + 
     ((256*(-7 - 5*x + 14*x^2))/(-1 + x^2) - (4*(-71 + 25*x)*z2)/(-1 + x) - 
       (5176*x*z3)/(-1 + x^2))*H[0, 0, 1, 1, 0, x] + 
     ((-256*(-1 + 2*x)*z2)/(-1 + x) - (8368*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 1, 1, x] + 4000*z2*H[0, 1, -1, -1, -1, x] + 
     (11200 - (8*(-271 + 251*x)*z2)/(-1 + x) - (320*x*z3)/(-1 + x^2))*
      H[0, 1, -1, -1, 0, x] - 1600*z2*H[0, 1, -1, -1, 1, x] - 
     2800*z2*H[0, 1, -1, 0, -1, x] + (-7840 + ((-764 + 492*x)*z2)/(-1 + x) - 
       (1176*x*z3)/(-1 + x^2))*H[0, 1, -1, 0, 0, x] + 
     (1120*z2 + (1360*x*z3)/(-1 + x^2))*H[0, 1, -1, 0, 1, x] - 
     1600*z2*H[0, 1, -1, 1, -1, x] + (-4480 + (32*(-26 + 19*x)*z2)/(-1 + x) + 
       (448*x*z3)/(-1 + x^2))*H[0, 1, -1, 1, 0, x] + 
     640*z2*H[0, 1, -1, 1, 1, x] + ((-200*(-19 + 11*x)*z2)/(-1 + x) + 
       (44800*x*z3)/(-1 + x^2))*H[0, 1, 0, -1, -1, x] + 
     ((-80*(-133 + 40*x + 77*x^2))/(-1 + x^2) + ((-2050 + 978*x)*z2)/
        (-1 + x) - (17376*x*z3)/(-1 + x^2))*H[0, 1, 0, -1, 0, x] + 
     ((80*(-19 + 11*x)*z2)/(-1 + x) - (17920*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, 1, x] + ((80*(-24 + 17*x)*z2)/(-1 + x) - 
       (15680*x*z3)/(-1 + x^2))*H[0, 1, 0, 0, -1, x] + 
     ((224*(-24 + 5*x + 17*x^2))/(-1 + x^2) + (4*(87 + 83*x)*z2)/(-1 + x) + 
       (2932*x*z3)/(-1 + x^2))*H[0, 1, 0, 0, 0, x] + 
     (((768 - 544*x)*z2)/(-1 + x) + (7672*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 0, 1, x] + ((80*(-19 + 11*x)*z2)/(-1 + x) - 
       (17920*x*z3)/(-1 + x^2))*H[0, 1, 0, 1, -1, x] + 
     ((32*(-133 + 40*x + 77*x^2))/(-1 + x^2) + ((964 - 188*x)*z2)/(-1 + x) + 
       (10456*x*z3)/(-1 + x^2))*H[0, 1, 0, 1, 0, x] + 
     (((608 - 352*x)*z2)/(-1 + x) + (5488*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 1, 1, x] - 1600*z2*H[0, 1, 1, -1, -1, x] + 
     (-4480 + (32*(-26 + 19*x)*z2)/(-1 + x) + (448*x*z3)/(-1 + x^2))*
      H[0, 1, 1, -1, 0, x] + 640*z2*H[0, 1, 1, -1, 1, x] + 
     ((40*(-23 + 31*x)*z2)/(-1 + x) + (8960*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, -1, x] + ((16*(-161 - 40*x + 217*x^2))/(-1 + x^2) + 
       (2*(79 + 33*x)*z2)/(-1 + x) - (1112*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, x] + (((368 - 496*x)*z2)/(-1 + x) - 
       (5744*x*z3)/(-1 + x^2))*H[0, 1, 1, 0, 1, x] + 
     640*z2*H[0, 1, 1, 1, -1, x] + (1792 + (8*(41 + 3*x)*z2)/(-1 + x) + 
       (896*x*z3)/(-1 + x^2))*H[0, 1, 1, 1, 0, x] + 
     (-256*z2 - (640*x*z3)/(-1 + x^2))*H[0, 1, 1, 1, 1, x] + 
     ((-64*(1 + x)*z2)/(-1 + x) + (256*x*z3)/(-1 + x^2))*
      H[1, -1, -1, -1, 0, x] + ((112*(1 + x)*z2)/(-1 + x) + 
       (912*x*z3)/(-1 + x^2))*H[1, -1, -1, 0, 0, x] - 
     (1120*x*z3*H[1, -1, -1, 0, 1, x])/(-1 + x^2) + 
     ((96*(1 + x)*z2)/(-1 + x) - (384*x*z3)/(-1 + x^2))*
      H[1, -1, -1, 1, 0, x] + ((80*(1 + x)*z2)/(-1 + x) - 
       (320*x*z3)/(-1 + x^2))*H[1, -1, 0, -1, 0, x] + 
     ((-160*(1 + x)*z2)/(-1 + x) - (8960*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 0, -1, x] + ((-64*(7 - 10*x + 7*x^2))/(-1 + x^2) - 
       (172*(1 + x)*z2)/(-1 + x) + (1472*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, x] + ((64*(1 + x)*z2)/(-1 + x) + 
       (5504*x*z3)/(-1 + x^2))*H[1, -1, 0, 0, 1, x] + 
     ((-168*(1 + x)*z2)/(-1 + x) - (2128*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 1, 0, x] + (1120*x*z3*H[1, -1, 0, 1, 1, x])/(-1 + x^2) + 
     ((96*(1 + x)*z2)/(-1 + x) - (384*x*z3)/(-1 + x^2))*
      H[1, -1, 1, -1, 0, x] + ((-160*(1 + x)*z2)/(-1 + x) - 
       (1440*x*z3)/(-1 + x^2))*H[1, -1, 1, 0, 0, x] + 
     (1600*x*z3*H[1, -1, 1, 0, 1, x])/(-1 + x^2) + 
     ((-128*(1 + x)*z2)/(-1 + x) + (512*x*z3)/(-1 + x^2))*
      H[1, -1, 1, 1, 0, x] - 2000*z2*H[1, 0, -1, -1, -1, x] + 
     (-5600 + (20*(-51 + 59*x)*z2)/(-1 + x) - (320*x*z3)/(-1 + x^2))*
      H[1, 0, -1, -1, 0, x] + 800*z2*H[1, 0, -1, -1, 1, x] + 
     1400*z2*H[1, 0, -1, 0, -1, x] + (3920 + ((274 - 546*x)*z2)/(-1 + x) - 
       (1176*x*z3)/(-1 + x^2))*H[1, 0, -1, 0, 0, x] + 
     (-560*z2 + (1360*x*z3)/(-1 + x^2))*H[1, 0, -1, 0, 1, x] + 
     800*z2*H[1, 0, -1, 1, -1, x] + (2240 - (8*(-41 + 69*x)*z2)/(-1 + x) + 
       (448*x*z3)/(-1 + x^2))*H[1, 0, -1, 1, 0, x] - 
     320*z2*H[1, 0, -1, 1, 1, x] + ((400*(-1 + 5*x)*z2)/(-1 + x) + 
       (44800*x*z3)/(-1 + x^2))*H[1, 0, 0, -1, -1, x] + 
     ((160*(-7 - 20*x + 35*x^2))/(-1 + x^2) - (4*(-7 + 323*x)*z2)/(-1 + x) - 
       (16992*x*z3)/(-1 + x^2))*H[1, 0, 0, -1, 0, x] + 
     ((-160*(-1 + 5*x)*z2)/(-1 + x) - (17920*x*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, 1, x] + ((-40*(-7 + 18*x)*z2)/(-1 + x) - 
       (12320*x*z3)/(-1 + x^2))*H[1, 0, 0, 0, -1, x] + 
     ((784 + 880*x - 2016*x^2)/(-1 + x^2) + ((388 + 598*x)*z2)/(-1 + x) + 
       (3136*x*z3)/(-1 + x^2))*H[1, 0, 0, 0, 0, x] + 
     ((16*(-7 + 18*x)*z2)/(-1 + x) + (4408*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, 1, x] + ((-160*(-1 + 5*x)*z2)/(-1 + x) - 
       (17920*x*z3)/(-1 + x^2))*H[1, 0, 0, 1, -1, x] + 
     ((-64*(-7 - 20*x + 35*x^2))/(-1 + x^2) + (4*(53 + 231*x)*z2)/(-1 + x) + 
       (10336*x*z3)/(-1 + x^2))*H[1, 0, 0, 1, 0, x] + 
     ((64*(-1 + 5*x)*z2)/(-1 + x) + (5248*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 1, 1, x] + 800*z2*H[1, 0, 1, -1, -1, x] + 
     (2240 - (8*(-41 + 69*x)*z2)/(-1 + x) + (448*x*z3)/(-1 + x^2))*
      H[1, 0, 1, -1, 0, x] - 320*z2*H[1, 0, 1, -1, 1, x] + 
     ((-80*(-11 + 4*x)*z2)/(-1 + x) + (15680*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, -1, x] + ((-224*(-11 + 5*x + 4*x^2))/(-1 + x^2) + 
       (4*(-31 + 60*x)*z2)/(-1 + x) - (3224*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, x] + ((32*(-11 + 4*x)*z2)/(-1 + x) - 
       (8672*x*z3)/(-1 + x^2))*H[1, 0, 1, 0, 1, x] - 
     320*z2*H[1, 0, 1, 1, -1, x] + (-896 + (16*(2 + 23*x)*z2)/(-1 + x) + 
       (2000*x*z3)/(-1 + x^2))*H[1, 0, 1, 1, 0, x] + 
     (128*z2 - (1120*x*z3)/(-1 + x^2))*H[1, 0, 1, 1, 1, x] + 
     ((96*(1 + x)*z2)/(-1 + x) - (384*x*z3)/(-1 + x^2))*
      H[1, 1, -1, -1, 0, x] + ((-160*(1 + x)*z2)/(-1 + x) - 
       (1440*x*z3)/(-1 + x^2))*H[1, 1, -1, 0, 0, x] + 
     (1600*x*z3*H[1, 1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-128*(1 + x)*z2)/(-1 + x) + (512*x*z3)/(-1 + x^2))*
      H[1, 1, -1, 1, 0, x] - 400*z2*H[1, 1, 0, -1, -1, x] + 
     (-1120 + (4*(-83 + 27*x)*z2)/(-1 + x) + (448*x*z3)/(-1 + x^2))*
      H[1, 1, 0, -1, 0, x] + 160*z2*H[1, 1, 0, -1, 1, x] + 
     ((480*x*z2)/(-1 + x) + (13440*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, -1, x] + 
     ((192*x*(-5 + 7*x))/(-1 + x^2) + (4*(79 + 47*x)*z2)/(-1 + x) - 
       (2424*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, 0, x] + 
     ((-192*x*z2)/(-1 + x) - (8016*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, 1, x] + 
     160*z2*H[1, 1, 0, 1, -1, x] + (448 + (64*(5 + 2*x)*z2)/(-1 + x) + 
       (3104*x*z3)/(-1 + x^2))*H[1, 1, 0, 1, 0, x] + 
     (-64*z2 - (1600*x*z3)/(-1 + x^2))*H[1, 1, 0, 1, 1, x] + 
     ((-128*(1 + x)*z2)/(-1 + x) + (512*x*z3)/(-1 + x^2))*
      H[1, 1, 1, -1, 0, x] - 80*z2*H[1, 1, 1, 0, -1, x] + 
     (-224 + (4*(43 + 61*x)*z2)/(-1 + x) + (1968*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, 0, x] + (32*z2 - (2080*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, 1, x] + ((16*(11 + 9*x)*z2)/(-1 + x) - 
       (640*x*z3)/(-1 + x^2))*H[1, 1, 1, 1, 0, x] + 
     (128*x*z2*H[-1, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, -1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(3 - 2*x + 3*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[-1, -1, -1, 0, 0, 0, x] - (128*x*z2*H[-1, -1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (448*x*z2*H[-1, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[-1, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*z2*H[-1, -1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1264*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, -1, 0, x] + (640*x*z2*H[-1, -1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(3 - 2*x + 3*x^2))/(-1 + x^2) - (952*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, 0, x] - (128*x*z2*H[-1, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) + (640*x*z2*H[-1, -1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(3 - 2*x + 3*x^2))/(-1 + x^2) - (1200*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 1, 0, x] - (256*x*z2*H[-1, -1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-64*(3 - 2*x + 3*x^2))/(-1 + x^2) - (256*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 1, 0, 0, x] + (256*x*z2*H[-1, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) - (576*x*z2*H[-1, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-64*(3 - 2*x + 3*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[-1, -1, 1, 0, 0, 0, x] + (256*x*z2*H[-1, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[-1, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[-1, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[-1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (256*x*z2*H[-1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (480*x*z2*H[-1, 0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-48*(3 - 2*x + 3*x^2))/(-1 + x^2) - (528*x*z2)/(-1 + x^2))*
      H[-1, 0, -1, 0, 0, 0, x] + (192*x*z2*H[-1, 0, -1, 0, 0, 1, x])/
      (-1 + x^2) - (560*x*z2*H[-1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (544*x*z2*H[-1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*z2*H[-1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (8000*x*z2*H[-1, 0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((800*(3 - 2*x + 3*x^2))/(-1 + x^2) - (4016*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, -1, -1, 0, x] - (3200*x*z2*H[-1, 0, 0, -1, -1, 1, x])/
      (-1 + x^2) - (5600*x*z2*H[-1, 0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((-560*(3 - 2*x + 3*x^2))/(-1 + x^2) + (952*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, -1, 0, 0, x] + (2240*x*z2*H[-1, 0, 0, -1, 0, 1, x])/
      (-1 + x^2) - (3200*x*z2*H[-1, 0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((-320*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1152*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, -1, 1, 0, x] + (1280*x*z2*H[-1, 0, 0, -1, 1, 1, x])/
      (-1 + x^2) - (1600*x*z2*H[-1, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(3 - 2*x + 3*x^2))/(-1 + x^2) + (128*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, -1, 0, x] + (640*x*z2*H[-1, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (1240*x*z2*H[-1, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((124*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1526*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, 0, x] - (496*x*z2*H[-1, 0, 0, 0, 0, 1, x])/
      (-1 + x^2) + (640*x*z2*H[-1, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(3 - 2*x + 3*x^2))/(-1 + x^2) + (896*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 1, 0, x] - (256*x*z2*H[-1, 0, 0, 0, 1, 1, x])/
      (-1 + x^2) - (3200*x*z2*H[-1, 0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((-320*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1152*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, -1, 0, x] + (1280*x*z2*H[-1, 0, 0, 1, -1, 1, x])/
      (-1 + x^2) + (3440*x*z2*H[-1, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((344*(3 - 2*x + 3*x^2))/(-1 + x^2) - (172*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, 0, 0, x] - (1376*x*z2*H[-1, 0, 0, 1, 0, 1, x])/
      (-1 + x^2) + (1280*x*z2*H[-1, 0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((128*(3 - 2*x + 3*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, 1, 0, x] - (512*x*z2*H[-1, 0, 0, 1, 1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (544*x*z2*H[-1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (448*x*z2*H[-1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*z2*H[-1, 0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((320*(3 - 2*x + 3*x^2))/(-1 + x^2) - (2144*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, -1, 0, x] - (1280*x*z2*H[-1, 0, 1, 0, -1, 1, x])/
      (-1 + x^2) - (1120*x*z2*H[-1, 0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-112*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1360*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, 0, x] + (448*x*z2*H[-1, 0, 1, 0, 0, 1, x])/
      (-1 + x^2) - (1280*x*z2*H[-1, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-128*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1552*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, 1, 0, x] + (512*x*z2*H[-1, 0, 1, 0, 1, 1, x])/
      (-1 + x^2) - (448*x*z2*H[-1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (640*x*z2*H[-1, 0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((64*(3 - 2*x + 3*x^2))/(-1 + x^2) + (448*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 1, 0, 0, x] - (256*x*z2*H[-1, 0, 1, 1, 0, 1, x])/
      (-1 + x^2) + (704*x*z2*H[-1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-64*(3 - 2*x + 3*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[-1, 1, -1, 0, 0, 0, x] + (256*x*z2*H[-1, 1, -1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[-1, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[-1, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (544*x*z2*H[-1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (448*x*z2*H[-1, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*z2*H[-1, 1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((320*(3 - 2*x + 3*x^2))/(-1 + x^2) - (2528*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, -1, 0, x] - (1280*x*z2*H[-1, 1, 0, 0, -1, 1, x])/
      (-1 + x^2) - (880*x*z2*H[-1, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-88*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1972*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, 0, x] + (352*x*z2*H[-1, 1, 0, 0, 0, 1, x])/
      (-1 + x^2) - (1280*x*z2*H[-1, 1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-128*(3 - 2*x + 3*x^2))/(-1 + x^2) + (2272*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 1, 0, x] + (512*x*z2*H[-1, 1, 0, 0, 1, 1, x])/
      (-1 + x^2) - (448*x*z2*H[-1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1120*x*z2*H[-1, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((112*(3 - 2*x + 3*x^2))/(-1 + x^2) + (232*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 1, 0, 0, x] - (448*x*z2*H[-1, 1, 0, 1, 0, 1, x])/
      (-1 + x^2) + (800*x*z2*H[-1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[-1, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (448*x*z2*H[-1, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (960*x*z2*H[-1, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((96*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1008*x*z2)/(-1 + x^2))*
      H[-1, 1, 1, 0, 0, 0, x] - (384*x*z2*H[-1, 1, 1, 0, 0, 1, x])/
      (-1 + x^2) + (896*x*z2*H[-1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[-1, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (832*x*z2*H[-1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*z2*H[-1, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (60000 - (192*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, -1, 0, x] + 
     (-42000 + (352*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 0, 0, x] + 
     (-24000 + (320*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 1, 0, x] + 
     (-42000 + (256*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, -1, 0, x] - 
     (480*x*z2*H[0, -1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((24*(-773 + 4*x + 761*x^2))/(-1 + x^2) - (528*x*z2)/(-1 + x^2))*
      H[0, -1, -1, 0, 0, 0, x] + (192*x*z2*H[0, -1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (16800 - (560*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, 1, 0, x] + 
     (-24000 + (320*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, -1, 0, x] + 
     (16800 - (544*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 0, 0, x] + 
     (9600 - (448*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 1, 0, x] + 
     (-42000 + (256*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, -1, 0, x] + 
     (29400 - (448*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 0, 0, x] + 
     (16800 - (384*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 1, 0, x] + 
     (2400*x*z2*H[0, -1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((120*(-157 - 4*x + 169*x^2))/(-1 + x^2) - (1896*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, -1, 0, x] - (960*x*z2*H[0, -1, 0, 0, -1, 1, x])/
      (-1 + x^2) - (600*x*z2*H[0, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((6948 + 120*x - 7308*x^2)/(-1 + x^2) + (1462*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, 0, x] + (240*x*z2*H[0, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) - (960*x*z2*H[0, -1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((48*(157 + 4*x - 169*x^2))/(-1 + x^2) + (1736*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 1, 0, x] + (384*x*z2*H[0, -1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (16800 - (384*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, -1, 0, x] + 
     (880*x*z2*H[0, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-16*(-909 + 11*x + 876*x^2))/(-1 + x^2) + (244*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 1, 0, 0, x] - (352*x*z2*H[0, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) + (-6720 + (688*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, 1, 0, x] + 
     (-24000 + (320*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, -1, 0, x] + 
     (16800 - (544*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 0, 0, x] + 
     (9600 - (448*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 1, 0, x] + 
     (16800 - (384*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, -1, 0, x] + 
     (800*x*z2*H[0, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(-459 + 10*x + 429*x^2))/(-1 + x^2) + (848*x*z2)/(-1 + x^2))*
      H[0, -1, 1, 0, 0, 0, x] - (320*x*z2*H[0, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) + (-6720 + (784*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, 1, 0, x] + 
     (9600 - (448*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, -1, 0, x] + 
     (-6720 + (736*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 0, 0, x] + 
     (-3840 + (576*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 1, 0, x] - 
     (40000*x*z2*H[0, 0, -1, -1, -1, -1, x])/(-1 + x^2) + 
     ((-8000*(-3 - x + 6*x^2))/(-1 + x^2) + (22384*x*z2)/(-1 + x^2))*
      H[0, 0, -1, -1, -1, 0, x] + (16000*x*z2*H[0, 0, -1, -1, -1, 1, x])/
      (-1 + x^2) + (28000*x*z2*H[0, 0, -1, -1, 0, -1, x])/(-1 + x^2) + 
     ((5600*(-3 - x + 6*x^2))/(-1 + x^2) - (8888*x*z2)/(-1 + x^2))*
      H[0, 0, -1, -1, 0, 0, x] - (11200*x*z2*H[0, 0, -1, -1, 0, 1, x])/
      (-1 + x^2) + (16000*x*z2*H[0, 0, -1, -1, 1, -1, x])/(-1 + x^2) + 
     ((3200*(-3 - x + 6*x^2))/(-1 + x^2) - (9408*x*z2)/(-1 + x^2))*
      H[0, 0, -1, -1, 1, 0, x] - (6400*x*z2*H[0, 0, -1, -1, 1, 1, x])/
      (-1 + x^2) + (28000*x*z2*H[0, 0, -1, 0, -1, -1, x])/(-1 + x^2) + 
     ((5600*(-3 - x + 6*x^2))/(-1 + x^2) - (15896*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, -1, 0, x] - (11200*x*z2*H[0, 0, -1, 0, -1, 1, x])/
      (-1 + x^2) - (11440*x*z2*H[0, 0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(933 + 286*x - 1791*x^2))/(-1 + x^2) + (3784*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, 0, 0, x] + (4576*x*z2*H[0, 0, -1, 0, 0, 1, x])/
      (-1 + x^2) - (11200*x*z2*H[0, 0, -1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-2240*(-3 - x + 6*x^2))/(-1 + x^2) + (9144*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, 1, 0, x] + (4480*x*z2*H[0, 0, -1, 0, 1, 1, x])/
      (-1 + x^2) + (16000*x*z2*H[0, 0, -1, 1, -1, -1, x])/(-1 + x^2) + 
     ((3200*(-3 - x + 6*x^2))/(-1 + x^2) - (9408*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 1, -1, 0, x] - (6400*x*z2*H[0, 0, -1, 1, -1, 1, x])/
      (-1 + x^2) - (11200*x*z2*H[0, 0, -1, 1, 0, -1, x])/(-1 + x^2) + 
     ((-2240*(-3 - x + 6*x^2))/(-1 + x^2) + (4304*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 1, 0, 0, x] + (4480*x*z2*H[0, 0, -1, 1, 0, 1, x])/
      (-1 + x^2) - (6400*x*z2*H[0, 0, -1, 1, 1, -1, x])/(-1 + x^2) + 
     ((-1280*(-3 - x + 6*x^2))/(-1 + x^2) + (4352*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 1, 1, 0, x] + (2560*x*z2*H[0, 0, -1, 1, 1, 1, x])/
      (-1 + x^2) + (8000*x*z2*H[0, 0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((200*(-39 - 8*x + 63*x^2))/(-1 + x^2) - (5152*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, -1, 0, x] - (3200*x*z2*H[0, 0, 0, -1, -1, 1, x])/
      (-1 + x^2) - (5600*x*z2*H[0, 0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((-140*(-39 - 8*x + 63*x^2))/(-1 + x^2) + (2976*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 0, 0, x] + (2240*x*z2*H[0, 0, 0, -1, 0, 1, x])/
      (-1 + x^2) - (3200*x*z2*H[0, 0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((-80*(-39 - 8*x + 63*x^2))/(-1 + x^2) + (2928*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 1, 0, x] + (1280*x*z2*H[0, 0, 0, -1, 1, 1, x])/
      (-1 + x^2) - (6200*x*z2*H[0, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-40*(-60 - 31*x + 153*x^2))/(-1 + x^2) + (4914*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, -1, 0, x] + (2480*x*z2*H[0, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (820*x*z2*H[0, 0, 0, 0, 0, -1, x])/(-1 + x^2) - 
     (328*x*z2*H[0, 0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (2480*x*z2*H[0, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((16*(-60 - 31*x + 153*x^2))/(-1 + x^2) - (4784*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, 1, 0, x] - (992*x*z2*H[0, 0, 0, 0, 1, 1, x])/(-1 + x^2) - 
     (3200*x*z2*H[0, 0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((-80*(-39 - 8*x + 63*x^2))/(-1 + x^2) + (2928*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, -1, 0, x] + (1280*x*z2*H[0, 0, 0, 1, -1, 1, x])/
      (-1 + x^2) + (1840*x*z2*H[0, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((4*(-777 - 92*x + 1053*x^2))/(-1 + x^2) - (2436*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 0, 0, x] - (736*x*z2*H[0, 0, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (1280*x*z2*H[0, 0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((32*(-39 - 8*x + 63*x^2))/(-1 + x^2) - (2368*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 1, 0, x] - (512*x*z2*H[0, 0, 0, 1, 1, 1, x])/(-1 + x^2) + 
     (16000*x*z2*H[0, 0, 1, -1, -1, -1, x])/(-1 + x^2) + 
     ((3200*(-3 - x + 6*x^2))/(-1 + x^2) - (9408*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, -1, 0, x] - (6400*x*z2*H[0, 0, 1, -1, -1, 1, x])/
      (-1 + x^2) - (11200*x*z2*H[0, 0, 1, -1, 0, -1, x])/(-1 + x^2) + 
     ((-2240*(-3 - x + 6*x^2))/(-1 + x^2) + (4304*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, 0, 0, x] + (4480*x*z2*H[0, 0, 1, -1, 0, 1, x])/
      (-1 + x^2) - (6400*x*z2*H[0, 0, 1, -1, 1, -1, x])/(-1 + x^2) + 
     ((-1280*(-3 - x + 6*x^2))/(-1 + x^2) + (4352*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, 1, 0, x] + (2560*x*z2*H[0, 0, 1, -1, 1, 1, x])/
      (-1 + x^2) - (17200*x*z2*H[0, 0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-40*(-237 - 86*x + 495*x^2))/(-1 + x^2) + (10180*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, -1, 0, x] + (6880*x*z2*H[0, 0, 1, 0, -1, 1, x])/
      (-1 + x^2) + (7040*x*z2*H[0, 0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(-585 - 176*x + 1113*x^2))/(-1 + x^2) - (3660*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 0, 0, x] - (2816*x*z2*H[0, 0, 1, 0, 0, 1, x])/
      (-1 + x^2) + (6880*x*z2*H[0, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((16*(-237 - 86*x + 495*x^2))/(-1 + x^2) - (6128*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 1, 0, x] - (2752*x*z2*H[0, 0, 1, 0, 1, 1, x])/
      (-1 + x^2) - (6400*x*z2*H[0, 0, 1, 1, -1, -1, x])/(-1 + x^2) + 
     ((-1280*(-3 - x + 6*x^2))/(-1 + x^2) + (4352*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, -1, 0, x] + (2560*x*z2*H[0, 0, 1, 1, -1, 1, x])/
      (-1 + x^2) + (3280*x*z2*H[0, 0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(-267 - 82*x + 513*x^2))/(-1 + x^2) - (2132*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, 0, 0, x] - (1312*x*z2*H[0, 0, 1, 1, 0, 1, x])/
      (-1 + x^2) + (2560*x*z2*H[0, 0, 1, 1, 1, -1, x])/(-1 + x^2) + 
     ((512*(-3 - x + 6*x^2))/(-1 + x^2) - (2704*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, 1, 0, x] - (1024*x*z2*H[0, 0, 1, 1, 1, 1, x])/
      (-1 + x^2) + (-24000 + (320*x*z2)/(-1 + x^2))*H[0, 1, -1, -1, -1, 0, 
       x] + (16800 - (544*x*z2)/(-1 + x^2))*H[0, 1, -1, -1, 0, 0, x] + 
     (9600 - (448*x*z2)/(-1 + x^2))*H[0, 1, -1, -1, 1, 0, x] + 
     (16800 - (384*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, -1, 0, x] + 
     (800*x*z2*H[0, 1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(-459 + 10*x + 429*x^2))/(-1 + x^2) + (848*x*z2)/(-1 + x^2))*
      H[0, 1, -1, 0, 0, 0, x] - (320*x*z2*H[0, 1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (-6720 + (784*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, 1, 0, x] + 
     (9600 - (448*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, -1, 0, x] + 
     (-6720 + (736*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, 0, 0, x] + 
     (-3840 + (576*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, 1, 0, x] - 
     (16000*x*z2*H[0, 1, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((400*(-57 + 8*x + 33*x^2))/(-1 + x^2) + (8416*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, -1, 0, x] + (6400*x*z2*H[0, 1, 0, -1, -1, 1, x])/
      (-1 + x^2) + (11200*x*z2*H[0, 1, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((-280*(-57 + 8*x + 33*x^2))/(-1 + x^2) - (2640*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 0, 0, x] - (4480*x*z2*H[0, 1, 0, -1, 0, 1, x])/
      (-1 + x^2) + (6400*x*z2*H[0, 1, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((-160*(-57 + 8*x + 33*x^2))/(-1 + x^2) - (3008*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 1, 0, x] - (2560*x*z2*H[0, 1, 0, -1, 1, 1, x])/
      (-1 + x^2) + (5600*x*z2*H[0, 1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(-72 + 7*x + 51*x^2))/(-1 + x^2) - (2120*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, -1, 0, x] - (2240*x*z2*H[0, 1, 0, 0, -1, 1, x])/
      (-1 + x^2) - (2840*x*z2*H[0, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(-549 + 71*x + 336*x^2))/(-1 + x^2) - (1642*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 0, 0, x] + (1136*x*z2*H[0, 1, 0, 0, 0, 1, x])/
      (-1 + x^2) - (2240*x*z2*H[0, 1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(-72 + 7*x + 51*x^2))/(-1 + x^2) + (40*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 1, 0, x] + (896*x*z2*H[0, 1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (6400*x*z2*H[0, 1, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((-160*(-57 + 8*x + 33*x^2))/(-1 + x^2) - (3008*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, -1, 0, x] - (2560*x*z2*H[0, 1, 0, 1, -1, 1, x])/
      (-1 + x^2) - (6160*x*z2*H[0, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((16*(-468 + 77*x + 237*x^2))/(-1 + x^2) + (1236*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 0, 0, x] + (2464*x*z2*H[0, 1, 0, 1, 0, 1, x])/
      (-1 + x^2) - (2560*x*z2*H[0, 1, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((64*(-57 + 8*x + 33*x^2))/(-1 + x^2) + (432*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 1, 0, x] + (1024*x*z2*H[0, 1, 0, 1, 1, 1, x])/
      (-1 + x^2) + (9600 - (448*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, -1, 0, x] + 
     (-6720 + (736*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 0, 0, x] + 
     (-3840 + (576*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 1, 0, x] - 
     (3200*x*z2*H[0, 1, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-80*(-69 - 8*x + 93*x^2))/(-1 + x^2) + (2272*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, -1, 0, x] + (1280*x*z2*H[0, 1, 1, 0, -1, 1, x])/
      (-1 + x^2) + (800*x*z2*H[0, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(-66 - 5*x + 81*x^2))/(-1 + x^2) - (1680*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, 0, x] - (320*x*z2*H[0, 1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (1280*x*z2*H[0, 1, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(-69 - 8*x + 93*x^2))/(-1 + x^2) - (1776*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 1, 0, x] - (512*x*z2*H[0, 1, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (-3840 + (576*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, -1, 0, x] - 
     (640*x*z2*H[0, 1, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((16*(-183 + 8*x + 159*x^2))/(-1 + x^2) - (640*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 1, 0, 0, x] + (256*x*z2*H[0, 1, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (1536 - (832*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, 1, 0, x] - 
     (256*x*z2*H[1, -1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[1, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-64*(3 - 2*x + 3*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[1, -1, -1, 0, 0, 0, x] + (256*x*z2*H[1, -1, -1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[1, -1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (544*x*z2*H[1, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (448*x*z2*H[1, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*z2*H[1, -1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((320*(3 - 2*x + 3*x^2))/(-1 + x^2) - (2528*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, -1, 0, x] - (1280*x*z2*H[1, -1, 0, 0, -1, 1, x])/
      (-1 + x^2) - (880*x*z2*H[1, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-88*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1972*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, 0, x] + (352*x*z2*H[1, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) - (1280*x*z2*H[1, -1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-128*(3 - 2*x + 3*x^2))/(-1 + x^2) + (2272*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 1, 0, x] + (512*x*z2*H[1, -1, 0, 0, 1, 1, x])/
      (-1 + x^2) - (448*x*z2*H[1, -1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1120*x*z2*H[1, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((112*(3 - 2*x + 3*x^2))/(-1 + x^2) + (232*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 1, 0, 0, x] - (448*x*z2*H[1, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) + (800*x*z2*H[1, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (448*x*z2*H[1, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (960*x*z2*H[1, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((96*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1008*x*z2)/(-1 + x^2))*
      H[1, -1, 1, 0, 0, 0, x] - (384*x*z2*H[1, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) + (896*x*z2*H[1, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (832*x*z2*H[1, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*z2*H[1, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (12000 + (320*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, -1, 0, x] + 
     (-8400 - (544*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 0, 0, x] + 
     (-4800 - (448*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 1, 0, x] + 
     (-8400 - (384*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, -1, 0, x] + 
     (800*x*z2*H[1, 0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((40*(-87 - 4*x + 99*x^2))/(-1 + x^2) + (848*x*z2)/(-1 + x^2))*
      H[1, 0, -1, 0, 0, 0, x] - (320*x*z2*H[1, 0, -1, 0, 0, 1, x])/
      (-1 + x^2) + (3360 + (784*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, 1, 0, x] + 
     (-4800 - (448*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, -1, 0, x] + 
     (3360 + (736*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 0, 0, x] + 
     (1920 + (576*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 1, 0, x] - 
     (16000*x*z2*H[1, 0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((-800*(-3 - 4*x + 15*x^2))/(-1 + x^2) + (8032*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, -1, 0, x] + (6400*x*z2*H[1, 0, 0, -1, -1, 1, x])/
      (-1 + x^2) + (11200*x*z2*H[1, 0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((560*(-3 - 4*x + 15*x^2))/(-1 + x^2) - (1920*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, 0, x] - (4480*x*z2*H[1, 0, 0, -1, 0, 1, x])/
      (-1 + x^2) + (6400*x*z2*H[1, 0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((320*(-3 - 4*x + 15*x^2))/(-1 + x^2) - (2336*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 1, 0, x] - (2560*x*z2*H[1, 0, 0, -1, 1, 1, x])/
      (-1 + x^2) + (4400*x*z2*H[1, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((80*(-21 - 11*x + 54*x^2))/(-1 + x^2) - (932*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, -1, 0, x] - (1760*x*z2*H[1, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) - (3080*x*z2*H[1, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((156 + 616*x - 2004*x^2)/(-1 + x^2) - (2902*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 0, 0, x] + (1232*x*z2*H[1, 0, 0, 0, 0, 1, x])/
      (-1 + x^2) - (1760*x*z2*H[1, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(21 + 11*x - 54*x^2))/(-1 + x^2) - (1424*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 1, 0, x] + (704*x*z2*H[1, 0, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (6400*x*z2*H[1, 0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((320*(-3 - 4*x + 15*x^2))/(-1 + x^2) - (2336*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, -1, 0, x] - (2560*x*z2*H[1, 0, 0, 1, -1, 1, x])/
      (-1 + x^2) - (6400*x*z2*H[1, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(81 + 160*x - 561*x^2))/(-1 + x^2) + (192*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, 0, x] + (2560*x*z2*H[1, 0, 0, 1, 0, 1, x])/
      (-1 + x^2) - (2560*x*z2*H[1, 0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((-128*(-3 - 4*x + 15*x^2))/(-1 + x^2) - (576*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 1, 0, x] + (1024*x*z2*H[1, 0, 0, 1, 1, 1, x])/
      (-1 + x^2) + (-4800 - (448*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, -1, 0, x] + 
     (3360 + (736*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 0, 0, x] + 
     (1920 + (576*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 1, 0, x] - 
     (5600*x*z2*H[1, 0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((160*(-33 + 7*x + 12*x^2))/(-1 + x^2) + (3592*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, -1, 0, x] + (2240*x*z2*H[1, 0, 1, 0, -1, 1, x])/
      (-1 + x^2) + (2240*x*z2*H[1, 0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-64*(-36 + 7*x + 15*x^2))/(-1 + x^2) - (2064*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, 0, x] - (896*x*z2*H[1, 0, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (2240*x*z2*H[1, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-64*(-33 + 7*x + 12*x^2))/(-1 + x^2) - (2352*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 1, 0, x] - (896*x*z2*H[1, 0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (1920 + (576*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, -1, 0, x] - 
     (1120*x*z2*H[1, 0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((-32*(-30 - 7*x + 51*x^2))/(-1 + x^2) - (424*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 1, 0, 0, x] + (448*x*z2*H[1, 0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (-768 - (928*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, 1, 0, x] + 
     (384*x*z2*H[1, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (448*x*z2*H[1, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (960*x*z2*H[1, 1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((96*(3 - 2*x + 3*x^2))/(-1 + x^2) + (1008*x*z2)/(-1 + x^2))*
      H[1, 1, -1, 0, 0, 0, x] - (384*x*z2*H[1, 1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (896*x*z2*H[1, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (832*x*z2*H[1, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*z2*H[1, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (2400 - (448*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, -1, 0, x] + 
     (-1680 + (736*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 0, 0, x] + 
     (-960 + (576*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 1, 0, x] - 
     (4800*x*z2*H[1, 1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-960*x*(-1 + 3*x))/(-1 + x^2) + (3792*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, -1, 0, x] + (1920*x*z2*H[1, 1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (1440*x*z2*H[1, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((24*(-7 - 12*x + 43*x^2))/(-1 + x^2) - (2992*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 0, 0, x] - (576*x*z2*H[1, 1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (1920*x*z2*H[1, 1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((384*x*(-1 + 3*x))/(-1 + x^2) - (3344*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 1, 0, x] - (768*x*z2*H[1, 1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (-960 + (576*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, -1, 0, x] - 
     (1600*x*z2*H[1, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((80*(-15 + 4*x + 3*x^2))/(-1 + x^2) - (208*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 1, 0, 0, x] + (640*x*z2*H[1, 1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (384 - (1024*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, 1, 0, x] - 
     (512*x*z2*H[1, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (832*x*z2*H[1, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (640*x*z2*H[1, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (480 + (576*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, -1, 0, x] - 
     (1280*x*z2*H[1, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-32*(3 - 8*x + 21*x^2))/(-1 + x^2) - (1328*x*z2)/(-1 + x^2))*
      H[1, 1, 1, 0, 0, 0, x] + (512*x*z2*H[1, 1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (-192 - (1120*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, 1, 0, x] + 
     (640*x*z2*H[1, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (96 - (1024*x*z2)/(-1 + x^2))*H[1, 1, 1, 1, 0, 0, x] - 
     (768*x*z2*H[1, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*(1 + x)*H[-1, -1, -1, -1, 0, 0, 0, x])/(-1 + x) - 
     (160*(1 + x)*H[-1, -1, -1, 0, 0, -1, 0, x])/(-1 + x) + 
     (32*(1 + x)*H[-1, -1, -1, 0, 0, 0, 0, x])/(-1 + x) + 
     (64*(1 + x)*H[-1, -1, -1, 0, 0, 1, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[-1, -1, -1, 0, 1, 0, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[-1, -1, -1, 1, 0, 0, 0, x])/(-1 + x) - 
     (48*(1 + x)*H[-1, -1, 0, -1, 0, 0, 0, x])/(-1 + x) + 
     (800*(1 + x)*H[-1, -1, 0, 0, -1, -1, 0, x])/(-1 + x) - 
     (560*(1 + x)*H[-1, -1, 0, 0, -1, 0, 0, x])/(-1 + x) - 
     (320*(1 + x)*H[-1, -1, 0, 0, -1, 1, 0, x])/(-1 + x) - 
     (160*(1 + x)*H[-1, -1, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     (124*(1 + x)*H[-1, -1, 0, 0, 0, 0, 0, x])/(-1 + x) + 
     (64*(1 + x)*H[-1, -1, 0, 0, 0, 1, 0, x])/(-1 + x) - 
     (320*(1 + x)*H[-1, -1, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     (344*(1 + x)*H[-1, -1, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     (128*(1 + x)*H[-1, -1, 0, 0, 1, 1, 0, x])/(-1 + x) + 
     (320*(1 + x)*H[-1, -1, 0, 1, 0, -1, 0, x])/(-1 + x) - 
     (112*(1 + x)*H[-1, -1, 0, 1, 0, 0, 0, x])/(-1 + x) - 
     (128*(1 + x)*H[-1, -1, 0, 1, 0, 1, 0, x])/(-1 + x) + 
     (64*(1 + x)*H[-1, -1, 0, 1, 1, 0, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[-1, -1, 1, -1, 0, 0, 0, x])/(-1 + x) + 
     (320*(1 + x)*H[-1, -1, 1, 0, 0, -1, 0, x])/(-1 + x) - 
     (88*(1 + x)*H[-1, -1, 1, 0, 0, 0, 0, x])/(-1 + x) - 
     (128*(1 + x)*H[-1, -1, 1, 0, 0, 1, 0, x])/(-1 + x) + 
     (112*(1 + x)*H[-1, -1, 1, 0, 1, 0, 0, x])/(-1 + x) + 
     (96*(1 + x)*H[-1, -1, 1, 1, 0, 0, 0, x])/(-1 + x) - 
     (48*(1 + x)*H[-1, 0, -1, -1, 0, 0, 0, x])/(-1 + x) + 
     (240*(1 + x)*H[-1, 0, -1, 0, 0, -1, 0, x])/(-1 + x) - 
     (60*(1 + x)*H[-1, 0, -1, 0, 0, 0, 0, x])/(-1 + x) - 
     (96*(1 + x)*H[-1, 0, -1, 0, 0, 1, 0, x])/(-1 + x) + 
     (88*(1 + x)*H[-1, 0, -1, 0, 1, 0, 0, x])/(-1 + x) + 
     (80*(1 + x)*H[-1, 0, -1, 1, 0, 0, 0, x])/(-1 + x) - 
     (4000*(1 + x)*H[-1, 0, 0, -1, -1, -1, 0, x])/(-1 + x) + 
     (2800*(1 + x)*H[-1, 0, 0, -1, -1, 0, 0, x])/(-1 + x) + 
     (1600*(1 + x)*H[-1, 0, 0, -1, -1, 1, 0, x])/(-1 + x) + 
     (2800*(1 + x)*H[-1, 0, 0, -1, 0, -1, 0, x])/(-1 + x) - 
     (1144*(1 + x)*H[-1, 0, 0, -1, 0, 0, 0, x])/(-1 + x) - 
     (1120*(1 + x)*H[-1, 0, 0, -1, 0, 1, 0, x])/(-1 + x) + 
     (1600*(1 + x)*H[-1, 0, 0, -1, 1, -1, 0, x])/(-1 + x) - 
     (1120*(1 + x)*H[-1, 0, 0, -1, 1, 0, 0, x])/(-1 + x) - 
     (640*(1 + x)*H[-1, 0, 0, -1, 1, 1, 0, x])/(-1 + x) + 
     (800*(1 + x)*H[-1, 0, 0, 0, -1, -1, 0, x])/(-1 + x) - 
     (560*(1 + x)*H[-1, 0, 0, 0, -1, 0, 0, x])/(-1 + x) - 
     (320*(1 + x)*H[-1, 0, 0, 0, -1, 1, 0, x])/(-1 + x) - 
     (620*(1 + x)*H[-1, 0, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     (82*(1 + x)*H[-1, 0, 0, 0, 0, 0, 0, x])/(-1 + x) + 
     (248*(1 + x)*H[-1, 0, 0, 0, 0, 1, 0, x])/(-1 + x) - 
     (320*(1 + x)*H[-1, 0, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     (184*(1 + x)*H[-1, 0, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     (128*(1 + x)*H[-1, 0, 0, 0, 1, 1, 0, x])/(-1 + x) + 
     (1600*(1 + x)*H[-1, 0, 0, 1, -1, -1, 0, x])/(-1 + x) - 
     (1120*(1 + x)*H[-1, 0, 0, 1, -1, 0, 0, x])/(-1 + x) - 
     (640*(1 + x)*H[-1, 0, 0, 1, -1, 1, 0, x])/(-1 + x) - 
     (1720*(1 + x)*H[-1, 0, 0, 1, 0, -1, 0, x])/(-1 + x) + 
     (704*(1 + x)*H[-1, 0, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     (688*(1 + x)*H[-1, 0, 0, 1, 0, 1, 0, x])/(-1 + x) - 
     (640*(1 + x)*H[-1, 0, 0, 1, 1, -1, 0, x])/(-1 + x) + 
     (328*(1 + x)*H[-1, 0, 0, 1, 1, 0, 0, x])/(-1 + x) + 
     (256*(1 + x)*H[-1, 0, 0, 1, 1, 1, 0, x])/(-1 + x) + 
     (80*(1 + x)*H[-1, 0, 1, -1, 0, 0, 0, x])/(-1 + x) - 
     (1600*(1 + x)*H[-1, 0, 1, 0, -1, -1, 0, x])/(-1 + x) + 
     (1120*(1 + x)*H[-1, 0, 1, 0, -1, 0, 0, x])/(-1 + x) + 
     (640*(1 + x)*H[-1, 0, 1, 0, -1, 1, 0, x])/(-1 + x) + 
     (560*(1 + x)*H[-1, 0, 1, 0, 0, -1, 0, x])/(-1 + x) - 
     (284*(1 + x)*H[-1, 0, 1, 0, 0, 0, 0, x])/(-1 + x) - 
     (224*(1 + x)*H[-1, 0, 1, 0, 0, 1, 0, x])/(-1 + x) + 
     (640*(1 + x)*H[-1, 0, 1, 0, 1, -1, 0, x])/(-1 + x) - 
     (616*(1 + x)*H[-1, 0, 1, 0, 1, 0, 0, x])/(-1 + x) - 
     (256*(1 + x)*H[-1, 0, 1, 0, 1, 1, 0, x])/(-1 + x) - 
     (320*(1 + x)*H[-1, 0, 1, 1, 0, -1, 0, x])/(-1 + x) + 
     (80*(1 + x)*H[-1, 0, 1, 1, 0, 0, 0, x])/(-1 + x) + 
     (128*(1 + x)*H[-1, 0, 1, 1, 0, 1, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[-1, 0, 1, 1, 1, 0, 0, x])/(-1 + x) - 
     (64*(1 + x)*H[-1, 1, -1, -1, 0, 0, 0, x])/(-1 + x) + 
     (320*(1 + x)*H[-1, 1, -1, 0, 0, -1, 0, x])/(-1 + x) - 
     (88*(1 + x)*H[-1, 1, -1, 0, 0, 0, 0, x])/(-1 + x) - 
     (128*(1 + x)*H[-1, 1, -1, 0, 0, 1, 0, x])/(-1 + x) + 
     (112*(1 + x)*H[-1, 1, -1, 0, 1, 0, 0, x])/(-1 + x) + 
     (96*(1 + x)*H[-1, 1, -1, 1, 0, 0, 0, x])/(-1 + x) + 
     (80*(1 + x)*H[-1, 1, 0, -1, 0, 0, 0, x])/(-1 + x) - 
     (1600*(1 + x)*H[-1, 1, 0, 0, -1, -1, 0, x])/(-1 + x) + 
     (1120*(1 + x)*H[-1, 1, 0, 0, -1, 0, 0, x])/(-1 + x) + 
     (640*(1 + x)*H[-1, 1, 0, 0, -1, 1, 0, x])/(-1 + x) + 
     (440*(1 + x)*H[-1, 1, 0, 0, 0, -1, 0, x])/(-1 + x) - 
     (308*(1 + x)*H[-1, 1, 0, 0, 0, 0, 0, x])/(-1 + x) - 
     (176*(1 + x)*H[-1, 1, 0, 0, 0, 1, 0, x])/(-1 + x) + 
     (640*(1 + x)*H[-1, 1, 0, 0, 1, -1, 0, x])/(-1 + x) - 
     (640*(1 + x)*H[-1, 1, 0, 0, 1, 0, 0, x])/(-1 + x) - 
     (256*(1 + x)*H[-1, 1, 0, 0, 1, 1, 0, x])/(-1 + x) - 
     (560*(1 + x)*H[-1, 1, 0, 1, 0, -1, 0, x])/(-1 + x) + 
     (224*(1 + x)*H[-1, 1, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     (224*(1 + x)*H[-1, 1, 0, 1, 0, 1, 0, x])/(-1 + x) - 
     (112*(1 + x)*H[-1, 1, 0, 1, 1, 0, 0, x])/(-1 + x) + 
     (96*(1 + x)*H[-1, 1, 1, -1, 0, 0, 0, x])/(-1 + x) - 
     (480*(1 + x)*H[-1, 1, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     (144*(1 + x)*H[-1, 1, 1, 0, 0, 0, 0, x])/(-1 + x) + 
     (192*(1 + x)*H[-1, 1, 1, 0, 0, 1, 0, x])/(-1 + x) - 
     (160*(1 + x)*H[-1, 1, 1, 0, 1, 0, 0, x])/(-1 + x) - 
     (128*(1 + x)*H[-1, 1, 1, 1, 0, 0, 0, x])/(-1 + x) - 
     100000*H[0, -1, -1, -1, -1, -1, 0, x] + 
     70000*H[0, -1, -1, -1, -1, 0, 0, x] + 
     40000*H[0, -1, -1, -1, -1, 1, 0, x] + 
     70000*H[0, -1, -1, -1, 0, -1, 0, x] - 
     (8*(-3877 + 3889*x)*H[0, -1, -1, -1, 0, 0, 0, x])/(-1 + x) - 
     28000*H[0, -1, -1, -1, 0, 1, 0, x] + 
     40000*H[0, -1, -1, -1, 1, -1, 0, x] - 
     28000*H[0, -1, -1, -1, 1, 0, 0, x] - 
     16000*H[0, -1, -1, -1, 1, 1, 0, x] + 
     70000*H[0, -1, -1, 0, -1, -1, 0, x] - 
     49000*H[0, -1, -1, 0, -1, 0, 0, x] - 
     28000*H[0, -1, -1, 0, -1, 1, 0, x] - 
     (40*(-773 + 761*x)*H[0, -1, -1, 0, 0, -1, 0, x])/(-1 + x) + 
     (12*(-957 + 947*x)*H[0, -1, -1, 0, 0, 0, 0, x])/(-1 + x) + 
     (16*(-773 + 761*x)*H[0, -1, -1, 0, 0, 1, 0, x])/(-1 + x) - 
     28000*H[0, -1, -1, 0, 1, -1, 0, x] + 
     (16*(-1527 + 1538*x)*H[0, -1, -1, 0, 1, 0, 0, x])/(-1 + x) + 
     11200*H[0, -1, -1, 0, 1, 1, 0, x] + 40000*H[0, -1, -1, 1, -1, -1, 0, 
       x] - 28000*H[0, -1, -1, 1, -1, 0, 0, x] - 
     16000*H[0, -1, -1, 1, -1, 1, 0, x] - 
     28000*H[0, -1, -1, 1, 0, -1, 0, x] + 
     (16*(-777 + 787*x)*H[0, -1, -1, 1, 0, 0, 0, x])/(-1 + x) + 
     11200*H[0, -1, -1, 1, 0, 1, 0, x] - 16000*H[0, -1, -1, 1, 1, -1, 0, x] + 
     11200*H[0, -1, -1, 1, 1, 0, 0, x] + 6400*H[0, -1, -1, 1, 1, 1, 0, x] + 
     70000*H[0, -1, 0, -1, -1, -1, 0, x] - 
     49000*H[0, -1, 0, -1, -1, 0, 0, x] - 
     28000*H[0, -1, 0, -1, -1, 1, 0, x] - 
     49000*H[0, -1, 0, -1, 0, -1, 0, x] + 
     (4*(-5431 + 5463*x)*H[0, -1, 0, -1, 0, 0, 0, x])/(-1 + x) + 
     19600*H[0, -1, 0, -1, 0, 1, 0, x] - 28000*H[0, -1, 0, -1, 1, -1, 0, x] + 
     19600*H[0, -1, 0, -1, 1, 0, 0, x] + 11200*H[0, -1, 0, -1, 1, 1, 0, x] - 
     (200*(-157 + 169*x)*H[0, -1, 0, 0, -1, -1, 0, x])/(-1 + x) + 
     (140*(-157 + 169*x)*H[0, -1, 0, 0, -1, 0, 0, x])/(-1 + x) + 
     (80*(-157 + 169*x)*H[0, -1, 0, 0, -1, 1, 0, x])/(-1 + x) + 
     (60*(-193 + 203*x)*H[0, -1, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     ((3972 - 4404*x)*H[0, -1, 0, 0, 0, 0, 0, x])/(-1 + x) + 
     ((4632 - 4872*x)*H[0, -1, 0, 0, 0, 1, 0, x])/(-1 + x) + 
     (80*(-157 + 169*x)*H[0, -1, 0, 0, 1, -1, 0, x])/(-1 + x) - 
     (4*(-2933 + 3179*x)*H[0, -1, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     ((5024 - 5408*x)*H[0, -1, 0, 0, 1, 1, 0, x])/(-1 + x) - 
     28000*H[0, -1, 0, 1, -1, -1, 0, x] + 19600*H[0, -1, 0, 1, -1, 0, 0, x] + 
     11200*H[0, -1, 0, 1, -1, 1, 0, x] + 
     (80*(-303 + 292*x)*H[0, -1, 0, 1, 0, -1, 0, x])/(-1 + x) - 
     (16*(-719 + 698*x)*H[0, -1, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     ((9696 - 9344*x)*H[0, -1, 0, 1, 0, 1, 0, x])/(-1 + x) + 
     11200*H[0, -1, 0, 1, 1, -1, 0, x] + 
     ((6912 - 7088*x)*H[0, -1, 0, 1, 1, 0, 0, x])/(-1 + x) - 
     4480*H[0, -1, 0, 1, 1, 1, 0, x] + 40000*H[0, -1, 1, -1, -1, -1, 0, x] - 
     28000*H[0, -1, 1, -1, -1, 0, 0, x] - 
     16000*H[0, -1, 1, -1, -1, 1, 0, x] - 
     28000*H[0, -1, 1, -1, 0, -1, 0, x] + 
     (16*(-777 + 787*x)*H[0, -1, 1, -1, 0, 0, 0, x])/(-1 + x) + 
     11200*H[0, -1, 1, -1, 0, 1, 0, x] - 16000*H[0, -1, 1, -1, 1, -1, 0, x] + 
     11200*H[0, -1, 1, -1, 1, 0, 0, x] + 6400*H[0, -1, 1, -1, 1, 1, 0, x] - 
     28000*H[0, -1, 1, 0, -1, -1, 0, x] + 19600*H[0, -1, 1, 0, -1, 0, 0, x] + 
     11200*H[0, -1, 1, 0, -1, 1, 0, x] + 
     (80*(-153 + 143*x)*H[0, -1, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     ((4556 - 4324*x)*H[0, -1, 1, 0, 0, 0, 0, x])/(-1 + x) + 
     ((4896 - 4576*x)*H[0, -1, 1, 0, 0, 1, 0, x])/(-1 + x) + 
     11200*H[0, -1, 1, 0, 1, -1, 0, x] + 
     ((9816 - 10088*x)*H[0, -1, 1, 0, 1, 0, 0, x])/(-1 + x) - 
     4480*H[0, -1, 1, 0, 1, 1, 0, x] - 16000*H[0, -1, 1, 1, -1, -1, 0, x] + 
     11200*H[0, -1, 1, 1, -1, 0, 0, x] + 6400*H[0, -1, 1, 1, -1, 1, 0, x] + 
     11200*H[0, -1, 1, 1, 0, -1, 0, x] + 
     ((5008 - 5232*x)*H[0, -1, 1, 1, 0, 0, 0, x])/(-1 + x) - 
     4480*H[0, -1, 1, 1, 0, 1, 0, x] + 6400*H[0, -1, 1, 1, 1, -1, 0, x] - 
     4480*H[0, -1, 1, 1, 1, 0, 0, x] - 2560*H[0, -1, 1, 1, 1, 1, 0, x] + 
     (40000*(-1 + 2*x)*H[0, 0, -1, -1, -1, -1, 0, x])/(-1 + x) - 
     (28000*(-1 + 2*x)*H[0, 0, -1, -1, -1, 0, 0, x])/(-1 + x) - 
     (16000*(-1 + 2*x)*H[0, 0, -1, -1, -1, 1, 0, x])/(-1 + x) - 
     (28000*(-1 + 2*x)*H[0, 0, -1, -1, 0, -1, 0, x])/(-1 + x) + 
     (8*(-1549 + 3123*x)*H[0, 0, -1, -1, 0, 0, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, -1, -1, 0, 1, 0, x])/(-1 + x) - 
     (16000*(-1 + 2*x)*H[0, 0, -1, -1, 1, -1, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, -1, -1, 1, 0, 0, x])/(-1 + x) + 
     (6400*(-1 + 2*x)*H[0, 0, -1, -1, 1, 1, 0, x])/(-1 + x) - 
     (28000*(-1 + 2*x)*H[0, 0, -1, 0, -1, -1, 0, x])/(-1 + x) + 
     (19600*(-1 + 2*x)*H[0, 0, -1, 0, -1, 0, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, -1, 0, -1, 1, 0, x])/(-1 + x) + 
     (40*(-311 + 597*x)*H[0, 0, -1, 0, 0, -1, 0, x])/(-1 + x) + 
     ((4608 - 8956*x)*H[0, 0, -1, 0, 0, 0, 0, x])/(-1 + x) + 
     ((4976 - 9552*x)*H[0, 0, -1, 0, 0, 1, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, -1, 0, 1, -1, 0, x])/(-1 + x) - 
     (24*(-406 + 827*x)*H[0, 0, -1, 0, 1, 0, 0, x])/(-1 + x) - 
     (4480*(-1 + 2*x)*H[0, 0, -1, 0, 1, 1, 0, x])/(-1 + x) - 
     (16000*(-1 + 2*x)*H[0, 0, -1, 1, -1, -1, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, -1, 1, -1, 0, 0, x])/(-1 + x) + 
     (6400*(-1 + 2*x)*H[0, 0, -1, 1, -1, 1, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, -1, 1, 0, -1, 0, x])/(-1 + x) - 
     (16*(-309 + 638*x)*H[0, 0, -1, 1, 0, 0, 0, x])/(-1 + x) - 
     (4480*(-1 + 2*x)*H[0, 0, -1, 1, 0, 1, 0, x])/(-1 + x) + 
     (6400*(-1 + 2*x)*H[0, 0, -1, 1, 1, -1, 0, x])/(-1 + x) - 
     (4480*(-1 + 2*x)*H[0, 0, -1, 1, 1, 0, 0, x])/(-1 + x) - 
     (2560*(-1 + 2*x)*H[0, 0, -1, 1, 1, 1, 0, x])/(-1 + x) - 
     (1000*(-13 + 21*x)*H[0, 0, 0, -1, -1, -1, 0, x])/(-1 + x) + 
     (700*(-13 + 21*x)*H[0, 0, 0, -1, -1, 0, 0, x])/(-1 + x) + 
     (400*(-13 + 21*x)*H[0, 0, 0, -1, -1, 1, 0, x])/(-1 + x) + 
     (700*(-13 + 21*x)*H[0, 0, 0, -1, 0, -1, 0, x])/(-1 + x) + 
     ((4034 - 6890*x)*H[0, 0, 0, -1, 0, 0, 0, x])/(-1 + x) - 
     (280*(-13 + 21*x)*H[0, 0, 0, -1, 0, 1, 0, x])/(-1 + x) + 
     (400*(-13 + 21*x)*H[0, 0, 0, -1, 1, -1, 0, x])/(-1 + x) - 
     (280*(-13 + 21*x)*H[0, 0, 0, -1, 1, 0, 0, x])/(-1 + x) - 
     (160*(-13 + 21*x)*H[0, 0, 0, -1, 1, 1, 0, x])/(-1 + x) + 
     (200*(-20 + 51*x)*H[0, 0, 0, 0, -1, -1, 0, x])/(-1 + x) - 
     (140*(-20 + 51*x)*H[0, 0, 0, 0, -1, 0, 0, x])/(-1 + x) - 
     (80*(-20 + 51*x)*H[0, 0, 0, 0, -1, 1, 0, x])/(-1 + x) + 
     ((1210 - 2030*x)*H[0, 0, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     ((-484 + 812*x)*H[0, 0, 0, 0, 0, 1, 0, x])/(-1 + x) - 
     (80*(-20 + 51*x)*H[0, 0, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     (2*(-799 + 2213*x)*H[0, 0, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     (32*(-20 + 51*x)*H[0, 0, 0, 0, 1, 1, 0, x])/(-1 + x) + 
     (400*(-13 + 21*x)*H[0, 0, 0, 1, -1, -1, 0, x])/(-1 + x) - 
     (280*(-13 + 21*x)*H[0, 0, 0, 1, -1, 0, 0, x])/(-1 + x) - 
     (160*(-13 + 21*x)*H[0, 0, 0, 1, -1, 1, 0, x])/(-1 + x) + 
     ((5180 - 7020*x)*H[0, 0, 0, 1, 0, -1, 0, x])/(-1 + x) + 
     (8*(-318 + 485*x)*H[0, 0, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     (8*(-259 + 351*x)*H[0, 0, 0, 1, 0, 1, 0, x])/(-1 + x) - 
     (160*(-13 + 21*x)*H[0, 0, 0, 1, 1, -1, 0, x])/(-1 + x) + 
     (4*(-287 + 531*x)*H[0, 0, 0, 1, 1, 0, 0, x])/(-1 + x) + 
     (64*(-13 + 21*x)*H[0, 0, 0, 1, 1, 1, 0, x])/(-1 + x) - 
     (16000*(-1 + 2*x)*H[0, 0, 1, -1, -1, -1, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, 1, -1, -1, 0, 0, x])/(-1 + x) + 
     (6400*(-1 + 2*x)*H[0, 0, 1, -1, -1, 1, 0, x])/(-1 + x) + 
     (11200*(-1 + 2*x)*H[0, 0, 1, -1, 0, -1, 0, x])/(-1 + x) - 
     (16*(-309 + 638*x)*H[0, 0, 1, -1, 0, 0, 0, x])/(-1 + x) - 
     (4480*(-1 + 2*x)*H[0, 0, 1, -1, 0, 1, 0, x])/(-1 + x) + 
     (6400*(-1 + 2*x)*H[0, 0, 1, -1, 1, -1, 0, x])/(-1 + x) - 
     (4480*(-1 + 2*x)*H[0, 0, 1, -1, 1, 0, 0, x])/(-1 + x) - 
     (2560*(-1 + 2*x)*H[0, 0, 1, -1, 1, 1, 0, x])/(-1 + x) + 
     (200*(-79 + 165*x)*H[0, 0, 1, 0, -1, -1, 0, x])/(-1 + x) - 
     (140*(-79 + 165*x)*H[0, 0, 1, 0, -1, 0, 0, x])/(-1 + x) - 
     (80*(-79 + 165*x)*H[0, 0, 1, 0, -1, 1, 0, x])/(-1 + x) - 
     (40*(-195 + 371*x)*H[0, 0, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     (12*(-251 + 492*x)*H[0, 0, 1, 0, 0, 0, 0, x])/(-1 + x) + 
     (16*(-195 + 371*x)*H[0, 0, 1, 0, 0, 1, 0, x])/(-1 + x) - 
     (80*(-79 + 165*x)*H[0, 0, 1, 0, 1, -1, 0, x])/(-1 + x) + 
     (24*(-219 + 478*x)*H[0, 0, 1, 0, 1, 0, 0, x])/(-1 + x) + 
     (32*(-79 + 165*x)*H[0, 0, 1, 0, 1, 1, 0, x])/(-1 + x) + 
     (6400*(-1 + 2*x)*H[0, 0, 1, 1, -1, -1, 0, x])/(-1 + x) - 
     (4480*(-1 + 2*x)*H[0, 0, 1, 1, -1, 0, 0, x])/(-1 + x) - 
     (2560*(-1 + 2*x)*H[0, 0, 1, 1, -1, 1, 0, x])/(-1 + x) - 
     (40*(-89 + 171*x)*H[0, 0, 1, 1, 0, -1, 0, x])/(-1 + x) + 
     (16*(-88 + 193*x)*H[0, 0, 1, 1, 0, 0, 0, x])/(-1 + x) + 
     (16*(-89 + 171*x)*H[0, 0, 1, 1, 0, 1, 0, x])/(-1 + x) - 
     (2560*(-1 + 2*x)*H[0, 0, 1, 1, 1, -1, 0, x])/(-1 + x) + 
     (8*(-247 + 501*x)*H[0, 0, 1, 1, 1, 0, 0, x])/(-1 + x) + 
     (1024*(-1 + 2*x)*H[0, 0, 1, 1, 1, 1, 0, x])/(-1 + x) + 
     40000*H[0, 1, -1, -1, -1, -1, 0, x] - 
     28000*H[0, 1, -1, -1, -1, 0, 0, x] - 
     16000*H[0, 1, -1, -1, -1, 1, 0, x] - 
     28000*H[0, 1, -1, -1, 0, -1, 0, x] + 
     (16*(-777 + 787*x)*H[0, 1, -1, -1, 0, 0, 0, x])/(-1 + x) + 
     11200*H[0, 1, -1, -1, 0, 1, 0, x] - 16000*H[0, 1, -1, -1, 1, -1, 0, x] + 
     11200*H[0, 1, -1, -1, 1, 0, 0, x] + 6400*H[0, 1, -1, -1, 1, 1, 0, x] - 
     28000*H[0, 1, -1, 0, -1, -1, 0, x] + 19600*H[0, 1, -1, 0, -1, 0, 0, x] + 
     11200*H[0, 1, -1, 0, -1, 1, 0, x] + 
     (80*(-153 + 143*x)*H[0, 1, -1, 0, 0, -1, 0, x])/(-1 + x) + 
     ((4556 - 4324*x)*H[0, 1, -1, 0, 0, 0, 0, x])/(-1 + x) + 
     ((4896 - 4576*x)*H[0, 1, -1, 0, 0, 1, 0, x])/(-1 + x) + 
     11200*H[0, 1, -1, 0, 1, -1, 0, x] + 
     ((9816 - 10088*x)*H[0, 1, -1, 0, 1, 0, 0, x])/(-1 + x) - 
     4480*H[0, 1, -1, 0, 1, 1, 0, x] - 16000*H[0, 1, -1, 1, -1, -1, 0, x] + 
     11200*H[0, 1, -1, 1, -1, 0, 0, x] + 6400*H[0, 1, -1, 1, -1, 1, 0, x] + 
     11200*H[0, 1, -1, 1, 0, -1, 0, x] + 
     ((5008 - 5232*x)*H[0, 1, -1, 1, 0, 0, 0, x])/(-1 + x) - 
     4480*H[0, 1, -1, 1, 0, 1, 0, x] + 6400*H[0, 1, -1, 1, 1, -1, 0, x] - 
     4480*H[0, 1, -1, 1, 1, 0, 0, x] - 2560*H[0, 1, -1, 1, 1, 1, 0, x] - 
     (2000*(-19 + 11*x)*H[0, 1, 0, -1, -1, -1, 0, x])/(-1 + x) + 
     (1400*(-19 + 11*x)*H[0, 1, 0, -1, -1, 0, 0, x])/(-1 + x) + 
     (800*(-19 + 11*x)*H[0, 1, 0, -1, -1, 1, 0, x])/(-1 + x) + 
     (1400*(-19 + 11*x)*H[0, 1, 0, -1, 0, -1, 0, x])/(-1 + x) + 
     ((11820 - 7052*x)*H[0, 1, 0, -1, 0, 0, 0, x])/(-1 + x) - 
     (560*(-19 + 11*x)*H[0, 1, 0, -1, 0, 1, 0, x])/(-1 + x) + 
     (800*(-19 + 11*x)*H[0, 1, 0, -1, 1, -1, 0, x])/(-1 + x) - 
     (560*(-19 + 11*x)*H[0, 1, 0, -1, 1, 0, 0, x])/(-1 + x) - 
     (320*(-19 + 11*x)*H[0, 1, 0, -1, 1, 1, 0, x])/(-1 + x) + 
     (800*(-24 + 17*x)*H[0, 1, 0, 0, -1, -1, 0, x])/(-1 + x) - 
     (560*(-24 + 17*x)*H[0, 1, 0, 0, -1, 0, 0, x])/(-1 + x) - 
     (320*(-24 + 17*x)*H[0, 1, 0, 0, -1, 1, 0, x])/(-1 + x) + 
     ((7320 - 4480*x)*H[0, 1, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     (2*(-1309 + 989*x)*H[0, 1, 0, 0, 0, 0, 0, x])/(-1 + x) + 
     (16*(-183 + 112*x)*H[0, 1, 0, 0, 0, 1, 0, x])/(-1 + x) - 
     (320*(-24 + 17*x)*H[0, 1, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     (308*(-23 + 17*x)*H[0, 1, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     (128*(-24 + 17*x)*H[0, 1, 0, 0, 1, 1, 0, x])/(-1 + x) + 
     (800*(-19 + 11*x)*H[0, 1, 0, 1, -1, -1, 0, x])/(-1 + x) - 
     (560*(-19 + 11*x)*H[0, 1, 0, 1, -1, 0, 0, x])/(-1 + x) - 
     (320*(-19 + 11*x)*H[0, 1, 0, 1, -1, 1, 0, x])/(-1 + x) - 
     (80*(-156 + 79*x)*H[0, 1, 0, 1, 0, -1, 0, x])/(-1 + x) + 
     (16*(-367 + 196*x)*H[0, 1, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     (32*(-156 + 79*x)*H[0, 1, 0, 1, 0, 1, 0, x])/(-1 + x) - 
     (320*(-19 + 11*x)*H[0, 1, 0, 1, 1, -1, 0, x])/(-1 + x) + 
     (16*(-243 + 152*x)*H[0, 1, 0, 1, 1, 0, 0, x])/(-1 + x) + 
     (128*(-19 + 11*x)*H[0, 1, 0, 1, 1, 1, 0, x])/(-1 + x) - 
     16000*H[0, 1, 1, -1, -1, -1, 0, x] + 11200*H[0, 1, 1, -1, -1, 0, 0, x] + 
     6400*H[0, 1, 1, -1, -1, 1, 0, x] + 11200*H[0, 1, 1, -1, 0, -1, 0, x] + 
     ((5008 - 5232*x)*H[0, 1, 1, -1, 0, 0, 0, x])/(-1 + x) - 
     4480*H[0, 1, 1, -1, 0, 1, 0, x] + 6400*H[0, 1, 1, -1, 1, -1, 0, x] - 
     4480*H[0, 1, 1, -1, 1, 0, 0, x] - 2560*H[0, 1, 1, -1, 1, 1, 0, x] + 
     (400*(-23 + 31*x)*H[0, 1, 1, 0, -1, -1, 0, x])/(-1 + x) - 
     (280*(-23 + 31*x)*H[0, 1, 1, 0, -1, 0, 0, x])/(-1 + x) - 
     (160*(-23 + 31*x)*H[0, 1, 1, 0, -1, 1, 0, x])/(-1 + x) - 
     (160*(-22 + 27*x)*H[0, 1, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     (4*(-317 + 431*x)*H[0, 1, 1, 0, 0, 0, 0, x])/(-1 + x) + 
     (64*(-22 + 27*x)*H[0, 1, 1, 0, 0, 1, 0, x])/(-1 + x) - 
     (160*(-23 + 31*x)*H[0, 1, 1, 0, 1, -1, 0, x])/(-1 + x) + 
     (8*(-423 + 589*x)*H[0, 1, 1, 0, 1, 0, 0, x])/(-1 + x) + 
     (64*(-23 + 31*x)*H[0, 1, 1, 0, 1, 1, 0, x])/(-1 + x) + 
     6400*H[0, 1, 1, 1, -1, -1, 0, x] - 4480*H[0, 1, 1, 1, -1, 0, 0, x] - 
     2560*H[0, 1, 1, 1, -1, 1, 0, x] - 
     (80*(-61 + 53*x)*H[0, 1, 1, 1, 0, -1, 0, x])/(-1 + x) + 
     (16*(-143 + 137*x)*H[0, 1, 1, 1, 0, 0, 0, x])/(-1 + x) + 
     (32*(-61 + 53*x)*H[0, 1, 1, 1, 0, 1, 0, x])/(-1 + x) - 
     2560*H[0, 1, 1, 1, 1, -1, 0, x] + 
     (16*(-107 + 115*x)*H[0, 1, 1, 1, 1, 0, 0, x])/(-1 + x) + 
     1024*H[0, 1, 1, 1, 1, 1, 0, x] - 
     (64*(1 + x)*H[1, -1, -1, -1, 0, 0, 0, x])/(-1 + x) + 
     (320*(1 + x)*H[1, -1, -1, 0, 0, -1, 0, x])/(-1 + x) - 
     (88*(1 + x)*H[1, -1, -1, 0, 0, 0, 0, x])/(-1 + x) - 
     (128*(1 + x)*H[1, -1, -1, 0, 0, 1, 0, x])/(-1 + x) + 
     (112*(1 + x)*H[1, -1, -1, 0, 1, 0, 0, x])/(-1 + x) + 
     (96*(1 + x)*H[1, -1, -1, 1, 0, 0, 0, x])/(-1 + x) + 
     (80*(1 + x)*H[1, -1, 0, -1, 0, 0, 0, x])/(-1 + x) - 
     (1600*(1 + x)*H[1, -1, 0, 0, -1, -1, 0, x])/(-1 + x) + 
     (1120*(1 + x)*H[1, -1, 0, 0, -1, 0, 0, x])/(-1 + x) + 
     (640*(1 + x)*H[1, -1, 0, 0, -1, 1, 0, x])/(-1 + x) + 
     (440*(1 + x)*H[1, -1, 0, 0, 0, -1, 0, x])/(-1 + x) - 
     (308*(1 + x)*H[1, -1, 0, 0, 0, 0, 0, x])/(-1 + x) - 
     (176*(1 + x)*H[1, -1, 0, 0, 0, 1, 0, x])/(-1 + x) + 
     (640*(1 + x)*H[1, -1, 0, 0, 1, -1, 0, x])/(-1 + x) - 
     (640*(1 + x)*H[1, -1, 0, 0, 1, 0, 0, x])/(-1 + x) - 
     (256*(1 + x)*H[1, -1, 0, 0, 1, 1, 0, x])/(-1 + x) - 
     (560*(1 + x)*H[1, -1, 0, 1, 0, -1, 0, x])/(-1 + x) + 
     (224*(1 + x)*H[1, -1, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     (224*(1 + x)*H[1, -1, 0, 1, 0, 1, 0, x])/(-1 + x) - 
     (112*(1 + x)*H[1, -1, 0, 1, 1, 0, 0, x])/(-1 + x) + 
     (96*(1 + x)*H[1, -1, 1, -1, 0, 0, 0, x])/(-1 + x) - 
     (480*(1 + x)*H[1, -1, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     (144*(1 + x)*H[1, -1, 1, 0, 0, 0, 0, x])/(-1 + x) + 
     (192*(1 + x)*H[1, -1, 1, 0, 0, 1, 0, x])/(-1 + x) - 
     (160*(1 + x)*H[1, -1, 1, 0, 1, 0, 0, x])/(-1 + x) - 
     (128*(1 + x)*H[1, -1, 1, 1, 0, 0, 0, x])/(-1 + x) - 
     20000*H[1, 0, -1, -1, -1, -1, 0, x] + 
     14000*H[1, 0, -1, -1, -1, 0, 0, x] + 8000*H[1, 0, -1, -1, -1, 1, 0, x] + 
     14000*H[1, 0, -1, -1, 0, -1, 0, x] + 
     ((6280 - 6120*x)*H[1, 0, -1, -1, 0, 0, 0, x])/(-1 + x) - 
     5600*H[1, 0, -1, -1, 0, 1, 0, x] + 8000*H[1, 0, -1, -1, 1, -1, 0, x] - 
     5600*H[1, 0, -1, -1, 1, 0, 0, x] - 3200*H[1, 0, -1, -1, 1, 1, 0, x] + 
     14000*H[1, 0, -1, 0, -1, -1, 0, x] - 9800*H[1, 0, -1, 0, -1, 0, 0, x] - 
     5600*H[1, 0, -1, 0, -1, 1, 0, x] - 
     (200*(-29 + 33*x)*H[1, 0, -1, 0, 0, -1, 0, x])/(-1 + x) + 
     (8*(-273 + 302*x)*H[1, 0, -1, 0, 0, 0, 0, x])/(-1 + x) + 
     (80*(-29 + 33*x)*H[1, 0, -1, 0, 0, 1, 0, x])/(-1 + x) - 
     5600*H[1, 0, -1, 0, 1, -1, 0, x] + 
     (8*(-627 + 593*x)*H[1, 0, -1, 0, 1, 0, 0, x])/(-1 + x) + 
     2240*H[1, 0, -1, 0, 1, 1, 0, x] + 8000*H[1, 0, -1, 1, -1, -1, 0, x] - 
     5600*H[1, 0, -1, 1, -1, 0, 0, x] - 3200*H[1, 0, -1, 1, -1, 1, 0, x] - 
     5600*H[1, 0, -1, 1, 0, -1, 0, x] + 
     (32*(-81 + 74*x)*H[1, 0, -1, 1, 0, 0, 0, x])/(-1 + x) + 
     2240*H[1, 0, -1, 1, 0, 1, 0, x] - 3200*H[1, 0, -1, 1, 1, -1, 0, x] + 
     2240*H[1, 0, -1, 1, 1, 0, 0, x] + 1280*H[1, 0, -1, 1, 1, 1, 0, x] + 
     (4000*(-1 + 5*x)*H[1, 0, 0, -1, -1, -1, 0, x])/(-1 + x) - 
     (2800*(-1 + 5*x)*H[1, 0, 0, -1, -1, 0, 0, x])/(-1 + x) - 
     (1600*(-1 + 5*x)*H[1, 0, 0, -1, -1, 1, 0, x])/(-1 + x) - 
     (2800*(-1 + 5*x)*H[1, 0, 0, -1, 0, -1, 0, x])/(-1 + x) + 
     (8*(-179 + 751*x)*H[1, 0, 0, -1, 0, 0, 0, x])/(-1 + x) + 
     (1120*(-1 + 5*x)*H[1, 0, 0, -1, 0, 1, 0, x])/(-1 + x) - 
     (1600*(-1 + 5*x)*H[1, 0, 0, -1, 1, -1, 0, x])/(-1 + x) + 
     (1120*(-1 + 5*x)*H[1, 0, 0, -1, 1, 0, 0, x])/(-1 + x) + 
     (640*(-1 + 5*x)*H[1, 0, 0, -1, 1, 1, 0, x])/(-1 + x) - 
     (400*(-7 + 18*x)*H[1, 0, 0, 0, -1, -1, 0, x])/(-1 + x) + 
     (280*(-7 + 18*x)*H[1, 0, 0, 0, -1, 0, 0, x])/(-1 + x) + 
     (160*(-7 + 18*x)*H[1, 0, 0, 0, -1, 1, 0, x])/(-1 + x) + 
     (20*(-13 + 167*x)*H[1, 0, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     ((318 - 886*x)*H[1, 0, 0, 0, 0, 0, 0, x])/(-1 + x) - 
     (8*(-13 + 167*x)*H[1, 0, 0, 0, 0, 1, 0, x])/(-1 + x) + 
     (160*(-7 + 18*x)*H[1, 0, 0, 0, 1, -1, 0, x])/(-1 + x) - 
     (24*(-55 + 102*x)*H[1, 0, 0, 0, 1, 0, 0, x])/(-1 + x) - 
     (64*(-7 + 18*x)*H[1, 0, 0, 0, 1, 1, 0, x])/(-1 + x) - 
     (1600*(-1 + 5*x)*H[1, 0, 0, 1, -1, -1, 0, x])/(-1 + x) + 
     (1120*(-1 + 5*x)*H[1, 0, 0, 1, -1, 0, 0, x])/(-1 + x) + 
     (640*(-1 + 5*x)*H[1, 0, 0, 1, -1, 1, 0, x])/(-1 + x) + 
     (40*(-27 + 187*x)*H[1, 0, 0, 1, 0, -1, 0, x])/(-1 + x) - 
     (48*(-16 + 69*x)*H[1, 0, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     ((432 - 2992*x)*H[1, 0, 0, 1, 0, 1, 0, x])/(-1 + x) + 
     (640*(-1 + 5*x)*H[1, 0, 0, 1, 1, -1, 0, x])/(-1 + x) - 
     (8*(-57 + 233*x)*H[1, 0, 0, 1, 1, 0, 0, x])/(-1 + x) - 
     (256*(-1 + 5*x)*H[1, 0, 0, 1, 1, 1, 0, x])/(-1 + x) + 
     8000*H[1, 0, 1, -1, -1, -1, 0, x] - 5600*H[1, 0, 1, -1, -1, 0, 0, x] - 
     3200*H[1, 0, 1, -1, -1, 1, 0, x] - 5600*H[1, 0, 1, -1, 0, -1, 0, x] + 
     (32*(-81 + 74*x)*H[1, 0, 1, -1, 0, 0, 0, x])/(-1 + x) + 
     2240*H[1, 0, 1, -1, 0, 1, 0, x] - 3200*H[1, 0, 1, -1, 1, -1, 0, x] + 
     2240*H[1, 0, 1, -1, 1, 0, 0, x] + 1280*H[1, 0, 1, -1, 1, 1, 0, x] - 
     (800*(-11 + 4*x)*H[1, 0, 1, 0, -1, -1, 0, x])/(-1 + x) + 
     (560*(-11 + 4*x)*H[1, 0, 1, 0, -1, 0, 0, x])/(-1 + x) + 
     (320*(-11 + 4*x)*H[1, 0, 1, 0, -1, 1, 0, x])/(-1 + x) + 
     (320*(-12 + 5*x)*H[1, 0, 1, 0, 0, -1, 0, x])/(-1 + x) + 
     ((1548 - 492*x)*H[1, 0, 1, 0, 0, 0, 0, x])/(-1 + x) - 
     (128*(-12 + 5*x)*H[1, 0, 1, 0, 0, 1, 0, x])/(-1 + x) + 
     (320*(-11 + 4*x)*H[1, 0, 1, 0, 1, -1, 0, x])/(-1 + x) - 
     (8*(-387 + 131*x)*H[1, 0, 1, 0, 1, 0, 0, x])/(-1 + x) - 
     (128*(-11 + 4*x)*H[1, 0, 1, 0, 1, 1, 0, x])/(-1 + x) - 
     3200*H[1, 0, 1, 1, -1, -1, 0, x] + 2240*H[1, 0, 1, 1, -1, 0, 0, x] + 
     1280*H[1, 0, 1, 1, -1, 1, 0, x] + 
     (160*(-10 + 17*x)*H[1, 0, 1, 1, 0, -1, 0, x])/(-1 + x) - 
     (16*(-47 + 71*x)*H[1, 0, 1, 1, 0, 0, 0, x])/(-1 + x) - 
     (64*(-10 + 17*x)*H[1, 0, 1, 1, 0, 1, 0, x])/(-1 + x) + 
     1280*H[1, 0, 1, 1, 1, -1, 0, x] - 
     (32*(-32 + 25*x)*H[1, 0, 1, 1, 1, 0, 0, x])/(-1 + x) - 
     512*H[1, 0, 1, 1, 1, 1, 0, x] + (96*(1 + x)*H[1, 1, -1, -1, 0, 0, 0, x])/
      (-1 + x) - (480*(1 + x)*H[1, 1, -1, 0, 0, -1, 0, x])/(-1 + x) + 
     (144*(1 + x)*H[1, 1, -1, 0, 0, 0, 0, x])/(-1 + x) + 
     (192*(1 + x)*H[1, 1, -1, 0, 0, 1, 0, x])/(-1 + x) - 
     (160*(1 + x)*H[1, 1, -1, 0, 1, 0, 0, x])/(-1 + x) - 
     (128*(1 + x)*H[1, 1, -1, 1, 0, 0, 0, x])/(-1 + x) - 
     4000*H[1, 1, 0, -1, -1, -1, 0, x] + 2800*H[1, 1, 0, -1, -1, 0, 0, x] + 
     1600*H[1, 1, 0, -1, -1, 1, 0, x] + 2800*H[1, 1, 0, -1, 0, -1, 0, x] - 
     (8*(-141 + 169*x)*H[1, 1, 0, -1, 0, 0, 0, x])/(-1 + x) - 
     1120*H[1, 1, 0, -1, 0, 1, 0, x] + 1600*H[1, 1, 0, -1, 1, -1, 0, x] - 
     1120*H[1, 1, 0, -1, 1, 0, 0, x] - 640*H[1, 1, 0, -1, 1, 1, 0, x] + 
     (4800*x*H[1, 1, 0, 0, -1, -1, 0, x])/(-1 + x) - 
     (3360*x*H[1, 1, 0, 0, -1, 0, 0, x])/(-1 + x) - 
     (1920*x*H[1, 1, 0, 0, -1, 1, 0, x])/(-1 + x) - 
     (40*(-7 + 43*x)*H[1, 1, 0, 0, 0, -1, 0, x])/(-1 + x) + 
     (12*(11 + 71*x)*H[1, 1, 0, 0, 0, 0, 0, x])/(-1 + x) + 
     (16*(-7 + 43*x)*H[1, 1, 0, 0, 0, 1, 0, x])/(-1 + x) - 
     (1920*x*H[1, 1, 0, 0, 1, -1, 0, x])/(-1 + x) + 
     (16*(5 + 112*x)*H[1, 1, 0, 0, 1, 0, 0, x])/(-1 + x) + 
     (768*x*H[1, 1, 0, 0, 1, 1, 0, x])/(-1 + x) + 
     1600*H[1, 1, 0, 1, -1, -1, 0, x] - 1120*H[1, 1, 0, 1, -1, 0, 0, x] - 
     640*H[1, 1, 0, 1, -1, 1, 0, x] - 
     (400*(-5 + x)*H[1, 1, 0, 1, 0, -1, 0, x])/(-1 + x) + 
     (16*(-55 + 13*x)*H[1, 1, 0, 1, 0, 0, 0, x])/(-1 + x) + 
     (160*(-5 + x)*H[1, 1, 0, 1, 0, 1, 0, x])/(-1 + x) - 
     640*H[1, 1, 0, 1, 1, -1, 0, x] + 
     (16*(-17 + 37*x)*H[1, 1, 0, 1, 1, 0, 0, x])/(-1 + x) + 
     256*H[1, 1, 0, 1, 1, 1, 0, x] - (128*(1 + x)*H[1, 1, 1, -1, 0, 0, 0, x])/
      (-1 + x) - 800*H[1, 1, 1, 0, -1, -1, 0, x] + 
     560*H[1, 1, 1, 0, -1, 0, 0, x] + 320*H[1, 1, 1, 0, -1, 1, 0, x] + 
     (160*(1 + 7*x)*H[1, 1, 1, 0, 0, -1, 0, x])/(-1 + x) - 
     (400*x*H[1, 1, 1, 0, 0, 0, 0, x])/(-1 + x) - 
     (64*(1 + 7*x)*H[1, 1, 1, 0, 0, 1, 0, x])/(-1 + x) + 
     320*H[1, 1, 1, 0, 1, -1, 0, x] - 
     (32*(-14 + x)*H[1, 1, 1, 0, 1, 0, 0, x])/(-1 + x) - 
     128*H[1, 1, 1, 0, 1, 1, 0, x] - 160*H[1, 1, 1, 1, 0, -1, 0, x] + 
     (64*(1 + 4*x)*H[1, 1, 1, 1, 0, 0, 0, x])/(-1 + x) + 
     64*H[1, 1, 1, 1, 0, 1, 0, x] - 32*H[1, 1, 1, 1, 1, 0, 0, x] + 
     (128*x*H[-1, -1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, -1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, -1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (496*x*H[-1, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1376*x*H[-1, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, -1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, -1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[-1, -1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, -1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, -1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, -1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (4576*x*H[-1, -1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, -1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, -1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, -1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, -1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2480*x*H[-1, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (328*x*H[-1, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (992*x*H[-1, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (736*x*H[-1, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, -1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, -1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, -1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6880*x*H[-1, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2816*x*H[-1, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2752*x*H[-1, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, -1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1312*x*H[-1, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[-1, -1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[-1, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[-1, -1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[-1, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[-1, -1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2464*x*H[-1, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[-1, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[-1, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[-1, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[-1, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[-1, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[-1, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, 0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[-1, 0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[-1, 0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[-1, 0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[-1, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[-1, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[-1, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[-1, 0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[-1, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[-1, 0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[-1, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[-1, 0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[-1, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[-1, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[-1, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[-1, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (80000*x*H[-1, 0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (56000*x*H[-1, 0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (32000*x*H[-1, 0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[-1, 0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (25184*x*H[-1, 0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[-1, 0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[-1, 0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[-1, 0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (39200*x*H[-1, 0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (22880*x*H[-1, 0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8696*x*H[-1, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (9152*x*H[-1, 0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (20208*x*H[-1, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[-1, 0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[-1, 0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[-1, 0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (10528*x*H[-1, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[-1, 0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[-1, 0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[-1, 0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[-1, 0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[-1, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (5712*x*H[-1, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (12400*x*H[-1, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (8680*x*H[-1, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4960*x*H[-1, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1640*x*H[-1, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1512*x*H[-1, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (656*x*H[-1, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4960*x*H[-1, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (5656*x*H[-1, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1984*x*H[-1, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3680*x*H[-1, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2672*x*H[-1, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1472*x*H[-1, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1952*x*H[-1, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[-1, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[-1, 0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[-1, 0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[-1, 0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (10528*x*H[-1, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[-1, 0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[-1, 0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[-1, 0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[-1, 0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (34400*x*H[-1, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (24080*x*H[-1, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (13760*x*H[-1, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (14080*x*H[-1, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (5784*x*H[-1, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (5632*x*H[-1, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (13760*x*H[-1, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (12432*x*H[-1, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (5504*x*H[-1, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[-1, 0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[-1, 0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[-1, 0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6560*x*H[-1, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[-1, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2624*x*H[-1, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (5120*x*H[-1, 0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (4064*x*H[-1, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (2048*x*H[-1, 0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[-1, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[-1, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[-1, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32000*x*H[-1, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (22400*x*H[-1, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[-1, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[-1, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (9536*x*H[-1, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[-1, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[-1, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[-1, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[-1, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (11200*x*H[-1, 0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (7840*x*H[-1, 0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, 0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (5680*x*H[-1, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2272*x*H[-1, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, 0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (3696*x*H[-1, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1792*x*H[-1, 0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[-1, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[-1, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[-1, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (12320*x*H[-1, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5472*x*H[-1, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4928*x*H[-1, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[-1, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2912*x*H[-1, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[-1, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*H[-1, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (912*x*H[-1, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2656*x*H[-1, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[-1, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[-1, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[-1, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[-1, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[-1, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[-1, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[-1, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[-1, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[-1, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[-1, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32000*x*H[-1, 1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (22400*x*H[-1, 1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[-1, 1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[-1, 1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (9152*x*H[-1, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[-1, 1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[-1, 1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[-1, 1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[-1, 1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (8800*x*H[-1, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (6160*x*H[-1, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (3520*x*H[-1, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (6160*x*H[-1, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[-1, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2464*x*H[-1, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (3520*x*H[-1, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2256*x*H[-1, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1408*x*H[-1, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[-1, 1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[-1, 1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[-1, 1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[-1, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5088*x*H[-1, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[-1, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[-1, 1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2816*x*H[-1, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[-1, 1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (7840*x*H[-1, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2112*x*H[-1, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[-1, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4096*x*H[-1, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[-1, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[-1, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (768*x*H[-1, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[-1, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[-1, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[-1, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[-1, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[-1, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[-1, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2880*x*H[-1, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1968*x*H[-1, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1152*x*H[-1, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3840*x*H[-1, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3744*x*H[-1, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1536*x*H[-1, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1344*x*H[-1, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (800*x*H[-1, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (832*x*H[-1, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, -1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, -1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[0, -1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, -1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[0, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[0, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[0, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, -1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[0, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[0, -1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[0, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[0, -1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[0, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[0, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24000*x*H[0, -1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (16800*x*H[0, -1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, -1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (16800*x*H[0, -1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (6864*x*H[0, -1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, -1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, -1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, -1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, -1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (6000*x*H[0, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4200*x*H[0, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (4320*x*H[0, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (732*x*H[0, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1728*x*H[0, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1496*x*H[0, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[0, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, -1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, -1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, -1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (9840*x*H[0, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (3952*x*H[0, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (3936*x*H[0, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, -1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2064*x*H[0, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (1536*x*H[0, -1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8800*x*H[0, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (6160*x*H[0, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3520*x*H[0, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (3360*x*H[0, -1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1624*x*H[0, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1344*x*H[0, -1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3520*x*H[0, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3280*x*H[0, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1408*x*H[0, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[0, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[0, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8000*x*H[0, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2320*x*H[0, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (928*x*H[0, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3152*x*H[0, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2720*x*H[0, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1088*x*H[0, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (544*x*H[0, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (688*x*H[0, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[0, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (736*x*H[0, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[0, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (400000*x*H[0, 0, -1, -1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (280000*x*H[0, 0, -1, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (160000*x*H[0, 0, -1, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (280000*x*H[0, 0, -1, -1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (123616*x*H[0, 0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, -1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (160000*x*H[0, 0, -1, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, -1, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (280000*x*H[0, 0, -1, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (196000*x*H[0, 0, -1, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (125920*x*H[0, 0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (46504*x*H[0, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (50368*x*H[0, 0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, -1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (96912*x*H[0, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (160000*x*H[0, 0, -1, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, -1, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (48992*x*H[0, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, -1, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, -1, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (280000*x*H[0, 0, -1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (196000*x*H[0, 0, -1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (196000*x*H[0, 0, -1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (86304*x*H[0, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (78400*x*H[0, 0, -1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (78400*x*H[0, 0, -1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (114400*x*H[0, 0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (80080*x*H[0, 0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (45760*x*H[0, 0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (43480*x*H[0, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (13852*x*H[0, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (17392*x*H[0, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (45760*x*H[0, 0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (42352*x*H[0, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (18304*x*H[0, 0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (78400*x*H[0, 0, -1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (101040*x*H[0, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (47584*x*H[0, 0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (40416*x*H[0, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (26832*x*H[0, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, -1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160000*x*H[0, 0, -1, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, -1, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (48992*x*H[0, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, -1, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, -1, 1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, -1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (78400*x*H[0, 0, -1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (52640*x*H[0, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (19296*x*H[0, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (21056*x*H[0, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (38016*x*H[0, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, -1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, -1, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, -1, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, -1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (19008*x*H[0, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, -1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, -1, 1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, -1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (10240*x*H[0, 0, -1, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (80000*x*H[0, 0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (56000*x*H[0, 0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (32000*x*H[0, 0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[0, 0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (24048*x*H[0, 0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[0, 0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[0, 0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (39200*x*H[0, 0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (28560*x*H[0, 0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (10204*x*H[0, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (11424*x*H[0, 0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (18184*x*H[0, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[0, 0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (8752*x*H[0, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[0, 0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (62000*x*H[0, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (43400*x*H[0, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (24800*x*H[0, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (43400*x*H[0, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (17716*x*H[0, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (17360*x*H[0, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (24800*x*H[0, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (17360*x*H[0, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (9920*x*H[0, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (8200*x*H[0, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (5740*x*H[0, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3280*x*H[0, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (7560*x*H[0, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (3024*x*H[0, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3280*x*H[0, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1512*x*H[0, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1312*x*H[0, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (24800*x*H[0, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (17360*x*H[0, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (9920*x*H[0, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (28280*x*H[0, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (11912*x*H[0, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (11312*x*H[0, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (9920*x*H[0, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (4760*x*H[0, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (3968*x*H[0, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[0, 0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (8752*x*H[0, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[0, 0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (18400*x*H[0, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (12880*x*H[0, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (7360*x*H[0, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (13360*x*H[0, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4412*x*H[0, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (5344*x*H[0, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (7360*x*H[0, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4648*x*H[0, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (2944*x*H[0, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[0, 0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (9760*x*H[0, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2864*x*H[0, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (3904*x*H[0, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (5120*x*H[0, 0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (3424*x*H[0, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (2048*x*H[0, 0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160000*x*H[0, 0, 1, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, 1, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, 1, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, 1, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (48992*x*H[0, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, 1, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, 1, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (112000*x*H[0, 0, 1, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (78400*x*H[0, 0, 1, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (52640*x*H[0, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (19296*x*H[0, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (21056*x*H[0, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (38016*x*H[0, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, 1, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, 1, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, 1, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (19008*x*H[0, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, 1, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, 1, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, 1, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (10240*x*H[0, 0, 1, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (172000*x*H[0, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (120400*x*H[0, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (68800*x*H[0, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (120400*x*H[0, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (52600*x*H[0, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (48160*x*H[0, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (68800*x*H[0, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (48160*x*H[0, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (27520*x*H[0, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (70400*x*H[0, 0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (49280*x*H[0, 0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (28160*x*H[0, 0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (28920*x*H[0, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8580*x*H[0, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (11568*x*H[0, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (28160*x*H[0, 0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (25376*x*H[0, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (11264*x*H[0, 0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (68800*x*H[0, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (48160*x*H[0, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (27520*x*H[0, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (62160*x*H[0, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (28784*x*H[0, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24864*x*H[0, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (27520*x*H[0, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (16464*x*H[0, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (11008*x*H[0, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (64000*x*H[0, 0, 1, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, 1, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (44800*x*H[0, 0, 1, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (19008*x*H[0, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, 1, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, 1, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, 1, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (10240*x*H[0, 0, 1, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (32800*x*H[0, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (22960*x*H[0, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (13120*x*H[0, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (16800*x*H[0, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (5648*x*H[0, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (13120*x*H[0, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (10656*x*H[0, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (5248*x*H[0, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (25600*x*H[0, 0, 1, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (17920*x*H[0, 0, 1, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (10240*x*H[0, 0, 1, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (20320*x*H[0, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (8320*x*H[0, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8128*x*H[0, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (10240*x*H[0, 0, 1, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (6688*x*H[0, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (4096*x*H[0, 0, 1, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8000*x*H[0, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2320*x*H[0, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (928*x*H[0, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3152*x*H[0, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2720*x*H[0, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1088*x*H[0, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (544*x*H[0, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (688*x*H[0, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[0, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (736*x*H[0, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[0, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (160000*x*H[0, 1, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (112000*x*H[0, 1, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (64000*x*H[0, 1, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (112000*x*H[0, 1, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (49984*x*H[0, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (64000*x*H[0, 1, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (25600*x*H[0, 1, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (112000*x*H[0, 1, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (78400*x*H[0, 1, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (47680*x*H[0, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (17824*x*H[0, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (19072*x*H[0, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (39680*x*H[0, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (17920*x*H[0, 1, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (64000*x*H[0, 1, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (25600*x*H[0, 1, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (20352*x*H[0, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (17920*x*H[0, 1, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (25600*x*H[0, 1, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (17920*x*H[0, 1, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (10240*x*H[0, 1, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (56000*x*H[0, 1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (39200*x*H[0, 1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (22400*x*H[0, 1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (39200*x*H[0, 1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (18320*x*H[0, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (15680*x*H[0, 1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[0, 1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (15680*x*H[0, 1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[0, 1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (28400*x*H[0, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (19880*x*H[0, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (11360*x*H[0, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (3276*x*H[0, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (11360*x*H[0, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (12056*x*H[0, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (4544*x*H[0, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[0, 1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (15680*x*H[0, 1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[0, 1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (18480*x*H[0, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (10096*x*H[0, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (7392*x*H[0, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (8960*x*H[0, 1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (5712*x*H[0, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (3584*x*H[0, 1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (64000*x*H[0, 1, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (25600*x*H[0, 1, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (44800*x*H[0, 1, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (20352*x*H[0, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (17920*x*H[0, 1, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (25600*x*H[0, 1, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (17920*x*H[0, 1, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (10240*x*H[0, 1, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (61600*x*H[0, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (43120*x*H[0, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (24640*x*H[0, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (27360*x*H[0, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (10760*x*H[0, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (10944*x*H[0, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (24640*x*H[0, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (21488*x*H[0, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (9856*x*H[0, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (25600*x*H[0, 1, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (17920*x*H[0, 1, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (10240*x*H[0, 1, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (14560*x*H[0, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (6560*x*H[0, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (5824*x*H[0, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (10240*x*H[0, 1, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (7840*x*H[0, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (4096*x*H[0, 1, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (688*x*H[0, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[0, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (736*x*H[0, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[0, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32000*x*H[0, 1, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 1, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 1, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[0, 1, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (9408*x*H[0, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 1, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 1, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 1, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[0, 1, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (8000*x*H[0, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (4560*x*H[0, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (544*x*H[0, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1824*x*H[0, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2512*x*H[0, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[0, 1, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[0, 1, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[0, 1, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (13280*x*H[0, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (5920*x*H[0, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (5312*x*H[0, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (5120*x*H[0, 1, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2720*x*H[0, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (2048*x*H[0, 1, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (576*x*H[0, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[0, 1, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[0, 1, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[0, 1, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (688*x*H[0, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[0, 1, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2848*x*H[0, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[0, 1, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 1, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, 1, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[0, 1, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, -1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, -1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[1, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[1, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, -1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[1, -1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32000*x*H[1, -1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, -1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, -1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, -1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (9152*x*H[1, -1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, -1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, -1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, -1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, -1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (8800*x*H[1, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (6160*x*H[1, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (3520*x*H[1, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (6160*x*H[1, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[1, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2464*x*H[1, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (3520*x*H[1, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2256*x*H[1, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1408*x*H[1, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, -1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, -1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, -1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5088*x*H[1, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, -1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2816*x*H[1, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[1, -1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (7840*x*H[1, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2112*x*H[1, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[1, -1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4096*x*H[1, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[1, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (768*x*H[1, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[1, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[1, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2880*x*H[1, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1968*x*H[1, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1152*x*H[1, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3744*x*H[1, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1536*x*H[1, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1344*x*H[1, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (800*x*H[1, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (832*x*H[1, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[1, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8000*x*H[1, 0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*x*H[1, 0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2320*x*H[1, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1600*x*H[1, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (928*x*H[1, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3152*x*H[1, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2720*x*H[1, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, 0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1088*x*H[1, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (544*x*H[1, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (688*x*H[1, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (736*x*H[1, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (160000*x*H[1, 0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (112000*x*H[1, 0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (64000*x*H[1, 0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (112000*x*H[1, 0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (50368*x*H[1, 0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (64000*x*H[1, 0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (25600*x*H[1, 0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (112000*x*H[1, 0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (78400*x*H[1, 0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (45760*x*H[1, 0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (17368*x*H[1, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (18304*x*H[1, 0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (40400*x*H[1, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (17920*x*H[1, 0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (64000*x*H[1, 0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (25600*x*H[1, 0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (21024*x*H[1, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (17920*x*H[1, 0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (25600*x*H[1, 0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (17920*x*H[1, 0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (10240*x*H[1, 0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (44000*x*H[1, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (30800*x*H[1, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (17600*x*H[1, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (30800*x*H[1, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (15128*x*H[1, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (12320*x*H[1, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (17600*x*H[1, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (12320*x*H[1, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (7040*x*H[1, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (30800*x*H[1, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (21560*x*H[1, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (12320*x*H[1, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (5680*x*H[1, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (3864*x*H[1, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2272*x*H[1, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (12320*x*H[1, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (13472*x*H[1, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (4928*x*H[1, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (17600*x*H[1, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (12320*x*H[1, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (7040*x*H[1, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (11280*x*H[1, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (7120*x*H[1, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4512*x*H[1, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (7040*x*H[1, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (5136*x*H[1, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2816*x*H[1, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (64000*x*H[1, 0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (25600*x*H[1, 0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (44800*x*H[1, 0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (21024*x*H[1, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (17920*x*H[1, 0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (25600*x*H[1, 0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (17920*x*H[1, 0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (10240*x*H[1, 0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (64000*x*H[1, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (44800*x*H[1, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (25600*x*H[1, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (25440*x*H[1, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (10400*x*H[1, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (10176*x*H[1, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (25600*x*H[1, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (23360*x*H[1, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (10240*x*H[1, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (25600*x*H[1, 0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (17920*x*H[1, 0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (10240*x*H[1, 0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (14080*x*H[1, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (7232*x*H[1, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (5632*x*H[1, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (10240*x*H[1, 0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (7936*x*H[1, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (4096*x*H[1, 0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (688*x*H[1, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (736*x*H[1, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (56000*x*H[1, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (39200*x*H[1, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (39200*x*H[1, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (16848*x*H[1, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (15680*x*H[1, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (15680*x*H[1, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (15680*x*H[1, 0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (10560*x*H[1, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2704*x*H[1, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (4224*x*H[1, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (7648*x*H[1, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (3584*x*H[1, 0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (15680*x*H[1, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (20480*x*H[1, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (9184*x*H[1, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8192*x*H[1, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (5312*x*H[1, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (3584*x*H[1, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (11200*x*H[1, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (7840*x*H[1, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (3840*x*H[1, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1888*x*H[1, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1536*x*H[1, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (4288*x*H[1, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1792*x*H[1, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[1, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[1, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2880*x*H[1, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1968*x*H[1, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1152*x*H[1, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3744*x*H[1, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1536*x*H[1, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1344*x*H[1, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (800*x*H[1, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (832*x*H[1, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (688*x*H[1, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (736*x*H[1, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (48000*x*H[1, 1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (33600*x*H[1, 1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (19200*x*H[1, 1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (33600*x*H[1, 1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (13728*x*H[1, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (13440*x*H[1, 1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (19200*x*H[1, 1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (13440*x*H[1, 1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (7680*x*H[1, 1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (14400*x*H[1, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (10080*x*H[1, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (5760*x*H[1, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (9840*x*H[1, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1944*x*H[1, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (3936*x*H[1, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (5760*x*H[1, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3776*x*H[1, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (2304*x*H[1, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (19200*x*H[1, 1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (13440*x*H[1, 1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (7680*x*H[1, 1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (18720*x*H[1, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (7360*x*H[1, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (7488*x*H[1, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (7680*x*H[1, 1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (4320*x*H[1, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (3072*x*H[1, 1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[1, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (6720*x*H[1, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (3088*x*H[1, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2688*x*H[1, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (5728*x*H[1, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1216*x*H[1, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (800*x*H[1, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (832*x*H[1, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (4000*x*H[1, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (2704*x*H[1, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (4928*x*H[1, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[1, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (4160*x*H[1, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1792*x*H[1, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1664*x*H[1, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (832*x*H[1, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1024*x*H[1, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[1, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2)), 
 J3[x] -> -15/2 + 1/(6*Ep^3) + 1/(2*Ep^2) + (35*z2)/4 + 
   (32*x*z2^2)/(5*(-1 + x^2)) + (1/6 + (9*z2)/4)/Ep + (31*z3)/6 - 
   (2*(1 + x^2)*z2*H[0, x])/(-1 + x^2) + (1 + (4*x*z2)/(-1 + x^2))*
    H[0, 0, x] + (8*x*z2*H[1, 0, x])/(-1 + x^2) + 
   ((1 + 3*x^2)*H[0, 0, 0, x])/(1 - x^2) - 2*H[1, 0, 0, x] + 
   (6*x*H[0, 0, 0, 0, x])/(-1 + x^2) + (4*x*H[0, 1, 0, 0, x])/(-1 + x^2) + 
   (8*x*H[1, 0, 0, 0, x])/(-1 + x^2) + 
   Ep*(-359/6 + (81*z2)/4 + ((-1667 + 512*x + 3203*x^2)*z2^2)/
      (80*(-1 + x^2)) + (33/2 + (4*x*z2)/(-1 + x^2))*z3 + 
     (42*x*z5)/(-1 + x^2) + (64*x*z2^2*H[-1, x])/(5*(-1 + x^2)) + 
     (((7 + 4*x + 9*x^2)*z2)/(1 - x^2) + (8*x*z2^2)/(5*(-1 + x^2)) + 
       ((-1 + 9*x^2)*z3)/(-1 + x^2))*H[0, x] + 
     ((192*x*z2^2)/(5 - 5*x^2) + 10*z3)*H[1, x] - 
     (4*(1 + x^2)*z2*H[-1, 0, x])/(-1 + x^2) + 
     (9 + ((-1 + 4*x + 17*x^2)*z2)/(-1 + x^2) - (18*x*z3)/(-1 + x^2))*
      H[0, 0, x] - (20*x*z3*H[0, 1, x])/(-1 + x^2) + 
     ((2*(3 + 4*x + 5*x^2)*z2)/(-1 + x^2) - (16*x*z3)/(-1 + x^2))*
      H[1, 0, x] + (8*x*z2*H[-1, 0, 0, x])/(-1 + x^2) + 
     (16*x*z2*H[-1, 1, 0, x])/(-1 + x^2) + (-10 + (8*x*z2)/(-1 + x^2))*
      H[0, -1, 0, x] + ((9 + 4*x + 7*x^2)/(1 - x^2) - (6*x*z2)/(-1 + x^2))*
      H[0, 0, 0, x] + (4 - (28*x*z2)/(-1 + x^2))*H[0, 1, 0, x] + 
     (16*x*z2*H[1, -1, 0, x])/(-1 + x^2) + (-12 - (32*x*z2)/(-1 + x^2))*
      H[1, 0, 0, x] - (32*x*z2*H[1, 1, 0, x])/(-1 + x^2) - 
     (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + 
     (10*(1 + 3*x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - 
     (2*(3 - 3*x + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2) - 
     (4*(1 + 3*x^2)*H[0, 0, 1, 0, x])/(-1 + x^2) + 
     (2*(3 + 2*x + 5*x^2)*H[0, 1, 0, 0, x])/(-1 + x^2) + 
     20*H[1, 0, -1, 0, x] - (4*(-5 - 2*x + x^2)*H[1, 0, 0, 0, x])/
      (-1 + x^2) - 8*H[1, 0, 1, 0, x] + 4*H[1, 1, 0, 0, x] + 
     (12*x*H[-1, 0, 0, 0, 0, x])/(-1 + x^2) + (8*x*H[-1, 0, 1, 0, 0, x])/
      (-1 + x^2) + (16*x*H[-1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*x*H[0, -1, 0, 0, 0, x])/(-1 + x^2) - (60*x*H[0, 0, 0, -1, 0, x])/
      (-1 + x^2) + (30*x*H[0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (24*x*H[0, 0, 0, 1, 0, x])/(-1 + x^2) - (24*x*H[0, 0, 1, 0, 0, x])/
      (-1 + x^2) - (40*x*H[0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 1, 0, 1, 0, x])/(-1 + x^2) - (8*x*H[0, 1, 1, 0, 0, x])/
      (-1 + x^2) + (16*x*H[1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[1, 0, 0, -1, 0, x])/(-1 + x^2) + (16*x*H[1, 0, 0, 0, 0, x])/
      (-1 + x^2) + (32*x*H[1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (32*x*H[1, 0, 1, 0, 0, x])/(-1 + x^2) - (32*x*H[1, 1, 0, 0, 0, x])/
      (-1 + x^2)) + Ep^2*(-679/2 + (35*z2)/4 + 
     ((-6481 + 1024*x + 12625*x^2)*z2^2)/(80*(-1 + x^2)) + 
     (4502*x*z2^3)/(35*(-1 + x^2)) + 
     (85/6 + ((99 - 16*x - 99*x^2)*z2)/(4 - 4*x^2))*z3 + 
     (51*x*z3^2)/(-1 + x^2) + ((-1679 + 420*x + 1519*x^2)*z5)/
      (10*(-1 + x^2)) + ((32*(3 + 2*x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (8*x*z2*z3)/(-1 + x^2) + (84*x*z5)/(-1 + x^2))*H[-1, x] + 
     (((11 + 36*x + 29*x^2)*z2)/(1 - x^2) + ((185 - 16*x + 839*x^2)*z2^2)/
        (10 - 10*x^2) + ((2*(7 + 4*x + 9*x^2))/(-1 + x^2) + 
         (22*x*z2)/(-1 + x^2))*z3 + (78*x*z5)/(-1 + x^2))*H[0, x] + 
     (((185 + 192*x + 135*x^2)*z2^2)/(5 - 5*x^2) + 60*z3 + 
       (32*x*z5)/(-1 + x^2))*H[1, x] + (128*x*z2^2*H[-1, -1, x])/
      (5*(-1 + x^2)) + ((-8*(2 + x + 2*x^2)*z2)/(-1 + x^2) + 
       (16*x*z2^2)/(5*(-1 + x^2)) + (8*(1 + x^2)*z3)/(-1 + x^2))*
      H[-1, 0, x] + (384*x*z2^2*H[-1, 1, x])/(5 - 5*x^2) + 
     (10*z2 + (256*x*z2^2)/(5 - 5*x^2))*H[0, -1, x] + 
     (55 + ((1 - 24*x - 129*x^2)*z2)/(2 - 2*x^2) + 
       (127*x*z2^2)/(5*(-1 + x^2)) + ((17 - 18*x + 31*x^2)*z3)/(-1 + x^2))*
      H[0, 0, x] + (-4*z2 + (462*x*z2^2)/(5*(-1 + x^2)) - 
       (10*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*H[0, 1, x] + 
     (384*x*z2^2*H[1, -1, x])/(5 - 5*x^2) + 
     ((4*(5 + 2*x + 11*x^2)*z2)/(-1 + x^2) + (1024*x*z2^2)/(5*(-1 + x^2)) + 
       (2*(-31 - 8*x + 15*x^2)*z3)/(-1 + x^2))*H[1, 0, x] + 
     ((128*x*z2^2)/(-1 + x^2) - 20*z3)*H[1, 1, x] - 
     (8*(1 + x^2)*z2*H[-1, -1, 0, x])/(-1 + x^2) + 
     ((8*(2 + x + 2*x^2)*z2)/(-1 + x^2) - (36*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, x] - (40*x*z3*H[-1, 0, 1, x])/(-1 + x^2) + 
     ((16*(1 + x + x^2)*z2)/(-1 + x^2) - (32*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, x] + (-90 + (4*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (16*x*z3)/(-1 + x^2))*H[0, -1, 0, x] - 
     (10*(1 + 3*x^2)*z2*H[0, 0, -1, x])/(-1 + x^2) + 
     ((-55 - 36*x + 15*x^2)/(-1 + x^2) + ((5 - 12*x - 97*x^2)*z2)/
        (2*(-1 + x^2)) - (108*x*z3)/(-1 + x^2))*H[0, 0, 0, x] + 
     ((4*(1 + 3*x^2)*z2)/(-1 + x^2) + (120*x*z3)/(-1 + x^2))*H[0, 0, 1, x] + 
     (36 + ((2 - 28*x - 58*x^2)*z2)/(-1 + x^2) - (44*x*z3)/(-1 + x^2))*
      H[0, 1, 0, x] + (40*x*z3*H[0, 1, 1, x])/(-1 + x^2) + 
     ((16*(1 + x + x^2)*z2)/(-1 + x^2) - (32*x*z3)/(-1 + x^2))*
      H[1, -1, 0, x] - 20*z2*H[1, 0, -1, x] + 
     (-56 + ((37 + 32*x + 19*x^2)*z2)/(1 - x^2) - (96*x*z3)/(-1 + x^2))*
      H[1, 0, 0, x] + (8*z2 + (160*x*z3)/(-1 + x^2))*H[1, 0, 1, x] + 
     ((-4*(5 + 8*x + 7*x^2)*z2)/(-1 + x^2) + (64*x*z3)/(-1 + x^2))*
      H[1, 1, 0, x] + (16*x*z2*H[-1, -1, 0, 0, x])/(-1 + x^2) + 
     (32*x*z2*H[-1, -1, 1, 0, x])/(-1 + x^2) + (16*x*z2*H[-1, 0, -1, 0, x])/
      (-1 + x^2) + ((-8*(2 + x + 2*x^2))/(-1 + x^2) - (12*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, x] - (56*x*z2*H[-1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*x*z2*H[-1, 1, -1, 0, x])/(-1 + x^2) - (64*x*z2*H[-1, 1, 0, 0, x])/
      (-1 + x^2) - (64*x*z2*H[-1, 1, 1, 0, x])/(-1 + x^2) + 
     (100 + (16*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, x] + 
     (-70 - (40*x*z2)/(-1 + x^2))*H[0, -1, 0, 0, x] + 
     (-40 - (48*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, x] + 
     (10*(9 + 4*x + 7*x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + 
     (60*x*z2*H[0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-43 - 14*x + 11*x^2)/(-1 + x^2) - (17*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, x] - (24*x*z2*H[0, 0, 0, 1, x])/(-1 + x^2) + 
     ((-4*(9 + 4*x + 7*x^2))/(-1 + x^2) + (32*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, x] + (-40 - (48*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, x] + 
     (40*x*z2*H[0, 1, 0, -1, x])/(-1 + x^2) + 
     ((4*(-2 + 3*x + 18*x^2))/(-1 + x^2) + (70*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, x] - (16*x*z2*H[0, 1, 0, 1, x])/(-1 + x^2) + 
     (16 + (88*x*z2)/(-1 + x^2))*H[0, 1, 1, 0, x] + 
     (32*x*z2*H[1, -1, -1, 0, x])/(-1 + x^2) - (64*x*z2*H[1, -1, 0, 0, x])/
      (-1 + x^2) - (64*x*z2*H[1, -1, 1, 0, x])/(-1 + x^2) + 
     (120 - (48*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, x] + 
     (80*x*z2*H[1, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(13 + x - 5*x^2))/(-1 + x^2) + (92*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, x] - (32*x*z2*H[1, 0, 0, 1, x])/(-1 + x^2) + 
     (-48 + (112*x*z2)/(-1 + x^2))*H[1, 0, 1, 0, x] - 
     (64*x*z2*H[1, 1, -1, 0, x])/(-1 + x^2) + (24 + (112*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, x] + (96*x*z2*H[1, 1, 1, 0, x])/(-1 + x^2) - 
     (8*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (40*(1 + x^2)*H[-1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (8*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (16*(1 + x + x^2)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (4*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (100*(1 + 3*x^2)*H[0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (70*(1 + 3*x^2)*H[0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (40*(1 + 3*x^2)*H[0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (20*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((-25 + 30*x - 37*x^2)*H[0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (8*(3 - 3*x + x^2)*H[0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (40*(1 + 3*x^2)*H[0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (16*(1 + 3*x^2)*H[0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (20*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(11 + 3*x^2)*H[0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (4*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (16*(1 + x + x^2)*H[1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     200*H[1, 0, -1, -1, 0, x] + 140*H[1, 0, -1, 0, 0, x] + 
     80*H[1, 0, -1, 1, 0, x] + (40*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, x])/
      (-1 + x^2) + ((72 + 16*x - 28*x^2)*H[1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     80*H[1, 0, 1, -1, 0, x] - (8*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 0, x])/
      (-1 + x^2) - 32*H[1, 0, 1, 1, 0, x] - 40*H[1, 1, 0, -1, 0, x] - 
     (16*(3 + 2*x)*H[1, 1, 0, 0, 0, x])/(-1 + x^2) + 16*H[1, 1, 0, 1, 0, x] - 
     8*H[1, 1, 1, 0, 0, x] + (24*x*H[-1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (120*x*H[-1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (60*x*H[-1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (48*x*H[-1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (48*x*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[-1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (16*x*H[-1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*x*H[0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (40*x*H[0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (48*x*H[0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (600*x*H[0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (420*x*H[0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (240*x*H[0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (300*x*H[0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (120*x*H[0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (120*x*H[0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (196*x*H[0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (240*x*H[0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (136*x*H[0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + (48*x*H[0, 0, 1, 1, 0, 0, x])/
      (-1 + x^2) - (48*x*H[0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (400*x*H[0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*x*H[0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*x*H[0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (208*x*H[0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (80*x*H[0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - (32*x*H[0, 1, 1, 0, 1, 0, x])/
      (-1 + x^2) + (16*x*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (48*x*H[1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*x*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (124*x*H[1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (344*x*H[1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (112*x*H[1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*H[1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (88*x*H[1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (112*x*H[1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2)) + 
   Ep^3*(-10079/6 - (951*z2)/4 + ((-14987 + 8192*x + 30347*x^2)*z2^2)/
      (80*(-1 + x^2)) + ((-934255 + 432192*x + 2673391*x^2)*z2^3)/
      (3360*(-1 + x^2)) + (-355/2 + ((443 + 16*x - 443*x^2)*z2)/(4 - 4*x^2) + 
       (659*x*z2^2)/(5*(-1 + x^2)))*z3 + ((721 - 612*x + 239*x^2)*z3^2)/
      (12 - 12*x^2) + ((6147 + 580*x - 5507*x^2)/(10 - 10*x^2) + 
       (285*x*z2)/(-1 + x^2))*z5 + (2040*x*z7)/(-1 + x^2) + 
     ((128*(3 + x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + (9004*x*z2^3)/
        (35*(-1 + x^2)) + (8*x*z2*z3)/(-1 + x^2) + (102*x*z3^2)/(-1 + x^2) - 
       (4*(4 - 21*x + 4*x^2)*z5)/(-1 + x^2))*H[-1, x] + 
     ((-5*(-7 + 44*x + 15*x^2)*z2)/(-1 + x^2) - 
       (8*(40 + 65*x + 216*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (5003*x*z2^3)/(35*(-1 + x^2)) + ((8*(19 + 9*x - 9*x^2))/(-1 + x^2) + 
         ((73 - 44*x + 127*x^2)*z2)/(2 - 2*x^2))*z3 + 
       (213*x*z3^2)/(-1 + x^2) + ((-111 + 78*x + 145*x^2)*z5)/(-1 + x^2))*
      H[0, x] + (((790 + 128*x + 490*x^2)*z2^2)/(5 - 5*x^2) + 
       (5176*x*z2^3)/(5 - 5*x^2) + (280 + ((35 - 27*x^2)*z2)/(-1 + x^2))*z3 + 
       (160*x*z3^2)/(-1 + x^2) + (4*(-19 + 8*x + 56*x^2)*z5)/(-1 + x^2))*
      H[1, x] + ((64*(3 + 2*x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (16*x*z2*z3)/(-1 + x^2) + (168*x*z5)/(-1 + x^2))*H[-1, -1, x] + 
     ((-8*(5 + 9*x + 5*x^2)*z2)/(-1 + x^2) + ((512 - 16*x + 512*x^2)*z2^2)/
        (5 - 5*x^2) + ((16*(2 + x + 2*x^2))/(-1 + x^2) + 
         (44*x*z2)/(-1 + x^2))*z3 + (156*x*z5)/(-1 + x^2))*H[-1, 0, x] + 
     ((-64*(5 + 6*x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + (64*x*z5)/(-1 + x^2))*
      H[-1, 1, x] + (90*z2 - (32*(-3 + 8*x + 19*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (280 - (8*x*z2)/(-1 + x^2))*z3 - (52*x*z5)/(-1 + x^2))*H[0, -1, x] + 
     (285 + ((43 + 200*x + 277*x^2)*z2)/(2*(-1 + x^2)) + 
       ((-85 + 254*x + 4277*x^2)*z2^2)/(10*(-1 + x^2)) + 
       ((133 + 66*x + 59*x^2)/(-1 + x^2) + (113*x*z2)/(-1 + x^2))*z3 - 
       (156*x*z5)/(-1 + x^2))*H[0, 0, x] + 
     (-36*z2 + ((235 - 462*x - 803*x^2)*z2^2)/(5 - 5*x^2) + 
       ((-4*(-3 + 15*x + 83*x^2))/(-1 + x^2) + (54*x*z2)/(-1 + x^2))*z3 - 
       (480*x*z5)/(-1 + x^2))*H[0, 1, x] + 
     ((-64*(5 + 6*x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + (64*x*z5)/(-1 + x^2))*
      H[1, -1, x] + ((8*(3 + 7*x + 17*x^2)*z2)/(-1 + x^2) + 
       ((907 + 1024*x + 1157*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((4*(-85 - 4*x + 53*x^2))/(-1 + x^2) + (200*x*z2)/(-1 + x^2))*z3 - 
       (68*x*z5)/(-1 + x^2))*H[1, 0, x] + 
     ((2*(249 + 320*x + 199*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (-120 - (16*x*z2)/(-1 + x^2))*z3 - (296*x*z5)/(-1 + x^2))*H[1, 1, x] + 
     (256*x*z2^2*H[-1, -1, -1, x])/(5*(-1 + x^2)) + 
     ((-16*(2 + x + 2*x^2)*z2)/(-1 + x^2) + (32*x*z2^2)/(5*(-1 + x^2)) + 
       (16*(1 + x^2)*z3)/(-1 + x^2))*H[-1, -1, 0, x] + 
     (768*x*z2^2*H[-1, -1, 1, x])/(5 - 5*x^2) + (512*x*z2^2*H[-1, 0, -1, x])/
      (5 - 5*x^2) + ((8*(8 + 3*x + 8*x^2)*z2)/(-1 + x^2) + 
       (254*x*z2^2)/(5*(-1 + x^2)) + (12*(4 - 3*x + 4*x^2)*z3)/(-1 + x^2))*
      H[-1, 0, 0, x] + ((924*x*z2^2)/(5*(-1 + x^2)) - (40*(2 + x + 2*x^2)*z3)/
        (-1 + x^2))*H[-1, 0, 1, x] + (768*x*z2^2*H[-1, 1, -1, x])/
      (5 - 5*x^2) + ((16*(4 + x + 4*x^2)*z2)/(-1 + x^2) + 
       (2048*x*z2^2)/(5*(-1 + x^2)) - (32*(1 + x + x^2)*z3)/(-1 + x^2))*
      H[-1, 1, 0, x] + (256*x*z2^2*H[-1, 1, 1, x])/(-1 + x^2) + 
     (-100*z2 + (512*x*z2^2)/(5 - 5*x^2))*H[0, -1, -1, x] + 
     (-550 + ((-71 + 16*x + 167*x^2)*z2)/(-1 + x^2) + 
       (1008*x*z2^2)/(5*(-1 + x^2)) - (8*(-1 + 2*x + 7*x^2)*z3)/(-1 + x^2))*
      H[0, -1, 0, x] + (40*z2 + (1024*x*z2^2)/(5*(-1 + x^2)))*
      H[0, -1, 1, x] + ((-10*(9 + 4*x + 7*x^2)*z2)/(-1 + x^2) + 
       (64*x*z2^2)/(5*(-1 + x^2)) - (280*(1 + 3*x^2)*z3)/(-1 + x^2))*
      H[0, 0, -1, x] + ((5*(-57 - 44*x + 49*x^2))/(-1 + x^2) + 
       ((43 - 80*x - 411*x^2)*z2)/(2*(-1 + x^2)) + (292*x*z2^2)/(5 - 5*x^2) + 
       (2*(41 - 54*x + 24*x^2)*z3)/(-1 + x^2))*H[0, 0, 0, x] + 
     ((4*(9 + 4*x + 7*x^2)*z2)/(-1 + x^2) + (108*x*z2^2)/(5*(-1 + x^2)) + 
       (2*(51 + 60*x + 323*x^2)*z3)/(-1 + x^2))*H[0, 0, 1, x] + 
     (40*z2 + (1024*x*z2^2)/(5*(-1 + x^2)))*H[0, 1, -1, x] + 
     (220 + ((34 - 28*x - 258*x^2)*z2)/(-1 + x^2) + 
       (3338*x*z2^2)/(5 - 5*x^2) - (2*(77 + 22*x + 67*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 0, x] + (-16*z2 + (1436*x*z2^2)/(5 - 5*x^2) + 
       (20*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*H[0, 1, 1, x] + 
     (768*x*z2^2*H[1, -1, -1, x])/(5 - 5*x^2) + 
     ((16*(4 + x + 4*x^2)*z2)/(-1 + x^2) + (2048*x*z2^2)/(5*(-1 + x^2)) - 
       (32*(1 + x + x^2)*z3)/(-1 + x^2))*H[1, -1, 0, x] + 
     (256*x*z2^2*H[1, -1, 1, x])/(-1 + x^2) + 
     (-120*z2 + (1024*x*z2^2)/(5*(-1 + x^2)) - 560*z3)*H[1, 0, -1, x] + 
     (-240 - (2*(83 + 12*x + 29*x^2)*z2)/(-1 + x^2) + 
       (4192*x*z2^2)/(5 - 5*x^2) + ((-290 - 96*x + 62*x^2)*z3)/(-1 + x^2))*
      H[1, 0, 0, x] + (48*z2 + (1136*x*z2^2)/(5 - 5*x^2) + 
       (8*(-13 + 20*x + 48*x^2)*z3)/(-1 + x^2))*H[1, 0, 1, x] + 
     (256*x*z2^2*H[1, 1, -1, x])/(-1 + x^2) + 
     ((-8*(9 + 2*x + 15*x^2)*z2)/(-1 + x^2) + (4128*x*z2^2)/(5 - 5*x^2) + 
       ((140 + 64*x - 44*x^2)*z3)/(-1 + x^2))*H[1, 1, 0, x] + 
     ((1792*x*z2^2)/(5 - 5*x^2) + 40*z3)*H[1, 1, 1, x] - 
     (16*(1 + x^2)*z2*H[-1, -1, -1, 0, x])/(-1 + x^2) + 
     ((16*(2 + x + 2*x^2)*z2)/(-1 + x^2) - (72*x*z3)/(-1 + x^2))*
      H[-1, -1, 0, 0, x] - (80*x*z3*H[-1, -1, 0, 1, x])/(-1 + x^2) + 
     ((32*(1 + x + x^2)*z2)/(-1 + x^2) - (64*x*z3)/(-1 + x^2))*
      H[-1, -1, 1, 0, x] + ((8*(3 + 2*x + 3*x^2)*z2)/(-1 + x^2) - 
       (32*x*z3)/(-1 + x^2))*H[-1, 0, -1, 0, x] - 
     (40*(1 + x^2)*z2*H[-1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-8*(5 + 9*x + 5*x^2))/(-1 + x^2) - (2*(23 + 6*x + 23*x^2)*z2)/
        (-1 + x^2) - (216*x*z3)/(-1 + x^2))*H[-1, 0, 0, 0, x] + 
     ((16*(1 + x^2)*z2)/(-1 + x^2) + (240*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 1, x] + ((-56*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (88*x*z3)/(-1 + x^2))*H[-1, 0, 1, 0, x] + (80*x*z3*H[-1, 0, 1, 1, x])/
      (-1 + x^2) + ((32*(1 + x + x^2)*z2)/(-1 + x^2) - (64*x*z3)/(-1 + x^2))*
      H[-1, 1, -1, 0, x] + ((-8*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (192*x*z3)/(-1 + x^2))*H[-1, 1, 0, 0, x] + 
     (320*x*z3*H[-1, 1, 0, 1, x])/(-1 + x^2) + 
     ((-16*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (128*x*z3)/(-1 + x^2))*
      H[-1, 1, 1, 0, x] + (900 + (8*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (32*x*z3)/(-1 + x^2))*H[0, -1, -1, 0, x] + 
     (-630 - (8*(-2 + 5*x + 13*x^2)*z2)/(-1 + x^2) - (60*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, x] + (200*x*z3*H[0, -1, 0, 1, x])/(-1 + x^2) + 
     (-360 - (16*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + (96*x*z3)/(-1 + x^2))*
      H[0, -1, 1, 0, x] + (100*(1 + 3*x^2)*z2*H[0, 0, -1, -1, x])/
      (-1 + x^2) + ((550 + 360*x - 150*x^2)/(-1 + x^2) + 
       ((59 + 257*x^2)*z2)/(1 - x^2))*H[0, 0, -1, 0, x] - 
     (40*(1 + 3*x^2)*z2*H[0, 0, -1, 1, x])/(-1 + x^2) + 
     ((-20*(3 - 3*x + x^2)*z2)/(-1 + x^2) + (1680*x*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, x] + ((-231 - 138*x + 151*x^2)/(-1 + x^2) + 
       ((14 - 17*x + 224*x^2)*z2)/(-1 + x^2) - (408*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 0, x] + ((8*(3 - 3*x + x^2)*z2)/(-1 + x^2) - 
       (812*x*z3)/(-1 + x^2))*H[0, 0, 0, 1, x] - 
     (40*(1 + 3*x^2)*z2*H[0, 0, 1, -1, x])/(-1 + x^2) + 
     ((4*(-55 - 36*x + 15*x^2))/(-1 + x^2) + (4*(7 + 8*x + 68*x^2)*z2)/
        (-1 + x^2) + (536*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, x] + 
     ((16*(1 + 3*x^2)*z2)/(-1 + x^2) - (240*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 1, x] + (-360 - (16*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + 
       (96*x*z3)/(-1 + x^2))*H[0, 1, -1, 0, x] + 
     ((20*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + (1120*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, x] + ((4*(-57 + 25*x + 97*x^2))/(-1 + x^2) + 
       ((-55 + 70*x + 119*x^2)*z2)/(-1 + x^2) - (28*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 0, x] + ((-8*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - 
       (928*x*z3)/(-1 + x^2))*H[0, 1, 0, 1, x] + 
     (144 + (4*(-3 + 22*x + 39*x^2)*z2)/(-1 + x^2) + (24*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, x] - (80*x*z3*H[0, 1, 1, 1, x])/(-1 + x^2) + 
     ((32*(1 + x + x^2)*z2)/(-1 + x^2) - (64*x*z3)/(-1 + x^2))*
      H[1, -1, -1, 0, x] + ((-8*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (192*x*z3)/(-1 + x^2))*H[1, -1, 0, 0, x] + 
     (320*x*z3*H[1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-16*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (128*x*z3)/(-1 + x^2))*
      H[1, -1, 1, 0, x] + 200*z2*H[1, 0, -1, -1, x] + 
     (560 - (2*(-35 + 24*x + 75*x^2)*z2)/(-1 + x^2) + (96*x*z3)/(-1 + x^2))*
      H[1, 0, -1, 0, x] - 80*z2*H[1, 0, -1, 1, x] + 
     ((-40*(-5 - 2*x + x^2)*z2)/(-1 + x^2) + (2240*x*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, x] + ((8*(52 + 7*x - 32*x^2))/(-1 + x^2) + 
       (2*(27 + 46*x + 59*x^2)*z2)/(-1 + x^2) - (260*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, x] + ((16*(-5 - 2*x + x^2)*z2)/(-1 + x^2) - 
       (1496*x*z3)/(-1 + x^2))*H[1, 0, 0, 1, x] - 80*z2*H[1, 0, 1, -1, x] + 
     (-224 + (4*(9 + 28*x + 33*x^2)*z2)/(-1 + x^2) + (576*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, x] + (32*z2 - (320*x*z3)/(-1 + x^2))*H[1, 0, 1, 1, x] + 
     ((-16*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (128*x*z3)/(-1 + x^2))*
      H[1, 1, -1, 0, x] + 40*z2*H[1, 1, 0, -1, x] + 
     (112 + (2*(49 + 56*x + 31*x^2)*z2)/(-1 + x^2) + (456*x*z3)/(-1 + x^2))*
      H[1, 1, 0, 0, x] + (-16*z2 - (560*x*z3)/(-1 + x^2))*H[1, 1, 0, 1, x] + 
     ((8*(7 + 12*x + 9*x^2)*z2)/(-1 + x^2) - (192*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, x] + (32*x*z2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (32*x*z2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     ((-16*(2 + x + 2*x^2))/(-1 + x^2) - (24*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, x] - (112*x*z2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*x*z2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (80*x*z2*H[-1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(2 + x + 2*x^2)*H[-1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (120*x*z2*H[-1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-4*(8 + 7*x + 8*x^2))/(-1 + x^2) - (34*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, x] - (48*x*z2*H[-1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     ((-32*(2 + x + 2*x^2))/(-1 + x^2) + (64*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, 0, x] - (96*x*z2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (80*x*z2*H[-1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(8 + 3*x + 8*x^2))/(-1 + x^2) + (140*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, x] - (32*x*z2*H[-1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (176*x*z2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(4 + x + 4*x^2))/(-1 + x^2) + (184*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, x] - (64*x*z2*H[-1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (224*x*z2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[-1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (-1000 + (32*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 0, x] + 
     (700 - (80*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, 0, x] + 
     (400 - (96*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 0, x] + 
     (700 - (64*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 0, x] + 
     (80*x*z2*H[0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((294 + 16*x - 198*x^2)/(-1 + x^2) + (104*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, x] - (32*x*z2*H[0, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (-280 + (168*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, 0, x] + 
     (400 - (96*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 0, x] + 
     (-280 + (176*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, 0, x] + 
     (-160 + (160*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 0, x] - 
     (100*(9 + 4*x + 7*x^2)*H[0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     ((70*(9 + 4*x + 7*x^2))/(-1 + x^2) + (8*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, 0, x] + ((40*(9 + 4*x + 7*x^2))/(-1 + x^2) + 
       (16*x*z2)/(-1 + x^2))*H[0, 0, -1, 1, 0, x] - 
     (600*x*z2*H[0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((430 + 140*x - 110*x^2)/(-1 + x^2) + (338*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 0, x] + (240*x*z2*H[0, 0, 0, -1, 1, x])/(-1 + x^2) + 
     (300*x*z2*H[0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((165 + 92*x + 83*x^2)/(1 - x^2) - (75*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, 0, x] - (120*x*z2*H[0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (240*x*z2*H[0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((4*(-43 - 14*x + 11*x^2))/(-1 + x^2) - (184*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 0, x] - (96*x*z2*H[0, 0, 0, 1, 1, x])/(-1 + x^2) + 
     ((40*(9 + 4*x + 7*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, 0, x] - (240*x*z2*H[0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-4*(72 + 37*x + 100*x^2))/(-1 + x^2) + (76*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 0, x] + (96*x*z2*H[0, 0, 1, 0, 1, x])/(-1 + x^2) + 
     ((-16*(9 + 4*x + 7*x^2))/(-1 + x^2) - (80*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, 0, x] + (400 - (96*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, 0, x] + (-280 + (176*x*z2)/(-1 + x^2))*
      H[0, 1, -1, 0, 0, x] + (-160 + (160*x*z2)/(-1 + x^2))*
      H[0, 1, -1, 1, 0, x] - (400*x*z2*H[0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-40*(-2 + 3*x + 18*x^2))/(-1 + x^2) + (348*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 0, x] + (160*x*z2*H[0, 1, 0, -1, 1, x])/(-1 + x^2) + 
     ((28*(1 + 2*x + 7*x^2))/(-1 + x^2) - (328*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 0, x] + (160*x*z2*H[0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((16*(-2 + 3*x + 18*x^2))/(-1 + x^2) - (376*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 0, x] - (64*x*z2*H[0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (-160 + (160*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 0, x] - 
     (80*x*z2*H[0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(-19 - 3*x + 3*x^2))/(-1 + x^2) - (236*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, x] + (32*x*z2*H[0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (64 - (240*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, 0, x] + 
     (64*x*z2*H[1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (96*x*z2*H[1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(4 + x + 4*x^2))/(-1 + x^2) + (184*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, x] - (64*x*z2*H[1, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (224*x*z2*H[1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (-1200 - (96*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 0, x] + 
     (840 + (176*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, 0, x] + 
     (480 + (160*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 0, x] - 
     (800*x*z2*H[1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((80*(-13 - x + 5*x^2))/(-1 + x^2) + (632*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, x] + (320*x*z2*H[1, 0, 0, -1, 1, x])/(-1 + x^2) + 
     (160*x*z2*H[1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(97 + 7*x - 53*x^2))/(-1 + x^2) - (476*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 0, x] - (64*x*z2*H[1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (320*x*z2*H[1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(13 + x - 5*x^2))/(-1 + x^2) - (600*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, x] - (128*x*z2*H[1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (480 + (160*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 0, x] - 
     (320*x*z2*H[1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-8*(-31 + 3*x + 59*x^2))/(-1 + x^2) - (128*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, x] + (128*x*z2*H[1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (-192 - (288*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, 0, x] - 
     (128*x*z2*H[1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (224*x*z2*H[1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (192*x*z2*H[1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (-240 + (160*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 0, x] - 
     (320*x*z2*H[1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(-15 - x + 3*x^2))/(-1 + x^2) - (344*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 0, x] + (128*x*z2*H[1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (96 - (336*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, 0, x] + 
     (192*x*z2*H[1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (-48 - (320*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, 0, x] - 
     (256*x*z2*H[1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (16*(1 + x^2)*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (80*(1 + x^2)*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(2 - 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(1 + x^2)*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(1 + x + x^2)*H[-1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(3 + 2*x + 3*x^2)*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (400*(1 + x^2)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(1 + x^2)*H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(1 + x^2)*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((-62 + 60*x - 62*x^2)*H[-1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(1 + x^2)*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (4*(43 + 12*x + 43*x^2)*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(1 + x^2)*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (80*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (56*(1 + x^2)*H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(1 + x + x^2)*H[-1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*(1 + x + x^2)*H[-1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(11 + 8*x + 11*x^2)*H[-1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[-1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (8*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (16*(3 + 4*x + 3*x^2)*H[-1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(-1 + 2*x + 7*x^2)*H[0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (40*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(-2 + x + 17*x^2)*H[0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (8*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (16*(-1 + 3*x + 6*x^2)*H[0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (700*(1 + 3*x^2)*H[0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (400*(1 + 3*x^2)*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (700*(1 + 3*x^2)*H[0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     ((306 + 838*x^2)*H[0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (280*(1 + 3*x^2)*H[0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (400*(1 + 3*x^2)*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (280*(1 + 3*x^2)*H[0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (160*(1 + 3*x^2)*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (200*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (140*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (80*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (10*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2*(-45 + 60*x + 4*x^2)*H[0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (4*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (80*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2*(-105 + 98*x + 13*x^2)*H[0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 - 3*x + x^2)*H[0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (400*(1 + 3*x^2)*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(1 + 3*x^2)*H[0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(1 + 3*x^2)*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (20*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (8*(13 + 17*x + 75*x^2)*H[0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(1 + 3*x^2)*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (4*(29 - 12*x + 53*x^2)*H[0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(1 + 3*x^2)*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (16*(-1 + 3*x + 6*x^2)*H[0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (200*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (140*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (80*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(11 + 3*x^2)*H[0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(43 + 10*x + 28*x^2)*H[0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(11 + 3*x^2)*H[0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (80*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(19 + 26*x + 58*x^2)*H[0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (40*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(-6 + 2*x + x^2)*H[0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (8*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*(1 + x + x^2)*H[1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*(1 + x + x^2)*H[1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(11 + 8*x + 11*x^2)*H[1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (8*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (16*(3 + 4*x + 3*x^2)*H[1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     2000*H[1, 0, -1, -1, -1, 0, x] - 1400*H[1, 0, -1, -1, 0, 0, x] - 
     800*H[1, 0, -1, -1, 1, 0, x] - 1400*H[1, 0, -1, 0, -1, 0, x] + 
     ((-660 - 48*x + 580*x^2)*H[1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     560*H[1, 0, -1, 0, 1, 0, x] - 800*H[1, 0, -1, 1, -1, 0, x] + 
     560*H[1, 0, -1, 1, 0, 0, x] + 320*H[1, 0, -1, 1, 1, 0, x] - 
     (400*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((334 + 124*x - 26*x^2)*H[1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(18 + 4*x - 7*x^2)*H[1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     ((748 + 344*x - 108*x^2)*H[1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     800*H[1, 0, 1, -1, -1, 0, x] + 560*H[1, 0, 1, -1, 0, 0, x] + 
     320*H[1, 0, 1, -1, 1, 0, x] + (80*(-4 + 4*x + 11*x^2)*
       H[1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(-10 + 7*x + 24*x^2)*H[1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     320*H[1, 0, 1, 1, -1, 0, x] + ((272 + 64*x - 160*x^2)*
       H[1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 128*H[1, 0, 1, 1, 1, 0, x] - 
     (16*(3 + 4*x + 3*x^2)*H[1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     400*H[1, 1, 0, -1, -1, 0, x] - 280*H[1, 1, 0, -1, 0, 0, x] - 
     160*H[1, 1, 0, -1, 1, 0, x] + (160*(3 + 2*x)*H[1, 1, 0, 0, -1, 0, x])/
      (-1 + x^2) + (4*(-43 - 22*x + 7*x^2)*H[1, 1, 0, 0, 0, 0, x])/
      (-1 + x^2) - (64*(3 + 2*x)*H[1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     160*H[1, 1, 0, 1, -1, 0, x] + (8*(-5 + 14*x + 25*x^2)*
       H[1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 64*H[1, 1, 0, 1, 1, 0, x] + 
     80*H[1, 1, 1, 0, -1, 0, x] + (16*(7 + 6*x + x^2)*H[1, 1, 1, 0, 0, 0, x])/
      (-1 + x^2) - 32*H[1, 1, 1, 0, 1, 0, x] + 16*H[1, 1, 1, 1, 0, 0, x] + 
     (48*x*H[-1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (120*x*H[-1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (96*x*H[-1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (32*x*H[-1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*x*H[-1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[-1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1200*x*H[-1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (840*x*H[-1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[-1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (600*x*H[-1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (240*x*H[-1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (240*x*H[-1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (480*x*H[-1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (392*x*H[-1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (480*x*H[-1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (272*x*H[-1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (96*x*H[-1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*x*H[-1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[-1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*x*H[-1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (416*x*H[-1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[-1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (248*x*H[-1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (688*x*H[-1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[-1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[-1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[-1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*x*H[0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*x*H[0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*x*H[0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*x*H[0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (392*x*H[0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (400*x*H[0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (112*x*H[0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (80*x*H[0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (12*x*H[0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (8*x*H[0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (6000*x*H[0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (4200*x*H[0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (4200*x*H[0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (1852*x*H[0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1680*x*H[0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (1680*x*H[0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3000*x*H[0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2100*x*H[0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1200*x*H[0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1200*x*H[0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (420*x*H[0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1200*x*H[0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1080*x*H[0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2400*x*H[0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (1680*x*H[0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (1960*x*H[0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (888*x*H[0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (784*x*H[0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (960*x*H[0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (616*x*H[0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2400*x*H[0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1360*x*H[0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (584*x*H[0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (544*x*H[0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (752*x*H[0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (480*x*H[0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (96*x*H[0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4000*x*H[0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (1112*x*H[0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (400*x*H[0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (72*x*H[0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (2080*x*H[0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (880*x*H[0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (832*x*H[0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*x*H[0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*x*H[0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (32*x*H[0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (248*x*H[1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (688*x*H[1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (96*x*H[1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (120*x*H[1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (176*x*H[1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8000*x*H[1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2288*x*H[1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1240*x*H[1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (164*x*H[1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (496*x*H[1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (368*x*H[1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3440*x*H[1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1408*x*H[1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1376*x*H[1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (656*x*H[1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1120*x*H[1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (568*x*H[1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (176*x*H[1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (224*x*H[1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*x*H[1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (880*x*H[1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (616*x*H[1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (352*x*H[1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1120*x*H[1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (224*x*H[1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (288*x*H[1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2)) + 
   Ep^4*(-15455/2 - (7525*z2)/4 + ((-6385 + 59392*x + 21745*x^2)*z2^2)/
      (80*(-1 + x^2)) + ((-1219615 + 435648*x + 3538463*x^2)*z2^3)/
      (1120*(-1 + x^2)) + (1660019*x*z2^4)/(700*(-1 + x^2)) + 
     (-9419/6 + ((1413 + 176*x - 1413*x^2)*z2)/(4 - 4*x^2) + 
       ((-18317 + 10544*x + 44813*x^2)*z2^2)/(80*(-1 + x^2)))*z3 + 
     ((1401 + 524*x - 121*x^2)/(4 - 4*x^2) + (209*x*z2)/(2 - 2*x^2))*z3^2 + 
     ((11669 + 6060*x - 10069*x^2)/(10 - 10*x^2) + 
       (3*(-5811 + 1900*x + 8091*x^2)*z2)/(20*(-1 + x^2)) + 
       (2016*x*z3)/(-1 + x^2))*z5 + ((-55551 + 28560*x + 50959*x^2)*z7)/
      (14*(-1 + x^2)) + ((64*(15 + 16*x + 15*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (4*(4529 + 2251*x + 4529*x^2)*z2^3)/(35*(-1 + x^2)) + 
       ((-8*x*z2)/(-1 + x^2) + (1318*x*z2^2)/(5*(-1 + x^2)))*z3 - 
       (2*(40 - 51*x + 40*x^2)*z3^2)/(-1 + x^2) + 
       ((-4*(16 + 29*x + 16*x^2))/(-1 + x^2) + (570*x*z2)/(-1 + x^2))*z5 + 
       (4080*x*z7)/(-1 + x^2))*H[-1, x] + 
     (((433 - 1140*x - 137*x^2)*z2)/(-1 + x^2) + 
       ((475 + 4696*x + 4645*x^2)*z2^2)/(5 - 5*x^2) + 
       ((17835 - 10006*x + 149454*x^2)*z2^3)/(70 - 70*x^2) + 
       ((980 + 440*x - 900*x^2)/(-1 + x^2) - (2*(92 + 61*x + 108*x^2)*z2)/
          (-1 + x^2) + (1391*x*z2^2)/(5*(-1 + x^2)))*z3 + 
       ((-170 + 213*x - 103*x^2)*z3^2)/(-1 + x^2) + 
       ((-246 - 44*x + 382*x^2)/(-1 + x^2) + (861*x*z2)/(-1 + x^2))*z5 + 
       (2760*x*z7)/(-1 + x^2))*H[0, x] + 
     (((2300 + 768*x + 900*x^2)*z2^2)/(5 - 5*x^2) + 
       ((67765 + 72464*x + 59155*x^2)*z2^3)/(70 - 70*x^2) + 
       (1200 + ((202 + 8*x - 170*x^2)*z2)/(-1 + x^2) + 
         (3312*x*z2^2)/(5 - 5*x^2))*z3 + ((515 + 160*x - 93*x^2)*z3^2)/
        (-1 + x^2) + ((4*(-151 + 29*x + 299*x^2))/(-1 + x^2) - 
         (684*x*z2)/(-1 + x^2))*z5 + (656*x*z7)/(-1 + x^2))*H[1, x] + 
     ((256*(3 + x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + (18008*x*z2^3)/
        (35*(-1 + x^2)) + (16*x*z2*z3)/(-1 + x^2) + (204*x*z3^2)/(-1 + x^2) - 
       (8*(4 - 21*x + 4*x^2)*z5)/(-1 + x^2))*H[-1, -1, x] + 
     ((-40*(1 + 11*x + x^2)*z2)/(-1 + x^2) - (16*(128 + 65*x + 128*x^2)*z2^2)/
        (5*(-1 + x^2)) + (10006*x*z2^3)/(35*(-1 + x^2)) + 
       ((16*(5 + 9*x + 5*x^2))/(-1 + x^2) - (4*(25 - 11*x + 25*x^2)*z2)/
          (-1 + x^2))*z3 + (426*x*z3^2)/(-1 + x^2) + 
       (2*(17 + 78*x + 17*x^2)*z5)/(-1 + x^2))*H[-1, 0, x] + 
     ((-256*(5 + x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + (10352*x*z2^3)/
        (5 - 5*x^2) + (8*(1 + x^2)*z2*z3)/(-1 + x^2) + 
       (320*x*z3^2)/(-1 + x^2) + (4*(37 + 16*x + 37*x^2)*z5)/(-1 + x^2))*
      H[-1, 1, x] + (550*z2 + ((366 + 256*x + 1682*x^2)*z2^2)/(5 - 5*x^2) + 
       (45236*x*z2^3)/(35 - 35*x^2) + (2520 + (8*x*z2)/(1 + x))*z3 + 
       (58*x*z3^2)/(-1 + x^2) + (4*(-4 - 13*x + 49*x^2)*z5)/(-1 + x^2))*
      H[0, -1, x] + (1351 + ((365 + 1368*x - 45*x^2)*z2)/(2*(-1 + x^2)) + 
       ((79 + 15752*x + 66993*x^2)*z2^2)/(40*(-1 + x^2)) + 
       (8527*x*z2^3)/(35*(-1 + x^2)) + ((755 + 630*x - 275*x^2)/(-1 + x^2) + 
         ((149 - 226*x - 481*x^2)*z2)/(2 - 2*x^2))*z3 + 
       (735*x*z3^2)/(-1 + x^2) + ((87 - 156*x + 575*x^2)*z5)/(-1 + x^2))*
      H[0, 0, x] + (-220*z2 + (2*(-295 + 53*x + 1431*x^2)*z2^2)/
        (5*(-1 + x^2)) + (95387*x*z2^3)/(35*(-1 + x^2)) + 
       ((-4*(-222 + 125*x + 422*x^2))/(-1 + x^2) + ((97 + 54*x + 127*x^2)*z2)/
          (-1 + x^2))*z3 + (26*x*z3^2)/(-1 + x^2) - 
       (4*(94 + 120*x + 309*x^2)*z5)/(-1 + x^2))*H[0, 1, x] + 
     ((-256*(5 + x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + (10352*x*z2^3)/
        (5 - 5*x^2) + (8*(1 + x^2)*z2*z3)/(-1 + x^2) + 
       (320*x*z3^2)/(-1 + x^2) + (4*(37 + 16*x + 37*x^2)*z5)/(-1 + x^2))*
      H[1, -1, x] + ((8*(-20 + 61*x + 40*x^2)*z2)/(-1 + x^2) + 
       (2*(1689 + 520*x + 2439*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (167289*x*z2^3)/(35*(-1 + x^2)) + 
       ((8*(-181 - 14*x + 141*x^2))/(-1 + x^2) + ((329 + 200*x + 115*x^2)*z2)/
          (-1 + x^2))*z3 + (546*x*z3^2)/(-1 + x^2) + 
       ((-536 - 68*x + 556*x^2)*z5)/(-1 + x^2))*H[1, 0, x] + 
     ((4*(523 + 64*x + 373*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (25384*x*z2^3)/(7*(-1 + x^2)) + 
       (-560 + (2*(-39 - 8*x + 23*x^2)*z2)/(-1 + x^2))*z3 - 
       (844*x*z3^2)/(-1 + x^2) - (4*(-9 + 74*x + 141*x^2)*z5)/(-1 + x^2))*
      H[1, 1, x] + ((128*(3 + 2*x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (32*x*z2*z3)/(-1 + x^2) + (336*x*z5)/(-1 + x^2))*H[-1, -1, -1, x] + 
     ((-16*(5 + 9*x + 5*x^2)*z2)/(-1 + x^2) - (32*(32 - x + 32*x^2)*z2^2)/
        (5*(-1 + x^2)) + ((32*(2 + x + 2*x^2))/(-1 + x^2) + 
         (88*x*z2)/(-1 + x^2))*z3 + (312*x*z5)/(-1 + x^2))*H[-1, -1, 0, x] + 
     ((-128*(5 + 6*x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + (128*x*z5)/(-1 + x^2))*
      H[-1, -1, 1, x] + ((-512*(1 + x + x^2)*z2^2)/(5*(-1 + x^2)) - 
       (16*x*z2*z3)/(-1 + x^2) - (104*x*z5)/(-1 + x^2))*H[-1, 0, -1, x] + 
     ((40*(4 + 5*x + 4*x^2)*z2)/(-1 + x^2) + 
       (2*(1048 + 127*x + 1048*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((12*(16 + 11*x + 16*x^2))/(-1 + x^2) + (226*x*z2)/(-1 + x^2))*z3 - 
       (312*x*z5)/(-1 + x^2))*H[-1, 0, 0, x] + 
     ((4*(142 + 231*x + 142*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((-40*(8 + 3*x + 8*x^2))/(-1 + x^2) + (108*x*z2)/(-1 + x^2))*z3 - 
       (960*x*z5)/(-1 + x^2))*H[-1, 0, 1, x] + 
     ((-128*(5 + 6*x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + (128*x*z5)/(-1 + x^2))*
      H[-1, 1, -1, x] + ((16*(10 + 7*x + 10*x^2)*z2)/(-1 + x^2) + 
       (16*(129 + 128*x + 129*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((-32*(4 + x + 4*x^2))/(-1 + x^2) + (400*x*z2)/(-1 + x^2))*z3 - 
       (136*x*z5)/(-1 + x^2))*H[-1, 1, 0, x] + 
     ((128*(7 + 10*x + 7*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (32*x*z2*z3)/(-1 + x^2) - (592*x*z5)/(-1 + x^2))*H[-1, 1, 1, x] + 
     (-900*z2 - (64*(-3 + 8*x + 19*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (-2800 - (16*x*z2)/(-1 + x^2))*z3 - (104*x*z5)/(-1 + x^2))*
      H[0, -1, -1, x] + (-2850 + ((-535 + 128*x + 775*x^2)*z2)/(-1 + x^2) + 
       (16*(-32 + 63*x + 225*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((2*(-539 - 16*x + 443*x^2))/(-1 + x^2) + (156*x*z2)/(-1 + x^2))*z3 - 
       (224*x*z5)/(-1 + x^2))*H[0, -1, 0, x] + 
     (360*z2 + (64*(-5 + 16*x + 29*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (1120 - (16*x*z2)/(-1 + x^2))*z3 - (360*x*z5)/(-1 + x^2))*
      H[0, -1, 1, x] + ((10*(-55 - 36*x + 15*x^2)*z2)/(-1 + x^2) + 
       ((654 - 64*x + 362*x^2)*z2^2)/(5 - 5*x^2) + 
       ((-280*(9 + 4*x + 7*x^2))/(-1 + x^2) + (8*x*z2)/(-1 + x^2))*z3 + 
       (84*x*z5)/(-1 + x^2))*H[0, 0, -1, x] + 
     ((-1351 - 1140*x + 1647*x^2)/(-1 + x^2) + ((257 - 696*x - 1177*x^2)*z2)/
        (2*(-1 + x^2)) + ((1099 - 2336*x - 61079*x^2)*z2^2)/(40*(-1 + x^2)) + 
       ((545 + 238*x - 25*x^2)/(-1 + x^2) + (250*x*z2)/(-1 + x^2))*z3 - 
       (1110*x*z5)/(-1 + x^2))*H[0, 0, 0, x] + 
     (((220 + 144*x - 60*x^2)*z2)/(-1 + x^2) + 
       ((115 + 108*x - 1045*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((4*(297 + 157*x + 451*x^2))/(-1 + x^2) - (372*x*z2)/(-1 + x^2))*z3 + 
       (1832*x*z5)/(-1 + x^2))*H[0, 0, 1, x] + 
     (360*z2 + (64*(-5 + 16*x + 29*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (1120 - (16*x*z2)/(-1 + x^2))*z3 - (360*x*z5)/(-1 + x^2))*
      H[0, 1, -1, x] + (1140 - (2*(-127 + 98*x + 407*x^2)*z2)/(-1 + x^2) + 
       ((657 - 3338*x - 6825*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((-4*(20 + 61*x + 268*x^2))/(-1 + x^2) - (430*x*z2)/(-1 + x^2))*z3 - 
       (1044*x*z5)/(-1 + x^2))*H[0, 1, 0, x] + 
     (-144*z2 - (2*(-299 + 718*x + 1123*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((-8*(-81 - 15*x + x^2))/(-1 + x^2) - (76*x*z2)/(-1 + x^2))*z3 + 
       (1424*x*z5)/(-1 + x^2))*H[0, 1, 1, x] + 
     ((-128*(5 + 6*x + 5*x^2)*z2^2)/(5*(-1 + x^2)) + (128*x*z5)/(-1 + x^2))*
      H[1, -1, -1, x] + ((16*(10 + 7*x + 10*x^2)*z2)/(-1 + x^2) + 
       (16*(129 + 128*x + 129*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((-32*(4 + x + 4*x^2))/(-1 + x^2) + (400*x*z2)/(-1 + x^2))*z3 - 
       (136*x*z5)/(-1 + x^2))*H[1, -1, 0, x] + 
     ((128*(7 + 10*x + 7*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (32*x*z2*z3)/(-1 + x^2) - (592*x*z5)/(-1 + x^2))*H[1, -1, 1, x] + 
     (-560*z2 - (4*(-567 - 256*x + 183*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (-3360 - (16*x*z2)/(-1 + x^2))*z3 - (360*x*z5)/(-1 + x^2))*
      H[1, 0, -1, x] + (-992 - (4*(133 + 38*x + 7*x^2)*z2)/(-1 + x^2) + 
       ((18199 + 16768*x + 14321*x^2)*z2^2)/(20 - 20*x^2) + 
       ((12*(-126 - 11*x + 50*x^2))/(-1 + x^2) - (332*x*z2)/(-1 + x^2))*z3 - 
       (1324*x*z5)/(-1 + x^2))*H[1, 0, 0, x] + 
     (224*z2 - (4*(331 + 284*x + 6*x^2)*z2^2)/(5*(-1 + x^2)) + 
       ((8*(-113 + 15*x + 253*x^2))/(-1 + x^2) - (448*x*z2)/(-1 + x^2))*z3 + 
       (3224*x*z5)/(-1 + x^2))*H[1, 0, 1, x] + 
     ((128*(7 + 10*x + 7*x^2)*z2^2)/(5*(-1 + x^2)) - 
       (32*x*z2*z3)/(-1 + x^2) - (592*x*z5)/(-1 + x^2))*H[1, 1, -1, x] + 
     ((-16*(8 + 5*x + 22*x^2)*z2)/(-1 + x^2) + 
       ((2854 + 4128*x + 3354*x^2)*z2^2)/(5 - 5*x^2) + 
       ((8*(93 + 4*x - 45*x^2))/(-1 + x^2) - (888*x*z2)/(-1 + x^2))*z3 - 
       (40*x*z5)/(-1 + x^2))*H[1, 1, 0, x] + 
     ((-4*(313 + 448*x + 263*x^2)*z2^2)/(5*(-1 + x^2)) + 
       (240 + (64*x*z2)/(-1 + x^2))*z3 + (1056*x*z5)/(-1 + x^2))*
      H[1, 1, 1, x] + (512*x*z2^2*H[-1, -1, -1, -1, x])/(5*(-1 + x^2)) + 
     ((-32*(2 + x + 2*x^2)*z2)/(-1 + x^2) + (64*x*z2^2)/(5*(-1 + x^2)) + 
       (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, -1, -1, 0, x] + 
     (1536*x*z2^2*H[-1, -1, -1, 1, x])/(5 - 5*x^2) + 
     (1024*x*z2^2*H[-1, -1, 0, -1, x])/(5 - 5*x^2) + 
     ((16*(8 + 3*x + 8*x^2)*z2)/(-1 + x^2) + (508*x*z2^2)/(5*(-1 + x^2)) + 
       (24*(4 - 3*x + 4*x^2)*z3)/(-1 + x^2))*H[-1, -1, 0, 0, x] + 
     ((1848*x*z2^2)/(5*(-1 + x^2)) - (80*(2 + x + 2*x^2)*z3)/(-1 + x^2))*
      H[-1, -1, 0, 1, x] + (1536*x*z2^2*H[-1, -1, 1, -1, x])/(5 - 5*x^2) + 
     ((32*(4 + x + 4*x^2)*z2)/(-1 + x^2) + (4096*x*z2^2)/(5*(-1 + x^2)) - 
       (64*(1 + x + x^2)*z3)/(-1 + x^2))*H[-1, -1, 1, 0, x] + 
     (512*x*z2^2*H[-1, -1, 1, 1, x])/(-1 + x^2) + 
     (1024*x*z2^2*H[-1, 0, -1, -1, x])/(5 - 5*x^2) + 
     ((32*(3 + x + 3*x^2)*z2)/(-1 + x^2) + (2016*x*z2^2)/(5*(-1 + x^2)) - 
       (16*(3 + 2*x + 3*x^2)*z3)/(-1 + x^2))*H[-1, 0, -1, 0, x] + 
     (2048*x*z2^2*H[-1, 0, -1, 1, x])/(5*(-1 + x^2)) + 
     ((-80*(2 + x + 2*x^2)*z2)/(-1 + x^2) + (128*x*z2^2)/(5*(-1 + x^2)) - 
       (1120*(1 + x^2)*z3)/(-1 + x^2))*H[-1, 0, 0, -1, x] + 
     ((-40*(1 + 11*x + x^2))/(-1 + x^2) - (8*(23 + 10*x + 23*x^2)*z2)/
        (-1 + x^2) + (584*x*z2^2)/(5 - 5*x^2) + (2*(65 - 108*x + 65*x^2)*z3)/
        (-1 + x^2))*H[-1, 0, 0, 0, x] + ((32*(2 + x + 2*x^2)*z2)/(-1 + x^2) + 
       (216*x*z2^2)/(5*(-1 + x^2)) + (4*(187 + 60*x + 187*x^2)*z3)/
        (-1 + x^2))*H[-1, 0, 0, 1, x] + (2048*x*z2^2*H[-1, 0, 1, -1, x])/
      (5*(-1 + x^2)) + ((-56*(4 + x + 4*x^2)*z2)/(-1 + x^2) + 
       (6676*x*z2^2)/(5 - 5*x^2) - (8*(36 + 11*x + 36*x^2)*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, x] + ((2872*x*z2^2)/(5 - 5*x^2) + 
       (80*(2 + x + 2*x^2)*z3)/(-1 + x^2))*H[-1, 0, 1, 1, x] + 
     (1536*x*z2^2*H[-1, 1, -1, -1, x])/(5 - 5*x^2) + 
     ((32*(4 + x + 4*x^2)*z2)/(-1 + x^2) + (4096*x*z2^2)/(5*(-1 + x^2)) - 
       (64*(1 + x + x^2)*z3)/(-1 + x^2))*H[-1, 1, -1, 0, x] + 
     (512*x*z2^2*H[-1, 1, -1, 1, x])/(-1 + x^2) + 
     (2048*x*z2^2*H[-1, 1, 0, -1, x])/(5*(-1 + x^2)) + 
     ((-16*(14 + 3*x + 14*x^2)*z2)/(-1 + x^2) + (8384*x*z2^2)/(5 - 5*x^2) - 
       (12*(19 + 16*x + 19*x^2)*z3)/(-1 + x^2))*H[-1, 1, 0, 0, x] + 
     ((2272*x*z2^2)/(5 - 5*x^2) + (40*(7 + 8*x + 7*x^2)*z3)/(-1 + x^2))*
      H[-1, 1, 0, 1, x] + (512*x*z2^2*H[-1, 1, 1, -1, x])/(-1 + x^2) + 
     ((-32*(6 + x + 6*x^2)*z2)/(-1 + x^2) + (8256*x*z2^2)/(5 - 5*x^2) + 
       (32*(3 + 4*x + 3*x^2)*z3)/(-1 + x^2))*H[-1, 1, 1, 0, x] + 
     (3584*x*z2^2*H[-1, 1, 1, 1, x])/(5 - 5*x^2) + 
     (1000*z2 + (1024*x*z2^2)/(5 - 5*x^2))*H[0, -1, -1, -1, x] + 
     (5500 + ((518 + 32*x - 326*x^2)*z2)/(-1 + x^2) + 
       (2016*x*z2^2)/(5*(-1 + x^2)) - (16*(-1 + 2*x + 7*x^2)*z3)/(-1 + x^2))*
      H[0, -1, -1, 0, x] + (-400*z2 + (2048*x*z2^2)/(5*(-1 + x^2)))*
      H[0, -1, -1, 1, x] + (-700*z2 + (1536*x*z2^2)/(5*(-1 + x^2)))*
      H[0, -1, 0, -1, x] + (-3850 + ((141 + 48*x + 211*x^2)*z2)/(1 - x^2) + 
       (4446*x*z2^2)/(5 - 5*x^2) - (12*(-4 + 5*x + 31*x^2)*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, x] + (280*z2 - (412*x*z2^2)/(-1 + x^2) + 
       (40*(-2 + 5*x + 13*x^2)*z3)/(-1 + x^2))*H[0, -1, 0, 1, x] + 
     (-400*z2 + (2048*x*z2^2)/(5*(-1 + x^2)))*H[0, -1, 1, -1, x] + 
     (-2200 - (4*(39 + 8*x + 41*x^2)*z2)/(-1 + x^2) + 
       (6176*x*z2^2)/(5 - 5*x^2) + (32*(-1 + 3*x + 6*x^2)*z3)/(-1 + x^2))*
      H[0, -1, 1, 0, x] + (160*z2 + (3072*x*z2^2)/(5 - 5*x^2))*
      H[0, -1, 1, 1, x] + ((100*(9 + 4*x + 7*x^2)*z2)/(-1 + x^2) + 
       (128*x*z2^2)/(5*(-1 + x^2)) + (2800*(1 + 3*x^2)*z3)/(-1 + x^2))*
      H[0, 0, -1, -1, x] + ((-50*(-57 - 44*x + 49*x^2))/(-1 + x^2) + 
       ((511 + 316*x + 753*x^2)*z2)/(1 - x^2) + (16*x*z2^2)/(5*(-1 + x^2)) - 
       (2*(551 + 1573*x^2)*z3)/(-1 + x^2))*H[0, 0, -1, 0, x] + 
     ((-40*(9 + 4*x + 7*x^2)*z2)/(-1 + x^2) + (384*x*z2^2)/(5 - 5*x^2) - 
       (1120*(1 + 3*x^2)*z3)/(-1 + x^2))*H[0, 0, -1, 1, x] + 
     ((10*(-43 - 14*x + 11*x^2)*z2)/(-1 + x^2) + (4244*x*z2^2)/
        (5*(-1 + x^2)) - (560*(3 - 3*x + x^2)*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, x] + ((-1105 - 734*x + 1025*x^2)/(-1 + x^2) + 
       ((185 + 510*x + 1719*x^2)*z2)/(2*(-1 + x^2)) + 
       (3809*x*z2^2)/(20 - 20*x^2) + ((299 - 408*x + 281*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 0, 0, x] + (((172 + 56*x - 44*x^2)*z2)/(-1 + x^2) + 
       (1638*x*z2^2)/(5 - 5*x^2) - (2*(-441 + 406*x + 93*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 0, 1, x] + ((-40*(9 + 4*x + 7*x^2)*z2)/(-1 + x^2) + 
       (384*x*z2^2)/(5 - 5*x^2) - (1120*(1 + 3*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 1, -1, x] + ((20*(-57 - 44*x + 49*x^2))/(-1 + x^2) + 
       ((266 + 268*x + 934*x^2)*z2)/(-1 + x^2) + (2524*x*z2^2)/
        (5*(-1 + x^2)) + ((382 + 536*x + 2470*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 1, 0, x] + ((16*(9 + 4*x + 7*x^2)*z2)/(-1 + x^2) + 
       (8*x*z2^2)/(-1 + x^2) + (4*(117 - 60*x + 181*x^2)*z3)/(-1 + x^2))*
      H[0, 0, 1, 1, x] + (-400*z2 + (2048*x*z2^2)/(5*(-1 + x^2)))*
      H[0, 1, -1, -1, x] + (-2200 - (4*(39 + 8*x + 41*x^2)*z2)/(-1 + x^2) + 
       (6176*x*z2^2)/(5 - 5*x^2) + (32*(-1 + 3*x + 6*x^2)*z3)/(-1 + x^2))*
      H[0, 1, -1, 0, x] + (160*z2 + (3072*x*z2^2)/(5 - 5*x^2))*
      H[0, 1, -1, 1, x] + ((40*(-2 + 3*x + 18*x^2)*z2)/(-1 + x^2) + 
       (88*x*z2^2)/(-1 + x^2) + (560*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, x] + ((4*(-425 + 171*x + 465*x^2))/(-1 + x^2) + 
       (2*(-60 - 3*x + 188*x^2)*z2)/(-1 + x^2) + (4541*x*z2^2)/
        (2*(-1 + x^2)) - (2*(321 + 14*x + 89*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 0, 0, x] + ((-16*(-2 + 3*x + 18*x^2)*z2)/(-1 + x^2) + 
       (1184*x*z2^2)/(5*(-1 + x^2)) - (8*(74 + 116*x + 255*x^2)*z3)/
        (-1 + x^2))*H[0, 1, 0, 1, x] + (160*z2 + (3072*x*z2^2)/(5 - 5*x^2))*
      H[0, 1, 1, -1, x] + (880 + (8*(4 + 7*x + 68*x^2)*z2)/(-1 + x^2) + 
       (10836*x*z2^2)/(5*(-1 + x^2)) + (4*(81 + 6*x + 47*x^2)*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, x] + (-64*z2 + (3896*x*z2^2)/(5*(-1 + x^2)) - 
       (40*(3 + 2*x + 5*x^2)*z3)/(-1 + x^2))*H[0, 1, 1, 1, x] + 
     (1536*x*z2^2*H[1, -1, -1, -1, x])/(5 - 5*x^2) + 
     ((32*(4 + x + 4*x^2)*z2)/(-1 + x^2) + (4096*x*z2^2)/(5*(-1 + x^2)) - 
       (64*(1 + x + x^2)*z3)/(-1 + x^2))*H[1, -1, -1, 0, x] + 
     (512*x*z2^2*H[1, -1, -1, 1, x])/(-1 + x^2) + 
     (2048*x*z2^2*H[1, -1, 0, -1, x])/(5*(-1 + x^2)) + 
     ((-16*(14 + 3*x + 14*x^2)*z2)/(-1 + x^2) + (8384*x*z2^2)/(5 - 5*x^2) - 
       (12*(19 + 16*x + 19*x^2)*z3)/(-1 + x^2))*H[1, -1, 0, 0, x] + 
     ((2272*x*z2^2)/(5 - 5*x^2) + (40*(7 + 8*x + 7*x^2)*z3)/(-1 + x^2))*
      H[1, -1, 0, 1, x] + (512*x*z2^2*H[1, -1, 1, -1, x])/(-1 + x^2) + 
     ((-32*(6 + x + 6*x^2)*z2)/(-1 + x^2) + (8256*x*z2^2)/(5 - 5*x^2) + 
       (32*(3 + 4*x + 3*x^2)*z3)/(-1 + x^2))*H[1, -1, 1, 0, x] + 
     (3584*x*z2^2*H[1, -1, 1, 1, x])/(5 - 5*x^2) + 
     (1200*z2 + (2048*x*z2^2)/(5*(-1 + x^2)) + 5600*z3)*H[1, 0, -1, -1, x] + 
     (2400 - (4*(-125 + 8*x + 205*x^2)*z2)/(-1 + x^2) + 
       (6176*x*z2^2)/(5 - 5*x^2) + ((2300 + 96*x - 2140*x^2)*z3)/(-1 + x^2))*
      H[1, 0, -1, 0, x] + (-480*z2 + (3072*x*z2^2)/(5 - 5*x^2) - 2240*z3)*
      H[1, 0, -1, 1, x] + ((-80*(-13 - x + 5*x^2)*z2)/(-1 + x^2) + 
       (2032*x*z2^2)/(5*(-1 + x^2)) - (1120*(-5 - 2*x + x^2)*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, x] + ((8*(190 + 61*x - 170*x^2))/(-1 + x^2) + 
       (8*(19 + 10*x + 67*x^2)*z2)/(-1 + x^2) + (2999*x*z2^2)/(-1 + x^2) + 
       ((-978 - 260*x + 242*x^2)*z3)/(-1 + x^2))*H[1, 0, 0, 0, x] + 
     ((32*(-13 - x + 5*x^2)*z2)/(-1 + x^2) + (372*x*z2^2)/(-1 + x^2) + 
       (4*(-795 - 374*x + 107*x^2)*z3)/(-1 + x^2))*H[1, 0, 0, 1, x] + 
     (-480*z2 + (3072*x*z2^2)/(5 - 5*x^2) - 2240*z3)*H[1, 0, 1, -1, x] + 
     (-960 + (8*(6 + 7*x + 78*x^2)*z2)/(-1 + x^2) + 
       (12336*x*z2^2)/(5*(-1 + x^2)) + (8*(-56 + 72*x + 189*x^2)*z3)/
        (-1 + x^2))*H[1, 0, 1, 0, x] + 
     (192*z2 + (3296*x*z2^2)/(5*(-1 + x^2)) + (16*(-71 - 20*x + 36*x^2)*z3)/
        (-1 + x^2))*H[1, 0, 1, 1, x] + (512*x*z2^2*H[1, 1, -1, -1, x])/
      (-1 + x^2) + ((-32*(6 + x + 6*x^2)*z2)/(-1 + x^2) + 
       (8256*x*z2^2)/(5 - 5*x^2) + (32*(3 + 4*x + 3*x^2)*z3)/(-1 + x^2))*
      H[1, 1, -1, 0, x] + (3584*x*z2^2*H[1, 1, -1, 1, x])/(5 - 5*x^2) + 
     (240*z2 + (3072*x*z2^2)/(5 - 5*x^2) + 1120*z3)*H[1, 1, 0, -1, x] + 
     (480 + (4*(107 + 12*x + 53*x^2)*z2)/(-1 + x^2) + 
       (3252*x*z2^2)/(-1 + x^2) + (8*(89 + 57*x + x^2)*z3)/(-1 + x^2))*
      H[1, 1, 0, 0, x] + (-96*z2 + (2696*x*z2^2)/(5*(-1 + x^2)) - 
       (8*(-11 + 70*x + 111*x^2)*z3)/(-1 + x^2))*H[1, 1, 0, 1, x] + 
     (3584*x*z2^2*H[1, 1, 1, -1, x])/(5 - 5*x^2) + 
     ((16*(13 + 2*x + 19*x^2)*z2)/(-1 + x^2) + (12416*x*z2^2)/
        (5*(-1 + x^2)) + (8*(-39 - 24*x + 7*x^2)*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, x] + ((4608*x*z2^2)/(5*(-1 + x^2)) - 80*z3)*
      H[1, 1, 1, 1, x] - (32*(1 + x^2)*z2*H[-1, -1, -1, -1, 0, x])/
      (-1 + x^2) + ((32*(2 + x + 2*x^2)*z2)/(-1 + x^2) - 
       (144*x*z3)/(-1 + x^2))*H[-1, -1, -1, 0, 0, x] - 
     (160*x*z3*H[-1, -1, -1, 0, 1, x])/(-1 + x^2) + 
     ((64*(1 + x + x^2)*z2)/(-1 + x^2) - (128*x*z3)/(-1 + x^2))*
      H[-1, -1, -1, 1, 0, x] + ((16*(3 + 2*x + 3*x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[-1, -1, 0, -1, 0, x] - 
     (80*(1 + x^2)*z2*H[-1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(5 + 9*x + 5*x^2))/(-1 + x^2) - (4*(23 + 6*x + 23*x^2)*z2)/
        (-1 + x^2) - (432*x*z3)/(-1 + x^2))*H[-1, -1, 0, 0, 0, x] + 
     ((32*(1 + x^2)*z2)/(-1 + x^2) + (480*x*z3)/(-1 + x^2))*
      H[-1, -1, 0, 0, 1, x] + ((-112*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (176*x*z3)/(-1 + x^2))*H[-1, -1, 0, 1, 0, x] + 
     (160*x*z3*H[-1, -1, 0, 1, 1, x])/(-1 + x^2) + 
     ((64*(1 + x + x^2)*z2)/(-1 + x^2) - (128*x*z3)/(-1 + x^2))*
      H[-1, -1, 1, -1, 0, x] + ((-16*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[-1, -1, 1, 0, 0, x] + 
     (640*x*z3*H[-1, -1, 1, 0, 1, x])/(-1 + x^2) + 
     ((-32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (256*x*z3)/(-1 + x^2))*
      H[-1, -1, 1, 1, 0, x] + ((16*(3 + 2*x + 3*x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[-1, 0, -1, -1, 0, x] + 
     (((88 + 80*x + 88*x^2)*z2)/(1 - x^2) - (120*x*z3)/(-1 + x^2))*
      H[-1, 0, -1, 0, 0, x] + (400*x*z3*H[-1, 0, -1, 0, 1, x])/(-1 + x^2) + 
     ((-16*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + (192*x*z3)/(-1 + x^2))*
      H[-1, 0, -1, 1, 0, x] + (400*(1 + x^2)*z2*H[-1, 0, 0, -1, -1, x])/
      (-1 + x^2) + ((80*(5 + 9*x + 5*x^2))/(-1 + x^2) - 
       (316*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, 0, -1, 0, x] - 
     (160*(1 + x^2)*z2*H[-1, 0, 0, -1, 1, x])/(-1 + x^2) + 
     ((-40*(2 - 3*x + 2*x^2)*z2)/(-1 + x^2) + (3360*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 0, -1, x] + ((-4*(20 + 69*x + 20*x^2))/(-1 + x^2) + 
       (34*(7 - x + 7*x^2)*z2)/(-1 + x^2) - (816*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, x] + ((16*(2 - 3*x + 2*x^2)*z2)/(-1 + x^2) - 
       (1624*x*z3)/(-1 + x^2))*H[-1, 0, 0, 0, 1, x] - 
     (160*(1 + x^2)*z2*H[-1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-32*(5 + 9*x + 5*x^2))/(-1 + x^2) + (4*(75 + 16*x + 75*x^2)*z2)/
        (-1 + x^2) + (1072*x*z3)/(-1 + x^2))*H[-1, 0, 0, 1, 0, x] + 
     ((64*(1 + x^2)*z2)/(-1 + x^2) - (480*x*z3)/(-1 + x^2))*
      H[-1, 0, 0, 1, 1, x] + ((-16*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[-1, 0, 1, -1, 0, x] + 
     ((80*(2 + x + 2*x^2)*z2)/(-1 + x^2) + (2240*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, -1, x] + ((40*(4 + 5*x + 4*x^2))/(-1 + x^2) + 
       (4*(16 + 35*x + 16*x^2)*z2)/(-1 + x^2) - (56*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, x] + ((-32*(2 + x + 2*x^2)*z2)/(-1 + x^2) - 
       (1856*x*z3)/(-1 + x^2))*H[-1, 0, 1, 0, 1, x] + 
     ((16*(9 + 11*x + 9*x^2)*z2)/(-1 + x^2) + (48*x*z3)/(-1 + x^2))*
      H[-1, 0, 1, 1, 0, x] - (160*x*z3*H[-1, 0, 1, 1, 1, x])/(-1 + x^2) + 
     ((64*(1 + x + x^2)*z2)/(-1 + x^2) - (128*x*z3)/(-1 + x^2))*
      H[-1, 1, -1, -1, 0, x] + ((-16*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[-1, 1, -1, 0, 0, x] + 
     (640*x*z3*H[-1, 1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (256*x*z3)/(-1 + x^2))*
      H[-1, 1, -1, 1, 0, x] + ((-16*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[-1, 1, 0, -1, 0, x] + 
     ((160*(1 + x + x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 0, -1, x] + ((16*(10 + 7*x + 10*x^2))/(-1 + x^2) + 
       (4*(43 + 46*x + 43*x^2)*z2)/(-1 + x^2) - (520*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, x] + ((-64*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (2992*x*z3)/(-1 + x^2))*H[-1, 1, 0, 0, 1, x] + 
     ((56*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (1152*x*z3)/(-1 + x^2))*
      H[-1, 1, 0, 1, 0, x] - (640*x*z3*H[-1, 1, 0, 1, 1, x])/(-1 + x^2) + 
     ((-32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (256*x*z3)/(-1 + x^2))*
      H[-1, 1, 1, -1, 0, x] + ((32*(5 + 7*x + 5*x^2)*z2)/(-1 + x^2) + 
       (912*x*z3)/(-1 + x^2))*H[-1, 1, 1, 0, 0, x] - 
     (1120*x*z3*H[-1, 1, 1, 0, 1, x])/(-1 + x^2) + 
     ((64*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - (384*x*z3)/(-1 + x^2))*
      H[-1, 1, 1, 1, 0, x] + (-9000 + (16*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (64*x*z3)/(-1 + x^2))*H[0, -1, -1, -1, 0, x] + 
     (6300 - (16*(-2 + 5*x + 13*x^2)*z2)/(-1 + x^2) - (120*x*z3)/(-1 + x^2))*
      H[0, -1, -1, 0, 0, x] + (400*x*z3*H[0, -1, -1, 0, 1, x])/(-1 + x^2) + 
     (3600 - (32*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + (192*x*z3)/(-1 + x^2))*
      H[0, -1, -1, 1, 0, x] + (6300 - (8*(-3 + 8*x + 19*x^2)*z2)/(-1 + x^2) + 
       (128*x*z3)/(-1 + x^2))*H[0, -1, 0, -1, 0, x] + 
     ((40*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) + (2240*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, -1, x] + ((2750 + 128*x - 2510*x^2)/(-1 + x^2) + 
       (2*(-23 + 52*x + 155*x^2)*z2)/(-1 + x^2) - (44*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, x] + ((-16*(-1 + 2*x + 7*x^2)*z2)/(-1 + x^2) - 
       (1736*x*z3)/(-1 + x^2))*H[0, -1, 0, 0, 1, x] + 
     (-2520 + (56*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + (664*x*z3)/(-1 + x^2))*
      H[0, -1, 0, 1, 0, x] - (400*x*z3*H[0, -1, 0, 1, 1, x])/(-1 + x^2) + 
     (3600 - (32*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + (192*x*z3)/(-1 + x^2))*
      H[0, -1, 1, -1, 0, x] + (-2520 + (8*(-7 + 22*x + 41*x^2)*z2)/
        (-1 + x^2) + (648*x*z3)/(-1 + x^2))*H[0, -1, 1, 0, 0, x] - 
     (880*x*z3*H[0, -1, 1, 0, 1, x])/(-1 + x^2) + 
     (-1440 + (16*(-3 + 10*x + 17*x^2)*z2)/(-1 + x^2) - 
       (320*x*z3)/(-1 + x^2))*H[0, -1, 1, 1, 0, x] - 
     (1000*(1 + 3*x^2)*z2*H[0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((100*(-55 - 36*x + 15*x^2))/(-1 + x^2) + (2*(271 + 733*x^2)*z2)/
        (-1 + x^2))*H[0, 0, -1, -1, 0, x] + 
     (400*(1 + 3*x^2)*z2*H[0, 0, -1, -1, 1, x])/(-1 + x^2) + 
     (700*(1 + 3*x^2)*z2*H[0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((-70*(-55 - 36*x + 15*x^2))/(-1 + x^2) + ((-189 + 8*x - 287*x^2)*z2)/
        (-1 + x^2) - (36*x*z3)/(-1 + x^2))*H[0, 0, -1, 0, 0, x] + 
     ((-280*(1 + 3*x^2)*z2)/(-1 + x^2) - (40*x*z3)/(-1 + x^2))*
      H[0, 0, -1, 0, 1, x] + (400*(1 + 3*x^2)*z2*H[0, 0, -1, 1, -1, x])/
      (-1 + x^2) + ((-40*(-55 - 36*x + 15*x^2))/(-1 + x^2) - 
       (4*(51 - 4*x + 93*x^2)*z2)/(-1 + x^2) - (32*x*z3)/(-1 + x^2))*
      H[0, 0, -1, 1, 0, x] - (160*(1 + 3*x^2)*z2*H[0, 0, -1, 1, 1, x])/
      (-1 + x^2) + ((200*(3 - 3*x + x^2)*z2)/(-1 + x^2) - 
       (16800*x*z3)/(-1 + x^2))*H[0, 0, 0, -1, -1, x] + 
     ((2310 + 1380*x - 1510*x^2)/(-1 + x^2) + ((-334 + 338*x + 270*x^2)*z2)/
        (-1 + x^2) + (6644*x*z3)/(-1 + x^2))*H[0, 0, 0, -1, 0, x] + 
     ((-80*(3 - 3*x + x^2)*z2)/(-1 + x^2) + (6720*x*z3)/(-1 + x^2))*
      H[0, 0, 0, -1, 1, x] + ((-10*(25 - 30*x + 37*x^2)*z2)/(-1 + x^2) + 
       (8400*x*z3)/(-1 + x^2))*H[0, 0, 0, 0, -1, x] + 
     ((-835 - 888*x + 215*x^2)/(-1 + x^2) + ((101 - 150*x - 1627*x^2)*z2)/
        (2*(-1 + x^2)) - (1410*x*z3)/(-1 + x^2))*H[0, 0, 0, 0, 0, x] + 
     ((4*(25 - 30*x + 37*x^2)*z2)/(-1 + x^2) - (4560*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 0, 1, x] + ((-80*(3 - 3*x + x^2)*z2)/(-1 + x^2) + 
       (6720*x*z3)/(-1 + x^2))*H[0, 0, 0, 1, -1, x] + 
     ((-924 - 552*x + 604*x^2)/(-1 + x^2) - (2*(-91 + 92*x + 315*x^2)*z2)/
        (-1 + x^2) - (3260*x*z3)/(-1 + x^2))*H[0, 0, 0, 1, 0, x] + 
     ((32*(3 - 3*x + x^2)*z2)/(-1 + x^2) - (2408*x*z3)/(-1 + x^2))*
      H[0, 0, 0, 1, 1, x] + (400*(1 + 3*x^2)*z2*H[0, 0, 1, -1, -1, x])/
      (-1 + x^2) + ((-40*(-55 - 36*x + 15*x^2))/(-1 + x^2) - 
       (4*(51 - 4*x + 93*x^2)*z2)/(-1 + x^2) - (32*x*z3)/(-1 + x^2))*
      H[0, 0, 1, -1, 0, x] - (160*(1 + 3*x^2)*z2*H[0, 0, 1, -1, 1, x])/
      (-1 + x^2) + ((-20*(13 + 12*x + 73*x^2)*z2)/(-1 + x^2) - 
       (6720*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, -1, x] + 
     ((4*(-479 - 321*x + 49*x^2))/(-1 + x^2) + ((45 + 76*x + 41*x^2)*z2)/
        (-1 + x^2) + (2016*x*z3)/(-1 + x^2))*H[0, 0, 1, 0, 0, x] + 
     ((8*(13 + 12*x + 73*x^2)*z2)/(-1 + x^2) + (3088*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 0, 1, x] - (160*(1 + 3*x^2)*z2*H[0, 0, 1, 1, -1, x])/
      (-1 + x^2) + ((16*(-55 - 36*x + 15*x^2))/(-1 + x^2) - 
       (4*(-17 + 20*x + 63*x^2)*z2)/(-1 + x^2) - (1040*x*z3)/(-1 + x^2))*
      H[0, 0, 1, 1, 0, x] + ((64*(1 + 3*x^2)*z2)/(-1 + x^2) + 
       (480*x*z3)/(-1 + x^2))*H[0, 0, 1, 1, 1, x] + 
     (3600 - (32*(-1 + 3*x + 6*x^2)*z2)/(-1 + x^2) + (192*x*z3)/(-1 + x^2))*
      H[0, 1, -1, -1, 0, x] + (-2520 + (8*(-7 + 22*x + 41*x^2)*z2)/
        (-1 + x^2) + (648*x*z3)/(-1 + x^2))*H[0, 1, -1, 0, 0, x] - 
     (880*x*z3*H[0, 1, -1, 0, 1, x])/(-1 + x^2) + 
     (-1440 + (16*(-3 + 10*x + 17*x^2)*z2)/(-1 + x^2) - 
       (320*x*z3)/(-1 + x^2))*H[0, 1, -1, 1, 0, x] + 
     ((-200*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - (11200*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, -1, x] + ((-40*(-57 + 25*x + 97*x^2))/(-1 + x^2) + 
       ((290 + 348*x + 782*x^2)*z2)/(-1 + x^2) + (4184*x*z3)/(-1 + x^2))*
      H[0, 1, 0, -1, 0, x] + ((80*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + 
       (4480*x*z3)/(-1 + x^2))*H[0, 1, 0, -1, 1, x] + 
     (40*(11 + 3*x^2)*z2*H[0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(-223 + 126*x + 363*x^2))/(-1 + x^2) - (2*(5 + 164*x + 335*x^2)*z2)/
        (-1 + x^2) - (224*x*z3)/(-1 + x^2))*H[0, 1, 0, 0, 0, x] + 
     ((-16*(11 + 3*x^2)*z2)/(-1 + x^2) + (640*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 0, 1, x] + ((80*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + 
       (4480*x*z3)/(-1 + x^2))*H[0, 1, 0, 1, -1, x] + 
     ((16*(-57 + 25*x + 97*x^2))/(-1 + x^2) - (4*(15 + 94*x + 179*x^2)*z2)/
        (-1 + x^2) - (3600*x*z3)/(-1 + x^2))*H[0, 1, 0, 1, 0, x] + 
     ((-32*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - (832*x*z3)/(-1 + x^2))*
      H[0, 1, 0, 1, 1, x] + (-1440 + (16*(-3 + 10*x + 17*x^2)*z2)/
        (-1 + x^2) - (320*x*z3)/(-1 + x^2))*H[0, 1, 1, -1, 0, x] + 
     ((-40*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) - (2240*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, -1, x] + ((8*(-132 - 25*x + 92*x^2))/(-1 + x^2) - 
       (2*(-67 + 118*x + 179*x^2)*z2)/(-1 + x^2) - (472*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, x] + ((16*(3 + 2*x + 5*x^2)*z2)/(-1 + x^2) + 
       (2336*x*z3)/(-1 + x^2))*H[0, 1, 1, 0, 1, x] + 
     (576 - (8*(-5 + 30*x + 49*x^2)*z2)/(-1 + x^2) + (80*x*z3)/(-1 + x^2))*
      H[0, 1, 1, 1, 0, x] + (160*x*z3*H[0, 1, 1, 1, 1, x])/(-1 + x^2) + 
     ((64*(1 + x + x^2)*z2)/(-1 + x^2) - (128*x*z3)/(-1 + x^2))*
      H[1, -1, -1, -1, 0, x] + ((-16*(7 + 8*x + 7*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[1, -1, -1, 0, 0, x] + 
     (640*x*z3*H[1, -1, -1, 0, 1, x])/(-1 + x^2) + 
     ((-32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (256*x*z3)/(-1 + x^2))*
      H[1, -1, -1, 1, 0, x] + ((-16*(5 + 6*x + 5*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[1, -1, 0, -1, 0, x] + 
     ((160*(1 + x + x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 0, -1, x] + ((16*(10 + 7*x + 10*x^2))/(-1 + x^2) + 
       (4*(43 + 46*x + 43*x^2)*z2)/(-1 + x^2) - (520*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, x] + ((-64*(1 + x + x^2)*z2)/(-1 + x^2) - 
       (2992*x*z3)/(-1 + x^2))*H[1, -1, 0, 0, 1, x] + 
     ((56*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (1152*x*z3)/(-1 + x^2))*
      H[1, -1, 0, 1, 0, x] - (640*x*z3*H[1, -1, 0, 1, 1, x])/(-1 + x^2) + 
     ((-32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + (256*x*z3)/(-1 + x^2))*
      H[1, -1, 1, -1, 0, x] + ((32*(5 + 7*x + 5*x^2)*z2)/(-1 + x^2) + 
       (912*x*z3)/(-1 + x^2))*H[1, -1, 1, 0, 0, x] - 
     (1120*x*z3*H[1, -1, 1, 0, 1, x])/(-1 + x^2) + 
     ((64*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - (384*x*z3)/(-1 + x^2))*
      H[1, -1, 1, 1, 0, x] - 2000*z2*H[1, 0, -1, -1, -1, x] + 
     (-5600 + (4*(-295 - 24*x + 255*x^2)*z2)/(-1 + x^2) + 
       (192*x*z3)/(-1 + x^2))*H[1, 0, -1, -1, 0, x] + 
     800*z2*H[1, 0, -1, -1, 1, x] + 1400*z2*H[1, 0, -1, 0, -1, x] + 
     (3920 + ((546 + 176*x - 274*x^2)*z2)/(-1 + x^2) + (648*x*z3)/(-1 + x^2))*
      H[1, 0, -1, 0, 0, x] + (-560*z2 - (880*x*z3)/(-1 + x^2))*
      H[1, 0, -1, 0, 1, x] + 800*z2*H[1, 0, -1, 1, -1, x] + 
     (2240 + (8*(69 + 20*x - 41*x^2)*z2)/(-1 + x^2) - (320*x*z3)/(-1 + x^2))*
      H[1, 0, -1, 1, 0, x] - 320*z2*H[1, 0, -1, 1, 1, x] + 
     ((400*(-5 - 2*x + x^2)*z2)/(-1 + x^2) - (22400*x*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, -1, x] + ((80*(-52 - 7*x + 32*x^2))/(-1 + x^2) + 
       ((1292 + 632*x - 28*x^2)*z2)/(-1 + x^2) + (8496*x*z3)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, x] + ((-160*(-5 - 2*x + x^2)*z2)/(-1 + x^2) + 
       (8960*x*z3)/(-1 + x^2))*H[1, 0, 0, -1, 1, x] + 
     ((-40*(-18 - 4*x + 7*x^2)*z2)/(-1 + x^2) + (4480*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, -1, x] + ((-20*(-81 - 11*x + 59*x^2))/(-1 + x^2) + 
       ((598 + 476*x + 388*x^2)*z2)/(1 - x^2) - (1160*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 0, 0, x] + ((16*(-18 - 4*x + 7*x^2)*z2)/(-1 + x^2) - 
       (1392*x*z3)/(-1 + x^2))*H[1, 0, 0, 0, 1, x] + 
     ((-160*(-5 - 2*x + x^2)*z2)/(-1 + x^2) + (8960*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 1, -1, x] + ((-32*(-52 - 7*x + 32*x^2))/(-1 + x^2) - 
       (4*(231 + 150*x + 53*x^2)*z2)/(-1 + x^2) - (5704*x*z3)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, x] + ((64*(-5 - 2*x + x^2)*z2)/(-1 + x^2) - 
       (2384*x*z3)/(-1 + x^2))*H[1, 0, 0, 1, 1, x] + 
     800*z2*H[1, 0, 1, -1, -1, x] + 
     (2240 + (8*(69 + 20*x - 41*x^2)*z2)/(-1 + x^2) - (320*x*z3)/(-1 + x^2))*
      H[1, 0, 1, -1, 0, x] - 320*z2*H[1, 0, 1, -1, 1, x] + 
     ((-80*(-4 + 4*x + 11*x^2)*z2)/(-1 + x^2) - (8960*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, -1, x] + ((-8*(-175 + 19*x + 245*x^2))/(-1 + x^2) + 
       (4*(-60 - 32*x + 31*x^2)*z2)/(-1 + x^2) + (1640*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, x] + ((32*(-4 + 4*x + 11*x^2)*z2)/(-1 + x^2) + 
       (5264*x*z3)/(-1 + x^2))*H[1, 0, 1, 0, 1, x] - 
     320*z2*H[1, 0, 1, 1, -1, x] + 
     (-896 - (16*(23 + 18*x + 2*x^2)*z2)/(-1 + x^2) - (1024*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 1, 0, x] + (128*z2 + (640*x*z3)/(-1 + x^2))*
      H[1, 0, 1, 1, 1, x] + ((-32*(3 + 4*x + 3*x^2)*z2)/(-1 + x^2) + 
       (256*x*z3)/(-1 + x^2))*H[1, 1, -1, -1, 0, x] + 
     ((32*(5 + 7*x + 5*x^2)*z2)/(-1 + x^2) + (912*x*z3)/(-1 + x^2))*
      H[1, 1, -1, 0, 0, x] - (1120*x*z3*H[1, 1, -1, 0, 1, x])/(-1 + x^2) + 
     ((64*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - (384*x*z3)/(-1 + x^2))*
      H[1, 1, -1, 1, 0, x] - 400*z2*H[1, 1, 0, -1, -1, x] + 
     (-1120 + (4*(-27 + 40*x + 83*x^2)*z2)/(-1 + x^2) - 
       (320*x*z3)/(-1 + x^2))*H[1, 1, 0, -1, 0, x] + 
     160*z2*H[1, 1, 0, -1, 1, x] + ((-160*(3 + 2*x)*z2)/(-1 + x^2) - 
       (8960*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, -1, x] + 
     ((16*(-57 - 5*x + 27*x^2))/(-1 + x^2) - (4*(47 + 86*x + 79*x^2)*z2)/
        (-1 + x^2) + (1472*x*z3)/(-1 + x^2))*H[1, 1, 0, 0, 0, x] + 
     ((64*(3 + 2*x)*z2)/(-1 + x^2) + (5504*x*z3)/(-1 + x^2))*
      H[1, 1, 0, 0, 1, x] + 160*z2*H[1, 1, 0, 1, -1, x] + 
     (448 - (16*(8 + 21*x + 20*x^2)*z2)/(-1 + x^2) - (2128*x*z3)/(-1 + x^2))*
      H[1, 1, 0, 1, 0, x] + (-64*z2 + (1120*x*z3)/(-1 + x^2))*
      H[1, 1, 0, 1, 1, x] + ((64*(2 + 3*x + 2*x^2)*z2)/(-1 + x^2) - 
       (384*x*z3)/(-1 + x^2))*H[1, 1, 1, -1, 0, x] - 
     80*z2*H[1, 1, 1, 0, -1, x] + 
     (-224 - (4*(61 + 80*x + 43*x^2)*z2)/(-1 + x^2) - (1440*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, 0, x] + (32*z2 + (1600*x*z3)/(-1 + x^2))*
      H[1, 1, 1, 0, 1, x] + ((-16*(9 + 16*x + 11*x^2)*z2)/(-1 + x^2) + 
       (512*x*z3)/(-1 + x^2))*H[1, 1, 1, 1, 0, x] + 
     (64*x*z2*H[-1, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (128*x*z2*H[-1, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     ((-32*(2 + x + 2*x^2))/(-1 + x^2) - (48*x*z2)/(-1 + x^2))*
      H[-1, -1, -1, 0, 0, 0, x] - (224*x*z2*H[-1, -1, -1, 0, 1, 0, x])/
      (-1 + x^2) + (128*x*z2*H[-1, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (160*x*z2*H[-1, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (160*(2 + x + 2*x^2)*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (240*x*z2*H[-1, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-8*(8 + 7*x + 8*x^2))/(-1 + x^2) - (68*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 0, 0, x] - (96*x*z2*H[-1, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) + ((-64*(2 + x + 2*x^2))/(-1 + x^2) + (128*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 0, 1, 0, x] - (192*x*z2*H[-1, -1, 0, 1, -1, 0, x])/
      (-1 + x^2) + (160*x*z2*H[-1, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((16*(8 + 3*x + 8*x^2))/(-1 + x^2) + (280*x*z2)/(-1 + x^2))*
      H[-1, -1, 0, 1, 0, 0, x] - (64*x*z2*H[-1, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) + (352*x*z2*H[-1, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (128*x*z2*H[-1, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(4 + x + 4*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[-1, -1, 1, 0, 0, 0, x] - (128*x*z2*H[-1, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) + (448*x*z2*H[-1, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (64*x*z2*H[-1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (160*x*z2*H[-1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (128*x*z2*H[-1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (160*x*z2*H[-1, 0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(3 + x + 3*x^2))/(-1 + x^2) + (208*x*z2)/(-1 + x^2))*
      H[-1, 0, -1, 0, 0, 0, x] - (64*x*z2*H[-1, 0, -1, 0, 0, 1, x])/
      (-1 + x^2) + (336*x*z2*H[-1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[-1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (800*(2 + x + 2*x^2)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     ((560*(2 + x + 2*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, -1, 0, 0, x] + ((320*(2 + x + 2*x^2))/(-1 + x^2) + 
       (32*x*z2)/(-1 + x^2))*H[-1, 0, 0, -1, 1, 0, x] - 
     (1200*x*z2*H[-1, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((40*(8 + 7*x + 8*x^2))/(-1 + x^2) + (676*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, -1, 0, x] + (480*x*z2*H[-1, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (600*x*z2*H[-1, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-8*(31 + 23*x + 31*x^2))/(-1 + x^2) - (150*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 0, 0, x] - (240*x*z2*H[-1, 0, 0, 0, 0, 1, x])/
      (-1 + x^2) + (480*x*z2*H[-1, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-16*(8 + 7*x + 8*x^2))/(-1 + x^2) - (368*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 0, 1, 0, x] - (192*x*z2*H[-1, 0, 0, 0, 1, 1, x])/
      (-1 + x^2) + ((320*(2 + x + 2*x^2))/(-1 + x^2) + (32*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, -1, 0, x] - (480*x*z2*H[-1, 0, 0, 1, 0, -1, x])/
      (-1 + x^2) + ((-8*(86 + 37*x + 86*x^2))/(-1 + x^2) + 
       (152*x*z2)/(-1 + x^2))*H[-1, 0, 0, 1, 0, 0, x] + 
     (192*x*z2*H[-1, 0, 0, 1, 0, 1, x])/(-1 + x^2) + 
     ((-128*(2 + x + 2*x^2))/(-1 + x^2) - (160*x*z2)/(-1 + x^2))*
      H[-1, 0, 0, 1, 1, 0, x] - (192*x*z2*H[-1, 0, 1, -1, -1, 0, x])/
      (-1 + x^2) + (352*x*z2*H[-1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (800*x*z2*H[-1, 0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-80*(8 + 3*x + 8*x^2))/(-1 + x^2) + (696*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, -1, 0, x] + (320*x*z2*H[-1, 0, 1, 0, -1, 1, x])/
      (-1 + x^2) + ((112*(2 + x + 2*x^2))/(-1 + x^2) - (656*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 0, 0, 0, x] + (320*x*z2*H[-1, 0, 1, 0, 1, -1, x])/
      (-1 + x^2) + ((32*(8 + 3*x + 8*x^2))/(-1 + x^2) - 
       (752*x*z2)/(-1 + x^2))*H[-1, 0, 1, 0, 1, 0, x] - 
     (128*x*z2*H[-1, 0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (160*x*z2*H[-1, 0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((-16*(8 + 3*x + 8*x^2))/(-1 + x^2) - (472*x*z2)/(-1 + x^2))*
      H[-1, 0, 1, 1, 0, 0, x] + (64*x*z2*H[-1, 0, 1, 1, 0, 1, x])/
      (-1 + x^2) - (480*x*z2*H[-1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (128*x*z2*H[-1, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(4 + x + 4*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[-1, 1, -1, 0, 0, 0, x] - (128*x*z2*H[-1, 1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (448*x*z2*H[-1, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[-1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[-1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*z2*H[-1, 1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(4 + x + 4*x^2))/(-1 + x^2) + (1264*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, -1, 0, x] + (640*x*z2*H[-1, 1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(22 + 7*x + 22*x^2))/(-1 + x^2) - (952*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 0, 0, x] - (128*x*z2*H[-1, 1, 0, 0, 0, 1, x])/
      (-1 + x^2) + (640*x*z2*H[-1, 1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(4 + x + 4*x^2))/(-1 + x^2) - (1200*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 0, 1, 0, x] - (256*x*z2*H[-1, 1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[-1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-16*(14 + 3*x + 14*x^2))/(-1 + x^2) - (256*x*z2)/(-1 + x^2))*
      H[-1, 1, 0, 1, 0, 0, x] + (256*x*z2*H[-1, 1, 0, 1, 0, 1, x])/
      (-1 + x^2) - (576*x*z2*H[-1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[-1, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[-1, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[-1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-32*(6 + x + 6*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[-1, 1, 1, 0, 0, 0, x] + (256*x*z2*H[-1, 1, 1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[-1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[-1, 1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[-1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[-1, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (10000 + (64*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, -1, 0, x] + 
     (-7000 - (160*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 0, 0, x] + 
     (-4000 - (192*x*z2)/(-1 + x^2))*H[0, -1, -1, -1, 1, 0, x] + 
     (-7000 - (128*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, -1, 0, x] + 
     (160*x*z2*H[0, -1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(-783 + 8*x + 831*x^2))/(-1 + x^2) + (208*x*z2)/(-1 + x^2))*
      H[0, -1, -1, 0, 0, 0, x] - (64*x*z2*H[0, -1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (2800 + (336*x*z2)/(-1 + x^2))*H[0, -1, -1, 0, 1, 0, x] + 
     (-4000 - (192*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, -1, 0, x] + 
     (2800 + (352*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 0, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, -1, -1, 1, 1, 0, x] + 
     (-7000 - (128*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, -1, 0, x] + 
     (4900 + (256*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 0, 0, x] + 
     (2800 + (256*x*z2)/(-1 + x^2))*H[0, -1, 0, -1, 1, 0, x] - 
     (800*x*z2*H[0, -1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((20*(-147 - 8*x + 99*x^2))/(-1 + x^2) + (632*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, -1, 0, x] + (320*x*z2*H[0, -1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (40*x*z2*H[0, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((1118 + 56*x - 878*x^2)/(-1 + x^2) - (442*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 0, 0, x] - (16*x*z2*H[0, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) + (320*x*z2*H[0, -1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((8*(147 + 8*x - 99*x^2))/(-1 + x^2) - (664*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 0, 1, 0, x] - (128*x*z2*H[0, -1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (2800 + (256*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, -1, 0, x] - 
     (400*x*z2*H[0, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-8*(-313 + 6*x + 357*x^2))/(-1 + x^2) - (268*x*z2)/(-1 + x^2))*
      H[0, -1, 0, 1, 0, 0, x] + (160*x*z2*H[0, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) + (-1120 - (464*x*z2)/(-1 + x^2))*H[0, -1, 0, 1, 1, 0, x] + 
     (-4000 - (192*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, -1, 0, x] + 
     (2800 + (352*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 0, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, -1, 1, -1, 1, 0, x] + 
     (2800 + (256*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, -1, 0, x] - 
     (480*x*z2*H[0, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-8*(-163 + 4*x + 203*x^2))/(-1 + x^2) - (528*x*z2)/(-1 + x^2))*
      H[0, -1, 1, 0, 0, 0, x] + (192*x*z2*H[0, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) + (-1120 - (560*x*z2)/(-1 + x^2))*H[0, -1, 1, 0, 1, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, -1, 0, x] + 
     (-1120 - (544*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 0, 0, x] + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, -1, 1, 1, 1, 0, x] + 
     (1000*(9 + 4*x + 7*x^2)*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     ((-700*(9 + 4*x + 7*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[0, 0, -1, -1, 0, 0, x] + ((-400*(9 + 4*x + 7*x^2))/(-1 + x^2) + 
       (32*x*z2)/(-1 + x^2))*H[0, 0, -1, -1, 1, 0, x] + 
     ((-700*(9 + 4*x + 7*x^2))/(-1 + x^2) + (16*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, -1, 0, x] + ((2*(1387 + 572*x + 901*x^2))/(-1 + x^2) - 
       (12*x*z2)/(-1 + x^2))*H[0, 0, -1, 0, 0, 0, x] + 
     ((280*(9 + 4*x + 7*x^2))/(-1 + x^2) - (56*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 0, 1, 0, x] + ((-400*(9 + 4*x + 7*x^2))/(-1 + x^2) + 
       (32*x*z2)/(-1 + x^2))*H[0, 0, -1, 1, -1, 0, x] + 
     ((280*(9 + 4*x + 7*x^2))/(-1 + x^2) - (64*x*z2)/(-1 + x^2))*
      H[0, 0, -1, 1, 0, 0, x] + ((160*(9 + 4*x + 7*x^2))/(-1 + x^2) - 
       (64*x*z2)/(-1 + x^2))*H[0, 0, -1, 1, 1, 0, x] + 
     (6000*x*z2*H[0, 0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((100*(-43 - 14*x + 11*x^2))/(-1 + x^2) - (3284*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, -1, 0, x] - (2400*x*z2*H[0, 0, 0, -1, -1, 1, x])/
      (-1 + x^2) - (4200*x*z2*H[0, 0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((70*(43 + 14*x - 11*x^2))/(-1 + x^2) + (1190*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 0, 0, x] + (1680*x*z2*H[0, 0, 0, -1, 0, 1, x])/
      (-1 + x^2) - (2400*x*z2*H[0, 0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((40*(43 + 14*x - 11*x^2))/(-1 + x^2) + (1272*x*z2)/(-1 + x^2))*
      H[0, 0, 0, -1, 1, 0, x] + (960*x*z2*H[0, 0, 0, -1, 1, 1, x])/
      (-1 + x^2) - (3000*x*z2*H[0, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((10*(165 + 92*x + 83*x^2))/(-1 + x^2) + (1650*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, -1, 0, x] + (1200*x*z2*H[0, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (1200*x*z2*H[0, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((-571 - 202*x + 243*x^2)/(-1 + x^2) - (236*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, 0, 0, x] - (480*x*z2*H[0, 0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (1200*x*z2*H[0, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-4*(165 + 92*x + 83*x^2))/(-1 + x^2) - (892*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 0, 1, 0, x] - (480*x*z2*H[0, 0, 0, 0, 1, 1, x])/(-1 + x^2) - 
     (2400*x*z2*H[0, 0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((40*(43 + 14*x - 11*x^2))/(-1 + x^2) + (1272*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, -1, 0, x] + (960*x*z2*H[0, 0, 0, 1, -1, 1, x])/
      (-1 + x^2) + (1960*x*z2*H[0, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((4*(-392 - 95*x + 208*x^2))/(-1 + x^2) - (530*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 0, 0, x] - (784*x*z2*H[0, 0, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (960*x*z2*H[0, 0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((16*(-43 - 14*x + 11*x^2))/(-1 + x^2) - (392*x*z2)/(-1 + x^2))*
      H[0, 0, 0, 1, 1, 0, x] - (384*x*z2*H[0, 0, 0, 1, 1, 1, x])/(-1 + x^2) + 
     ((-400*(9 + 4*x + 7*x^2))/(-1 + x^2) + (32*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, -1, 0, x] + ((280*(9 + 4*x + 7*x^2))/(-1 + x^2) - 
       (64*x*z2)/(-1 + x^2))*H[0, 0, 1, -1, 0, 0, x] + 
     ((160*(9 + 4*x + 7*x^2))/(-1 + x^2) - (64*x*z2)/(-1 + x^2))*
      H[0, 0, 1, -1, 1, 0, x] + (2400*x*z2*H[0, 0, 1, 0, -1, -1, x])/
      (-1 + x^2) + ((40*(72 + 37*x + 100*x^2))/(-1 + x^2) - 
       (1368*x*z2)/(-1 + x^2))*H[0, 0, 1, 0, -1, 0, x] - 
     (960*x*z2*H[0, 0, 1, 0, -1, 1, x])/(-1 + x^2) - 
     (1360*x*z2*H[0, 0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-4*(325 + 142*x + 379*x^2))/(-1 + x^2) + (476*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 0, 0, x] + (544*x*z2*H[0, 0, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (960*x*z2*H[0, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-16*(72 + 37*x + 100*x^2))/(-1 + x^2) + (688*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 0, 1, 0, x] + (384*x*z2*H[0, 0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     ((160*(9 + 4*x + 7*x^2))/(-1 + x^2) - (64*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, -1, 0, x] + (480*x*z2*H[0, 0, 1, 1, 0, -1, x])/
      (-1 + x^2) + ((-8*(117 + 47*x + 47*x^2))/(-1 + x^2) - 
       (104*x*z2)/(-1 + x^2))*H[0, 0, 1, 1, 0, 0, x] - 
     (192*x*z2*H[0, 0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     ((-64*(9 + 4*x + 7*x^2))/(-1 + x^2) + (192*x*z2)/(-1 + x^2))*
      H[0, 0, 1, 1, 1, 0, x] + (-4000 - (192*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, -1, 0, x] + (2800 + (352*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, 0, 0, x] + (1600 + (320*x*z2)/(-1 + x^2))*
      H[0, 1, -1, -1, 1, 0, x] + (2800 + (256*x*z2)/(-1 + x^2))*
      H[0, 1, -1, 0, -1, 0, x] - (480*x*z2*H[0, 1, -1, 0, 0, -1, x])/
      (-1 + x^2) + ((-8*(-163 + 4*x + 203*x^2))/(-1 + x^2) - 
       (528*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, 0, 0, x] + 
     (192*x*z2*H[0, 1, -1, 0, 0, 1, x])/(-1 + x^2) + 
     (-1120 - (560*x*z2)/(-1 + x^2))*H[0, 1, -1, 0, 1, 0, x] + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, -1, 0, x] + 
     (-1120 - (544*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, 0, 0, x] + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, 1, -1, 1, 1, 0, x] + 
     (4000*x*z2*H[0, 1, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((400*(-2 + 3*x + 18*x^2))/(-1 + x^2) - (1944*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, -1, 0, x] - (1600*x*z2*H[0, 1, 0, -1, -1, 1, x])/
      (-1 + x^2) - (2800*x*z2*H[0, 1, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((-280*(-2 + 3*x + 18*x^2))/(-1 + x^2) + (372*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 0, 0, x] + (1120*x*z2*H[0, 1, 0, -1, 0, 1, x])/
      (-1 + x^2) - (1600*x*z2*H[0, 1, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((-160*(-2 + 3*x + 18*x^2))/(-1 + x^2) + (496*x*z2)/(-1 + x^2))*
      H[0, 1, 0, -1, 1, 0, x] + (640*x*z2*H[0, 1, 0, -1, 1, 1, x])/
      (-1 + x^2) + ((-280*(1 + 2*x + 7*x^2))/(-1 + x^2) - 
       (576*x*z2)/(-1 + x^2))*H[0, 1, 0, 0, -1, 0, x] + 
     (400*x*z2*H[0, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((4*(32 + 61*x + 252*x^2))/(-1 + x^2) + (1252*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 0, 0, x] - (160*x*z2*H[0, 1, 0, 0, 0, 1, x])/(-1 + x^2) + 
     ((112*(1 + 2*x + 7*x^2))/(-1 + x^2) + (1024*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 0, 1, 0, x] - (1600*x*z2*H[0, 1, 0, 1, -1, -1, x])/
      (-1 + x^2) + ((-160*(-2 + 3*x + 18*x^2))/(-1 + x^2) + 
       (496*x*z2)/(-1 + x^2))*H[0, 1, 0, 1, -1, 0, x] + 
     (640*x*z2*H[0, 1, 0, 1, -1, 1, x])/(-1 + x^2) + 
     (2080*x*z2*H[0, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(-61 + 51*x + 369*x^2))/(-1 + x^2) - (120*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 0, 0, x] - (832*x*z2*H[0, 1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (640*x*z2*H[0, 1, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((64*(-2 + 3*x + 18*x^2))/(-1 + x^2) + (352*x*z2)/(-1 + x^2))*
      H[0, 1, 0, 1, 1, 0, x] - (256*x*z2*H[0, 1, 0, 1, 1, 1, x])/(-1 + x^2) + 
     (1600 + (320*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, -1, 0, x] + 
     (-1120 - (544*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 0, 0, x] + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, 1, 1, -1, 1, 0, x] + 
     (800*x*z2*H[0, 1, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((-80*(-19 - 3*x + 3*x^2))/(-1 + x^2) - (824*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, -1, 0, x] - (320*x*z2*H[0, 1, 1, 0, -1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[0, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((16*(-52 - 7*x + 32*x^2))/(-1 + x^2) + (976*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 0, 0, x] - (128*x*z2*H[0, 1, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (320*x*z2*H[0, 1, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((32*(-19 - 3*x + 3*x^2))/(-1 + x^2) + (976*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 0, 1, 0, x] + (128*x*z2*H[0, 1, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (-640 - (448*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, -1, 0, x] + 
     (160*x*z2*H[0, 1, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((16*(-23 + 3*x + 39*x^2))/(-1 + x^2) + (664*x*z2)/(-1 + x^2))*
      H[0, 1, 1, 1, 0, 0, x] - (64*x*z2*H[0, 1, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (256 + (608*x*z2)/(-1 + x^2))*H[0, 1, 1, 1, 1, 0, x] + 
     (128*x*z2*H[1, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[1, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((32*(4 + x + 4*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[1, -1, -1, 0, 0, 0, x] - (128*x*z2*H[1, -1, -1, 0, 0, 1, x])/
      (-1 + x^2) + (448*x*z2*H[1, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[1, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (192*x*z2*H[1, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (352*x*z2*H[1, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*z2*H[1, -1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(4 + x + 4*x^2))/(-1 + x^2) + (1264*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, -1, 0, x] + (640*x*z2*H[1, -1, 0, 0, -1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[1, -1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(22 + 7*x + 22*x^2))/(-1 + x^2) - (952*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 0, 0, x] - (128*x*z2*H[1, -1, 0, 0, 0, 1, x])/
      (-1 + x^2) + (640*x*z2*H[1, -1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(4 + x + 4*x^2))/(-1 + x^2) - (1200*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 0, 1, 0, x] - (256*x*z2*H[1, -1, 0, 0, 1, 1, x])/
      (-1 + x^2) + (320*x*z2*H[1, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((-16*(14 + 3*x + 14*x^2))/(-1 + x^2) - (256*x*z2)/(-1 + x^2))*
      H[1, -1, 0, 1, 0, 0, x] + (256*x*z2*H[1, -1, 0, 1, 0, 1, x])/
      (-1 + x^2) - (576*x*z2*H[1, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (256*x*z2*H[1, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[1, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-32*(6 + x + 6*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[1, -1, 1, 0, 0, 0, x] + (256*x*z2*H[1, -1, 1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[1, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (12000 - (192*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, -1, 0, x] + 
     (-8400 + (352*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 0, 0, x] + 
     (-4800 + (320*x*z2)/(-1 + x^2))*H[1, 0, -1, -1, 1, 0, x] + 
     (-8400 + (256*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, -1, 0, x] - 
     (480*x*z2*H[1, 0, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(-485 - 4*x + 445*x^2))/(-1 + x^2) - (528*x*z2)/(-1 + x^2))*
      H[1, 0, -1, 0, 0, 0, x] + (192*x*z2*H[1, 0, -1, 0, 0, 1, x])/
      (-1 + x^2) + (3360 - (560*x*z2)/(-1 + x^2))*H[1, 0, -1, 0, 1, 0, x] + 
     (-4800 + (320*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, -1, 0, x] + 
     (3360 - (544*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 0, 0, x] + 
     (1920 - (448*x*z2)/(-1 + x^2))*H[1, 0, -1, 1, 1, 0, x] + 
     (8000*x*z2*H[1, 0, 0, -1, -1, -1, x])/(-1 + x^2) + 
     ((-800*(-13 - x + 5*x^2))/(-1 + x^2) - (4016*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, -1, 0, x] - (3200*x*z2*H[1, 0, 0, -1, -1, 1, x])/
      (-1 + x^2) - (5600*x*z2*H[1, 0, 0, -1, 0, -1, x])/(-1 + x^2) + 
     ((560*(-13 - x + 5*x^2))/(-1 + x^2) + (952*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 0, 0, x] + (2240*x*z2*H[1, 0, 0, -1, 0, 1, x])/
      (-1 + x^2) - (3200*x*z2*H[1, 0, 0, -1, 1, -1, x])/(-1 + x^2) + 
     ((320*(-13 - x + 5*x^2))/(-1 + x^2) + (1152*x*z2)/(-1 + x^2))*
      H[1, 0, 0, -1, 1, 0, x] + (1280*x*z2*H[1, 0, 0, -1, 1, 1, x])/
      (-1 + x^2) - (1600*x*z2*H[1, 0, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((40*(-97 - 7*x + 53*x^2))/(-1 + x^2) + (128*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, -1, 0, x] + (640*x*z2*H[1, 0, 0, 0, -1, 1, x])/
      (-1 + x^2) + (1240*x*z2*H[1, 0, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(212 + 23*x - 58*x^2))/(-1 + x^2) + (1526*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 0, 0, x] - (496*x*z2*H[1, 0, 0, 0, 0, 1, x])/(-1 + x^2) + 
     (640*x*z2*H[1, 0, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((-16*(-97 - 7*x + 53*x^2))/(-1 + x^2) + (896*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 0, 1, 0, x] - (256*x*z2*H[1, 0, 0, 0, 1, 1, x])/(-1 + x^2) - 
     (3200*x*z2*H[1, 0, 0, 1, -1, -1, x])/(-1 + x^2) + 
     ((320*(-13 - x + 5*x^2))/(-1 + x^2) + (1152*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, -1, 0, x] + (1280*x*z2*H[1, 0, 0, 1, -1, 1, x])/
      (-1 + x^2) + (3440*x*z2*H[1, 0, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((8*(481 + 37*x - 161*x^2))/(-1 + x^2) - (172*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 0, 0, x] - (1376*x*z2*H[1, 0, 0, 1, 0, 1, x])/
      (-1 + x^2) + (1280*x*z2*H[1, 0, 0, 1, 1, -1, x])/(-1 + x^2) + 
     ((-128*(-13 - x + 5*x^2))/(-1 + x^2) + (368*x*z2)/(-1 + x^2))*
      H[1, 0, 0, 1, 1, 0, x] - (512*x*z2*H[1, 0, 0, 1, 1, 1, x])/(-1 + x^2) + 
     (-4800 + (320*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, -1, 0, x] + 
     (3360 - (544*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 0, 0, x] + 
     (1920 - (448*x*z2)/(-1 + x^2))*H[1, 0, 1, -1, 1, 0, x] + 
     (3200*x*z2*H[1, 0, 1, 0, -1, -1, x])/(-1 + x^2) + 
     ((80*(-31 + 3*x + 59*x^2))/(-1 + x^2) - (2144*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, -1, 0, x] - (1280*x*z2*H[1, 0, 1, 0, -1, 1, x])/
      (-1 + x^2) - (1120*x*z2*H[1, 0, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-16*(-74 + 7*x + 130*x^2))/(-1 + x^2) + (1360*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 0, 0, x] + (448*x*z2*H[1, 0, 1, 0, 0, 1, x])/(-1 + x^2) - 
     (1280*x*z2*H[1, 0, 1, 0, 1, -1, x])/(-1 + x^2) + 
     ((-32*(-31 + 3*x + 59*x^2))/(-1 + x^2) + (1552*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 0, 1, 0, x] + (512*x*z2*H[1, 0, 1, 0, 1, 1, x])/(-1 + x^2) + 
     (1920 - (448*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, -1, 0, x] + 
     (640*x*z2*H[1, 0, 1, 1, 0, -1, x])/(-1 + x^2) + 
     ((-16*(-95 - 3*x + 67*x^2))/(-1 + x^2) + (448*x*z2)/(-1 + x^2))*
      H[1, 0, 1, 1, 0, 0, x] - (256*x*z2*H[1, 0, 1, 1, 0, 1, x])/(-1 + x^2) + 
     (-768 + (704*x*z2)/(-1 + x^2))*H[1, 0, 1, 1, 1, 0, x] - 
     (256*x*z2*H[1, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (448*x*z2*H[1, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (320*x*z2*H[1, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 1, -1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-32*(6 + x + 6*x^2))/(-1 + x^2) - (688*x*z2)/(-1 + x^2))*
      H[1, 1, -1, 0, 0, 0, x] + (256*x*z2*H[1, 1, -1, 0, 0, 1, x])/
      (-1 + x^2) - (672*x*z2*H[1, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (384*x*z2*H[1, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (2400 + (320*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, -1, 0, x] + 
     (-1680 - (544*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 0, 0, x] + 
     (-960 - (448*x*z2)/(-1 + x^2))*H[1, 1, 0, -1, 1, 0, x] + 
     (3200*x*z2*H[1, 1, 0, 0, -1, -1, x])/(-1 + x^2) + 
     ((-160*(-15 - x + 3*x^2))/(-1 + x^2) - (2528*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, -1, 0, x] - (1280*x*z2*H[1, 1, 0, 0, -1, 1, x])/
      (-1 + x^2) - (880*x*z2*H[1, 1, 0, 0, 0, -1, x])/(-1 + x^2) + 
     ((8*(-111 - 7*x + 39*x^2))/(-1 + x^2) + (1972*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 0, 0, x] + (352*x*z2*H[1, 1, 0, 0, 0, 1, x])/(-1 + x^2) - 
     (1280*x*z2*H[1, 1, 0, 0, 1, -1, x])/(-1 + x^2) + 
     ((64*(-15 - x + 3*x^2))/(-1 + x^2) + (2272*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 0, 1, 0, x] + (512*x*z2*H[1, 1, 0, 0, 1, 1, x])/(-1 + x^2) + 
     (-960 - (448*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, -1, 0, x] + 
     (1120*x*z2*H[1, 1, 0, 1, 0, -1, x])/(-1 + x^2) + 
     ((16*(-25 + 3*x + 65*x^2))/(-1 + x^2) + (232*x*z2)/(-1 + x^2))*
      H[1, 1, 0, 1, 0, 0, x] - (448*x*z2*H[1, 1, 0, 1, 0, 1, x])/(-1 + x^2) + 
     (384 + (800*x*z2)/(-1 + x^2))*H[1, 1, 0, 1, 1, 0, x] + 
     (384*x*z2*H[1, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (640*x*z2*H[1, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (512*x*z2*H[1, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (480 - (448*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, -1, 0, x] + 
     (960*x*z2*H[1, 1, 1, 0, 0, -1, x])/(-1 + x^2) + 
     ((-32*(-17 - x + x^2))/(-1 + x^2) + (1008*x*z2)/(-1 + x^2))*
      H[1, 1, 1, 0, 0, 0, x] - (384*x*z2*H[1, 1, 1, 0, 0, 1, x])/(-1 + x^2) + 
     (-192 + (896*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, 1, 0, x] - 
     (512*x*z2*H[1, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (96 + (832*x*z2)/(-1 + x^2))*H[1, 1, 1, 1, 0, 0, x] + 
     (640*x*z2*H[1, 1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32*(1 + x^2)*H[-1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(1 + x^2)*H[-1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(2 - 3*x + 2*x^2)*H[-1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(1 + x^2)*H[-1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(2 + x + 2*x^2)*H[-1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[-1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(3 + 2*x + 3*x^2)*H[-1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (800*(1 + x^2)*H[-1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(1 + x^2)*H[-1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(1 + x^2)*H[-1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(2 - 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(31 - 30*x + 31*x^2)*H[-1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(2 - 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(1 + x^2)*H[-1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(43 + 12*x + 43*x^2)*H[-1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(1 + x^2)*H[-1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (160*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (112*(1 + x^2)*H[-1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (32*(2 + x + 2*x^2)*H[-1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[-1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*(1 + x + x^2)*H[-1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(11 + 8*x + 11*x^2)*H[-1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[-1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(7 + 8*x + 7*x^2)*H[-1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 4*x + 3*x^2)*H[-1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(3 + 2*x + 3*x^2)*H[-1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (80*(3 + 2*x + 3*x^2)*H[-1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((60 + 8*x + 60*x^2)*H[-1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(3 + 2*x + 3*x^2)*H[-1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     ((88 + 80*x + 88*x^2)*H[-1, 0, -1, 0, 1, 0, 0, x])/(1 - x^2) - 
     (16*(5 + 6*x + 5*x^2)*H[-1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (4000*(1 + x^2)*H[-1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (2800*(1 + x^2)*H[-1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (1600*(1 + x^2)*H[-1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (2800*(1 + x^2)*H[-1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (1144*(1 + x^2)*H[-1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1120*(1 + x^2)*H[-1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (1600*(1 + x^2)*H[-1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (1120*(1 + x^2)*H[-1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*(1 + x^2)*H[-1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (400*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (20*(31 - 30*x + 31*x^2)*H[-1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((-82 + 240*x - 82*x^2)*H[-1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (8*(31 - 30*x + 31*x^2)*H[-1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(23 - 49*x + 23*x^2)*H[-1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(2 - 3*x + 2*x^2)*H[-1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1600*(1 + x^2)*H[-1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*(1 + x^2)*H[-1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (640*(1 + x^2)*H[-1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(43 + 12*x + 43*x^2)*H[-1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(44 + 17*x + 44*x^2)*H[-1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(43 + 12*x + 43*x^2)*H[-1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*(1 + x^2)*H[-1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(41 - 12*x + 41*x^2)*H[-1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*(1 + x^2)*H[-1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (16*(5 + 6*x + 5*x^2)*H[-1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (800*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (560*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (320*(2 + x + 2*x^2)*H[-1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (560*(1 + x^2)*H[-1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(71 + 20*x + 71*x^2)*H[-1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (224*(1 + x^2)*H[-1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (320*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(77 + 52*x + 77*x^2)*H[-1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(2 + x + 2*x^2)*H[-1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (160*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(5 - 4*x + 5*x^2)*H[-1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(2 + x + 2*x^2)*H[-1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[-1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*(1 + x + x^2)*H[-1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(11 + 8*x + 11*x^2)*H[-1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[-1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(7 + 8*x + 7*x^2)*H[-1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 4*x + 3*x^2)*H[-1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(5 + 6*x + 5*x^2)*H[-1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*(1 + x + x^2)*H[-1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*(1 + x + x^2)*H[-1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*(1 + x + x^2)*H[-1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(11 + 8*x + 11*x^2)*H[-1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(77 + 62*x + 77*x^2)*H[-1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(11 + 8*x + 11*x^2)*H[-1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*(1 + x + x^2)*H[-1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (16*(40 + 43*x + 40*x^2)*H[-1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*(1 + x + x^2)*H[-1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (80*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*(1 + x + x^2)*H[-1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(7 + 8*x + 7*x^2)*H[-1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 4*x + 3*x^2)*H[-1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(3 + 4*x + 3*x^2)*H[-1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(9 + 11*x + 9*x^2)*H[-1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[-1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(5 + 7*x + 5*x^2)*H[-1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(2 + 3*x + 2*x^2)*H[-1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-1 + 2*x + 7*x^2)*H[0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (80*(-1 + 2*x + 7*x^2)*H[0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(-2 + x + 17*x^2)*H[0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(-1 + 2*x + 7*x^2)*H[0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(-2 + 5*x + 13*x^2)*H[0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(-1 + 3*x + 6*x^2)*H[0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8*(-3 + 8*x + 19*x^2)*H[0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (400*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (160*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(-2 + x + 17*x^2)*H[0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((-62 + 64*x + 494*x^2)*H[0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-2 + x + 17*x^2)*H[0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4*(-43 + 98*x + 289*x^2)*H[0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (80*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (56*(-1 + 2*x + 7*x^2)*H[0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(-2 + 5*x + 13*x^2)*H[0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(-1 + 3*x + 6*x^2)*H[0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(-1 + 3*x + 6*x^2)*H[0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(-11 + 30*x + 69*x^2)*H[0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(-1 + 3*x + 6*x^2)*H[0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (8*(-7 + 22*x + 41*x^2)*H[0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (16*(-3 + 10*x + 17*x^2)*H[0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (10000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (7000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (4000*(1 + 3*x^2)*H[0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (7000*(1 + 3*x^2)*H[0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(777 + 2371*x^2)*H[0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (4000*(1 + 3*x^2)*H[0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1600*(1 + 3*x^2)*H[0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (7000*(1 + 3*x^2)*H[0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (4900*(1 + 3*x^2)*H[0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (20*(153 + 419*x^2)*H[0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2*(571 + 6*x + 1603*x^2)*H[0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(153 + 419*x^2)*H[0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(307 + x + 956*x^2)*H[0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1120*(1 + 3*x^2)*H[0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (4000*(1 + 3*x^2)*H[0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1600*(1 + 3*x^2)*H[0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(157 + 2*x + 501*x^2)*H[0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1120*(1 + 3*x^2)*H[0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1600*(1 + 3*x^2)*H[0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1120*(1 + 3*x^2)*H[0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*(1 + 3*x^2)*H[0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (2000*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (1400*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (800*(3 - 3*x + x^2)*H[0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (1400*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(464 - 463*x + 250*x^2)*H[0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (560*(3 - 3*x + x^2)*H[0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (800*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (560*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*(3 - 3*x + x^2)*H[0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (100*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (70*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (40*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (20*(-45 + 60*x + 4*x^2)*H[0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (7*(43 - 60*x + 65*x^2)*H[0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(-45 + 60*x + 4*x^2)*H[0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (40*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2*(469 - 540*x + 945*x^2)*H[0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (16*(25 - 30*x + 37*x^2)*H[0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (800*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(3 - 3*x + x^2)*H[0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (20*(-105 + 98*x + 13*x^2)*H[0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(247 - 222*x + 87*x^2)*H[0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(-105 + 98*x + 13*x^2)*H[0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(3 - 3*x + x^2)*H[0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (4*(147 - 154*x + 97*x^2)*H[0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(3 - 3*x + x^2)*H[0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (4000*(1 + 3*x^2)*H[0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (1600*(1 + 3*x^2)*H[0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (2800*(1 + 3*x^2)*H[0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(157 + 2*x + 501*x^2)*H[0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1120*(1 + 3*x^2)*H[0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (1600*(1 + 3*x^2)*H[0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (1120*(1 + 3*x^2)*H[0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*(1 + 3*x^2)*H[0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (200*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (140*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (80*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (80*(13 + 17*x + 75*x^2)*H[0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(97 + 146*x + 626*x^2)*H[0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(13 + 17*x + 75*x^2)*H[0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (80*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(118 + 94*x + 659*x^2)*H[0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(13 + 12*x + 73*x^2)*H[0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1600*(1 + 3*x^2)*H[0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*(1 + 3*x^2)*H[0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (640*(1 + 3*x^2)*H[0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(29 - 12*x + 53*x^2)*H[0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(34 - 16*x + 71*x^2)*H[0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(29 - 12*x + 53*x^2)*H[0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*(1 + 3*x^2)*H[0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(55 + 12*x + 199*x^2)*H[0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*(1 + 3*x^2)*H[0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32*(-1 + 3*x + 6*x^2)*H[0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(-1 + 3*x + 6*x^2)*H[0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(-11 + 30*x + 69*x^2)*H[0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(-1 + 3*x + 6*x^2)*H[0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (8*(-7 + 22*x + 41*x^2)*H[0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (16*(-3 + 10*x + 17*x^2)*H[0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (2000*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (1400*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (800*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (1400*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(475 + 278*x + 717*x^2)*H[0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (560*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (800*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (560*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (320*(3 + 2*x + 5*x^2)*H[0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (400*(11 + 3*x^2)*H[0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*(11 + 3*x^2)*H[0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (160*(11 + 3*x^2)*H[0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(43 + 10*x + 28*x^2)*H[0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((694 - 72*x - 54*x^2)*H[0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(43 + 10*x + 28*x^2)*H[0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*(11 + 3*x^2)*H[0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4*(401 - 32*x + 61*x^2)*H[0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(11 + 3*x^2)*H[0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (800*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (560*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (320*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (80*(19 + 26*x + 58*x^2)*H[0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(44 + 55*x + 127*x^2)*H[0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(19 + 26*x + 58*x^2)*H[0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (320*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (16*(44 + 16*x + 47*x^2)*H[0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*(3 + 2*x + 5*x^2)*H[0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (16*(-3 + 10*x + 17*x^2)*H[0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (400*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (160*(-6 + 2*x + x^2)*H[0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(93 - 8*x + 21*x^2)*H[0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(-6 + 2*x + x^2)*H[0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(35 + 64*x + 131*x^2)*H[0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 2*x + 5*x^2)*H[0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (80*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(-13 + 8*x + 7*x^2)*H[0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(3 + 2*x + 5*x^2)*H[0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(1 + x + x^2)*H[1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*(1 + x + x^2)*H[1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(11 + 8*x + 11*x^2)*H[1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*(1 + x + x^2)*H[1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (16*(7 + 8*x + 7*x^2)*H[1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 4*x + 3*x^2)*H[1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16*(5 + 6*x + 5*x^2)*H[1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*(1 + x + x^2)*H[1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*(1 + x + x^2)*H[1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*(1 + x + x^2)*H[1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(11 + 8*x + 11*x^2)*H[1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (4*(77 + 62*x + 77*x^2)*H[1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(11 + 8*x + 11*x^2)*H[1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*(1 + x + x^2)*H[1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (16*(40 + 43*x + 40*x^2)*H[1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*(1 + x + x^2)*H[1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (80*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*(1 + x + x^2)*H[1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (32*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (16*(7 + 8*x + 7*x^2)*H[1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (32*(3 + 4*x + 3*x^2)*H[1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(3 + 4*x + 3*x^2)*H[1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(9 + 11*x + 9*x^2)*H[1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(5 + 7*x + 5*x^2)*H[1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(2 + 3*x + 2*x^2)*H[1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     20000*H[1, 0, -1, -1, -1, -1, 0, x] + 
     14000*H[1, 0, -1, -1, -1, 0, 0, x] + 8000*H[1, 0, -1, -1, -1, 1, 0, x] + 
     14000*H[1, 0, -1, -1, 0, -1, 0, x] - 
     (8*(-765 + 12*x + 785*x^2)*H[1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     5600*H[1, 0, -1, -1, 0, 1, 0, x] + 8000*H[1, 0, -1, -1, 1, -1, 0, x] - 
     5600*H[1, 0, -1, -1, 1, 0, 0, x] - 3200*H[1, 0, -1, -1, 1, 1, 0, x] + 
     14000*H[1, 0, -1, 0, -1, -1, 0, x] - 9800*H[1, 0, -1, 0, -1, 0, 0, x] - 
     5600*H[1, 0, -1, 0, -1, 1, 0, x] + ((6600 + 480*x - 5800*x^2)*
       H[1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(-302 - 15*x + 273*x^2)*H[1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-165 - 12*x + 145*x^2)*H[1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     5600*H[1, 0, -1, 0, 1, -1, 0, x] + (8*(-593 + 22*x + 627*x^2)*
       H[1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     2240*H[1, 0, -1, 0, 1, 1, 0, x] + 8000*H[1, 0, -1, 1, -1, -1, 0, x] - 
     5600*H[1, 0, -1, 1, -1, 0, 0, x] - 3200*H[1, 0, -1, 1, -1, 1, 0, x] - 
     5600*H[1, 0, -1, 1, 0, -1, 0, x] + 
     (32*(-74 + 5*x + 81*x^2)*H[1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     2240*H[1, 0, -1, 1, 0, 1, 0, x] - 3200*H[1, 0, -1, 1, 1, -1, 0, x] + 
     2240*H[1, 0, -1, 1, 1, 0, 0, x] + 1280*H[1, 0, -1, 1, 1, 1, 0, x] + 
     (4000*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (2800*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (1600*(-5 - 2*x + x^2)*H[1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (2800*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (8*(-751 - 286*x + 179*x^2)*H[1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1120*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (1600*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (1120*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (640*(-5 - 2*x + x^2)*H[1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (400*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (280*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (160*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (20*(-167 - 62*x + 13*x^2)*H[1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     ((886 + 164*x - 318*x^2)*H[1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (8*(167 + 62*x - 13*x^2)*H[1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (160*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(306 + 46*x - 165*x^2)*H[1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*(-18 - 4*x + 7*x^2)*H[1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1600*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (640*(-5 - 2*x + x^2)*H[1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (40*(-187 - 86*x + 27*x^2)*H[1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(207 + 88*x - 48*x^2)*H[1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(187 + 86*x - 27*x^2)*H[1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (8*(233 + 82*x - 57*x^2)*H[1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*(-5 - 2*x + x^2)*H[1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     8000*H[1, 0, 1, -1, -1, -1, 0, x] - 5600*H[1, 0, 1, -1, -1, 0, 0, x] - 
     3200*H[1, 0, 1, -1, -1, 1, 0, x] - 5600*H[1, 0, 1, -1, 0, -1, 0, x] + 
     (32*(-74 + 5*x + 81*x^2)*H[1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     2240*H[1, 0, 1, -1, 0, 1, 0, x] - 3200*H[1, 0, 1, -1, 1, -1, 0, x] + 
     2240*H[1, 0, 1, -1, 1, 0, 0, x] + 1280*H[1, 0, 1, -1, 1, 1, 0, x] - 
     (800*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (560*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (320*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (160*(-10 + 7*x + 24*x^2)*H[1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(-123 + 142*x + 387*x^2)*H[1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(-10 + 7*x + 24*x^2)*H[1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (320*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (8*(-131 + 154*x + 387*x^2)*H[1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (128*(-4 + 4*x + 11*x^2)*H[1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     3200*H[1, 0, 1, 1, -1, -1, 0, x] + 2240*H[1, 0, 1, 1, -1, 0, 0, x] + 
     1280*H[1, 0, 1, 1, -1, 1, 0, x] + (160*(-17 - 4*x + 10*x^2)*
       H[1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(71 + 10*x - 47*x^2)*H[1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(-17 - 4*x + 10*x^2)*H[1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     1280*H[1, 0, 1, 1, 1, -1, 0, x] - (32*(-25 + 4*x + 32*x^2)*
       H[1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     512*H[1, 0, 1, 1, 1, 1, 0, x] - (32*(3 + 4*x + 3*x^2)*
       H[1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (160*(3 + 4*x + 3*x^2)*H[1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (16*(9 + 11*x + 9*x^2)*H[1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (64*(3 + 4*x + 3*x^2)*H[1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (32*(5 + 7*x + 5*x^2)*H[1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*(2 + 3*x + 2*x^2)*H[1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     4000*H[1, 1, 0, -1, -1, -1, 0, x] + 2800*H[1, 1, 0, -1, -1, 0, 0, x] + 
     1600*H[1, 1, 0, -1, -1, 1, 0, x] + 2800*H[1, 1, 0, -1, 0, -1, 0, x] + 
     (8*(169 + 20*x - 141*x^2)*H[1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     1120*H[1, 1, 0, -1, 0, 1, 0, x] + 1600*H[1, 1, 0, -1, 1, -1, 0, x] - 
     1120*H[1, 1, 0, -1, 1, 0, 0, x] - 640*H[1, 1, 0, -1, 1, 1, 0, x] - 
     (1600*(3 + 2*x)*H[1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*(3 + 2*x)*H[1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (640*(3 + 2*x)*H[1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (40*(-43 - 22*x + 7*x^2)*H[1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4*(213 + 154*x + 33*x^2)*H[1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*(-43 - 22*x + 7*x^2)*H[1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (640*(3 + 2*x)*H[1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (16*(112 + 80*x + 5*x^2)*H[1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*(3 + 2*x)*H[1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     1600*H[1, 1, 0, 1, -1, -1, 0, x] - 1120*H[1, 1, 0, 1, -1, 0, 0, x] - 
     640*H[1, 1, 0, 1, -1, 1, 0, x] - (80*(-5 + 14*x + 25*x^2)*
       H[1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(-13 + 28*x + 55*x^2)*H[1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32*(-5 + 14*x + 25*x^2)*H[1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     640*H[1, 1, 0, 1, 1, -1, 0, x] + (16*(-37 - 14*x + 17*x^2)*
       H[1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     256*H[1, 1, 0, 1, 1, 1, 0, x] + (64*(2 + 3*x + 2*x^2)*
       H[1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     800*H[1, 1, 1, 0, -1, -1, 0, x] + 560*H[1, 1, 1, 0, -1, 0, 0, x] + 
     320*H[1, 1, 1, 0, -1, 1, 0, x] - 
     (160*(7 + 6*x + x^2)*H[1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*(25 + 18*x)*H[1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*(7 + 6*x + x^2)*H[1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     320*H[1, 1, 1, 0, 1, -1, 0, x] - (32*(-1 + 10*x + 14*x^2)*
       H[1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     128*H[1, 1, 1, 0, 1, 1, 0, x] - 160*H[1, 1, 1, 1, 0, -1, 0, x] - 
     (64*(2 + x)^2*H[1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     64*H[1, 1, 1, 1, 0, 1, 0, x] - 32*H[1, 1, 1, 1, 1, 0, 0, x] + 
     (96*x*H[-1, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[-1, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (240*x*H[-1, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2400*x*H[-1, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1680*x*H[-1, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (960*x*H[-1, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1200*x*H[-1, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (480*x*H[-1, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (480*x*H[-1, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (960*x*H[-1, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (784*x*H[-1, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (544*x*H[-1, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (192*x*H[-1, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (832*x*H[-1, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (496*x*H[-1, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1376*x*H[-1, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[-1, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[-1, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[-1, 0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[-1, 0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[-1, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (784*x*H[-1, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (800*x*H[-1, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[-1, 0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[-1, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24*x*H[-1, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[-1, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (12000*x*H[-1, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (8400*x*H[-1, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (4800*x*H[-1, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (8400*x*H[-1, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (3704*x*H[-1, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (3360*x*H[-1, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (4800*x*H[-1, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (3360*x*H[-1, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (6000*x*H[-1, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (4200*x*H[-1, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2400*x*H[-1, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2400*x*H[-1, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (840*x*H[-1, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2400*x*H[-1, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2160*x*H[-1, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (4800*x*H[-1, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (3360*x*H[-1, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3920*x*H[-1, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1776*x*H[-1, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1568*x*H[-1, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1232*x*H[-1, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[-1, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*x*H[-1, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[-1, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[-1, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[-1, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2720*x*H[-1, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1168*x*H[-1, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1088*x*H[-1, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[-1, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1504*x*H[-1, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[-1, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (960*x*H[-1, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8000*x*H[-1, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[-1, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[-1, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2224*x*H[-1, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (800*x*H[-1, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (144*x*H[-1, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (4160*x*H[-1, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1760*x*H[-1, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1664*x*H[-1, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[-1, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (1120*x*H[-1, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (64*x*H[-1, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[-1, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[-1, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[-1, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[-1, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (496*x*H[-1, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1376*x*H[-1, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[-1, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[-1, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[-1, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[-1, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[-1, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[-1, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[-1, 1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, 1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[-1, 1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (4576*x*H[-1, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[-1, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2480*x*H[-1, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (328*x*H[-1, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (992*x*H[-1, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (736*x*H[-1, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[-1, 1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[-1, 1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6880*x*H[-1, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2816*x*H[-1, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2752*x*H[-1, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1312*x*H[-1, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[-1, 1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[-1, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[-1, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[-1, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[-1, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2464*x*H[-1, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[-1, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[-1, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[-1, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[-1, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[-1, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[-1, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[-1, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[-1, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[-1, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[-1, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[-1, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[-1, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[-1, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[-1, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[-1, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[-1, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[-1, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[-1, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[-1, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[-1, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[-1, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[-1, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[-1, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[-1, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (16*x*H[0, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, -1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, -1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, -1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (80*x*H[0, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[0, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (784*x*H[0, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (800*x*H[0, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (224*x*H[0, -1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (320*x*H[0, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (160*x*H[0, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (128*x*H[0, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[0, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8000*x*H[0, -1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (5600*x*H[0, -1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, -1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (5600*x*H[0, -1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (2288*x*H[0, -1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, -1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, -1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, -1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, -1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (400*x*H[0, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (280*x*H[0, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (76*x*H[0, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (24*x*H[0, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, -1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, -1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, -1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3920*x*H[0, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1568*x*H[0, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, -1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (560*x*H[0, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, -1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4000*x*H[0, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1120*x*H[0, -1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (648*x*H[0, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1648*x*H[0, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (800*x*H[0, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (96*x*H[0, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (160*x*H[0, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[0, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[0, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[0, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[0, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[0, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[0, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[0, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[0, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[0, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[0, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24*x*H[0, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (16*x*H[0, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (120*x*H[0, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (60*x*H[0, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (48*x*H[0, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (48*x*H[0, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (80*x*H[0, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (16*x*H[0, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (60000*x*H[0, 0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (42000*x*H[0, 0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (42000*x*H[0, 0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (18616*x*H[0, 0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (42000*x*H[0, 0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (29400*x*H[0, 0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (18520*x*H[0, 0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (6896*x*H[0, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (7408*x*H[0, 0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (14680*x*H[0, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (7488*x*H[0, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (30000*x*H[0, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (21000*x*H[0, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (21000*x*H[0, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (9300*x*H[0, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (4200*x*H[0, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1386*x*H[0, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1680*x*H[0, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4564*x*H[0, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (12000*x*H[0, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (8400*x*H[0, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (10800*x*H[0, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (5168*x*H[0, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (4320*x*H[0, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2880*x*H[0, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (24000*x*H[0, 0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (16800*x*H[0, 0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (7488*x*H[0, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (19600*x*H[0, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (13720*x*H[0, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (7840*x*H[0, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (8880*x*H[0, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (3400*x*H[0, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (3552*x*H[0, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (7840*x*H[0, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (6784*x*H[0, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (3136*x*H[0, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (9600*x*H[0, 0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[0, 0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6160*x*H[0, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2720*x*H[0, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2464*x*H[0, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (3840*x*H[0, 0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2800*x*H[0, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1536*x*H[0, 0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (160*x*H[0, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (32*x*H[0, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (24000*x*H[0, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (16800*x*H[0, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (16800*x*H[0, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (7392*x*H[0, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (13600*x*H[0, 0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (9520*x*H[0, 0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (5440*x*H[0, 0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (5840*x*H[0, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (2036*x*H[0, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2336*x*H[0, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (5440*x*H[0, 0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (4792*x*H[0, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (2176*x*H[0, 0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (9600*x*H[0, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (6720*x*H[0, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (7520*x*H[0, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (3376*x*H[0, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (3008*x*H[0, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (3840*x*H[0, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2528*x*H[0, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (1536*x*H[0, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (64*x*H[0, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (4800*x*H[0, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (3360*x*H[0, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[0, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1112*x*H[0, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[0, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1920*x*H[0, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1552*x*H[0, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[0, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (480*x*H[0, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (192*x*H[0, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[0, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[0, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[0, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[0, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[0, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[0, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[0, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[0, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[0, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[0, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[0, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[0, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[0, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[0, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[0, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[0, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[0, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (40000*x*H[0, 1, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 1, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 1, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (12656*x*H[0, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (28000*x*H[0, 1, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (19600*x*H[0, 1, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (11120*x*H[0, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (4248*x*H[0, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (4448*x*H[0, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (10208*x*H[0, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5344*x*H[0, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (576*x*H[0, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (4000*x*H[0, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2800*x*H[0, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (720*x*H[0, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (472*x*H[0, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (288*x*H[0, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2272*x*H[0, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[0, 1, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[0, 1, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (5344*x*H[0, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (20800*x*H[0, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (14560*x*H[0, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (8320*x*H[0, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (8800*x*H[0, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (3664*x*H[0, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (3520*x*H[0, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (8320*x*H[0, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (7424*x*H[0, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (3328*x*H[0, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[0, 1, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[0, 1, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (1344*x*H[0, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[0, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[0, 1, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (2176*x*H[0, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[0, 1, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[0, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[0, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[0, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[0, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (8000*x*H[0, 1, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, 1, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (5600*x*H[0, 1, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (2096*x*H[0, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[0, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[0, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (880*x*H[0, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[0, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[0, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1440*x*H[0, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[0, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (3200*x*H[0, 1, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (2240*x*H[0, 1, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[0, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (2208*x*H[0, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[0, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (320*x*H[0, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[0, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1600*x*H[0, 1, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (1120*x*H[0, 1, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[0, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (288*x*H[0, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[0, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[0, 1, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1216*x*H[0, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[0, 1, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[0, 1, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (384*x*H[0, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (128*x*H[0, 1, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (64*x*H[0, 1, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (128*x*H[1, -1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, -1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, -1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, -1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (496*x*H[1, -1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (1376*x*H[1, -1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, -1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[1, -1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, -1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, -1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[1, -1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[1, -1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[1, -1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[1, -1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (16000*x*H[1, -1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, -1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, -1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, -1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (4576*x*H[1, -1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, -1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, -1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, -1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2480*x*H[1, -1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (328*x*H[1, -1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (992*x*H[1, -1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (736*x*H[1, -1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, -1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, -1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, -1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6880*x*H[1, -1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2816*x*H[1, -1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2752*x*H[1, -1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1312*x*H[1, -1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[1, -1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, -1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, -1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, -1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[1, -1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, -1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2464*x*H[1, -1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, -1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, -1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (512*x*H[1, -1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, -1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, -1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, -1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, -1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, -1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, -1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, -1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[1, -1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, -1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[1, -1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, -1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, -1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, -1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, -1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[1, -1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, -1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, -1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, -1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, -1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, -1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, -1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, -1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, -1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (192*x*H[1, 0, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (960*x*H[1, 0, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (240*x*H[1, 0, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (384*x*H[1, 0, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (352*x*H[1, 0, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4800*x*H[1, 0, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[1, 0, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (1920*x*H[1, 0, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1200*x*H[1, 0, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (864*x*H[1, 0, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (480*x*H[1, 0, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (1920*x*H[1, 0, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (1968*x*H[1, 0, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (768*x*H[1, 0, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (1760*x*H[1, 0, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (672*x*H[1, 0, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (704*x*H[1, 0, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, 0, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, 0, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, 0, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (80000*x*H[1, 0, 0, -1, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (56000*x*H[1, 0, 0, -1, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, -1, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[1, 0, 0, -1, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (25184*x*H[1, 0, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, -1, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, -1, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (56000*x*H[1, 0, 0, -1, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (39200*x*H[1, 0, 0, -1, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (22880*x*H[1, 0, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (8696*x*H[1, 0, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (9152*x*H[1, 0, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (20208*x*H[1, 0, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, -1, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, -1, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, -1, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, -1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (10528*x*H[1, 0, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, -1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, -1, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, -1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, -1, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (16000*x*H[1, 0, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, 0, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, 0, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (5712*x*H[1, 0, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (12400*x*H[1, 0, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (8680*x*H[1, 0, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4960*x*H[1, 0, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1640*x*H[1, 0, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1512*x*H[1, 0, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (656*x*H[1, 0, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4960*x*H[1, 0, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (5656*x*H[1, 0, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1984*x*H[1, 0, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (3680*x*H[1, 0, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (2672*x*H[1, 0, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (1472*x*H[1, 0, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (1952*x*H[1, 0, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[1, 0, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (32000*x*H[1, 0, 0, 1, -1, -1, -1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, 1, -1, -1, 0, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, 1, -1, -1, 1, 0, x])/(-1 + x^2) + 
     (22400*x*H[1, 0, 0, 1, -1, 0, -1, 0, x])/(-1 + x^2) - 
     (10528*x*H[1, 0, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, 1, -1, 0, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, 1, -1, 1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, 1, -1, 1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, 1, -1, 1, 1, 0, x])/(-1 + x^2) + 
     (34400*x*H[1, 0, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (24080*x*H[1, 0, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (13760*x*H[1, 0, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (14080*x*H[1, 0, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (5784*x*H[1, 0, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (5632*x*H[1, 0, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (13760*x*H[1, 0, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (12432*x*H[1, 0, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (5504*x*H[1, 0, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 0, 0, 1, 1, -1, -1, 0, x])/(-1 + x^2) - 
     (8960*x*H[1, 0, 0, 1, 1, -1, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, 1, 1, -1, 1, 0, x])/(-1 + x^2) - 
     (6560*x*H[1, 0, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (3360*x*H[1, 0, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (2624*x*H[1, 0, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 0, 0, 1, 1, 1, -1, 0, x])/(-1 + x^2) + 
     (4064*x*H[1, 0, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (2048*x*H[1, 0, 0, 1, 1, 1, 1, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 0, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, 0, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, 0, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32000*x*H[1, 0, 1, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 0, 1, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 0, 1, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 0, 1, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (9536*x*H[1, 0, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 0, 1, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 0, 1, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 0, 1, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 0, 1, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (11200*x*H[1, 0, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (7840*x*H[1, 0, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (5680*x*H[1, 0, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 0, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2272*x*H[1, 0, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 0, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (3696*x*H[1, 0, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1792*x*H[1, 0, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 0, 1, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 0, 1, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 0, 1, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (12320*x*H[1, 0, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5472*x*H[1, 0, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (4928*x*H[1, 0, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 0, 1, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2912*x*H[1, 0, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[1, 0, 1, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 0, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (6400*x*H[1, 0, 1, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 0, 1, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 1, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 0, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (912*x*H[1, 0, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 0, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 0, 1, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (2656*x*H[1, 0, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1024*x*H[1, 0, 1, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 0, 1, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (192*x*H[1, 0, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 0, 1, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (256*x*H[1, 0, 1, 1, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (256*x*H[1, 1, -1, -1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (1280*x*H[1, 1, -1, -1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (352*x*H[1, 1, -1, -1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, -1, -1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, -1, -1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, -1, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, -1, 0, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (6400*x*H[1, 1, -1, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (4480*x*H[1, 1, -1, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, -1, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (1760*x*H[1, 1, -1, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1232*x*H[1, 1, -1, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (704*x*H[1, 1, -1, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, -1, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2560*x*H[1, 1, -1, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 1, -1, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (2240*x*H[1, 1, -1, 0, 1, 0, -1, 0, x])/(-1 + x^2) + 
     (896*x*H[1, 1, -1, 0, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (896*x*H[1, 1, -1, 0, 1, 0, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, -1, 0, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, -1, 1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, 1, -1, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, -1, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, 1, -1, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 1, -1, 1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, -1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (320*x*H[1, 1, 0, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1600*x*H[1, 1, 0, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (464*x*H[1, 1, 0, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 0, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (544*x*H[1, 1, 0, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, 0, -1, 1, 0, 0, 0, x])/(-1 + x^2) + 
     (32000*x*H[1, 1, 0, 0, -1, -1, -1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 1, 0, 0, -1, -1, 0, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 1, 0, 0, -1, -1, 1, 0, x])/(-1 + x^2) - 
     (22400*x*H[1, 1, 0, 0, -1, 0, -1, 0, x])/(-1 + x^2) + 
     (9152*x*H[1, 1, 0, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 1, 0, 0, -1, 0, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 1, 0, 0, -1, 1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 1, 0, 0, -1, 1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 0, 0, -1, 1, 1, 0, x])/(-1 + x^2) - 
     (8800*x*H[1, 1, 0, 0, 0, -1, -1, 0, x])/(-1 + x^2) + 
     (6160*x*H[1, 1, 0, 0, 0, -1, 0, 0, x])/(-1 + x^2) + 
     (3520*x*H[1, 1, 0, 0, 0, -1, 1, 0, x])/(-1 + x^2) + 
     (6160*x*H[1, 1, 0, 0, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (1136*x*H[1, 1, 0, 0, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (2464*x*H[1, 1, 0, 0, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (3520*x*H[1, 1, 0, 0, 0, 1, -1, 0, x])/(-1 + x^2) - 
     (2256*x*H[1, 1, 0, 0, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (1408*x*H[1, 1, 0, 0, 0, 1, 1, 0, x])/(-1 + x^2) - 
     (12800*x*H[1, 1, 0, 0, 1, -1, -1, 0, x])/(-1 + x^2) + 
     (8960*x*H[1, 1, 0, 0, 1, -1, 0, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 0, 0, 1, -1, 1, 0, x])/(-1 + x^2) + 
     (12800*x*H[1, 1, 0, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (5088*x*H[1, 1, 0, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (5120*x*H[1, 1, 0, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (5120*x*H[1, 1, 0, 0, 1, 1, -1, 0, x])/(-1 + x^2) - 
     (2816*x*H[1, 1, 0, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (2048*x*H[1, 1, 0, 0, 1, 1, 1, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, 0, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (11200*x*H[1, 1, 0, 1, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (7840*x*H[1, 1, 0, 1, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 1, 0, 1, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 1, 0, 1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (2112*x*H[1, 1, 0, 1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[1, 1, 0, 1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (4480*x*H[1, 1, 0, 1, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (4096*x*H[1, 1, 0, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1792*x*H[1, 1, 0, 1, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (2240*x*H[1, 1, 0, 1, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (768*x*H[1, 1, 0, 1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (896*x*H[1, 1, 0, 1, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (448*x*H[1, 1, 0, 1, 1, 1, 0, 0, x])/(-1 + x^2) + 
     (384*x*H[1, 1, 1, -1, -1, 0, 0, 0, x])/(-1 + x^2) - 
     (1920*x*H[1, 1, 1, -1, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (576*x*H[1, 1, 1, -1, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (768*x*H[1, 1, 1, -1, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (640*x*H[1, 1, 1, -1, 0, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 1, -1, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (448*x*H[1, 1, 1, 0, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (9600*x*H[1, 1, 1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - 
     (6720*x*H[1, 1, 1, 0, 0, -1, 0, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, 1, 1, 0, 0, -1, 1, 0, x])/(-1 + x^2) - 
     (2880*x*H[1, 1, 1, 0, 0, 0, -1, 0, x])/(-1 + x^2) + 
     (1968*x*H[1, 1, 1, 0, 0, 0, 0, 0, x])/(-1 + x^2) + 
     (1152*x*H[1, 1, 1, 0, 0, 0, 1, 0, x])/(-1 + x^2) - 
     (3840*x*H[1, 1, 1, 0, 0, 1, -1, 0, x])/(-1 + x^2) + 
     (3744*x*H[1, 1, 1, 0, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (1536*x*H[1, 1, 1, 0, 0, 1, 1, 0, x])/(-1 + x^2) + 
     (3200*x*H[1, 1, 1, 0, 1, 0, -1, 0, x])/(-1 + x^2) - 
     (1344*x*H[1, 1, 1, 0, 1, 0, 0, 0, x])/(-1 + x^2) - 
     (1280*x*H[1, 1, 1, 0, 1, 0, 1, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 1, 0, 1, 1, 0, 0, x])/(-1 + x^2) - 
     (512*x*H[1, 1, 1, 1, -1, 0, 0, 0, x])/(-1 + x^2) + 
     (2560*x*H[1, 1, 1, 1, 0, 0, -1, 0, x])/(-1 + x^2) - 
     (800*x*H[1, 1, 1, 1, 0, 0, 0, 0, x])/(-1 + x^2) - 
     (1024*x*H[1, 1, 1, 1, 0, 0, 1, 0, x])/(-1 + x^2) + 
     (832*x*H[1, 1, 1, 1, 0, 1, 0, 0, x])/(-1 + x^2) + 
     (640*x*H[1, 1, 1, 1, 1, 0, 0, 0, x])/(-1 + x^2))}


==> anc/o0I1 <==
 T(           1 ):=   0.0000000000000000      ;
 T(           2 ):=   0.0000000000000000      ;


==> anc/o0I2 <==
 T(           1 ):=   0.0000000000000000      ;
 T(           2 ):=   0.0000000000000000      ;
 T(           3 ):=   0.0000000000000000      ;
 T(           4 ):=   0.0000000000000000      ;
 T(           5 ):=   0.0000000000000000      ;
 T(           6 ):=   0.0000000000000000      ;


==> anc/o0I3 <==
 T(           1 ):=   0.0000000000000000      ;
 T(           2 ):=   0.0000000000000000      ;
 T(           3 ):=   0.0000000000000000      ;
 T(           4 ):=   0.0000000000000000      ;
 T(           5 ):=   0.0000000000000000      ;
 T(           6 ):=   0.0000000000000000      ;
 T(           7 ):=   0.0000000000000000      ;
 T(           8 ):=   0.0000000000000000      ;
 T(           9 ):=   0.0000000000000000      ;
 T(          10 ):=   0.0000000000000000      ;
 T(          11 ):=   0.0000000000000000      ;
 T(          12 ):=   0.0000000000000000      ;
 T(          13 ):=   0.0000000000000000      ;
 T(          14 ):=   0.0000000000000000      ;
 T(          15 ):=   0.0000000000000000      ;
 T(          16 ):=   0.0000000000000000      ;
 T(          17 ):=   0.0000000000000000      ;
 T(          18 ):=   0.0000000000000000      ;


==> anc/o0I4 <==
 T(           1 ):=   0.0000000000000000      ;
 T(           2 ):=   0.0000000000000000      ;
 T(           3 ):=   0.0000000000000000      ;
 T(           4 ):=   0.0000000000000000      ;
 T(           5 ):=   0.0000000000000000      ;
 T(           6 ):=   0.0000000000000000      ;
 T(           7 ):=   0.0000000000000000      ;
 T(           8 ):=   0.0000000000000000      ;
 T(           9 ):=   0.0000000000000000      ;
 T(          10 ):=   0.0000000000000000      ;
 T(          11 ):=   0.0000000000000000      ;
 T(          12 ):=   0.0000000000000000      ;
 T(          13 ):=   0.0000000000000000      ;
 T(          14 ):=   0.0000000000000000      ;
 T(          15 ):=   0.0000000000000000      ;
 T(          16 ):=   0.0000000000000000      ;
 T(          17 ):=   0.0000000000000000      ;
 T(          18 ):=   0.0000000000000000      ;


==> anc/o0I5 <==
 T(           1 ):=   0.0000000000000000      ;
 T(           2 ):=   0.0000000000000000      ;
 T(           3 ):=   0.0000000000000000      ;
 T(           4 ):=   0.0000000000000000      ;
 T(           5 ):=   0.0000000000000000      ;
 T(           6 ):=   0.0000000000000000      ;
 T(           7 ):=   0.0000000000000000      ;
 T(           8 ):=   0.0000000000000000      ;
 T(           9 ):=   0.0000000000000000      ;
 T(          10 ):=   0.0000000000000000      ;
 T(          11 ):=   0.0000000000000000      ;
 T(          12 ):=   0.0000000000000000      ;
 T(          13 ):=   0.0000000000000000      ;
 T(          14 ):=   0.0000000000000000      ;
 T(          15 ):=   0.0000000000000000      ;
 T(          16 ):=   0.0000000000000000      ;
 T(          17 ):=   0.0000000000000000      ;
 T(          18 ):=   0.0000000000000000      ;
 T(          19 ):=   0.0000000000000000      ;
 T(          20 ):=   0.0000000000000000      ;
 T(          21 ):=   0.0000000000000000      ;
 T(          22 ):=   0.0000000000000000      ;
 T(          23 ):=   0.0000000000000000      ;
 T(          24 ):=   0.0000000000000000      ;
 T(          25 ):=   0.0000000000000000      ;
 T(          26 ):=   0.0000000000000000      ;
 T(          27 ):=   0.0000000000000000      ;
 T(          28 ):=   0.0000000000000000      ;
 T(          29 ):=   0.0000000000000000      ;
 T(          30 ):=   0.0000000000000000      ;
 T(          31 ):=   0.0000000000000000      ;
 T(          32 ):=   0.0000000000000000      ;
 T(          33 ):=   0.0000000000000000      ;
 T(          34 ):=   0.0000000000000000      ;
 T(          35 ):=   0.0000000000000000      ;
 T(          36 ):=   0.0000000000000000      ;
 T(          37 ):=   0.0000000000000000      ;
 T(          38 ):=   0.0000000000000000      ;


==> anc/o0I6 <==
 T(           1 ):=   0.0000000000000000      ;
 T(           2 ):=   0.0000000000000000      ;
 T(           3 ):=   0.0000000000000000      ;
 T(           4 ):=   0.0000000000000000      ;
 T(           5 ):=   0.0000000000000000      ;
 T(           6 ):=   0.0000000000000000      ;
 T(           7 ):=   0.0000000000000000      ;
 T(           8 ):=   0.0000000000000000      ;
 T(           9 ):=   0.0000000000000000      ;
 T(          10 ):=   0.0000000000000000      ;
 T(          11 ):=   0.0000000000000000      ;
 T(          12 ):=   0.0000000000000000      ;
 T(          13 ):=   0.0000000000000000      ;
 T(          14 ):=   0.0000000000000000      ;
 T(          15 ):=   0.0000000000000000      ;
 T(          16 ):=   0.0000000000000000      ;
 T(          17 ):=   0.0000000000000000      ;
 T(          18 ):=   0.0000000000000000      ;
 T(          19 ):=   0.0000000000000000      ;
 T(          20 ):=   0.0000000000000000      ;
 T(          21 ):=   0.0000000000000000      ;
 T(          22 ):=   0.0000000000000000      ;
 T(          23 ):=   0.0000000000000000      ;
 T(          24 ):=   0.0000000000000000      ;
 T(          25 ):=   0.0000000000000000      ;
 T(          26 ):=   0.0000000000000000      ;
 T(          27 ):=   0.0000000000000000      ;
 T(          28 ):=   0.0000000000000000      ;
 T(          29 ):=   0.0000000000000000      ;
 T(          30 ):=   0.0000000000000000      ;
 T(          31 ):=   0.0000000000000000      ;
 T(          32 ):=   0.0000000000000000      ;
 T(          33 ):=   0.0000000000000000      ;
 T(          34 ):=   0.0000000000000000      ;
 T(          35 ):=   0.0000000000000000      ;
 T(          36 ):=   0.0000000000000000      ;
 T(          37 ):=   0.0000000000000000      ;
 T(          38 ):=   0.0000000000000000      ;
 T(          39 ):=   0.0000000000000000      ;
 T(          40 ):=   0.0000000000000000      ;
 T(          41 ):=   0.0000000000000000      ;
 T(          42 ):=   0.0000000000000000      ;
 T(          43 ):=   0.0000000000000000      ;
 T(          44 ):=   0.0000000000000000      ;
 T(          45 ):=   0.0000000000000000      ;
 T(          46 ):=   0.0000000000000000      ;
 T(          47 ):=   0.0000000000000000      ;
 T(          48 ):=   0.0000000000000000      ;
 T(          49 ):=   0.0000000000000000      ;
 T(          50 ):=   0.0000000000000000      ;
 T(          51 ):=   0.0000000000000000      ;
 T(          52 ):=   0.0000000000000000      ;
 T(          53 ):=   0.0000000000000000      ;
 T(          54 ):=   0.0000000000000000      ;
 T(          55 ):=   0.0000000000000000      ;
 T(          56 ):=   0.0000000000000000      ;
 T(          57 ):=   0.0000000000000000      ;
 T(          58 ):=   0.0000000000000000      ;
 T(          59 ):=   0.0000000000000000      ;
 T(          60 ):=   0.0000000000000000      ;
 T(          61 ):=   0.0000000000000000      ;
 T(          62 ):=   0.0000000000000000      ;
 T(          63 ):=   0.0000000000000000      ;
 T(          64 ):=   0.0000000000000000      ;
 T(          65 ):=   0.0000000000000000      ;
 T(          66 ):=   0.0000000000000000      ;
 T(          67 ):=   0.0000000000000000      ;
 T(          68 ):=   0.0000000000000000      ;
 T(          69 ):=   0.0000000000000000      ;
 T(          70 ):=   0.0000000000000000      ;
 T(          71 ):=   0.0000000000000000      ;
 T(          72 ):=   0.0000000000000000      ;
 T(          73 ):=   0.0000000000000000      ;
 T(          74 ):=   0.0000000000000000      ;
 T(          75 ):=   0.0000000000000000      ;
 T(          76 ):=   0.0000000000000000      ;
 T(          77 ):=   0.0000000000000000      ;
 T(          78 ):=   0.0000000000000000      ;
 T(          79 ):=   0.0000000000000000      ;
 T(          80 ):=   0.0000000000000000      ;
 T(          81 ):=   0.0000000000000000      ;
 T(          82 ):=   0.0000000000000000      ;
 T(          83 ):=   0.0000000000000000      ;
 T(          84 ):=   0.0000000000000000      ;
 T(          85 ):=   0.0000000000000000      ;
 T(          86 ):=   0.0000000000000000      ;
 T(          87 ):=   0.0000000000000000      ;
 T(          88 ):=   0.0000000000000000      ;
 T(          89 ):=   0.0000000000000000      ;
 T(          90 ):=   0.0000000000000000      ;
 T(          91 ):=   0.0000000000000000      ;
 T(          92 ):=   0.0000000000000000      ;
 T(          93 ):=   0.0000000000000000      ;
 T(          94 ):=   0.0000000000000000      ;
 T(          95 ):=   0.0000000000000000      ;
 T(          96 ):=   0.0000000000000000      ;
 T(          97 ):=   0.0000000000000000      ;
 T(          98 ):=   0.0000000000000000      ;
 T(          99 ):=   0.0000000000000000      ;
 T(         100 ):=   0.0000000000000000      ;
 T(         101 ):=   0.0000000000000000      ;
 T(         102 ):=   0.0000000000000000      ;
 T(         103 ):=   0.0000000000000000      ;
 T(         104 ):=   0.0000000000000000      ;
 T(         105 ):=   0.0000000000000000      ;
 T(         106 ):=   0.0000000000000000      ;
 T(         107 ):=   0.0000000000000000      ;
 T(         108 ):=   0.0000000000000000      ;
 T(         109 ):=   0.0000000000000000      ;
 T(         110 ):=   0.0000000000000000      ;
 T(         111 ):=   0.0000000000000000      ;
 T(         112 ):=   0.0000000000000000      ;
 T(         113 ):=   0.0000000000000000      ;
 T(         114 ):=   0.0000000000000000      ;
 T(         115 ):=   0.0000000000000000      ;
 T(         116 ):=   0.0000000000000000      ;
 T(         117 ):=   0.0000000000000000      ;
 T(         118 ):=   0.0000000000000000      ;
 T(         119 ):=   0.0000000000000000      ;
 T(         120 ):=   0.0000000000000000      ;
 T(         121 ):=   0.0000000000000000      ;
 T(         122 ):=   0.0000000000000000      ;
 T(         123 ):=   0.0000000000000000      ;
 T(         124 ):=   0.0000000000000000      ;


==> anc/o0R1 <==
 T(           1 ):=  0.98966143961229980      ;
 T(           2 ):=  0.40765402623376129      ;


==> anc/o0R2 <==
 T(           1 ):=  0.92682212459480140      ;
 T(           2 ):=  0.19987438031360000      ;
 T(           3 ):=  -1.1476586928286234      ;
 T(           4 ):=  0.60873311912904393      ;
 T(           5 ):= -0.29083974743493751      ;
 T(           6 ):=  0.34414736887343789      ;


==> anc/o0R3 <==
 T(           1 ):=  0.87177800625759683      ;
 T(           2 ):=   9.5555986305482288E-002 ;
 T(           3 ):=  0.32169819875277711      ;
 T(           4 ):=   7.1688868129873018E-002 ;
 T(           5 ):=  0.25566647731689429      ;
 T(           6 ):=  0.10008259647804052      ;
 T(           7 ):=  0.36395709911104579      ;
 T(           8 ):=   1.1032315146241307      ;
 T(           9 ):=  0.48631809506201834      ;
 T(          10 ):=  0.45546044542024533      ;
 T(          11 ):=   6.6111948140212429E-002 ;
 T(          12 ):= -0.87781944238394338      ;
 T(          13 ):=  0.19221120777067263      ;
 T(          14 ):=  0.15030583287841401      ;
 T(          15 ):=  0.26637288145975424      ;
 T(          16 ):=  0.24612675187103816      ;
 T(          17 ):=   3.9848133130827655E-002 ;
 T(          18 ):= -0.44324974400365486      ;


==> anc/o0R4 <==
 T(           1 ):=   2.9515807265210983      ;
 T(           2 ):=  0.21835702657699585      ;
 T(           3 ):=  -1.4101395606994629      ;
 T(           4 ):=  0.56339269876480103      ;
 T(           5 ):=  -1.0575288534164429      ;
 T(           6 ):=  0.67178022861480713      ;
 T(           7 ):=  -1.7052489519119263      ;
 T(           8 ):=   1.2207400798797607      ;
 T(           9 ):=  -1.1460399627685547      ;
 T(          10 ):= -0.85526037216186523      ;
 T(          11 ):=  0.36544403433799744      ;
 T(          12 ):=  -7.2785675525665283E-002 ;
 T(          13 ):=  0.44612675905227661      ;
 T(          14 ):=  -1.0616254806518555      ;
 T(          15 ):=  0.67906981706619263      ;
 T(          16 ):= -0.91375136375427246      ;
 T(          17 ):= -0.87705284357070923      ;
 T(          18 ):=  -4.1201224327087402      ;


==> anc/o0R5 <==
 T(           1 ):= -0.67658166376516116      ;
 T(           2 ):=  0.67334340961839945      ;
 T(           3 ):= -0.19766783178424377      ;
 T(           4 ):= -0.12358690050375661      ;
 T(           5 ):= -0.22762103191083258      ;
 T(           6 ):=  0.19230789184314123      ;
 T(           7 ):=   1.8817483676659179      ;
 T(           8 ):=   4.6944880718400556E-002 ;
 T(           9 ):= -0.12703771711428469      ;
 T(          10 ):=  -1.4636500982685958      ;
 T(          11 ):=   1.0300261740060785      ;
 T(          12 ):=  0.42334858076162601      ;
 T(          13 ):=  -1.5792490483865314      ;
 T(          14 ):= -0.17278730171635745      ;
 T(          15 ):=   2.0531742114737770      ;
 T(          16 ):=   8.6216814964632182E-002 ;
 T(          17 ):= -0.21204168298009402      ;
 T(          18 ):= -0.54790901281727333      ;
 T(          19 ):= -0.98007354318832329      ;
 T(          20 ):=  0.21504809153882148      ;
 T(          21 ):= -0.63010539287811729      ;
 T(          22 ):=  0.54368690442798440      ;
 T(          23 ):=  0.90363322090381859      ;
 T(          24 ):=   2.7846107906598944E-002 ;
 T(          25 ):=  -7.3152977755747153E-002 ;
 T(          26 ):= -0.74707576908465323      ;
 T(          27 ):=   3.4952467466215963E-002 ;
 T(          28 ):=  0.22747306251952251      ;
 T(          29 ):= -0.81374357713703571      ;
 T(          30 ):= -0.10218634616460698      ;
 T(          31 ):=  0.99685983007904988      ;
 T(          32 ):=   5.3365501350216338E-002 ;
 T(          33 ):= -0.12719315945208104      ;
 T(          34 ):= -0.33428930353624176      ;
 T(          35 ):= -0.42934386771096705      ;
 T(          36 ):=  0.13547652877604965      ;
 T(          37 ):= -0.38758570007643645      ;
 T(          38 ):=  0.32173317906853571      ;


==> anc/o0R6 <==
 T(           1 ):= -0.33762202882888109      ;
 T(           2 ):=  -9.2602286016881461      ;
 T(           3 ):= -0.36426297563324483      ;
 T(           4 ):=  0.44237254754051580      ;
 T(           5 ):=  -7.2280534300482369E-002 ;
 T(           6 ):= -0.13977373420029524      ;
 T(           7 ):=  -8.0592309672302423E-002 ;
 T(           8 ):=   7.8993904335233886E-002 ;
 T(           9 ):= -0.21989364221310348      ;
 T(          10 ):= -0.92585101863820929      ;
 T(          11 ):= -0.24478123901493987      ;
 T(          12 ):=  0.24504822811222032      ;
 T(          13 ):=  -6.8810127433559715E-002 ;
 T(          14 ):=  -4.2650086366525931E-002 ;
 T(          15 ):=  -7.8618499499614747E-002 ;
 T(          16 ):=   6.8303296693068227E-002 ;
 T(          17 ):=   1.2206405868244412      ;
 T(          18 ):=   1.6204153507398608E-002 ;
 T(          19 ):=  -4.8745472207165720E-002 ;
 T(          20 ):= -0.81547129374717064      ;
 T(          21 ):=   4.8467948481812808      ;
 T(          22 ):=  0.20493788393088536      ;
 T(          23 ):= -0.85962089444483691      ;
 T(          24 ):=  -6.0643848896358571E-002 ;
 T(          25 ):=   1.2993712876813990      ;
 T(          26 ):=   2.5292455961512909E-002 ;
 T(          27 ):=  -7.0676496758299290E-002 ;
 T(          28 ):= -0.17159539803390325      ;
 T(          29 ):= -0.77812287414623305      ;
 T(          30 ):=   5.8591230881755080E-002 ;
 T(          31 ):= -0.19091244007599784      ;
 T(          32 ):=  0.19213457412697915      ;
 T(          33 ):=  0.36901477412377570      ;
 T(          34 ):=   7.2632632255896484E-003 ;
 T(          35 ):=  -2.0751159705111353E-002 ;
 T(          36 ):= -0.27468008884083528      ;
 T(          37 ):=   7.6781272068728659E-002 ;
 T(          38 ):=   7.5385716188998170E-002 ;
 T(          39 ):= -0.29350562816251857      ;
 T(          40 ):=  -2.6764016804566797E-002 ;
 T(          41 ):=  0.39949402054201499      ;
 T(          42 ):=   1.2049054714870902E-002 ;
 T(          43 ):=  -3.1861782526083592E-002 ;
 T(          44 ):=  -7.8939296255526953E-002 ;
 T(          45 ):= -0.20013136504803677      ;
 T(          46 ):=   2.8565969463063667E-002 ;
 T(          47 ):=  -8.8993502825003762E-002 ;
 T(          48 ):=   8.3464117169864016E-002 ;
 T(          49 ):=  0.18049830616738843      ;
 T(          50 ):= -0.15393212333413459      ;
 T(          51 ):=  -2.8166730629818537      ;
 T(          52 ):=   4.5215038874563962E-002 ;
 T(          53 ):= -0.16610591203737007      ;
 T(          54 ):=  0.19973156547711191      ;
 T(          55 ):=  -7.0049648529277780E-002 ;
 T(          56 ):=   3.4047392943402146      ;
 T(          57 ):=   2.4498116690658839E-002 ;
 T(          58 ):=  -7.8132049680978283E-002 ;
 T(          59 ):=  -1.8891344047080707      ;
 T(          60 ):=  -1.0153277093191173      ;
 T(          61 ):=  0.41510872924628683      ;
 T(          62 ):=  -1.9598403066710124      ;
 T(          63 ):=  -9.3983197117745762E-002 ;
 T(          64 ):=   3.5457705277622162      ;
 T(          65 ):=   3.6162482128244716E-002 ;
 T(          66 ):= -0.10729248189931151      ;
 T(          67 ):=  0.27158223164388384      ;
 T(          68 ):= -0.25599784802892972      ;
 T(          69 ):=  -2.9496883094069473      ;
 T(          70 ):=   8.2141416382741778E-002 ;
 T(          71 ):= -0.28113897925769404      ;
 T(          72 ):=  0.30685808699071804      ;
 T(          73 ):= -0.22276393432534999      ;
 T(          74 ):=  -2.9402835695220784      ;
 T(          75 ):= -0.24263833772217677      ;
 T(          76 ):=  0.27549569967014287      ;
 T(          77 ):=  -5.4221804298213064E-002 ;
 T(          78 ):=  -7.1266915160015959E-002 ;
 T(          79 ):=  -6.0855578870447610E-002 ;
 T(          80 ):=   5.7545474452952355E-002 ;
 T(          81 ):=   1.0346493112360897      ;
 T(          82 ):= -0.75972150674611871      ;
 T(          83 ):=  0.98662706863233085      ;
 T(          84 ):= -0.81147019218932837      ;
 T(          85 ):=   1.1177978793907031      ;
 T(          86 ):= -0.57937025572182999      ;
 T(          87 ):=  0.10042149273604647      ;
 T(          88 ):=  -8.8581226037470512E-002 ;
 T(          89 ):=  -1.3123893076017561      ;
 T(          90 ):=   2.6743037901356036E-002 ;
 T(          91 ):=  -9.6082510649197275E-002 ;
 T(          92 ):=  0.11188094938047118      ;
 T(          93 ):=  -4.0314185124060799E-002 ;
 T(          94 ):=   1.6832566113417586      ;
 T(          95 ):=   1.4559746106169200E-002 ;
 T(          96 ):=  -4.5302306580503444E-002 ;
 T(          97 ):= -0.97504266454277910      ;
 T(          98 ):=  -1.6916137957266895E-002 ;
 T(          99 ):=  0.22247827925823829      ;
 T(         100 ):=  -1.0160579802208767      ;
 T(         101 ):=  -5.5311521568291555E-002 ;
 T(         102 ):=   1.7616306002433175      ;
 T(         103 ):=   2.2078825628045883E-002 ;
 T(         104 ):=  -6.3736141549330494E-002 ;
 T(         105 ):=  0.15677321184364609      ;
 T(         106 ):= -0.15335713956714864      ;
 T(         107 ):=  -1.3817326878916565      ;
 T(         108 ):=   5.0666851246281244E-002 ;
 T(         109 ):= -0.16944857595247553      ;
 T(         110 ):=  0.17858248744011596      ;
 T(         111 ):= -0.13102684550873192      ;
 T(         112 ):=  -1.3763287578990260      ;
 T(         113 ):= -0.14348792345604716      ;
 T(         114 ):=  0.15775486240782391      ;
 T(         115 ):=  -3.4115716755410079E-002 ;
 T(         116 ):=  -3.7275162617553315E-002 ;
 T(         117 ):=  -3.8462397279993045E-002 ;
 T(         118 ):=   3.5571451648786480E-002 ;
 T(         119 ):=  0.62067930160553830      ;
 T(         120 ):= -0.46723383251548523      ;
 T(         121 ):=  0.41941734207892412      ;
 T(         122 ):= -0.50091170110694749      ;
 T(         123 ):=  0.67337636527251732      ;
 T(         124 ):= -0.33573855134515362      ;


==> anc/system.m <==
{-((x^2*Derivative[1][HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0]][x])/((-1 + x)*(1 + x))) == 
  -((-5 + 2*d)*(-8 + 3*d)*x^2*(-4 + d - 32*x + 10*d*x - 4*x^2 + d*x^2)*
      HFORM3l1a[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0][x])/(8*(-3 + d)^2*(-1 + x)^2*(1 + x)^4) + 
   ((-4 + d)*x*(-12 + 3*d - 12*x + 4*d*x + 120*x^2 - 38*d*x^2 - 12*x^3 + 
      4*d*x^3 - 12*x^4 + 3*d*x^4)*HFORM3l1a[1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0][x])/(8*(-3 + d)^2*(-1 + x)^2*
     (1 + x)^4) + ((-2 + d)*(-8 + 3*d)*(124 - 74*d + 11*d^2)*x^2*
     HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][
      x])/(16*(-3 + d)^2*(-7 + 2*d)*(-1 + x)^2*(1 + x)^2) - 
   (x*(-7 + 2*d - 6*x + 2*d*x - 7*x^2 + 2*d*x^2)*
     HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][
      x])/((-1 + x)^2*(1 + x)^2) + 
   ((-4 + d)*(-10 + 3*d)*x^2*HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0][x])/(2*(-3 + d)^2*(-1 + x)^2*(1 + x)^2) - 
   ((-8 + 3*d)*x^2*(-2 + d + 32*x - 10*d*x - 2*x^2 + d*x^2)*
     HFORM3l1a[1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][
      x])/(4*(-3 + d)^2*(-1 + x)^2*(1 + x)^4) + 
   (x*(160 - 98*d + 15*d^2 + 72*x - 48*d*x + 8*d^2*x + 160*x^2 - 98*d*x^2 + 
      15*d^2*x^2)*HFORM3l1a[1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0][x])/(4*(-3 + d)^2*(-1 + x)^2*(1 + x)^2), 
 -((x^2*Derivative[1][HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0]][x])/((-1 + x)*(1 + x))) == 
  -(((-3 + d)*(-5 + 2*d)*(-8 + 3*d)*x^2*(-10 + 3*d + 76*x - 22*d*x - 10*x^2 + 
       3*d*x^2)*HFORM3l1a[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0][x])/((-4 + d)*(-10 + 3*d)*(-1 + x)^2*(1 + x)^4)) + 
   (x*(20 - 16*d + 3*d^2 - 972*x + 606*d*x - 94*d^2*x + 896*x^2 - 556*d*x^2 + 
      86*d^2*x^2 - 972*x^3 + 606*d*x^3 - 94*d^2*x^3 + 20*x^4 - 16*d*x^4 + 
      3*d^2*x^4)*HFORM3l1a[1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0][x])/(2*(-10 + 3*d)*(-1 + x)^2*(1 + x)^4) + 
   ((-3 + d)^2*x*(-10 + 3*d + 36*x - 10*d*x - 10*x^2 + 3*d*x^2)*
     HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][
      x])/((-10 + 3*d)*(-1 + x)^2*(1 + x)^2) + 
   ((-7 + 2*d)*x*(1 + x^2)*HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0][x])/((-1 + x)^2*(1 + x)^2) + 
   (3*(-3 + d)*(-8 + 3*d)*x^2*(-10 + 3*d + 76*x - 22*d*x - 10*x^2 + 3*d*x^2)*
     HFORM3l1a[1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][
      x])/((-4 + d)*(-10 + 3*d)*(-1 + x)^2*(1 + x)^4) - 
   (x*(30 - 19*d + 3*d^2 - 188*x + 110*d*x - 16*d^2*x + 30*x^2 - 19*d*x^2 + 
      3*d^2*x^2)*HFORM3l1a[1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0][x])/((-10 + 3*d)*(-1 + x)^2*(1 + x)^2), 
 -((x^2*Derivative[1][HFORM3l1a[1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0]][x])/((-1 + x)*(1 + x))) == 
  -((-5 + 2*d)*(-8 + 3*d)*x^2*HFORM3l1a[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0][x])/(2*(-1 + x)^2*(1 + x)^2) + 
   ((-4 + d)*x*HFORM3l1a[1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0][x])/(1 + x)^2 + 
   ((-2 + d)*(-8 + 3*d)*x^2*HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0][x])/(4*(-1 + x)^2*(1 + x)^2) - 
   ((-3 + d)^2*x*HFORM3l1a[1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0][x])/(-1 + x)^2 + 
   ((-8 + 3*d)*x^2*HFORM3l1a[1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0][x])/((-1 + x)^2*(1 + x)^2) + 
   (2*(-3 + d)*x*(1 + x + x^2)*HFORM3l1a[1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0][x])/((-1 + x)^2*(1 + x)^2)}

